Application of Machine Learning Based Top Quark and W Jet Tagging to Hadronic Four-Top Final States Induced by SM and BSM Processes

We apply both cut-based and machine learning techniques using the same inputs to the challenge of hadronic jet substructure recognition, utilizing classical subjettiness variables within the Delphes parameterized detector simulation framework. We focus on jets generated in simulated proton-proton collisions, identifying those consistent with the decay signatures of top quarks or W bosons. Such jets are employed in four-top quark events in fully hadronic final states stemming from both the Standard Model as well as from a new physics process of a hypothetical scalar resonance y0 decaying into a pair of top quarks. We reconstruct the resonance invariant mass and compare it properties over the falling background using the two tagging approaches, with implications to LHC searches.

==> PlotTables.py <==
import numpy as np
import pandas as pd
import ROOT
import matplotlib.pyplot as plt

#Table 1
d1 = {'File \#': [1, 2, 3, 4, 5], 'Number of jets': [797363,446838,781675,449606,388593], 
    'Number of events': [317338,236406,325029,273762,212983]}

df1 = pd.DataFrame(d1)
print()
print("---------------------Table 1-----------------------")
print(df1)
print()

columns2=['Files/Jets', 't', 'w', 'l']
d2 = np.array([[1,11.83, 13.20, 74.97],
               [2,0.86 , 8.88 , 90.27],
               [3,5.06 , 10.45, 84.49],
               [4,15.76, 14.49, 69.75],
               [5,23.77, 11.78, 64.45]])

df2 = pd.DataFrame(d2, columns=columns2)
print("---------------------Table 2-----------------------")
print(df2)
print()

columns3 = ['Files/Number of Jets','1','2','3','4','5','6','7','8','9']
d3 = np.array([[1 , 4.68 , 41.85 , 37.82 , 13.05 , 2.33 , 0.25 , 0.02 , 0 , 0],
               [2 , 26.97 , 45.22 , 22.65 , 4.65 , 0.48 , 0.03 , 0 , 0, 0],
               [3 , 8.34 , 42.61 , 34.88 , 11.97 , 2.00 , 0.20 , 0.01 , 0 , 0],
               [4 , 17.66 , 56.07 , 21.30 , 4.39 , 0.54 , 0.05 , 0 , 0 ,0],
               [5 , 14.51 , 57.81 , 22.45 , 4.54 , 0.62 , 0.06 , 0.01 , 0 ,0]])

df3 = pd.DataFrame(d3, columns=columns3)
print("---------------------Table 3-----------------------")
print(df3)
print()

columns5 = ['File','tt','tl', 'lt','tw','wt','wl','lw','ll']
d5 = np.array([[1, 10.36,38.40,19.25,8.41,3.86,1.57,2.67,15.48],
               [2, 7.16,48.55,11.48,7.58,1.42,0.53,2.83,20.45],
               [3, 6.21,39.97,17.44,7.64,3.43,1.38,2.63,21.30],
               [4, 14.53,42.01,15.62,10.12,5.62,1.24,1.59,9.28],
               [5, 19.91,40.16,17.18,8.24,4.69,0.98,1.26,7.59]])

df5 = pd.DataFrame(d5, columns=columns5)
print("---------------------Table 5-----------------------")
print(df5)
print()

columns6 = ['File','ww','wl','lw','wt','tw','tl','lt','ll']
d6 = np.array([[1, 7.98,28.59,21.23,3.04,6.63,4.96,2.15,25.42],
               [2, 3.56,32.89,10.38,0.09,0.49,1.09,0.20,51.30],
               [3, 4.00,23.84,16.52,1.17,2.61,3.33,1.24,47.29],
               [4, 5.15,24.11,14.42,4.42,7.97,8.38,2.65,32.89],
               [5, 4.12,22.44,14.46,6.53,11.47,9.26,3.45,28.26]])

df6 = pd.DataFrame(d6, columns=columns6)
print("---------------------Table 6-----------------------")
print(df6)
print()

columns7 = ['File','t','w','l']
d7 = np.array([[1, 74.56 ,0,25.44],
               ['' , 0,49.94,50.06],
               [2,73.89,0,26.11],
               ['' ,0,38.64,61.36],
               [3,69.3,0,30.70],
               ['' ,0,35.41,64.59],
               [4,84.44,0,15.56],
               ['' ,0,46.94,53.06],
               [5,86.63,0,13.37],
               ['' ,0,48.65,51.35]])

df7 = pd.DataFrame(d7, columns=columns7)
print("---------------------Table 7-----------------------")
print(df7)
print()


columns8 = ['File', 'Set','Accuracy','Precision','Recall','False positive rate']
d8 = np.array([[1, 'train',75.51,75.84,98.57,92.15],
               ['' , 'test',75.15,75.60,98.39,92.68],
               [2, 'train',76.30,75.81,99.93,91.55],
               ['' , 'test',72.90,73.30,98.95,97.71],
               [3, 'train',70.44,98.21,70.60,33.84],
               ['' , 'test',70.11,70.57,97.73,92.79],
               [4, 'train',84.64,84.64,99.96,98.96],
               ['' , 'test',84.26,84.32,99.89,99.30],
               [5, 'train',84.74,86.77,99.94,98.82],
               ['' , 'test',84.64,86.68,99.93,99.30]])

df8 = pd.DataFrame(d8, columns=columns8)
print("---------------------Table 8-----------------------")
print(df8)
print()

# here was mistake ??? 32.30.97
columns9 = ['File', 'Set','Accuracy','Precision','Recall','False positive rate']
d9 = np.array([[1, 'train',63.75,62.33,69.53,42.03],
               ['', 'test',63.19,61.61,68.91,42.48],
               [2, 'train',64.83,58.21,32.13,14.54],
               ['', 'test',64.72,57.52,32.30,14.96],
               [3, 'train',66.40,57.60,19.62,7.92],
               ['', 'test',66.17,56.28,18.99,8.06],
               [4, 'train',61.73,59.65,57.11,34.18],
               ['', 'test',61.49,59.35,57.08,34.60],
               [5, 'train',62.95,61.42,64.69,38.70],
               ['', 'test',62.44,60.53,63.67,38.71]])

df9 = pd.DataFrame(d9, columns=columns9)
print("---------------------Table 9-----------------------")
print(df9)
print()

columns10 = ['File', 'Accuracy', 'Precision', 'Recall', 'False positive rate']
d10 = np.array([[1 , 75.46 , 75.89 , 98.32 , 91.54],
                [2 , 72.56 , 75.18 , 93.85 , 87.68],
                [3 , 69.79 , 71.01 , 95.33 , 87.85],
                [4 , 83.34 , 85.07 , 97.36 , 92.77],
                [5 , 86.21 , 87.07 , 98.75 , 95.02]])

df10 = pd.DataFrame(d10, columns=columns10)
print("---------------------Table 10-----------------------")
print(df10)
print()

columns11 = ['File', 'Accuracy','Precision','Recall','False positive rate']

d11 = np.array([[1 , 63.56 , 62.14 , 69.16 , 42.03 ],
                [2 , 61.09 , 49.10 , 19.39 , 12.66 ],
                [3 , 61.04 , 45.51 , 50.75 , 33.31 ],
                [4 , 58.94 , 55.29 , 65.48 , 46.84 ],
                [5 , 58.16 , 56.09 , 64.49 , 47.84 ]])
df11 = pd.DataFrame(d11, columns=columns11)
print("---------------------Table 11-----------------------")
print(df11)
print()


#d12
columns12 = ['File X?', 't','w','l']
d12 = np.array([['2 jets per event, t prediction', 53.28 , 8.36 , 38.36],
                ['2 jets per event, W prediction', 7.62 , 47.25 , 45.12],
                ['3 jets per event, t prediction', 34.16 , 6.19 , 59.65],
                ['3 jets per event, W prediction', 7.22 , 28.10 , 64.68],
                ['4 jets per event, t prediction', 23.67 , 4.58 , 71.76],
                ['4 jets per event, W prediction', 6.17 , 19.67 , 74.17]])
df12 = pd.DataFrame(d12, columns=columns12)
print("---------------------Table 12-----------------------")
print(df12)
print()

#d13

columns13 = ['Jets in an event', 'Fraction']
d13 = np.array([['tl', 41.01],
                ['tt', 17.43],
                ['tw', 9.11],
                ['lt', 16.46],
                ['ll', 8.37],
                ['lw', 1.41],
                ['wt', 5.12],
                ['wl', 1.10]])
df13 = pd.DataFrame(d13, columns=columns13)
print("---------------------Table 13-----------------------")
print(df13)
print()

# d14

columns14 = ['Jets in an event', 'Fraction']
d14 = np.array([['wl', 43.71],
                ['ll', 6.45],
                ['ww', 8.29],
                ['lw', 26.29],
                ['tw', 5.47],
                ['wt', 2.44],
                ['tl', 5.28],
                ['lt', 2.05]])
df14 = pd.DataFrame(d14, columns=columns14)
print("---------------------Table 14-----------------------")
print(df14)
print()

#d15

columns15 = ['File','Set','Accuracy','Precision','Recall','False positive rate']
d15 = np.array([['2 jets per event', 'train', 91.4 , 86.1 , 100 , 18.4],
                ['', 'test', 91.1 , 85.8 , 99.9 , 18.8], 
                ['3 jets per event', 'train', 94.8 , 86.9 , 99.7 , 7.7],
                ['', 'test', 94.2 , 86.3 , 98.9 , 8.2],
                ['4 jets per event', 'train', 97.1 , 89.1 , 99.8 , 3.8],
                ['', 'test', 93.8 , 81.8 , 95.2 , 6.7]])
df15 = pd.DataFrame(d15, columns=columns15)
print("---------------------Table 15-----------------------")
print(df15)
print()

#d16

columns16 = ['File','Set','Accuracy','Precision','Recall','False positive rate']
d16 = np.array([['2 jets per event', 'train', 84 , 81.6 , 85.4 , 17.2],
                ['' , 'test', 82.9 , 80.8 , 83.9 , 18], 
                ['3 jets per event', 'train', 87.6 , 79.6 , 75.2 , 7.6],
                ['' , 'test', 86.9 , 78.3 , 73.5 , 7.9],
                ['4 jets per event', 'train', 91.6 , 79.2 , 77.1 , 4.9],
                ['' , 'test', 89.6 , 75.2 , 71.1 , 5.8]])
df16 = pd.DataFrame(d16, columns=columns16)
print("---------------------Table 16-----------------------")
print(df16)
print()


#df1.plot()
#df2.plot()
#df3.plot()
##df4.plot()
#df5.plot()
#df6.plot()
#df7.plot()
#df8.plot()
#df9.plot()
#df10.plot()
#df11.plot()
#df12.plot()
#df13.plot()
#df14.plot()
#df15.plot()
#df16.plot()


df1.plot(x = df1.columns[0])
df2.plot(x = df2.columns[0])
df3.plot(x = df3.columns[0])
##df4.plot(x = #df4.columns[0])
df5.plot(x = df5.columns[0])
df6.plot(x = df6.columns[0])
#df7.plot(x = df7.columns[0])
#df8.plot(x = df8.columns[0])
#df9.plot(x = df9.columns[0])
#df10.plot(x = df10.columns[0])
#df11.plot(x = df11.columns[0])
#df12.plot(x = df12.columns[0])
#df13.plot(x = df13.columns[0])
#df14.plot(x = df14.columns[0])
#df15.plot(x = df15.columns[0])
#df16.plot(x = df16.columns[0])
plt.show()

==> TabsInPdf/plotTablesJK.py <==
#!/snap/bin/pyroot
# JK 2022 based on data by KMA converted to tables by PB
import numpy as np
import matplotlib.pyplot as plt
import ROOT

stuff = []
cans = []

###########################################################################
fnames = { 1 : 't#bar{t} p_{T,j1,j2}^{min} = 200 GeV',
           2 : 't#bar{t} p_{T,j1,j2}^{min} = 60 GeV, p_{T,j1,j2}^{max} = 200 GeV',
           3 : 't#bar{t} p_{T,j1}^{min} = 200 GeV, p_{T,j2} #in (60,200) GeV',
           4: "Z' m=1000 GeV",
           5: "Z' m=1250 GeV"
          }
cols =  { 1 : ROOT.kBlack,
           2 : ROOT.kGray + 2,
           3 : ROOT.kGray + 1,
           4: ROOT.kGreen + 2,
           5: ROOT.kBlue
          }

###########################################################################
def PlotMultiHbarWithLabels(cname, cols, fnames, data, ylabel):
    nfiles = len(fnames)
    can = ROOT.TCanvas(cname, cname)
    hs = {}
    nbins = len(data)
    x1 = 0
    x2 = nbins
    
    labels = []
    for label in data:
        labels.append(label)
    for ifile in range(1,1+len(data[labels[0]])):
        hname = 'histo_{}_{}'.format(cname,ifile)
        htitle = hname + ';;{}'.format(ylabel)
        h1 = ROOT.TH1D(hname, htitle, nbins, x1, x2)
        il = 0
        for label in data:
            il = il + 1
            h1.GetXaxis().SetBinLabel(il, label)
        h1.GetXaxis().SetLabelSize(max(0.07,0.16 / nbins))
        h1.SetFillColor(cols[ifile])
        h1.SetFillStyle(1111)
        il = 0
        for label in data:
            il = il + 1
            h1.SetBinContent(il, data[label][ifile-1])
            h1.SetBinError(il, 0.)
        h1.Scale(1.)
        hs[ifile] = h1
      
    ymax = -9e9
    for ifile in hs:
        h = hs[ifile]
        hm = h.GetMaximum()
        if hm > ymax:
            ymax = 1.*hm
    
    ROOT.gStyle.SetOptTitle(0)    
    w = 1.
    boff = 0.05
    for ifile in hs:
        h = hs[ifile]
        h.SetMaximum(1.5*ymax)
        h.SetMinimum(0.)
        h.SetStats(0)
        bw = (w - 2*boff) / (nfiles+1)
        h.SetBarWidth(bw)
        h.SetBarOffset(boff + ifile*bw)
 
    opt = ''

    lx1, ly1, lx2, ly2 = 0.4, 0.65, 0.88, 0.88
    if len(hs) < 3:
        lx1, ly1, lx2, ly2 = 0.6, 0.80, 0.88, 0.88
    leg = ROOT.TLegend(lx1, ly1, lx2, ly2)
    leg.SetBorderSize(0)

    for ifile in hs:    
        h = hs[ifile]
        h.Draw('bar' + opt)
        opt = 'same'
        leg.AddEntry(h, fnames[ifile], 'f')
    leg.Draw()
    return can,leg,hs

###########################################################################
def PlotMultiHbarWithLabelsColumns(cname, cols, fnames, columns, data, ylabel = ''):
    nfiles = len(fnames)
    can = ROOT.TCanvas(cname, cname)
    hs = {}
    leg = ROOT.TLegend(0.4, 0.65, 0.88, 0.88)
    leg.SetBorderSize(0)
    nbins = len(columns)
    x1 = 0
    x2 = nbins
    
    labels = []
    for label in columns:
        labels.append(label)
    for ifile in range(1,1+len(data)):
        hname = 'histo_{}_{}'.format(cname,ifile)
        htitle = hname + ';;{}'.format(ylabel)
        h1 = ROOT.TH1D(hname, htitle, nbins, x1, x2)
        il = 0
        for label in labels:
            il = il + 1
            h1.GetXaxis().SetBinLabel(il, label)
        h1.GetXaxis().SetLabelSize(max(0.05,0.16 / nbins))
        h1.SetFillColor(cols[ifile])
        h1.SetFillStyle(1111)
        hs[ifile] = (h1)
        
    for fdata in data:
        ifile = fdata[0]
        for il in range(1,len(fdata)):
            hs[ifile].SetBinContent(il, fdata[int(il)])
            hs[ifile].SetBinError(il, 0.)
        
    ymax = -9e9
    for ifile in hs:
        h = hs[ifile]
        h.Scale(1.)
        hm = h.GetMaximum()
        if hm > ymax:
            ymax = 1.*hm
    
    ROOT.gStyle.SetOptTitle(0)    
    w = 1.
    boff = 0.05
    for ifile in hs:
        h = hs[ifile]
        h.SetMaximum(1.5*ymax)
        h.SetMinimum(0.)
        h.SetStats(0)
        bw = (w - 2*boff) / (nfiles+1)
        h.SetBarWidth(bw)
        h.SetBarOffset(boff + ifile*bw)
 
    opt = ''
    for ifile in hs:    
        h = hs[ifile]
        h.Draw('bar' + opt)
        opt = 'same'
        leg.AddEntry(h, fnames[ifile], 'f')
    leg.Draw()
    return can,leg,hs
    
    
###########################################################################
###########################################################################
###########################################################################

#Table 1
d1 = {#'File \#': [1, 2, 3, 4, 5], 
      'Jets': [797363,446838,781675,449606,388593], 
      'Events': [317338,236406,325029,273762,212983] }
can1,leg1,hs1 = PlotMultiHbarWithLabels('Tab1EventsJetsMulti', cols, fnames, d1, 'Multiplicity')
stuff.append([can1, leg1, hs1])
ROOT.gPad.Update()
cans.append(can1)

###########################################################################
# Table 2
columns2=[#'Files/Jets',
          't', 'w', 'l']
d2 = np.array([[1,11.83, 13.20, 74.97],
               [2,0.86 , 8.88 , 90.27],
               [3,5.06 , 10.45, 84.49],
               [4,15.76, 14.49, 69.75],
               [5,23.77, 11.78, 64.45]])
can2,leg2,hs2 = PlotMultiHbarWithLabelsColumns('Tab2SamplesJetStructure', cols, fnames, columns2, d2, 'True jet multiplicity fractions [%]')
ROOT.gPad.Update()
cans.append(can2)

###########################################################################
# Table 3
columns3 = [#'Files/Number of Jets',
            '1','2','3','4','5','6','7','8','9']
d3 = np.array([[1 , 4.68 , 41.85 , 37.82 , 13.05 , 2.33 , 0.25 , 0.02 , 0 , 0],
               [2 , 26.97 , 45.22 , 22.65 , 4.65 , 0.48 , 0.03 , 0 , 0, 0],
               [3 , 8.34 , 42.61 , 34.88 , 11.97 , 2.00 , 0.20 , 0.01 , 0 , 0],
               [4 , 17.66 , 56.07 , 21.30 , 4.39 , 0.54 , 0.05 , 0 , 0 ,0],
               [5 , 14.51 , 57.81 , 22.45 , 4.54 , 0.62 , 0.06 , 0.01 , 0 ,0]])
can3,leg3,hs3 = PlotMultiHbarWithLabelsColumns('Tab3LJetsMulti', cols, fnames, columns3, d3, 'Jet multiplicity frations [%]')
ROOT.gPad.Update()
cans.append(can3)

###########################################################################
# Tabel 4
columns5 = [#'File',
            'tt','tl', 'lt','tW','Wt','Wl','lW','ll']
d5 = np.array([[1, 10.36,38.40,19.25,8.41,3.86,1.57,2.67,15.48],
               [2, 7.16,48.55,11.48,7.58,1.42,0.53,2.83,20.45],
               [3, 6.21,39.97,17.44,7.64,3.43,1.38,2.63,21.30],
               [4, 14.53,42.01,15.62,10.12,5.62,1.24,1.59,9.28],
               [5, 19.91,40.16,17.18,8.24,4.69,0.98,1.26,7.59]])
can5,leg5,hs5 = PlotMultiHbarWithLabelsColumns('Tab4DijetTrueStructureTop', cols, fnames, columns5, d5, 'True event fractions, t [%]')
ROOT.gPad.Update()
cans.append(can5)

###########################################################################
# Tabel 5
columns6 = [#'File',
            'WW','Wl','lW','Wt','tW','tl','lt','ll']
d6 = np.array([[1, 7.98,28.59,21.23,3.04,6.63,4.96,2.15,25.42],
               [2, 3.56,32.89,10.38,0.09,0.49,1.09,0.20,51.30],
               [3, 4.00,23.84,16.52,1.17,2.61,3.33,1.24,47.29],
               [4, 5.15,24.11,14.42,4.42,7.97,8.38,2.65,32.89],
               [5, 4.12,22.44,14.46,6.53,11.47,9.26,3.45,28.26]])

can6,leg6,hs6 = PlotMultiHbarWithLabelsColumns('Tab5DijetTrueStructureW', cols, fnames, columns6, d6, 'True event fractions, W [%]')
ROOT.gPad.Update()
cans.append(can6)

###########################################################################
# Table 6
columns7 = [#'File',
            't','w','l']
d7a = np.array([[1, 74.56 ,0,25.44],
               [2,73.89,0,26.11],
               [3,69.3,0,30.70],
               [4,84.44,0,15.56],
               [5,86.63,0,13.37]])
d7b = np.array([[1 ,0,49.94,50.06],
               [2 ,0,38.64,61.36],
               [3 ,0,35.41,64.59],
               [4 ,0,46.94,53.06],
               [5 ,0,48.65,51.35]])
can7a,leg7a,hs7a = PlotMultiHbarWithLabelsColumns('Tab6TrueStructureTop', cols, fnames, columns7, d7a, 'Training fractions, t [%]')
ROOT.gPad.Update()
can7b,leg7b,hs7b = PlotMultiHbarWithLabelsColumns('Tab6TrueStructureW', cols, fnames, columns7, d7b, 'Training fractions, W [%]')
ROOT.gPad.Update()
cans.append(can7a)
cans.append(can7b)

###########################################################################
# Table 7
columns8 = [#'File', 
            #'Set',
            'Accuracy','Precision','Recall','False positive rate']
d8a = np.array([[1, 75.51,75.84,98.57,92.15],
                [2, 76.30,75.81,99.93,91.55],
                [3, 70.44,98.21,70.60,33.84],
                [4, 84.64,84.64,99.96,98.96],
                [5, 84.74,86.77,99.94,98.82] ])
d8b = np.array([[1, 75.15,75.60,98.39,92.68],
                [2,  72.90,73.30,98.95,97.71],
                [3, 70.11,70.57,97.73,92.79],
                [4,  84.26,84.32,99.89,99.30],
                [5, 84.64,86.68,99.93,99.30]])
can8a,leg8a,hs8a = PlotMultiHbarWithLabelsColumns('Tab7ResultsTopTrain', cols, fnames, columns8, d8a, 'Resuts, Top, train [%]')
ROOT.gPad.Update()
cans.append(can8a)
can8b,leg8b,hs8b = PlotMultiHbarWithLabelsColumns('Tab7ResultsTopTest', cols, fnames, columns8, d8b, 'Resuts, Top, test [%]')
ROOT.gPad.Update()
cans.append(can8b)


###########################################################################
# Table 8

# here was mistake ??? 32.30.97 ==> 32.30
columns9 = [#'File', 
            #'Set',
            'Accuracy','Precision','Recall','False positive rate']
d9a = np.array([[1, 63.75,62.33,69.53,42.03],
                [2, 64.83,58.21,32.13,14.54],
                [3, 66.40,57.60,19.62,7.92],
                [4, 61.73,59.65,57.11,34.18],
                [5, 62.95,61.42,64.69,38.70]])
d9b = np.array([[1, 63.19,61.61,68.91,42.48],
                [2, 64.72,57.52,32.30,14.96],
                [3, 66.17,56.28,18.99,8.06],
                [4, 61.49,59.35,57.08,34.60],
                [5, 62.44,60.53,63.67,38.71]])
can9a,leg9a,hs9a = PlotMultiHbarWithLabelsColumns('Tab8ResultsWTrain', cols, fnames, columns9, d9a, 'Resuts, W, train [%]')
ROOT.gPad.Update()
cans.append(can9a)
can9b,leg9b,hs9b = PlotMultiHbarWithLabelsColumns('Tab8ResultsWTest', cols, fnames, columns9, d9b, 'Resuts, W, test [%]')
ROOT.gPad.Update()
cans.append(can9b)


###########################################################################
# Table 9
columns10 = [#'File', 
             'Accuracy', 'Precision', 'Recall', 'False positive rate']
d10 = np.array([[1 , 75.46 , 75.89 , 98.32 , 91.54],
                [2 , 72.56 , 75.18 , 93.85 , 87.68],
                [3 , 69.79 , 71.01 , 95.33 , 87.85],
                [4 , 83.34 , 85.07 , 97.36 , 92.77],
                [5 , 86.21 , 87.07 , 98.75 , 95.02]])
can10,leg10,hs10 = PlotMultiHbarWithLabelsColumns('Tab9ResultsTopPartial', cols, fnames, columns10, d10, 'Resuts, Top partial test [%]')
ROOT.gPad.Update()
cans.append(can10)
###########################################################################
# Table 10
columns11 = [#'File', 
             'Accuracy','Precision','Recall','False positive rate']
d11 = np.array([[1 , 63.56 , 62.14 , 69.16 , 42.03 ],
                [2 , 61.09 , 49.10 , 19.39 , 12.66 ],
                [3 , 61.04 , 45.51 , 50.75 , 33.31 ],
                [4 , 58.94 , 55.29 , 65.48 , 46.84 ],
                [5 , 58.16 , 56.09 , 64.49 , 47.84 ]])
can11,leg11,hs11 = PlotMultiHbarWithLabelsColumns('Tab10ResultsWPartial', cols, fnames, columns11, d11, 'Resuts, W partial test [%]')
ROOT.gPad.Update()
cans.append(can11)



###########################################################################
# Table 11
# needs special care
#d12
columns12 = [#'File X?',
             't','w','l']
# , t prediction
d12a = np.array([[1, 53.28 , 8.36 , 38.36],
                [2, 34.16 , 6.19 , 59.65],
                [3, 23.67 , 4.58 , 71.76] ])
#W prediction
d12b = np.array([[1, 7.62 , 47.25 , 45.12],
                [2, 7.22 , 28.10 , 64.68],
                [3, 6.17 , 19.67 , 74.17]])
names = {1 : '2 jets', 2 : '3 jets', 3 : '4 jets'}
jcols = {1: ROOT.kMagenta, 2 : ROOT.kMagenta+1, 3:ROOT.kMagenta+2}
#jcols = {1: ROOT.kOrange-2, 2 : ROOT.kOrange-3, 3:ROOT.kOrange+7}
can12a,leg12a,hs12a = PlotMultiHbarWithLabelsColumns('Tab11DataStructurePerEventTop', jcols, names, columns12, d12a, 'Jet fractions, Top [%]')
ROOT.gPad.Update()
cans.append(can12a)
jcols = {1: ROOT.kCyan, 2 : ROOT.kCyan+1, 3:ROOT.kCyan+2}
can12b,leg12b,hs12b = PlotMultiHbarWithLabelsColumns('Tab11DataStructurePerEventW', jcols, names, columns12, d12b, 'Jet fractions, W [%]')
ROOT.gPad.Update()
cans.append(can12b)

###########################################################################
# Table 12, data structure for Top jets
# needs special care
#columns13 = [#'Jets in an event',
#             'Fraction']
d13 = {'tl' : [41.01],
       'tt' : [17.43],
       'tw' : [9.11],
       'lt' : [16.46],
       'll' : [8.37],
       'lw' : [1.41],
       'wt' : [5.12],
       'wl' : [1.10] }
names = {1 : 'Top tagging'}
ecols = {1 : ROOT.kMagenta+1}
can13,leg13,hs13 = PlotMultiHbarWithLabels('Tab12EventFractionsTop', ecols, names, d13, 'Event fractions, Top [%]')
stuff.append([can13, leg13, hs13])
ROOT.gPad.Update()
cans.append(can13)

###########################################################################
# Table 13, data structure for Top jets
# needs special care
columns14 = [#'Jets in an event', 
             'Fraction']
d14 = {'wl':[ 43.71],
       'll':[ 6.45],
       'ww':[ 8.29],
       'lw':[ 26.29],
       'tw':[ 5.47],
       'wt':[ 2.44],
       'tl':[ 5.28],
       'lt':[ 2.05] }
names = {1 : 'W tagging'}
ecols = {1 : ROOT.kCyan+2}
can14,leg14,hs14 = PlotMultiHbarWithLabels('Tab13EventFractionsW', ecols, names, d14, 'Event fractions, W [%]')
stuff.append([can14, leg14, hs14])
ROOT.gPad.Update()
cans.append(can14)

###########################################################################
# needs special care and split
# Table 14
columns15 = [#'File',
             #'Set',
             'Accuracy','Precision','Recall','False positive rate']
d15a = np.array([[1, 91.4 , 86.1 , 100 , 18.4],
                 [2, 94.8 , 86.9 , 99.7 , 7.7],
                 [3, 97.1 , 89.1 , 99.8 , 3.8]])
d15b = np.array([[1, 91.1 , 85.8 , 99.9 , 18.8], 
                 [2, 94.2 , 86.3 , 98.9 , 8.2],
                 [3, 93.8 , 81.8 , 95.2 , 6.7]])
names = {1 : '2 jets', 2 : '3 jets', 3 : '4 jets',}
jcols = {1: ROOT.kMagenta, 2 : ROOT.kMagenta+1, 3:ROOT.kMagenta+2}
can15a,leg15a,hs15a = PlotMultiHbarWithLabelsColumns('Tab14ResultsPerEventTopTrain', jcols, names, columns15, d15a, 'Event train tagging resuts, Top [%]')
ROOT.gPad.Update()
cans.append(can15a)
can15b,leg15b,hs15b = PlotMultiHbarWithLabelsColumns('Tab14ResultsPerEventTopTest', jcols, names, columns15, d15b, 'Event test tagging resuts, Top [%]')
ROOT.gPad.Update()
cans.append(can15b)



###########################################################################
# needs special care and split
# Table 15
columns16 = [#'File',
             #'Set',
             'Accuracy','Precision','Recall','False positive rate']
d16a = np.array([[1, 84 , 81.6 , 85.4 , 17.2],
                 [2, 87.6 , 79.6 , 75.2 , 7.6],
                 [3, 91.6 , 79.2 , 77.1 , 4.9]])
d16b = np.array([[1, 82.9 , 80.8 , 83.9 , 18], 
                 [2, 86.9 , 78.3 , 73.5 , 7.9],
                 [3, 89.6 , 75.2 , 71.1 , 5.8]])
names = {1 : '2 jets', 2 : '3 jets', 3 : '4 jets',}
jcols = {1: ROOT.kCyan, 2 : ROOT.kCyan+1, 3:ROOT.kCyan+2}
can16a,leg16a,hs16a = PlotMultiHbarWithLabelsColumns('Tab15ResultsPerEventWTrain', jcols, names, columns16, d16a, 'Event train tagging resuts, W [%]')
ROOT.gPad.Update()
cans.append(can16a)
can16b,leg16b,hs16b = PlotMultiHbarWithLabelsColumns('Tab15ResultsPerEventWTest', jcols, names, columns16, d16b, 'Event test tagging resuts, W [%]')
ROOT.gPad.Update()
cans.append(can16b)


###########################################################################


###########################################################################
for can in cans:
    can.Print(can.GetName() + '.png')
    can.Print(can.GetName() + '.pdf')
ROOT.gApplication.Run()
###########################################################################



==> compile.sh <==
pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex


==> figures/CB_example.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void CB_example()
{
//=========Macro generated from canvas: can3/can3
//=========  (Wed Jul 24 14:52:41 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can3 = new TCanvas("can3", "can3",0,0,1600,1600);
   gStyle->SetOptStat(0);
   can3->Range(-0.125,-0.1375,1.125,1.2375);
   can3->SetFillColor(0);
   can3->SetBorderMode(0);
   can3->SetBorderSize(2);
   can3->SetFrameBorderMode(0);
   can3->SetFrameBorderMode(0);
   
   TH2D *h__3 = new TH2D("h__3","",10,0,1,12,0,1.2);
   h__3->SetMaximum(1.2);
   h__3->SetLineColor(0);
   h__3->GetXaxis()->SetTitle("#tau_{21}");
   h__3->GetXaxis()->SetLabelFont(42);
   h__3->GetXaxis()->SetTitleOffset(1);
   h__3->GetXaxis()->SetTitleFont(42);
   h__3->GetYaxis()->SetTitle("#tau_{32}");
   h__3->GetYaxis()->SetRange(1,11);
   h__3->GetYaxis()->SetLabelFont(42);
   h__3->GetYaxis()->SetTitleFont(42);
   h__3->GetZaxis()->SetLabelFont(42);
   h__3->GetZaxis()->SetTitleOffset(1);
   h__3->GetZaxis()->SetTitleFont(42);
   h__3->Draw("");
   
   Double_t Graph0_fx5[1519] = { 0.4831956, 0.292294, 0.2955841, 0.2126653, 0.2822122, 0.1422675, 0.2202611, 0.2100198, 0.2320838, 0.2427354, 0.2791131, 0.7113363, 0.2656053, 0.7027811, 0.2143819, 0.4184536, 0.2193861,
   0.2444524, 0.153582, 0.4879509, 0.5223255, 0.4904606, 0.2123083, 0.4546767, 0.1216786, 0.2519755, 0.1671032, 0.2633315, 0.2911921, 0.2405088, 0.2652336, 0.5514033, 0.2653654,
   0.2743418, 0.3615194, 0.1322653, 0.4049744, 0.5257986, 0.2728213, 0.4629464, 0.2755448, 0.277615, 0.7058724, 0.5172837, 0.4584226, 0.1995249, 0.1942029, 0.4950331, 0.2131327,
   0.4179505, 0.2314589, 0.2024815, 0.577917, 0.2264421, 0.2310753, 0.2682653, 0.2970999, 0.2894275, 0.1778791, 0.2519163, 0.2789235, 0.2817667, 0.223923, 0.2436852, 0.2917438,
   0.2120429, 0.7132907, 0.2206931, 0.2829162, 0.1961686, 0.1177965, 0.2897476, 0.2523195, 0.2940604, 0.2722676, 0.7150291, 0.7452236, 0.323776, 0.222457, 0.771794, 0.2768806,
   0.5319364, 0.2585538, 0.4392899, 0.296401, 0.539084, 0.5368654, 0.2469652, 0.4946576, 0.2739952, 0.2360955, 0.2721183, 0.2019514, 0.2452142, 0.2287452, 0.3628047, 0.5784672,
   0.21516, 0.2950668, 0.273874, 0.388307, 0.1825837, 0.2788533, 0.4406708, 0.3758459, 0.2863361, 0.253482, 0.2796335, 0.2988353, 0.2976965, 0.3309882, 0.2471041, 0.5575409,
   0.4623307, 0.2382374, 0.3021871, 0.2698217, 0.2420866, 0.2936948, 0.2583195, 0.2154377, 0.2188646, 0.421743, 0.268829, 0.2970756, 0.5214245, 0.2009878, 0.1636096, 0.2230262,
   0.5421946, 0.5110525, 0.6116362, 0.2445159, 0.5836827, 0.2374531, 0.3371663, 0.6148937, 0.5109146, 0.7299516, 0.1959201, 0.2812414, 0.3804757, 0.5401378, 0.4592781, 0.2368656,
   0.1935391, 0.2671316, 0.2991538, 0.2438688, 0.2639931, 0.2035979, 0.5231385, 0.2407164, 0.2984353, 0.1124231, 0.7287017, 0.4790781, 0.4140635, 0.1624826, 0.5224034, 0.2112913,
   0.1644913, 0.2316559, 0.5886629, 0.460437, 0.1408939, 0.2842158, 0.1179192, 0.2756065, 0.273021, 0.2335306, 0.1840631, 0.3966785, 0.5517708, 0.4777438, 0.1999337, 0.2390871,
   0.2371404, 0.2587771, 0.2432593, 0.1904217, 0.4414754, 0.4256725, 0.5826311, 0.1454721, 0.7463685, 0.3878033, 0.5772977, 0.5591372, 0.272355, 0.5738247, 0.3969218, 0.2334772,
   0.2067883, 0.5498427, 0.3543284, 0.7792904, 0.2903621, 0.1098167, 0.74272, 0.1839274, 0.2818507, 0.4888922, 0.1980312, 0.3323227, 0.237761, 0.2023069, 0.2703423, 0.2403703,
   0.4748842, 0.2296176, 0.5375451, 0.2641907, 0.3925892, 0.2428283, 0.2537995, 0.2734487, 0.594962, 0.5295878, 0.5800708, 0.4364304, 0.2969767, 0.1991873, 0.2866126, 0.2565464,
   0.4436608, 0.231485, 0.3219008, 0.5043892, 0.725657, 0.2201491, 0.2799862, 0.3527226, 0.2864793, 0.5336367, 0.2853948, 0.1659278, 0.5622939, 0.3460174, 0.3404486, 0.2614307,
   0.5310506, 0.2552741, 0.2826591, 0.2372935, 0.1962247, 0.5260171, 0.4811773, 0.2892902, 0.2480238, 0.2761616, 0.2651905, 0.2085541, 0.5875595, 0.2135135, 0.1936131, 0.1526524,
   0.2488551, 0.7568771, 0.4196452, 0.2219446, 0.3911242, 0.7866594, 0.280861, 0.5356931, 0.2055736, 0.5414581, 0.04396324, 0.2614827, 0.2297094, 0.4859088, 0.4646194, 0.2617385,
   0.2851408, 0.2552295, 0.5624914, 0.2867091, 0.4939152, 0.4052778, 0.7043114, 0.2798822, 0.5548006, 0.2966818, 0.2770069, 0.4500763, 0.2280721, 0.191328, 0.2103026, 0.2411013,
   0.1828367, 0.5360758, 0.5208928, 0.3944796, 0.2745708, 0.5016459, 0.2048695, 0.8020304, 0.2578539, 0.4874175, 0.226095, 0.2165703, 0.5717273, 0.2172142, 0.2432487, 0.2875123,
   0.3770492, 0.5889705, 0.08452844, 0.7213043, 0.4544767, 0.5175088, 0.5366979, 0.5197594, 0.1929518, 0.394959, 0.2105783, 0.2827503, 0.4289653, 0.2083764, 0.5509563, 0.2632726,
   0.3935506, 0.6361127, 0.7224581, 0.2530888, 0.2291104, 0.363958, 0.7557967, 0.1702197, 0.2560952, 0.2758096, 0.7312284, 0.2621537, 0.4323226, 0.4126266, 0.2865618, 0.3614141,
   0.2764636, 0.4747345, 0.4409507, 0.2561929, 0.4925441, 0.1814225, 0.708775, 0.2811315, 0.2736556, 0.2812565, 0.1501104, 0.1660828, 0.4642239, 0.2961734, 0.4942577, 0.2723889,
   0.2511857, 0.1317476, 0.5745896, 0.09985958, 0.2590494, 0.09728356, 0.4727461, 0.437165, 0.2325948, 0.5365089, 0.2991585, 0.481367, 0.2261223, 0.7070591, 0.5702835, 0.2684961,
   0.450644, 0.4326031, 0.4781963, 0.4082747, 0.4555917, 0.2898548, 0.2756015, 0.209802, 0.2996855, 0.485428, 0.2409474, 0.2177663, 0.2880489, 0.4989084, 0.2340501, 0.2593223,
   0.2949414, 0.1786708, 0.2314823, 0.2328013, 0.2665192, 0.3794994, 0.2509664, 0.2139423, 0.1967369, 0.4996585, 0.2445215, 0.7274245, 0.2793542, 0.1410849, 0.771145, 0.4393811,
   0.2500878, 0.2120941, 0.52111, 0.7089334, 0.1690659, 0.3016044, 0.1980738, 0.1564281, 0.8133201, 0.7938513, 0.28324, 0.2927438, 0.5115268, 0.2758705, 0.4179246, 0.1926151,
   0.7845616, 0.4876654, 0.294661, 0.1863043, 0.08168414, 0.2657338, 0.2719895, 0.7256364, 0.5178632, 0.288659, 0.4198009, 0.2079793, 0.1888612, 0.2031304, 0.4822911, 0.2674682,
   0.2007435, 0.2611062, 0.4466327, 0.2140253, 0.270323, 0.2194862, 0.2582351, 0.2783307, 0.2869008, 0.7358027, 0.5640143, 0.2002397, 0.4776846, 0.2574071, 0.7356935, 0.2242082,
   0.2599053, 0.2711225, 0.7023493, 0.2644531, 0.3966904, 0.5141521, 0.2289741, 0.4236971, 0.5705322, 0.2872671, 0.2117482, 0.4409813, 0.2475298, 0.4668751, 0.2610626, 0.1517622,
   0.2456823, 0.2793608, 0.1537976, 0.2709916, 0.3802689, 0.3223667, 0.7163426, 0.1978288, 0.4745523, 0.2634846, 0.2671978, 0.153864, 0.7081607, 0.231721, 0.208265, 0.2926174,
   0.2457925, 0.7778404, 0.2667773, 0.3869904, 0.2645892, 0.2714079, 0.152849, 0.2479647, 0.1626893, 0.4637295, 0.3840917, 0.7160691, 0.2225099, 0.5151843, 0.5293791, 0.2779113,
   0.2555983, 0.269777, 0.2652481, 0.5070462, 0.1430021, 0.2885526, 0.2196726, 0.4970326, 0.2264055, 0.7743813, 0.7725202, 0.2738053, 0.3880708, 0.1016928, 0.3038311, 0.2845446,
   0.4809258, 0.2551047, 0.3775717, 0.2930914, 0.2848239, 0.2453889, 0.4630549, 0.402014, 0.1891885, 0.4837047, 0.2156434, 0.517796, 0.2802009, 0.3739904, 0.2320862, 0.1499345,
   0.2364185, 0.282197, 0.1377653, 0.2910739, 0.2364719, 0.3908626, 0.163689, 0.7638437, 0.2290566, 0.291558, 0.505802, 0.2200999, 0.2650001, 0.1275222, 0.7336051, 0.7083032,
   0.7541033, 0.5493567, 0.2165265, 0.4092282, 0.1550814, 0.475289, 0.212107, 0.185295, 0.4971028, 0.2549123, 0.4380268, 0.2020987, 0.2233394, 0.5189159, 0.2536831, 0.5107297,
   0.236574, 0.4532933, 0.2951835, 0.2956096, 0.198019, 0.2966504, 0.2946881, 0.4358777, 0.7675321, 0.278312, 0.2099501, 0.2931534, 0.4919484, 0.2710676, 0.1438497, 0.3659111,
   0.2361408, 0.428961, 0.2500354, 0.1569759, 0.743359, 0.2714531, 0.2919766, 0.3955396, 0.6676863, 0.5313179, 0.279715, 0.4771375, 0.2330588, 0.2928157, 0.4936334, 0.2043836,
   0.2433302, 0.427655, 0.2673098, 0.2621656, 0.2907579, 0.3402382, 0.7281505, 0.5788352, 0.6066696, 0.3009472, 0.1628911, 0.5699363, 0.5528004, 0.2288731, 0.2401692, 0.2246183,
   0.2881688, 0.2725722, 0.2894728, 0.419858, 0.4293134, 0.1998496, 0.7124068, 0.2192574, 0.4148913, 0.1000157, 0.2780293, 0.4402729, 0.5474972, 0.7025787, 0.3043507, 0.4955263,
   0.3615073, 0.3701834, 0.2956635, 0.2678539, 0.2617782, 0.3653338, 0.4302135, 0.2937006, 0.2920386, 0.4320237, 0.2192955, 0.1552717, 0.1970261, 0.08843968, 0.1755947, 0.3855477,
   0.2438304, 0.2584043, 0.5751146, 0.3871563, 0.2873572, 0.3914648, 0.3743345, 0.1162409, 0.2659838, 0.2928071, 0.7059647, 0.4466093, 0.4933791, 0.3918632, 0.2407063, 0.1638017,
   0.2320751, 0.4930876, 0.2997879, 0.2866421, 0.5059375, 0.2853327, 0.2067878, 0.7214884, 0.7542325, 0.7269521, 0.4765523, 0.2681058, 0.5755394, 0.6263153, 0.3741417, 0.1984706,
   0.2624028, 0.5857675, 0.2939568, 0.2865097, 0.2901419, 0.4503689, 0.3891558, 0.224973, 0.2514707, 0.2769608, 0.2948387, 0.6473178, 0.7785755, 0.4201269, 0.4337859, 0.2299231,
   0.7013171, 0.3956931, 0.4457634, 0.480156, 0.2873186, 0.3595202, 0.2060081, 0.5152895, 0.5795, 0.7245343, 0.4647101, 0.4476011, 0.1865884, 0.2187267, 0.5659757, 0.8056517,
   0.1700982, 0.4018447, 0.2025786, 0.2869094, 0.1871909, 0.2296639, 0.2506582, 0.2326693, 0.5309808, 0.2582483, 0.2670921, 0.5620453, 0.2186744, 0.2726791, 0.2203669, 0.2688786,
   0.3667431, 0.7424157, 0.2263273, 0.238531, 0.4987958, 0.3980717, 0.4783736, 0.2793038, 0.5811481, 0.273851, 0.2543014, 0.5953885, 0.4873249, 0.285698, 0.3281991, 0.4178816,
   0.5459437, 0.283599, 0.2470097, 0.2737288, 0.2920836, 0.2322651, 0.265072, 0.4116255, 0.2526163, 0.2861776, 0.3768614, 0.3446307, 0.2969405, 0.2162783, 0.5127482, 0.2860303,
   0.7629085, 0.7314237, 0.2502928, 0.2933808, 0.2004272, 0.5536584, 0.2547661, 0.1249012, 0.4800869, 0.2834304, 0.5879315, 0.5424101, 0.2641337, 0.1773082, 0.3818597, 0.4946626,
   0.4130401, 0.2727073, 0.2265841, 0.3963445, 0.2863823, 0.2254816, 0.5898632, 0.2207881, 0.5201704, 0.1707965, 0.5452704, 0.2838717, 0.2964909, 0.2867625, 0.4345025, 0.1889543,
   0.4513344, 0.4849196, 0.3817987, 0.4912198, 0.2588983, 0.4185486, 0.454457, 0.1984283, 0.2626915, 0.5751678, 0.3327129, 0.16109, 0.2450108, 0.1751076, 0.4634223, 0.3746777,
   0.5457243, 0.2945597, 0.7376448, 0.5157613, 0.486225, 0.2661924, 0.1268959, 0.464398, 0.7084404, 0.5798867, 0.2824557, 0.2979506, 0.2830514, 0.2653908, 0.4420328, 0.2998594,
   0.5207547, 0.1941195, 0.2818635, 0.1490731, 0.2965645, 0.1322609, 0.4650793, 0.2611158, 0.2822791, 0.1972169, 0.3542555, 0.4244443, 0.3685165, 0.4890507, 0.3986998, 0.3178642,
   0.2600314, 0.2793792, 0.422478, 0.253851, 0.5194545, 0.4967472, 0.4078184, 0.3638714, 0.1146991, 0.7237121, 0.2988982, 0.3615749, 0.1812692, 0.4700704, 0.212062, 0.1911196,
   0.2468294, 0.2979704, 0.1833094, 0.1557143, 0.2388032, 0.7459729, 0.1394262, 0.2761202, 0.3183341, 0.2132543, 0.5101434, 0.2062649, 0.2781833, 0.5685222, 0.1741958, 0.2963609,
   0.1520825, 0.521448, 0.3545154, 0.2124336, 0.2514427, 0.418911, 0.4467037, 0.09549739, 0.4669693, 0.5072459, 0.4664666, 0.1559591, 0.3243414, 0.2108108, 0.1360865, 0.7126905,
   0.5095205, 0.2551786, 0.2811868, 0.5316999, 0.4114615, 0.1162786, 0.5178035, 0.2894975, 0.2780264, 0.6448416, 0.5218813, 0.2392864, 0.2409898, 0.2018415, 0.2918762, 0.1323019,
   0.3151561, 0.4301103, 0.2105094, 0.2540407, 0.1723516, 0.2638741, 0.3759838, 0.2543707, 0.2608794, 0.2346361, 0.2665081, 0.3705072, 0.4039171, 0.1859052, 0.7087312, 0.2452915,
   0.779626, 0.5346866, 0.2399944, 0.1124773, 0.7061207, 0.7120126, 0.5345187, 0.4418021, 0.2745029, 0.2978193, 0.3660948, 0.5293044, 0.4587716, 0.4674816, 0.7108375, 0.2602974,
   0.3761249, 0.533335, 0.2796063, 0.1415441, 0.1273346, 0.3182423, 0.1735882, 0.3246135, 0.2979317, 0.6001035, 0.2896238, 0.2226991, 0.5039423, 0.4380608, 0.1594712, 0.2883301,
   0.1804856, 0.5594348, 0.4950454, 0.2827184, 0.2460395, 0.2641343, 0.2529129, 0.1323937, 0.4389265, 0.3432189, 0.5386268, 0.2713477, 0.1495088, 0.3316746, 0.2569419, 0.7651218,
   0.5319885, 0.2873213, 0.7482472, 0.5161337, 0.2795551, 0.1690675, 0.5333548, 0.3859162, 0.4654676, 0.4530182, 0.7816955, 0.2738829, 0.2688384, 0.5769456, 0.2560226, 0.3071408,
   0.2360328, 0.2244294, 0.2582444, 0.1680675, 0.7600067, 0.1521261, 0.3209416, 0.4932821, 0.1768829, 0.5601214, 0.1404193, 0.2147144, 0.2829917, 0.5308288, 0.2665569, 0.2416683,
   0.7298726, 0.3971001, 0.2591074, 0.1809908, 0.3715759, 0.1479053, 0.3679136, 0.2598303, 0.2405722, 0.4795693, 0.1838024, 0.1728447, 0.154269, 0.4604286, 0.2590888, 0.2880756,
   0.212959, 0.2493722, 0.5203108, 0.4066826, 0.4936054, 0.7017867, 0.2384803, 0.5582904, 0.2810168, 0.2458296, 0.2909445, 0.2504478, 0.4665756, 0.4474137, 0.2898095, 0.4334345,
   0.2187819, 0.4276254, 0.2656598, 0.3572734, 0.4332878, 0.1948728, 0.250882, 0.5432454, 0.2826928, 0.5465924, 0.2484916, 0.2843502, 0.2510444, 0.2647568, 0.2722514, 0.2366248,
   0.7322158, 0.1582515, 0.5503199, 0.2430337, 0.5289913, 0.2813033, 0.2987624, 0.2659996, 0.2704134, 0.286076, 0.2799465, 0.2441873, 0.2932067, 0.2987074, 0.2355877, 0.2432511,
   0.7488716, 0.2895427, 0.707069, 0.2926129, 0.4479147, 0.1397884, 0.2624706, 0.595263, 0.2542979, 0.142554, 0.1606297, 0.2740365, 0.2772688, 0.2998714, 0.1957087, 0.2635605,
   0.3896254, 0.4979537, 0.1292713, 0.2900072, 0.2901999, 0.4329337, 0.288194, 0.2688026, 0.4304393, 0.2802561, 0.2911015, 0.4389186, 0.2832222, 0.2921168, 0.7554213, 0.4631889,
   0.7556511, 0.1666027, 0.2126843, 0.2894649, 0.1807401, 0.4355931, 0.4698525, 0.7461613, 0.5056645, 0.7510563, 0.2202692, 0.2486525, 0.4640875, 0.3617393, 0.1387635, 0.2444518,
   0.2878326, 0.2017429, 0.1458605, 0.5431191, 0.2749092, 0.2466154, 0.5185396, 0.5010809, 0.1639697, 0.7094762, 0.483182, 0.4008015, 0.4615099, 0.7140973, 0.5831444, 0.5414131,
   0.5258977, 0.4283317, 0.1710154, 0.3176353, 0.350736, 0.1176843, 0.3348969, 0.2885019, 0.1568831, 0.5661733, 0.2834011, 0.2944359, 0.2757163, 0.2819846, 0.2715464, 0.3401039,
   0.1396949, 0.1867086, 0.2215476, 0.4859939, 0.1684792, 0.4099485, 0.2969121, 0.198162, 0.2275507, 0.3710458, 0.807112, 0.507369, 0.2321334, 0.5822484, 0.2995755, 0.3692115,
   0.2655973, 0.5777959, 0.2868221, 0.5796278, 0.163471, 0.2789722, 0.5373005, 0.2670182, 0.1098119, 0.3330013, 0.2653374, 0.273072, 0.08572257, 0.5556328, 0.2133255, 0.1628932,
   0.6115571, 0.7155369, 0.2437023, 0.2711498, 0.09069458, 0.4307106, 0.7139822, 0.7004061, 0.7361856, 0.3612348, 0.1999904, 0.5305375, 0.251803, 0.372541, 0.7450287, 0.1647912,
   0.4723038, 0.1659414, 0.2888026, 0.2248453, 0.2672277, 0.2214602, 0.5322687, 0.1699257, 0.8140892, 0.2114625, 0.4362997, 0.5795974, 0.263292, 0.2869699, 0.403688, 0.28516,
   0.2373832, 0.4986202, 0.7141876, 0.2600651, 0.2532949, 0.4950359, 0.2761735, 0.4056646, 0.6027643, 0.2021176, 0.4975812, 0.2571774, 0.2784654, 0.1504846, 0.7768827, 0.1630008,
   0.2613463, 0.5372419, 0.08440496, 0.1159776, 0.4377342, 0.2783626, 0.2375277, 0.2307875, 0.1393843, 0.2956401, 0.2757612, 0.3738474, 0.2768031, 0.5301788, 0.2829912, 0.1930592,
   0.224096, 0.4141831, 0.553019, 0.2072822, 0.2220454, 0.2771945, 0.2730873, 0.2276721, 0.7135882, 0.1957636, 0.3276745, 0.4097021, 0.2951991, 0.400564, 0.2334285, 0.5276469,
   0.2209359, 0.1983632, 0.2177896, 0.2652743, 0.2272447, 0.2765157, 0.5612411, 0.1924349, 0.2835925, 0.4011731, 0.2853248, 0.2728423, 0.4219245, 0.1988868, 0.500989, 0.521392,
   0.2638242, 0.5244758, 0.2994445, 0.2053369, 0.4136243, 0.411015, 0.2744532, 0.4793208, 0.1877706, 0.283228, 0.2554059, 0.2715079, 0.2229825, 0.2955075, 0.2354608, 0.2387046,
   0.5440449, 0.2452486, 0.4996394, 0.2797524, 0.2506728, 0.6192687, 0.3015618, 0.6033249, 0.2420573, 0.2529168, 0.3083365, 0.2670616, 0.2415035, 0.2273561, 0.2669743, 0.3622401,
   0.5726452, 0.7326679, 0.7031639, 0.2053216, 0.2430968, 0.2437874, 0.1958312, 0.563324, 0.2787509, 0.7019927, 0.2700501, 0.3205405, 0.2881076, 0.5254124, 0.2600061, 0.299506,
   0.5552972, 0.481392, 0.4630024, 0.3637729, 0.1862589, 0.1521326, 0.4142296, 0.7025962, 0.7620831, 0.3668118, 0.2297395, 0.213065, 0.2389029, 0.2145684, 0.2802858, 0.542143,
   0.7103001, 0.1039677, 0.2663499, 0.507837, 0.4641871, 0.1626582, 0.2895076, 0.5314476, 0.7828711, 0.2868458, 0.4864093, 0.4841226, 0.5057766, 0.2753533, 0.7002721, 0.2073703,
   0.2352983, 0.321998, 0.2343629, 0.4287068, 0.1648867, 0.5587041, 0.2912879, 0.2626313, 0.2578653, 0.2991887, 0.2728438, 0.3404929, 0.4807026, 0.245875, 0.5981212, 0.1547098,
   0.1757014, 0.2061655, 0.5729516, 0.4966567, 0.5249795, 0.5092395, 0.1744687, 0.2348406, 0.5406544, 0.288345, 0.2229707, 0.1936793, 0.5232853, 0.3280059, 0.480783, 0.3778428,
   0.5053948, 0.451338, 0.4399674, 0.3213185, 0.2769185, 0.2831542, 0.5494971, 0.2478169, 0.2948744, 0.2360717, 0.223733, 0.2404373, 0.2308664, 0.2985761, 0.7100505, 0.2749223,
   0.1442057, 0.2000682, 0.2592707, 0.1600486, 0.2572649, 0.1580022, 0.2427999, 0.7836847, 0.2207543, 0.4152871, 0.3617904, 0.2623501, 0.1240661, 0.237027, 0.4178388, 0.4429877,
   0.5774336, 0.2762129, 0.2436612, 0.1990133, 0.4616419, 0.747439, 0.4773847, 0.2375536, 0.1908821, 0.2158549, 0.2436842, 0.3300745, 0.1594507, 0.198216, 0.2479441, 0.2792213,
   0.2871814, 0.4244399, 0.274022, 0.5542407, 0.5113443, 0.7001552, 0.382922, 0.7320171, 0.1661734, 0.7415743, 0.5143185, 0.4485552, 0.2655128, 0.4494934, 0.2200843, 0.444363,
   0.565786, 0.3530311, 0.4471896, 0.4875451, 0.2011706, 0.7278553, 0.2856796, 0.2729746, 0.2501689, 0.2928408, 0.2358376, 0.7113332, 0.2580884, 0.1210107, 0.4278018, 0.06399843,
   0.485216, 0.4750277, 0.5102539, 0.4090284, 0.4445432, 0.7114306, 0.4190753, 0.484392, 0.3235518, 0.1524585, 0.4418685, 0.5780823, 0.472195, 0.2459951, 0.292294, 0.2548139,
   0.405721, 0.7154388, 0.5207533, 0.5337158, 0.4132158, 0.2634199, 0.5608537, 0.1289636, 0.4073889, 0.2850416, 0.2982384, 0.1882619, 0.7176034, 0.1908467, 0.1824882, 0.1949833,
   0.4670854, 0.3371682, 0.357195, 0.4820672, 0.1991717, 0.2382419, 0.1569528, 0.2481978, 0.2019744, 0.2535662, 0.2851889, 0.2401697, 0.1602365, 0.1484409, 0.2362442, 0.3128708,
   0.7188511, 0.2380711, 0.2776439, 0.5204241, 0.2234339, 0.1962834, 0.7288265, 0.7491036, 0.2794867, 0.5298576, 0.1624183, 0.2301687, 0.2252764, 0.2893162 };
   Double_t Graph0_fy5[1519] = { 0.2487568, 0.6828528, 0.6258059, 0.7889462, 0.6094832, 0.7432251, 0.5815572, 0.7416061, 0.7160025, 0.6412602, 0.8107365, 0.7172285, 0.5310995, 0.7889045, 0.798921, 0.1984532, 0.6270417,
   0.5633717, 0.732916, 0.2832586, 0.2052124, 0.2034189, 0.6985534, 0.2677061, 0.7372572, 0.710827, 0.4421016, 0.797544, 0.4632804, 0.8084315, 0.7336726, 0.2446115, 0.335222,
   0.757158, 0.8183337, 0.7725097, 0.294095, 0.200384, 0.4924985, 0.2509688, 0.6435007, 0.8453498, 0.5541314, 0.2876707, 0.1925236, 0.5795522, 0.7738429, 0.2185331, 0.6936964,
   0.295513, 0.6110657, 0.7161235, 0.2781524, 0.8176516, 0.5487257, 0.5159432, 0.617468, 0.6588656, 0.6472093, 0.7321739, 0.7769966, 0.7464849, 0.7802499, 0.5241339, 0.5328096,
   0.8684145, 0.4263429, 0.7912087, 0.6215756, 0.745893, 0.5544943, 0.3450453, 0.7683116, 0.6492254, 0.4223423, 0.5083693, 0.4873502, 0.8141037, 0.8100019, 0.7372731, 0.7006739,
   0.239689, 0.616652, 0.2384357, 0.7487565, 0.2999784, 0.27109, 0.7707657, 0.2615715, 0.7070019, 0.7288781, 0.7359276, 0.6545219, 0.7090504, 0.5082934, 0.2713029, 0.2874672,
   0.5469438, 0.7270756, 0.5801156, 0.1461088, 0.8365667, 0.6747984, 0.2954248, 0.2474507, 0.5798715, 0.5600343, 0.6189091, 0.6520299, 0.5331792, 0.8110104, 0.7440448, 0.286309,
   0.8286753, 0.4592967, 0.8339618, 0.5806095, 0.745627, 0.4091209, 0.6137013, 0.651759, 0.5544974, 0.2908336, 0.7159101, 0.7292559, 0.164648, 0.8033769, 0.6739095, 0.6613714,
   0.2772179, 0.2302631, 0.809368, 0.7385869, 0.8507341, 0.6479782, 0.8231599, 0.2863463, 0.2478344, 0.4493921, 0.6004131, 0.3254849, 0.1974511, 0.2198069, 0.2591573, 0.6931756,
   0.79549, 0.425253, 0.6012889, 0.24457, 0.6246786, 0.8768737, 0.2194558, 0.7769109, 0.466172, 0.4785407, 0.7187583, 0.2463284, 0.242218, 0.6533477, 0.2666051, 0.7275795,
   0.67609, 0.7352363, 0.2130065, 0.2186242, 0.7488213, 0.4588991, 0.473386, 0.7272176, 0.7570136, 0.7809979, 0.7156858, 0.2914567, 0.2760679, 0.2179771, 0.7707524, 0.7818438,
   0.4724541, 0.6724613, 0.3905316, 0.5084018, 0.2888525, 0.2237484, 0.2778524, 0.4070537, 0.6250237, 0.1740473, 0.2100954, 0.250025, 0.5925291, 0.2920281, 0.1525264, 0.7185494,
   0.6160793, 0.2185719, 0.8434426, 0.5201717, 0.4208288, 0.8391004, 0.5234103, 0.6403354, 0.7537576, 0.2795184, 0.6957307, 0.8546066, 0.7325038, 0.7089155, 0.8043544, 0.6891437,
   0.2257089, 0.3311432, 0.2367173, 0.8518615, 0.2568467, 0.7073263, 0.7304937, 0.5938846, 0.2743759, 0.2347273, 0.2921887, 0.2315346, 0.5700432, 0.6455439, 0.6135784, 0.7888177,
   0.2270055, 0.8246392, 0.2521765, 0.1922061, 0.5054733, 0.6858429, 0.5586004, 0.2846624, 0.373503, 0.1749717, 0.8207791, 0.6135849, 0.2971376, 0.2959747, 0.2600035, 0.6490937,
   0.2587171, 0.7225675, 0.7068447, 0.4298903, 0.8729967, 0.2801977, 0.09215757, 0.6873353, 0.6568013, 0.789066, 0.622654, 0.727847, 0.1909331, 0.7328482, 0.7031174, 0.6658186,
   0.7020456, 0.4258664, 0.246249, 0.4403923, 0.2662036, 0.5640892, 0.4546174, 0.264946, 0.7067485, 0.1785119, 0.7024933, 0.6540354, 0.6891333, 0.270603, 0.2295602, 0.6569894,
   0.6211178, 0.6976193, 0.2849781, 0.3541422, 0.288267, 0.2975923, 0.5391402, 0.5988038, 0.259505, 0.5895349, 0.6725835, 0.8366023, 0.565814, 0.7994178, 0.8521326, 0.5955597,
   0.6075959, 0.2027326, 0.2559955, 0.2861402, 0.6393885, 0.2568169, 0.8057786, 0.5854315, 0.6354569, 0.1751916, 0.365299, 0.8305684, 0.2273435, 0.7522743, 0.7004179, 0.4608722,
   0.8773389, 0.2958552, 0.8658863, 0.524063, 0.2941881, 0.290631, 0.8392143, 0.2871703, 0.5157509, 0.2446242, 0.611267, 0.8089952, 0.274149, 0.7307424, 0.2571998, 0.6923456,
   0.2958618, 0.8455086, 0.5561367, 0.7573487, 0.5698894, 0.8215621, 0.7057245, 0.727185, 0.7792577, 0.730658, 0.5443863, 0.4369349, 0.2620259, 0.2432192, 0.6604757, 0.8257883,
   0.6750537, 0.2528358, 0.2088248, 0.543355, 0.8194065, 0.8194213, 0.597115, 0.7545562, 0.6547525, 0.4553109, 0.6965618, 0.6005777, 0.2784681, 0.5298895, 0.8206353, 0.7574905,
   0.7347847, 0.6748076, 0.2927022, 0.7256221, 0.4413867, 0.7868988, 0.2639122, 0.2641563, 0.6600682, 0.2876637, 0.7804375, 0.2981374, 0.736554, 0.4888603, 0.8396615, 0.6308558,
   0.2247228, 0.2991904, 0.2387343, 0.8033093, 0.2899101, 0.8083031, 0.5970171, 0.5262579, 0.500852, 0.2626209, 0.4329648, 0.5733529, 0.6758223, 0.275207, 0.8063552, 0.7570779,
   0.6410179, 0.7768154, 0.5677091, 0.8049948, 0.3739655, 0.2965078, 0.5081232, 0.7263208, 0.7931609, 0.2943256, 0.4270074, 0.4970301, 0.8178465, 0.7819721, 0.7679965, 0.2183121,
   0.5626332, 0.6907606, 0.2598775, 0.5627, 0.4555877, 0.2529632, 0.7854926, 0.5383523, 0.6318677, 0.7071713, 0.4582398, 0.8285626, 0.2621573, 0.726327, 0.2920379, 0.5639525,
   0.6168575, 0.2417469, 0.5495708, 0.5606503, 0.7970243, 0.7250807, 0.5002896, 0.5526061, 0.2919402, 0.6609995, 0.2847249, 0.6348026, 0.6812932, 0.7520218, 0.2992968, 0.5295501,
   0.811015, 0.8750557, 0.8211302, 0.6836551, 0.667822, 0.7564089, 0.5179905, 0.6749669, 0.6555775, 0.6531135, 0.2971744, 0.5300131, 0.2578517, 0.7174625, 0.730557, 0.729256,
   0.4714822, 0.7402111, 0.745891, 0.6320263, 0.2876211, 0.2924266, 0.7207505, 0.2245037, 0.2920639, 0.3505165, 0.7339221, 0.2250869, 0.7362787, 0.2922576, 0.6888954, 0.7300569,
   0.6360925, 0.2902575, 0.6619651, 0.7780297, 0.2477287, 0.8406809, 0.7203462, 0.6841803, 0.2294721, 0.60092, 0.4902046, 0.7478572, 0.487717, 0.6957174, 0.7496852, 0.4855801,
   0.8439255, 0.7377182, 0.8165304, 0.272551, 0.6927802, 0.3941065, 0.736023, 0.2670334, 0.6117483, 0.2497342, 0.228299, 0.6766018, 0.6201795, 0.2949283, 0.2604011, 0.6959716,
   0.8144383, 0.5219035, 0.5374348, 0.2996738, 0.78068, 0.5798472, 0.7911422, 0.2491911, 0.5797337, 0.6772919, 0.6798023, 0.5084515, 0.2663256, 0.7095366, 0.8467129, 0.6740214,
   0.2000788, 0.4954753, 0.8074632, 0.6565433, 0.7793324, 0.8134, 0.8032022, 0.2771782, 0.7671018, 0.2158182, 0.7870055, 0.2953542, 0.6104158, 0.2987534, 0.7316561, 0.6628215,
   0.4110436, 0.2717203, 0.4383968, 0.6080161, 0.5494576, 0.2799249, 0.6784258, 0.6273869, 0.7068528, 0.6157058, 0.2686026, 0.5592685, 0.7009478, 0.7416857, 0.5907717, 0.6925235,
   0.4948166, 0.2176326, 0.8494297, 0.2663607, 0.6684563, 0.8162252, 0.8049459, 0.7819061, 0.2961984, 0.7264621, 0.8274341, 0.6440144, 0.5335537, 0.2616034, 0.815701, 0.8469937,
   0.5021158, 0.8508047, 0.5025393, 0.7072908, 0.8121129, 0.6302623, 0.6203606, 0.8006341, 0.6103445, 0.6177563, 0.8383995, 0.8065277, 0.2390853, 0.6239588, 0.8260529, 0.8008028,
   0.6011465, 0.2692509, 0.5318188, 0.736299, 0.5773929, 0.8111596, 0.7078325, 0.2745748, 0.8048798, 0.1377677, 0.5949163, 0.2480894, 0.5605373, 0.2483306, 0.2746232, 0.668626,
   0.7573772, 0.2243538, 0.5534235, 0.5530796, 0.8252366, 0.8025293, 0.5932671, 0.2547943, 0.2811744, 0.8775643, 0.4223575, 0.2682791, 0.2561087, 0.8700478, 0.5863934, 0.7433597,
   0.6784979, 0.4516641, 0.6121429, 0.2929291, 0.2748263, 0.715082, 0.5323855, 0.7473617, 0.2765453, 0.5693467, 0.5869451, 0.2921492, 0.2527573, 0.6526215, 0.279373, 0.2803805,
   0.1302515, 0.8120047, 0.5425232, 0.8024913, 0.5703263, 0.8215775, 0.2459129, 0.55185, 0.7395405, 0.2586969, 0.7120856, 0.8335879, 0.6299077, 0.7362008, 0.5931934, 0.2049715,
   0.3208345, 0.6858687, 0.8039497, 0.2100039, 0.2060796, 0.2376361, 0.2403482, 0.8129535, 0.5582619, 0.7583899, 0.6510602, 0.2811822, 0.2679136, 0.273792, 0.6032453, 0.5117987,
   0.5759178, 0.2573292, 0.5167571, 0.6297598, 0.2236951, 0.6354952, 0.4674028, 0.6966987, 0.6363111, 0.5101241, 0.2657196, 0.680821, 0.2852312, 0.2956116, 0.8304909, 0.8481992,
   0.7981843, 0.8488715, 0.3706953, 0.310847, 0.7874042, 0.2817192, 0.800061, 0.6563458, 0.6589245, 0.7739871, 0.7838703, 0.8132623, 0.7215841, 0.2945173, 0.2575641, 0.6962161,
   0.6115619, 0.2851503, 0.2928279, 0.2496338, 0.4344483, 0.2841873, 0.6268394, 0.2841273, 0.2721959, 0.5703186, 0.2946433, 0.2738078, 0.7088818, 0.7776912, 0.2870536, 0.4822441,
   0.7973302, 0.294537, 0.8516952, 0.6005597, 0.78934, 0.728532, 0.7286505, 0.536138, 0.1841127, 0.6534212, 0.3382951, 0.2772389, 0.8047365, 0.3571359, 0.6653289, 0.7688304,
   0.2944424, 0.6413512, 0.6289908, 0.4458248, 0.2911169, 0.8313892, 0.835566, 0.546828, 0.2374865, 0.7568075, 0.5295548, 0.2810613, 0.28142, 0.6293857, 0.2620806, 0.8253525,
   0.2997459, 0.5098868, 0.4629056, 0.6467937, 0.6498038, 0.7679163, 0.5122322, 0.2615442, 0.8178701, 0.7232276, 0.2953118, 0.810643, 0.7223411, 0.6939148, 0.2996549, 0.5286745,
   0.70307, 0.6128945, 0.6714699, 0.5351251, 0.4599431, 0.2070381, 0.6297584, 0.3962289, 0.2532431, 0.5473474, 0.2817041, 0.1981199, 0.5756463, 0.6340519, 0.2518296, 0.2027889,
   0.9046508, 0.5255566, 0.6788617, 0.2604912, 0.585567, 0.5722097, 0.2701838, 0.8192159, 0.2794592, 0.8015293, 0.2932505, 0.5050729, 0.7631604, 0.8077502, 0.8335267, 0.6078773,
   0.2148171, 0.2473052, 0.2971981, 0.2529614, 0.6233305, 0.2558922, 0.808089, 0.5629975, 0.7679738, 0.8073707, 0.2772073, 0.799408, 0.5892751, 0.5861324, 0.8097497, 0.2308506,
   0.268163, 0.351571, 0.3891765, 0.2320496, 0.2427002, 0.7924554, 0.8102607, 0.2854678, 0.71362, 0.2845268, 0.6695395, 0.478735, 0.7081966, 0.4155929, 0.285446, 0.7393528,
   0.2611188, 0.7899709, 0.2326805, 0.605007, 0.4710904, 0.5882685, 0.2767498, 0.6937063, 0.6270005, 0.5583242, 0.8261967, 0.2838804, 0.2528474, 0.2967876, 0.269853, 0.2541165,
   0.3641492, 0.6051095, 0.2927736, 0.7041505, 0.2817791, 0.2789843, 0.2952166, 0.8365315, 0.6051863, 0.6650127, 0.5853465, 0.218648, 0.7785304, 0.2721784, 0.8338681, 0.8366801,
   0.743464, 0.5924379, 0.7515261, 0.7553852, 0.800777, 0.716928, 0.652273, 0.8244402, 0.8632094, 0.5005275, 0.1855445, 0.6899639, 0.7701267, 0.2805583, 0.8471553, 0.4878545,
   0.583283, 0.2498771, 0.8010405, 0.7624649, 0.6375713, 0.8521059, 0.2162915, 0.7438961, 0.2697808, 0.2887498, 0.254955, 0.4908662, 0.8265909, 0.4085433, 0.7143342, 0.4224091,
   0.2797765, 0.7206751, 0.4087504, 0.2301213, 0.2554051, 0.6777602, 0.2686896, 0.2881356, 0.4148351, 0.2815696, 0.2934387, 0.6232772, 0.4557076, 0.7670101, 0.4819883, 0.6965683,
   0.8436536, 0.2777961, 0.8237325, 0.6247695, 0.6528061, 0.3496474, 0.2694741, 0.5644607, 0.6209888, 0.745551, 0.8065702, 0.8049818, 0.2412067, 0.3809187, 0.5497226, 0.4063971,
   0.643295, 0.2234208, 0.7575892, 0.5556829, 0.630106, 0.5754095, 0.2197146, 0.2863461, 0.5689301, 0.6430808, 0.2413196, 0.2338061, 0.1946021, 0.2923311, 0.6219831, 0.8024396,
   0.2131264, 0.2763185, 0.6915219, 0.8080348, 0.5526547, 0.2294837, 0.8002209, 0.2840236, 0.5299562, 0.2939789, 0.7840167, 0.7294704, 0.2674547, 0.2851848, 0.7036974, 0.7781166,
   0.7687346, 0.2186674, 0.254114, 0.5686848, 0.5407434, 0.7272366, 0.7382177, 0.6760402, 0.8588669, 0.2685625, 0.2854299, 0.6259266, 0.7996473, 0.2716972, 0.5162429, 0.63202,
   0.2689689, 0.8019394, 0.6705323, 0.2313494, 0.7173659, 0.437281, 0.2843119, 0.2989769, 0.2329128, 0.1486603, 0.7786598, 0.6237453, 0.7879293, 0.8373796, 0.4768732, 0.8332585,
   0.5090738, 0.6986718, 0.5726272, 0.6459974, 0.6915323, 0.786544, 0.8070621, 0.8358911, 0.6688318, 0.2555609, 0.6676632, 0.710482, 0.7135202, 0.8052337, 0.6649966, 0.3985911,
   0.7529341, 0.222352, 0.8764123, 0.7131626, 0.8243211, 0.5447481, 0.2720228, 0.7027768, 0.6662781, 0.2559452, 0.6711778, 0.599172, 0.6163875, 0.2903952, 0.434999, 0.7181192,
   0.6892173, 0.714814, 0.2486299, 0.2597254, 0.2928811, 0.3882333, 0.7129453, 0.8265871, 0.5597552, 0.6123416, 0.4798427, 0.6757783, 0.2743761, 0.2841091, 0.665185, 0.825435,
   0.6823766, 0.2921488, 0.7326155, 0.2745802, 0.2949745, 0.5731823, 0.6239979, 0.2930588, 0.4560975, 0.222537, 0.4331776, 0.5359936, 0.7677449, 0.3518718, 0.6448925, 0.772839,
   0.6754324, 0.7282845, 0.2883672, 0.5723083, 0.2750259, 0.7937545, 0.7565567, 0.7924079, 0.534351, 0.5784975, 0.7408038, 0.7882138, 0.6643636, 0.5109041, 0.738359, 0.549302,
   0.6448842, 0.5950565, 0.7037475, 0.4113767, 0.2553814, 0.7614998, 0.7843157, 0.2719289, 0.7043563, 0.6047091, 0.6387409, 0.661809, 0.4097167, 0.6583853, 0.8463055, 0.5384111,
   0.2674286, 0.2635372, 0.619903, 0.706196, 0.5828041, 0.8340589, 0.5047108, 0.3806985, 0.2438117, 0.674433, 0.5326828, 0.8518689, 0.6540546, 0.7234069, 0.4989866, 0.2834294,
   0.6193568, 0.7073343, 0.7511478, 0.7296572, 0.5997586, 0.2933281, 0.2476941, 0.5767583, 0.2140419, 0.669186, 0.5148417, 0.4185114, 0.2193902, 0.2531461, 0.6164445, 0.6572219,
   0.5737091, 0.7966771, 0.7980682, 0.2700067, 0.690546, 0.6116834, 0.2629914, 0.2242279, 0.7183935, 0.6011134, 0.1899134, 0.2122208, 0.2972477, 0.4015675, 0.2960641, 0.2635701,
   0.2317358, 0.2637739, 0.7655894, 0.8134888, 0.8515542, 0.7297954, 0.8344616, 0.7128066, 0.7980329, 0.2034076, 0.7574571, 0.7594889, 0.6039711, 0.6074111, 0.5409622, 0.8765841,
   0.8028777, 0.700367, 0.7262858, 0.2369256, 0.770813, 0.2789377, 0.8053078, 0.7907032, 0.6888499, 0.2579523, 0.6296954, 0.2532407, 0.7128874, 0.2938783, 0.4279728, 0.2590959,
   0.5811496, 0.2971531, 0.1497688, 0.236344, 0.8470554, 0.3944421, 0.282905, 0.6557635, 0.5299817, 0.2051892, 0.6472235, 0.5604411, 0.6442201, 0.2885295, 0.8368403, 0.555598,
   0.2876567, 0.5744945, 0.7686712, 0.4994531, 0.8293704, 0.2418689, 0.7704455, 0.7253808, 0.5842704, 0.8434016, 0.7563929, 0.2680731, 0.5844697, 0.8305758, 0.6539745, 0.8242176,
   0.2757255, 0.6254708, 0.586979, 0.7682006, 0.4752886, 0.7031388, 0.2571859, 0.6489244, 0.7334749, 0.4535083, 0.16976, 0.2572339, 0.6563208, 0.6487914, 0.8571804, 0.7382485,
   0.7558517, 0.2655506, 0.6331043, 0.6655844, 0.4845301, 0.2114754, 0.4114296, 0.2930589, 0.8093405, 0.7274199, 0.1841501, 0.714556, 0.8903382, 0.618803, 0.7128204, 0.8657205,
   0.7615151, 0.2906968, 0.7899009, 0.7819958, 0.2638337, 0.7463557, 0.7385613, 0.8403061, 0.7295722, 0.3187195, 0.7740128, 0.2596267, 0.6747823, 0.2306405, 0.5865813, 0.7703531,
   0.6840634, 0.2519456, 0.2497287, 0.6895123, 0.7315774, 0.6435415, 0.7717007, 0.5032134, 0.4992274, 0.7439478, 0.8010043, 0.8036935, 0.3327529, 0.2494131, 0.4387851, 0.294888,
   0.6878883, 0.5292112, 0.765932, 0.7325374, 0.665965, 0.4067045, 0.262807, 0.7339509, 0.5467143, 0.8624723, 0.6492159, 0.7661879, 0.2881066, 0.7324594, 0.2402884, 0.2635626,
   0.6072047, 0.1569181, 0.3952525, 0.8126869, 0.2959041, 0.2085762, 0.8182371, 0.2545861, 0.6360082, 0.3946078, 0.6282759, 0.6566573, 0.7120567, 0.6687906, 0.6944669, 0.5768881,
   0.2965431, 0.7489101, 0.28384, 0.8126013, 0.7384334, 0.287532, 0.2877196, 0.2717432, 0.5619245, 0.533958, 0.8304386, 0.362354, 0.6666927, 0.7924275, 0.4305885, 0.28611,
   0.2769129, 0.669544, 0.5323727, 0.7084834, 0.7760257, 0.7518907, 0.7309036, 0.2908333, 0.4069428, 0.5028865, 0.7808621, 0.2008702, 0.3425184, 0.2069892, 0.6928278, 0.7133954,
   0.2632589, 0.2680933, 0.2849141, 0.2672514, 0.7878141, 0.7512433, 0.1455292, 0.62183, 0.6127521, 0.2597253, 0.7625828, 0.8183382, 0.8634441, 0.5857815, 0.7998042, 0.2895249,
   0.4567672, 0.6250466, 0.6132438, 0.1833522, 0.2992096, 0.846562, 0.6589899, 0.1974158, 0.5607203, 0.5359036, 0.2453967, 0.1979906, 0.2540909, 0.6530448, 0.6492247, 0.7108979,
   0.5657988, 0.2461549, 0.7381143, 0.2687919, 0.7487118, 0.2482814, 0.5564529, 0.6118723, 0.6493741, 0.6927559, 0.5886585, 0.2730751, 0.8155769, 0.4708138, 0.2605945, 0.4826747,
   0.6781406, 0.6999236, 0.2596537, 0.2975767, 0.2552276, 0.8203589, 0.6825675, 0.5654339, 0.262724, 0.7136161, 0.5258448, 0.5664907, 0.2567368, 0.8059525, 0.2768148, 0.1821924,
   0.2519468, 0.2535827, 0.2919938, 0.2623682, 0.3355492, 0.5132329, 0.2851487, 0.7214829, 0.5036707, 0.64838, 0.6723813, 0.8280831, 0.587984, 0.6680708, 0.6629143, 0.7265682,
   0.6954759, 0.6990286, 0.5671974, 0.5798768, 0.6914101, 0.7867415, 0.8161213, 0.6873574, 0.2646249, 0.8189113, 0.2978778, 0.6975853, 0.7931257, 0.6430966, 0.8043634, 0.2186917,
   0.2706486, 0.2984196, 0.3567854, 0.7169311, 0.2630487, 0.6742368, 0.8416582, 0.7182353, 0.7216884, 0.3811051, 0.5678203, 0.8066333, 0.7126789, 0.5537512, 0.7288986, 0.7237666,
   0.6132342, 0.2602199, 0.6364043, 0.276493, 0.2415347, 0.5415975, 0.8136551, 0.5928844, 0.7182848, 0.4887825, 0.2966105, 0.1534965, 0.5078151, 0.2772312, 0.5296912, 0.2987991,
   0.29324, 0.277505, 0.2673564, 0.2315872, 0.5680135, 0.5769925, 0.620104, 0.6506553, 0.7697101, 0.5163646, 0.7607791, 0.7146947, 0.6300585, 0.7326669, 0.2723735, 0.7527788,
   0.2735843, 0.2624232, 0.2025336, 0.2833928, 0.2479097, 0.6855009, 0.2865947, 0.2504115, 0.8059903, 0.6989391, 0.2541894, 0.2725527, 0.2332353, 0.6719317, 0.8272612, 0.669423,
   0.2832996, 0.5983239, 0.2707385, 0.2828791, 0.2709112, 0.7741575, 0.2618842, 0.7215083, 0.293907, 0.6557843, 0.6676432, 0.738513, 0.6592446, 0.5674837, 0.7798975, 0.6995084,
   0.2938941, 0.8011685, 0.1976269, 0.2965788, 0.7138527, 0.7475765, 0.72998, 0.7079781, 0.5477905, 0.6229425, 0.6906822, 0.8010414, 0.7317017, 0.6510768, 0.574388, 0.8058958,
   0.5165098, 0.606599, 0.741366, 0.2647393, 0.5347625, 0.4292852, 0.6250598, 0.6350134, 0.6975707, 0.2174406, 0.8225567, 0.5220187, 0.5134744, 0.6223482 };
   TGraph *graph = new TGraph(1519,Graph0_fx5,Graph0_fy5);
   graph->SetName("Graph0");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(2);
   
   TH1F *Graph_Graph05 = new TH1F("Graph_Graph05","",1519,0,0.8911018);
   Graph_Graph05->SetMinimum(0);
   Graph_Graph05->SetMaximum(1);
   Graph_Graph05->SetDirectory(nullptr);
   Graph_Graph05->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph05->SetLineColor(ci);
   Graph_Graph05->GetXaxis()->SetTitle("#tau_{21}");
   Graph_Graph05->GetXaxis()->SetRange(1,1520);
   Graph_Graph05->GetXaxis()->SetLabelFont(42);
   Graph_Graph05->GetXaxis()->SetTitleOffset(1);
   Graph_Graph05->GetXaxis()->SetTitleFont(42);
   Graph_Graph05->GetYaxis()->SetTitle("#tau_{32}");
   Graph_Graph05->GetYaxis()->SetLabelFont(42);
   Graph_Graph05->GetYaxis()->SetTitleFont(42);
   Graph_Graph05->GetZaxis()->SetLabelFont(42);
   Graph_Graph05->GetZaxis()->SetTitleOffset(1);
   Graph_Graph05->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph05);
   
   graph->Draw("p ");
   
   Double_t Graph1_fx6[5741] = { 0.4235641, 0.361199, 0.5375001, 0.4861133, 0.456335, 0.4931211, 0.5295855, 0.6838737, 0.4124215, 0.6481841, 0.4483317, 0.5560088, 0.3291531, 0.3250377, 0.5159891, 0.4091846, 0.5949221,
   0.3970336, 0.5981179, 0.4690287, 0.4237339, 0.4751305, 0.5111634, 0.5553657, 0.6057882, 0.3689955, 0.4522482, 0.6367424, 0.4701477, 0.4456339, 0.5890583, 0.4115683, 0.4539104,
   0.4686166, 0.5226658, 0.5293722, 0.5288275, 0.565677, 0.5896844, 0.5780762, 0.4552591, 0.5419418, 0.45872, 0.449074, 0.5406587, 0.3151153, 0.5112728, 0.4690258, 0.4744025,
   0.5356952, 0.4746691, 0.5512617, 0.5678855, 0.4364082, 0.3626446, 0.3076238, 0.4906721, 0.3101078, 0.4338759, 0.4919891, 0.551308, 0.4169696, 0.596575, 0.4512133, 0.3979651,
   0.5866282, 0.4470823, 0.4201745, 0.6032719, 0.6088985, 0.4498019, 0.3911326, 0.4476983, 0.3701889, 0.4771281, 0.530365, 0.6328982, 0.420914, 0.5300691, 0.5063841, 0.3006684,
   0.5912762, 0.670922, 0.5184759, 0.5257176, 0.6779853, 0.3776264, 0.3500147, 0.4727483, 0.5060195, 0.3833311, 0.5840406, 0.3431292, 0.6407406, 0.3819461, 0.3296165, 0.3117934,
   0.5346282, 0.6064186, 0.5273169, 0.586326, 0.4332759, 0.3312346, 0.552315, 0.3979174, 0.6116682, 0.6233956, 0.5418305, 0.4585013, 0.5989793, 0.3346167, 0.4729855, 0.5347519,
   0.4485977, 0.4220555, 0.5262007, 0.3824002, 0.5447661, 0.3515896, 0.4140004, 0.5390432, 0.5418975, 0.4281979, 0.4372543, 0.4638937, 0.4118293, 0.4823645, 0.3090295, 0.4160608,
   0.3830652, 0.444726, 0.4641972, 0.3865099, 0.5928769, 0.3398043, 0.5398178, 0.6950849, 0.3746695, 0.5510783, 0.4605266, 0.3501409, 0.558764, 0.4216063, 0.300714, 0.4903322,
   0.5586089, 0.5766191, 0.5378488, 0.4113865, 0.3429257, 0.4891583, 0.6308181, 0.4406913, 0.440091, 0.6460941, 0.5693615, 0.34817, 0.4281845, 0.5860606, 0.4078063, 0.4379658,
   0.6733278, 0.346301, 0.4979357, 0.5867166, 0.4834174, 0.5652291, 0.3726785, 0.5649274, 0.3848231, 0.6181046, 0.5075369, 0.4061433, 0.520035, 0.4413218, 0.3122878, 0.3256438,
   0.5834681, 0.4257649, 0.4786903, 0.4516461, 0.3454885, 0.4231324, 0.416202, 0.6080605, 0.4694024, 0.6037713, 0.3433094, 0.4750218, 0.4148265, 0.3990232, 0.470104, 0.5734727,
   0.335815, 0.6142901, 0.5565354, 0.6148968, 0.3334886, 0.3979631, 0.4869766, 0.6500732, 0.5165367, 0.3990643, 0.5147766, 0.465277, 0.6028366, 0.3191473, 0.4963548, 0.3745818,
   0.429235, 0.4208731, 0.4777058, 0.3287227, 0.4730335, 0.3588839, 0.5544206, 0.6527728, 0.5302638, 0.4845735, 0.3516511, 0.5117459, 0.4531535, 0.4871314, 0.3119621, 0.4055984,
   0.3685465, 0.3689889, 0.5427544, 0.394285, 0.391915, 0.3868872, 0.4567522, 0.4977951, 0.3969826, 0.6464859, 0.4751513, 0.3643133, 0.3300474, 0.4067338, 0.3395189, 0.527226,
   0.3612112, 0.3971317, 0.3807394, 0.5589365, 0.4172045, 0.4897973, 0.5998893, 0.6739849, 0.4106906, 0.4844351, 0.4121374, 0.4441573, 0.5126022, 0.4490298, 0.3205377, 0.4725608,
   0.3801503, 0.5527153, 0.6415432, 0.3421088, 0.3348388, 0.3997744, 0.3137038, 0.5058213, 0.3246442, 0.4067451, 0.4009141, 0.4975074, 0.5998794, 0.6055165, 0.4979106, 0.3139625,
   0.4812962, 0.5451141, 0.5142934, 0.4605609, 0.3704075, 0.6988079, 0.4418146, 0.3606862, 0.3210982, 0.3387361, 0.3634064, 0.3862744, 0.6441345, 0.6253304, 0.4986437, 0.6014996,
   0.5846338, 0.6502026, 0.5506156, 0.4012062, 0.6166522, 0.5684469, 0.4640653, 0.5481441, 0.4557284, 0.5499324, 0.4514736, 0.5120076, 0.4235474, 0.3009254, 0.5475163, 0.4577523,
   0.5029711, 0.5594209, 0.66595, 0.5175173, 0.3287613, 0.6607002, 0.4062902, 0.5257036, 0.3651582, 0.4021239, 0.4917235, 0.3599362, 0.5338985, 0.5241442, 0.3672696, 0.3186235,
   0.5207364, 0.3555038, 0.5854661, 0.3915612, 0.3320292, 0.5255996, 0.3623056, 0.5864913, 0.6478326, 0.4808566, 0.5869852, 0.3190486, 0.4770603, 0.4253536, 0.5729021, 0.4560089,
   0.4026716, 0.3685393, 0.4446235, 0.503037, 0.3952968, 0.3577388, 0.5526641, 0.3909163, 0.4887842, 0.309135, 0.5066209, 0.628675, 0.3038386, 0.6227854, 0.4963119, 0.5008737,
   0.5217959, 0.3889123, 0.4832143, 0.3605939, 0.6043482, 0.3866734, 0.4510437, 0.5696055, 0.4072609, 0.535535, 0.5155365, 0.3443644, 0.3153087, 0.3515155, 0.4138629, 0.437341,
   0.5702432, 0.5414123, 0.5028868, 0.3430599, 0.5224696, 0.4933957, 0.4640832, 0.4515688, 0.3992484, 0.4729075, 0.5285878, 0.3714941, 0.5030149, 0.4909153, 0.6474351, 0.4033513,
   0.3664096, 0.6911932, 0.3409349, 0.4154038, 0.5157738, 0.5218514, 0.4469287, 0.332621, 0.5569275, 0.5841368, 0.4000182, 0.5224096, 0.4119138, 0.5312182, 0.4200299, 0.5808368,
   0.4719381, 0.4041124, 0.425788, 0.4006055, 0.3251728, 0.4562245, 0.3293177, 0.5612066, 0.4449429, 0.4338598, 0.5039901, 0.3135175, 0.4682311, 0.4313564, 0.3215508, 0.6572464,
   0.5055054, 0.5273935, 0.4127831, 0.3219686, 0.5385948, 0.4787594, 0.4276721, 0.4408031, 0.5305846, 0.6443859, 0.5485878, 0.5365821, 0.6326925, 0.447225, 0.6489535, 0.509187,
   0.3282946, 0.5543721, 0.4200213, 0.3727632, 0.4291052, 0.4569689, 0.4594747, 0.3782409, 0.3814094, 0.4760435, 0.5263077, 0.4630008, 0.5755561, 0.3774611, 0.4915521, 0.5599701,
   0.5800053, 0.4484555, 0.6692817, 0.6349478, 0.3886744, 0.3439563, 0.5156301, 0.6433104, 0.3633124, 0.4753863, 0.38907, 0.5593831, 0.4055847, 0.5497546, 0.5757964, 0.5516235,
   0.6432784, 0.4433182, 0.39975, 0.3729393, 0.4390729, 0.4131667, 0.4276247, 0.3512389, 0.655836, 0.4667741, 0.5569145, 0.4697905, 0.4996965, 0.310087, 0.4073049, 0.5630716,
   0.5693091, 0.5063806, 0.4070186, 0.6528638, 0.3362913, 0.4220207, 0.3669255, 0.3548212, 0.6673325, 0.5711473, 0.4831666, 0.6072633, 0.5279026, 0.4208192, 0.4475478, 0.425768,
   0.6417659, 0.5823339, 0.6478732, 0.5540423, 0.5123388, 0.5137333, 0.3212605, 0.4542194, 0.542668, 0.3073583, 0.5177039, 0.5725487, 0.5555748, 0.3890778, 0.474841, 0.4476189,
   0.5330696, 0.5454838, 0.5214791, 0.4022847, 0.4713948, 0.6169098, 0.470524, 0.4101039, 0.3406994, 0.5026156, 0.4155836, 0.5384738, 0.6459088, 0.3994658, 0.4566099, 0.572369,
   0.4157472, 0.4790073, 0.5067521, 0.5586343, 0.3949193, 0.6021022, 0.6035244, 0.5290336, 0.5904149, 0.3852215, 0.3120716, 0.441763, 0.3330297, 0.5726631, 0.360859, 0.5800933,
   0.6278501, 0.6226715, 0.6483775, 0.6059374, 0.3844423, 0.5022852, 0.3353745, 0.3201658, 0.5218185, 0.4273288, 0.6598981, 0.4355249, 0.3588538, 0.5629301, 0.4281051, 0.3186838,
   0.644288, 0.308379, 0.3612728, 0.6205435, 0.496402, 0.4510264, 0.5200042, 0.5080986, 0.5006632, 0.5404137, 0.4119017, 0.3979141, 0.4054282, 0.5813667, 0.5117673, 0.3616168,
   0.4371339, 0.449728, 0.5767748, 0.6073227, 0.6285543, 0.4641175, 0.3532296, 0.5616803, 0.5998045, 0.5391325, 0.3240382, 0.57809, 0.6969252, 0.3862432, 0.4214663, 0.4435296,
   0.3265975, 0.4831237, 0.5676281, 0.4118647, 0.366151, 0.3875289, 0.4967234, 0.6179825, 0.5913014, 0.5969899, 0.4563852, 0.5181524, 0.4052858, 0.4100892, 0.5508981, 0.6370534,
   0.6044198, 0.463044, 0.4973905, 0.4530065, 0.5126033, 0.5789317, 0.3802553, 0.4704232, 0.6565574, 0.4297384, 0.4541996, 0.3997922, 0.3243301, 0.5484518, 0.6788269, 0.5014699,
   0.5616205, 0.4236145, 0.4475855, 0.3214072, 0.5518421, 0.5914873, 0.4011002, 0.38326, 0.3567921, 0.5496132, 0.4541169, 0.5915264, 0.3856058, 0.5032193, 0.5283513, 0.4802223,
   0.6039844, 0.4858974, 0.6009175, 0.4978605, 0.4554439, 0.4155332, 0.6281294, 0.3306433, 0.446271, 0.4968358, 0.4846292, 0.4299925, 0.3676392, 0.384773, 0.5007589, 0.6887174,
   0.3306364, 0.4250761, 0.5100885, 0.512738, 0.4066925, 0.4343684, 0.5140887, 0.4146794, 0.3424137, 0.3411307, 0.5215609, 0.5969653, 0.5528234, 0.5004803, 0.6302856, 0.3964379,
   0.5314972, 0.6463806, 0.4827038, 0.4046234, 0.4115638, 0.4550551, 0.4267056, 0.5084533, 0.5863149, 0.3868638, 0.3143985, 0.4295563, 0.5542568, 0.4945369, 0.4207523, 0.3868815,
   0.4491236, 0.4658641, 0.3984403, 0.3751861, 0.4657966, 0.3992718, 0.4406325, 0.5634142, 0.5506826, 0.3950212, 0.5848614, 0.347979, 0.6461092, 0.4015889, 0.5231137, 0.3197217,
   0.4914455, 0.481933, 0.4372927, 0.4064825, 0.4239515, 0.6374776, 0.473782, 0.5293418, 0.4328717, 0.4428103, 0.3209751, 0.4835201, 0.3944607, 0.4458932, 0.4202113, 0.5141997,
   0.5737395, 0.3098949, 0.428322, 0.4958018, 0.6627203, 0.3170868, 0.3056203, 0.4004379, 0.5440475, 0.5752839, 0.3613922, 0.650948, 0.4162465, 0.392171, 0.4179752, 0.568525,
   0.3969287, 0.5737306, 0.4641986, 0.5348286, 0.687406, 0.3410951, 0.4869818, 0.5372611, 0.4920808, 0.4156781, 0.4412802, 0.3238514, 0.4525773, 0.6332953, 0.5343448, 0.5424175,
   0.3744399, 0.5534183, 0.659707, 0.3946481, 0.5717472, 0.5219771, 0.4641707, 0.3788692, 0.4437007, 0.4730105, 0.4390852, 0.54317, 0.3512432, 0.5167423, 0.4097421, 0.380749,
   0.5049835, 0.3495485, 0.4982597, 0.4753693, 0.5816054, 0.5130317, 0.4098045, 0.3595934, 0.3590039, 0.4493124, 0.5523928, 0.3897651, 0.4947059, 0.3136887, 0.4688842, 0.6067349,
   0.511428, 0.3888212, 0.6180382, 0.5495329, 0.3094325, 0.5350091, 0.3865218, 0.6378196, 0.4867937, 0.5334469, 0.4354815, 0.6640263, 0.5239029, 0.5357333, 0.5768696, 0.3553141,
   0.5635964, 0.4983352, 0.4693721, 0.4229915, 0.4466092, 0.4478828, 0.666217, 0.4289617, 0.4333735, 0.5636412, 0.3397902, 0.5499034, 0.4513888, 0.3342195, 0.4396065, 0.6388956,
   0.407512, 0.3463355, 0.4491067, 0.4793695, 0.4742751, 0.5646656, 0.3791899, 0.4272787, 0.4289001, 0.5600273, 0.6957072, 0.4650425, 0.4693165, 0.4244356, 0.6638178, 0.6199539,
   0.4976107, 0.4975749, 0.5710139, 0.4469355, 0.3966804, 0.3005807, 0.5977886, 0.5027822, 0.5022203, 0.3193219, 0.5637425, 0.4120575, 0.6460694, 0.5191717, 0.3990303, 0.6180975,
   0.5162305, 0.5339982, 0.5641326, 0.4617274, 0.6476149, 0.4076776, 0.5383976, 0.5559248, 0.3364344, 0.3258095, 0.3583123, 0.4248112, 0.526687, 0.6419991, 0.337696, 0.4412709,
   0.3247315, 0.6390721, 0.4292884, 0.6129828, 0.5823635, 0.4618925, 0.5504609, 0.558478, 0.6185122, 0.6215695, 0.3160543, 0.5387725, 0.5882944, 0.560518, 0.4399405, 0.4986894,
   0.4523986, 0.4949058, 0.523101, 0.5375744, 0.335807, 0.3355055, 0.4801597, 0.3532474, 0.4793212, 0.3120943, 0.3244907, 0.5454857, 0.4504328, 0.3698334, 0.3391528, 0.3838512,
   0.3633518, 0.6705307, 0.6261372, 0.6289721, 0.3320282, 0.3652172, 0.5178313, 0.3367683, 0.3676478, 0.4529315, 0.4108207, 0.510671, 0.4036157, 0.5003181, 0.5712692, 0.5303213,
   0.4959139, 0.5915706, 0.6620388, 0.430565, 0.4706641, 0.421559, 0.5731796, 0.3663946, 0.4120772, 0.5335916, 0.5247183, 0.3444668, 0.4560263, 0.6110836, 0.41208, 0.4915828,
   0.4424056, 0.4734593, 0.4706694, 0.3480424, 0.5228295, 0.4830184, 0.4252006, 0.4425844, 0.5132542, 0.3525317, 0.4899118, 0.5767543, 0.6135328, 0.3395126, 0.4159231, 0.4191055,
   0.4799027, 0.5326231, 0.6332528, 0.5137075, 0.4660763, 0.4495991, 0.3552518, 0.3879607, 0.5531624, 0.4187531, 0.3450097, 0.516395, 0.353597, 0.6922613, 0.4774045, 0.3513316,
   0.5542891, 0.5021658, 0.4017129, 0.5445073, 0.4640483, 0.3453439, 0.6962904, 0.4597108, 0.5373678, 0.556898, 0.4669878, 0.6117401, 0.4490582, 0.5743064, 0.5816721, 0.4983501,
   0.4853319, 0.4876813, 0.4389442, 0.418047, 0.6610856, 0.5564693, 0.5015755, 0.4508304, 0.4712316, 0.4217119, 0.3962764, 0.3327392, 0.4900804, 0.6620238, 0.3849831, 0.4565078,
   0.5438488, 0.3878514, 0.3676115, 0.4441541, 0.6300262, 0.4866897, 0.4998796, 0.4292686, 0.6030042, 0.4358763, 0.3128534, 0.4105798, 0.50301, 0.3005895, 0.4319138, 0.3302718,
   0.3352059, 0.3924188, 0.3969974, 0.311081, 0.4171696, 0.533555, 0.4903571, 0.4160196, 0.4383268, 0.4030816, 0.3147253, 0.3856757, 0.5881308, 0.546078, 0.5873131, 0.4258455,
   0.5077276, 0.4968944, 0.3488815, 0.597697, 0.5525982, 0.324062, 0.3379051, 0.5810995, 0.5458301, 0.5984887, 0.5628815, 0.3837897, 0.5449004, 0.4225147, 0.6013691, 0.3464539,
   0.6050189, 0.6142824, 0.4955176, 0.6665173, 0.4837731, 0.6486056, 0.6026156, 0.4139693, 0.6555674, 0.418689, 0.5539416, 0.344331, 0.4958816, 0.6615259, 0.3121372, 0.5642257,
   0.5658561, 0.4649219, 0.6353092, 0.5910305, 0.5411061, 0.6417741, 0.5430418, 0.4934838, 0.4359401, 0.4355732, 0.500764, 0.3114417, 0.4612426, 0.3819705, 0.3996893, 0.3436073,
   0.5595613, 0.4914621, 0.4501579, 0.5170895, 0.4558423, 0.4262489, 0.5116234, 0.5783369, 0.4350783, 0.4702065, 0.4491299, 0.5159169, 0.3880033, 0.6033245, 0.4167593, 0.6455647,
   0.6093992, 0.4930769, 0.312282, 0.427418, 0.3972111, 0.3981962, 0.4149059, 0.3012221, 0.4100417, 0.6794959, 0.435064, 0.6648723, 0.5376088, 0.5050204, 0.5407068, 0.5550936,
   0.4863736, 0.4725728, 0.3871177, 0.379418, 0.5253947, 0.6827291, 0.5298774, 0.5439414, 0.3667358, 0.4800713, 0.4764728, 0.5840874, 0.5133212, 0.5297239, 0.3228467, 0.478043,
   0.5085993, 0.5055066, 0.6457247, 0.3502558, 0.5265437, 0.4867242, 0.5101843, 0.313693, 0.456191, 0.5364428, 0.6246671, 0.4057705, 0.3333938, 0.595181, 0.364, 0.4366403,
   0.5354795, 0.4006583, 0.4017617, 0.3758616, 0.5685556, 0.4128098, 0.5697874, 0.3488981, 0.4043229, 0.668727, 0.4572937, 0.6062046, 0.5663415, 0.5082216, 0.5228533, 0.4229242,
   0.6361398, 0.6112301, 0.6174741, 0.5781835, 0.5718003, 0.6042171, 0.3510743, 0.3985463, 0.6149085, 0.4523681, 0.5997362, 0.57438, 0.5907606, 0.5201151, 0.4687871, 0.4880536,
   0.4272175, 0.3213114, 0.4097517, 0.5638108, 0.620918, 0.5177541, 0.3177034, 0.459572, 0.4366347, 0.4264015, 0.5641974, 0.4196181, 0.5489092, 0.5509996, 0.5887741, 0.4995926,
   0.5384509, 0.4841691, 0.4622025, 0.330028, 0.514816, 0.6778367, 0.4180294, 0.3737321, 0.4170482, 0.5331291, 0.4115756, 0.3784603, 0.3194607, 0.5757067, 0.5732626, 0.4195407,
   0.4962309, 0.5840749, 0.5523371, 0.6212394, 0.6180167, 0.5978727, 0.4687972, 0.6635225, 0.4767445, 0.5631705, 0.5378464, 0.3993918, 0.4508471, 0.3116069, 0.4393351, 0.6327077,
   0.34779, 0.5582412, 0.5199523, 0.3167999, 0.5921513, 0.4600517, 0.4597771, 0.5363812, 0.4622797, 0.6509418, 0.4006621, 0.563187, 0.5023087, 0.5080361, 0.4666068, 0.499994,
   0.4233173, 0.6495849, 0.4373431, 0.560555, 0.4288378, 0.601613, 0.4458292, 0.4913231, 0.4104486, 0.5180112, 0.561707, 0.3802412, 0.4298473, 0.3555833, 0.3349484, 0.4420278,
   0.4197561, 0.5166605, 0.3659019, 0.4725285, 0.6347385, 0.5246755, 0.3511359, 0.386764, 0.5875091, 0.3931922, 0.4705903, 0.3138448, 0.5008348, 0.5394868, 0.3171803, 0.4258479,
   0.3097886, 0.5477822, 0.4156403, 0.5710201, 0.3797079, 0.5135959, 0.4961894, 0.5758319, 0.6179033, 0.5355034, 0.5774202, 0.6043985, 0.4243636, 0.4855213, 0.6200397, 0.6273934,
   0.5029036, 0.5792469, 0.3222118, 0.5536119, 0.6264101, 0.4260686, 0.4325471, 0.3667777, 0.4707104, 0.5448747, 0.5455899, 0.4340604, 0.5326, 0.5076538, 0.5457777, 0.4916142,
   0.3921644, 0.6759098, 0.4427867, 0.6112579, 0.5439848, 0.6389952, 0.5904779, 0.5224191, 0.493743, 0.5022712, 0.4280689, 0.3314029, 0.3370041, 0.4231508, 0.3983664, 0.4789369,
   0.4338656, 0.4532444, 0.5657561, 0.689458, 0.5420001, 0.3979815, 0.6394759, 0.3330725, 0.3645955, 0.5598736, 0.3752613, 0.6563691, 0.5679612, 0.5612797, 0.40577, 0.5959544,
   0.5006046, 0.3239897, 0.4147822, 0.4368289, 0.4578313, 0.4446054, 0.5298813, 0.553672, 0.6526964, 0.5219341, 0.5129213, 0.4795531, 0.3643667, 0.6666463, 0.5430793, 0.4593181,
   0.4767328, 0.340739, 0.5854636, 0.4767725, 0.3782296, 0.637712, 0.6190619, 0.6266768, 0.3552166, 0.4731306, 0.5627005, 0.5938264, 0.6986039, 0.4879664, 0.6593304, 0.4223338,
   0.5755756, 0.5232681, 0.6272618, 0.3003447, 0.3722064, 0.5460039, 0.6318826, 0.5262387, 0.6540751, 0.3766641, 0.6219031, 0.5417078, 0.5447053, 0.589669, 0.342981, 0.5904531,
   0.6743728, 0.4286802, 0.3867603, 0.5899798, 0.5463169, 0.3794955, 0.3476833, 0.4124642, 0.6143302, 0.5237772, 0.637404, 0.4975308, 0.4493618, 0.5316623, 0.5475096, 0.3404122,
   0.5298302, 0.5224786, 0.4049391, 0.3565008, 0.5616086, 0.3622147, 0.5413582, 0.4167479, 0.5320969, 0.5025042, 0.4165005, 0.3551372, 0.6225734, 0.5206973, 0.5593373, 0.3312424,
   0.3075038, 0.5514011, 0.4422572, 0.4821561, 0.5024477, 0.4506324, 0.5960569, 0.4469668, 0.4717835, 0.3456404, 0.3714383, 0.6148304, 0.5298433, 0.4770904, 0.5071769, 0.4702134,
   0.5035222, 0.4359245, 0.6484035, 0.4134017, 0.3985058, 0.4466173, 0.372224, 0.6369713, 0.5498091, 0.5544209, 0.513938, 0.5452732, 0.5042625, 0.5207297, 0.6433401, 0.4049707,
   0.6011811, 0.5740772, 0.6547977, 0.5438042, 0.4345168, 0.3716735, 0.4730417, 0.5603329, 0.3822848, 0.4676542, 0.3379945, 0.4181319, 0.4986293, 0.6153769, 0.4085264, 0.4435351,
   0.3230291, 0.4510562, 0.4520257, 0.4075482, 0.5602641, 0.4412853, 0.446378, 0.5142136, 0.5256094, 0.440294, 0.5877035, 0.5588897, 0.4344154, 0.5174639, 0.5165492, 0.642015,
   0.6731246, 0.6025209, 0.4648405, 0.4311377, 0.5233977, 0.4262691, 0.55, 0.5383711, 0.5717414, 0.3960688, 0.4553756, 0.411153, 0.3937522, 0.4691393, 0.3915476, 0.5468891,
   0.5716719, 0.5615321, 0.4546682, 0.5294316, 0.5338286, 0.4958099, 0.4167157, 0.5703341, 0.4486613, 0.4901963, 0.4314854, 0.3483351, 0.5778875, 0.3755405, 0.5397016, 0.3839905,
   0.6221922, 0.4371261, 0.5494385, 0.3233257, 0.38461, 0.4647613, 0.565141, 0.5347655, 0.5591318, 0.5016095, 0.3003337, 0.4880525, 0.3141194, 0.3776707, 0.5166436, 0.4173277,
   0.4276833, 0.604023, 0.6187118, 0.368396, 0.5637252, 0.3184623, 0.5925229, 0.4903966, 0.444558, 0.3343966, 0.5712839, 0.5360153, 0.6729738, 0.5242519, 0.5881458, 0.5158983,
   0.3568668, 0.6566426, 0.4927903, 0.4916144, 0.5982006, 0.4813515, 0.5087827, 0.5974803, 0.5454114, 0.4611987, 0.3948746, 0.49655, 0.4097838, 0.4364909, 0.4955203, 0.5574337,
   0.5237616, 0.5832723, 0.6644999, 0.4669253, 0.5687458, 0.401004, 0.3122518, 0.4612766, 0.5370734, 0.643705, 0.401514, 0.4311814, 0.5239909, 0.5492905, 0.3104862, 0.3543103,
   0.4827784, 0.4625559, 0.469737, 0.3110271, 0.5297703, 0.4991885, 0.4646021, 0.3198943, 0.5966635, 0.4080079, 0.3238463, 0.4134932, 0.5579091, 0.6315066, 0.4572391, 0.3228763,
   0.6126275, 0.3955724, 0.5619962, 0.3796362, 0.6351715, 0.5994195, 0.321894, 0.4900696, 0.4409277, 0.4924909, 0.504835, 0.5142655, 0.4159523, 0.3599522, 0.5416551, 0.3779264,
   0.3286982, 0.4614655, 0.5974132, 0.5501183, 0.5626343, 0.5337464, 0.4406317, 0.5404902, 0.5014896, 0.462104, 0.5251235, 0.5098443, 0.3365421, 0.4712527, 0.6127742, 0.3093443,
   0.5998294, 0.5407418, 0.3202935, 0.3466139, 0.3560138, 0.4096518, 0.3355991, 0.3270668, 0.6587375, 0.3840798, 0.5328878, 0.4069656, 0.5796501, 0.3997943, 0.6241097, 0.6816278,
   0.4057105, 0.3750536, 0.5210966, 0.4294574, 0.4108044, 0.5260769, 0.614397, 0.6764265, 0.4483528, 0.471476, 0.4102339, 0.5955244, 0.4626444, 0.534335, 0.3455116, 0.6655208,
   0.5999515, 0.5442358, 0.4408459, 0.4304747, 0.6550622, 0.4970891, 0.4485238, 0.4660091, 0.4765497, 0.5403768, 0.5703263, 0.4807308, 0.3403199, 0.5094031, 0.341297, 0.3533114,
   0.5152093, 0.5218487, 0.5075827, 0.504088, 0.4050133, 0.5337772, 0.3722859, 0.513984, 0.6610947, 0.4327496, 0.3197854, 0.3150488, 0.5088674, 0.6363092, 0.450118, 0.5621479,
   0.5296746, 0.4540952, 0.4455703, 0.4100939, 0.5790376, 0.380398, 0.5618613, 0.5006479, 0.6531395, 0.4531999, 0.4011275, 0.5548095, 0.3580766, 0.5706422, 0.3398647, 0.5589889,
   0.3387948, 0.6141781, 0.4584149, 0.4020003, 0.4024897, 0.5402268, 0.6073133, 0.3189741, 0.4683865, 0.4070877, 0.5077407, 0.4089741, 0.4966677, 0.3441451, 0.3192695, 0.4624124,
   0.5594292, 0.57028, 0.5267742, 0.4930048, 0.4808225, 0.5727414, 0.4604888, 0.3195283, 0.4288484, 0.3738247, 0.6358461, 0.4895502, 0.5948551, 0.5028321, 0.4055309, 0.4169074,
   0.5711347, 0.6006796, 0.6172571, 0.3123594, 0.6734445, 0.5545717, 0.6209922, 0.5285735, 0.5081784, 0.535843, 0.6275385, 0.552758, 0.5185659, 0.3700078, 0.6092388, 0.4105089,
   0.4717856, 0.6576298, 0.6269929, 0.4315385, 0.5160956, 0.6191369, 0.4282022, 0.4395743, 0.5234501, 0.5594199, 0.4721478, 0.3948649, 0.5348538, 0.5543762, 0.5445719, 0.5591985,
   0.4625187, 0.3041698, 0.4964124, 0.4636389, 0.3841305, 0.5028085, 0.4367394, 0.3571588, 0.3668271, 0.3947188, 0.5598585, 0.3888085, 0.3958752, 0.575851, 0.4171847, 0.5308684,
   0.3877522, 0.5052066, 0.3422028, 0.3211942, 0.6288207, 0.5627723, 0.4988543, 0.5387852, 0.3018261, 0.3971307, 0.5893921, 0.4746014, 0.3291675, 0.4683216, 0.5699031, 0.3877467,
   0.6327442, 0.3802011, 0.3309261, 0.3089509, 0.5413971, 0.5031495, 0.54811, 0.4826739, 0.5331721, 0.3930899, 0.3561839, 0.5109149, 0.6439987, 0.5692438, 0.6333067, 0.4528134,
   0.6008036, 0.5846969, 0.5758543, 0.3774412, 0.6152072, 0.3216727, 0.5417914, 0.4851009, 0.4268769, 0.5349975, 0.6230248, 0.3834723, 0.6116829, 0.5214108, 0.4592973, 0.4469593,
   0.4751596, 0.3275647, 0.4591168, 0.4392794, 0.477946, 0.4653287, 0.5485546, 0.4247892, 0.5157513, 0.3630611, 0.3198914, 0.429856, 0.4840926, 0.5825852, 0.5680458, 0.3088957,
   0.3403566, 0.5379968, 0.5949097, 0.3472938, 0.6397054, 0.337747, 0.3881927, 0.4495493, 0.3659114, 0.5386351, 0.6271206, 0.5568986, 0.5732108, 0.467617, 0.5048948, 0.5794528,
   0.3148191, 0.4549139, 0.5227832, 0.3552552, 0.436719, 0.523214, 0.4518623, 0.4873545, 0.6039461, 0.3881515, 0.5171161, 0.3798418, 0.6194139, 0.4818227, 0.416687, 0.5161623,
   0.457549, 0.3886037, 0.5015175, 0.4814969, 0.6626403, 0.3906253, 0.6523679, 0.5326149, 0.5636771, 0.427617, 0.5130491, 0.4827569, 0.3124591, 0.5061135, 0.3309433, 0.3123967,
   0.4016307, 0.4711289, 0.343476, 0.5185851, 0.3801953, 0.5349452, 0.501596, 0.6712099, 0.3067045, 0.4302523, 0.4990383, 0.3286687, 0.4504341, 0.3023876, 0.549426, 0.65506,
   0.609019, 0.5697794, 0.5061495, 0.4933841, 0.4457205, 0.5329547, 0.5042354, 0.3692518, 0.6299927, 0.4358003, 0.378128, 0.3357144, 0.4781278, 0.410677, 0.575054, 0.5148979,
   0.3702616, 0.3529394, 0.6012623, 0.5602177, 0.3844044, 0.3238962, 0.5964823, 0.4899459, 0.3920594, 0.3689814, 0.4182482, 0.578622, 0.6600634, 0.4194771, 0.4653346, 0.4840012,
   0.4537206, 0.4274218, 0.3407728, 0.3299965, 0.5362032, 0.6254638, 0.3408164, 0.6551046, 0.4767846, 0.3908152, 0.5688035, 0.3209947, 0.3718945, 0.5726612, 0.3084431, 0.3924141,
   0.4022843, 0.4508058, 0.308669, 0.4067673, 0.5037671, 0.4601821, 0.3713657, 0.5067998, 0.6227899, 0.4199643, 0.3402901, 0.3797924, 0.4437494, 0.3491045, 0.488168, 0.4712695,
   0.4997752, 0.4107199, 0.3174988, 0.4029216, 0.5199704, 0.4842182, 0.4573755, 0.4074152, 0.5469799, 0.5265002, 0.3993299, 0.6173701, 0.5941809, 0.6090454, 0.5296524, 0.3392641,
   0.5953651, 0.5545731, 0.3957359, 0.5856679, 0.4810059, 0.4250076, 0.442158, 0.5153624, 0.4447083, 0.530934, 0.5267069, 0.5725847, 0.4191782, 0.5925585, 0.4958483, 0.5613565,
   0.3364595, 0.4438865, 0.4312336, 0.5345184, 0.3613069, 0.3416661, 0.4725884, 0.4903816, 0.5318835, 0.3251253, 0.5579229, 0.4619277, 0.5381884, 0.5540033, 0.5181106, 0.4500766,
   0.4617845, 0.381224, 0.6050991, 0.4521225, 0.4132774, 0.4259132, 0.6589445, 0.5055879, 0.4252523, 0.3564777, 0.670611, 0.5166313, 0.4877822, 0.5502817, 0.4271854, 0.6027121,
   0.4348367, 0.5823542, 0.4955601, 0.4227725, 0.3466191, 0.3250963, 0.3151465, 0.4704726, 0.5711691, 0.5168563, 0.5990055, 0.5809848, 0.53635, 0.438519, 0.3719387, 0.5404293,
   0.6592954, 0.414961, 0.4888516, 0.5314444, 0.6745409, 0.6041507, 0.399584, 0.38101, 0.3481038, 0.3891564, 0.3923859, 0.3669092, 0.4808527, 0.5600492, 0.5336657, 0.5518067,
   0.5752335, 0.5003899, 0.5130702, 0.3574203, 0.5026917, 0.6124133, 0.3992872, 0.43233, 0.6153498, 0.4067805, 0.4970039, 0.4372957, 0.4517408, 0.4410522, 0.4527751, 0.5425032,
   0.561617, 0.3948949, 0.4930504, 0.5268742, 0.6084366, 0.5310575, 0.5647244, 0.3877777, 0.4489807, 0.4978314, 0.4747917, 0.5053892, 0.6300805, 0.5826558, 0.5736786, 0.413742,
   0.4119645, 0.6008006, 0.5976093, 0.5568466, 0.3281223, 0.3995753, 0.4277433, 0.5237221, 0.4107974, 0.6228903, 0.393723, 0.5026657, 0.391962, 0.3992999, 0.4559476, 0.5186955,
   0.4079818, 0.4702643, 0.5371769, 0.3788604, 0.6253015, 0.3614393, 0.34292, 0.4540602, 0.5921378, 0.3400433, 0.4918885, 0.3689438, 0.6114532, 0.5113462, 0.5316329, 0.4406976,
   0.3533907, 0.346671, 0.5002404, 0.5682707, 0.5908265, 0.459012, 0.5666965, 0.4233773, 0.4050179, 0.6322018, 0.3789714, 0.5375625, 0.5150552, 0.3820307, 0.4904113, 0.568487,
   0.6007063, 0.6714283, 0.4050536, 0.4304858, 0.5480477, 0.432298, 0.5678298, 0.5359759, 0.6598951, 0.3250675, 0.4323341, 0.4904678, 0.3750052, 0.457464, 0.363413, 0.5970216,
   0.5828092, 0.3553351, 0.4885835, 0.3896953, 0.6248134, 0.3752763, 0.5432179, 0.5512733, 0.5682688, 0.5088871, 0.5624561, 0.5004658, 0.6430426, 0.6852648, 0.3765727, 0.426614,
   0.3286759, 0.4584266, 0.4782191, 0.3243754, 0.4292622, 0.4340843, 0.3034947, 0.5793597, 0.3696411, 0.3823193, 0.6047522, 0.3982774, 0.5030386, 0.539672, 0.5928174, 0.4375749,
   0.4744107, 0.4583794, 0.5034336, 0.6440507, 0.6896103, 0.6689304, 0.4110407, 0.416341, 0.5231453, 0.4131736, 0.3714584, 0.6023797, 0.3657938, 0.6471112, 0.5216751, 0.6793773,
   0.3458577, 0.5800862, 0.5621127, 0.4038735, 0.4788426, 0.441413, 0.6577594, 0.5972305, 0.4681399, 0.5774449, 0.606837, 0.4710009, 0.5548577, 0.3409096, 0.3901579, 0.3909274,
   0.543183, 0.4648111, 0.4782607, 0.5277757, 0.3648256, 0.4093661, 0.509178, 0.4014408, 0.5172477, 0.4796412, 0.5156116, 0.492391, 0.6774617, 0.537773, 0.5026519, 0.3431055,
   0.5382366, 0.4347534, 0.579104, 0.5197599, 0.552366, 0.5102943, 0.4650453, 0.5224787, 0.5349929, 0.5106346, 0.5043754, 0.3420834, 0.5823213, 0.4067813, 0.6215182, 0.4939013,
   0.6035048, 0.3746682, 0.5255259, 0.3453609, 0.3831362, 0.3714696, 0.5962082, 0.3749337, 0.675233, 0.314259, 0.4950284, 0.4747369, 0.5440938, 0.5243596, 0.4768488, 0.4860479,
   0.4325844, 0.5400677, 0.546831, 0.5088425, 0.5364501, 0.394234, 0.3758285, 0.5400029, 0.6158531, 0.4801834, 0.5281149, 0.5402083, 0.444753, 0.4734312, 0.3187867, 0.5964403,
   0.610168, 0.6043414, 0.6016062, 0.6016642, 0.6601512, 0.4757134, 0.6612015, 0.5981861, 0.6358008, 0.5643799, 0.4540782, 0.5238298, 0.6656619, 0.6417775, 0.4487313, 0.3503935,
   0.6524237, 0.5467203, 0.548459, 0.5789978, 0.5577157, 0.4423035, 0.5741943, 0.334661, 0.3142859, 0.4456997, 0.4333981, 0.316692, 0.4346819, 0.4950213, 0.5674149, 0.5925803,
   0.6531266, 0.5578713, 0.5643845, 0.4880927, 0.6896355, 0.5704081, 0.3365612, 0.5625358, 0.4019188, 0.3616437, 0.6148127, 0.6038351, 0.4228777, 0.5673105, 0.6477187, 0.4059995,
   0.3316162, 0.4783272, 0.4795415, 0.3771206, 0.5117787, 0.5112006, 0.5024387, 0.5170567, 0.3746378, 0.4423548, 0.3001478, 0.3001885, 0.4274651, 0.5979888, 0.3917791, 0.6353342,
   0.3859101, 0.4650729, 0.5249704, 0.5714064, 0.5335931, 0.6585953, 0.390906, 0.468306, 0.4023337, 0.5315973, 0.4042039, 0.5578032, 0.6451188, 0.6788563, 0.6523456, 0.5507113,
   0.4587189, 0.663627, 0.3875937, 0.6596535, 0.3896259, 0.5566374, 0.5448081, 0.5479387, 0.5956919, 0.3886391, 0.5527549, 0.6305231, 0.3422942, 0.4345488, 0.586001, 0.4437695,
   0.460494, 0.5901701, 0.6426415, 0.4745625, 0.4392914, 0.3482402, 0.6404046, 0.3444044, 0.5356886, 0.5412824, 0.4113318, 0.5340418, 0.5790373, 0.5465812, 0.3557187, 0.5243758,
   0.5771844, 0.6033767, 0.4795298, 0.4762273, 0.571252, 0.6373576, 0.5280904, 0.3212308, 0.5553813, 0.4177217, 0.4227114, 0.6448439, 0.5139486, 0.3244773, 0.4752188, 0.3495079,
   0.3301811, 0.4660847, 0.5068335, 0.4989122, 0.3361157, 0.6237661, 0.4409708, 0.5349439, 0.4098051, 0.6399924, 0.4891497, 0.4965038, 0.5769048, 0.3582548, 0.5925942, 0.578068,
   0.5019051, 0.4300225, 0.5136399, 0.368557, 0.5888209, 0.4879674, 0.6211025, 0.4375518, 0.3462484, 0.3871103, 0.5127082, 0.3572371, 0.3510505, 0.4673973, 0.4400228, 0.4970467,
   0.3616555, 0.4234104, 0.6059186, 0.563415, 0.4053563, 0.32258, 0.6344532, 0.3797269, 0.6147299, 0.4599139, 0.4322536, 0.3742787, 0.6383578, 0.4293621, 0.5096469, 0.3371677,
   0.5209312, 0.565335, 0.6259872, 0.4012329, 0.3769576, 0.424145, 0.5251223, 0.5389675, 0.4063136, 0.6085042, 0.4757884, 0.4300728, 0.4859831, 0.3863146, 0.3462554, 0.6346797,
   0.5511419, 0.623643, 0.4269353, 0.6158407, 0.61748, 0.3284665, 0.5646547, 0.5409979, 0.4899255, 0.5453239, 0.5640624, 0.3743009, 0.5037907, 0.4787174, 0.3890863, 0.6540763,
   0.5358728, 0.4041012, 0.5085257, 0.4956184, 0.4727994, 0.5417063, 0.3170153, 0.3945233, 0.3603185, 0.5666515, 0.6612032, 0.4684031, 0.6570702, 0.4792175, 0.5488607, 0.5624008,
   0.4659093, 0.5854332, 0.4525179, 0.3327923, 0.5965758, 0.4519901, 0.4028189, 0.3912427, 0.5427989, 0.5427996, 0.5881199, 0.4087755, 0.4408842, 0.4563542, 0.3539396, 0.6384757,
   0.4902892, 0.4159939, 0.4598208, 0.5126513, 0.5317642, 0.54698, 0.4251268, 0.5536823, 0.5276204, 0.5895905, 0.4605804, 0.4676189, 0.4987832, 0.3542677, 0.4994955, 0.4552784,
   0.5553029, 0.3199089, 0.5579919, 0.5197489, 0.4231, 0.4912449, 0.6905562, 0.4770059, 0.5188149, 0.3507947, 0.4746808, 0.3013729, 0.4471802, 0.4726516, 0.4323342, 0.4662881,
   0.3535364, 0.5678102, 0.4273206, 0.5658496, 0.6987103, 0.5521218, 0.5806521, 0.4511558, 0.3501147, 0.6639953, 0.339462, 0.4111567, 0.5211408, 0.6469316, 0.4205044, 0.6257824,
   0.3601854, 0.5298676, 0.5409271, 0.4738677, 0.3361683, 0.5267158, 0.572564, 0.524346, 0.3065813, 0.4908947, 0.5411036, 0.6569886, 0.5726414, 0.3430679, 0.3765984, 0.5052848,
   0.3590651, 0.4768714, 0.4325218, 0.5302379, 0.4018251, 0.4614768, 0.5871887, 0.51993, 0.5942833, 0.332905, 0.4939505, 0.3713467, 0.5723415, 0.6063949, 0.5494542, 0.4008259,
   0.536934, 0.675716, 0.6708426, 0.3425367, 0.5898433, 0.3824511, 0.4004843, 0.3187086, 0.5295942, 0.6409472, 0.606841, 0.6518772, 0.603682, 0.581737, 0.4831075, 0.4797722,
   0.4699112, 0.5026935, 0.4132738, 0.6109971, 0.3510738, 0.4890743, 0.3118326, 0.5158296, 0.6102096, 0.3861733, 0.3987549, 0.5409357, 0.400093, 0.4347161, 0.5237286, 0.5546889,
   0.433026, 0.3882901, 0.5628383, 0.6648163, 0.4559049, 0.4375942, 0.5561543, 0.3245179, 0.4153536, 0.6044097, 0.4124048, 0.302045, 0.540866, 0.5625657, 0.4484164, 0.44402,
   0.5674548, 0.6647516, 0.3412062, 0.5792582, 0.6112837, 0.6319466, 0.6266402, 0.5939136, 0.3805175, 0.5730532, 0.3476382, 0.4363226, 0.4451126, 0.3680848, 0.6110443, 0.4658955,
   0.4745997, 0.5316984, 0.343178, 0.4126865, 0.611126, 0.5285209, 0.4910235, 0.5800605, 0.5774638, 0.6742569, 0.6354219, 0.567235, 0.6687325, 0.4980461, 0.5206122, 0.4743409,
   0.6331003, 0.6115468, 0.3913176, 0.458981, 0.5084111, 0.4389557, 0.5670204, 0.387871, 0.4587694, 0.4831117, 0.4631974, 0.6120464, 0.3901364, 0.5521506, 0.4743869, 0.5536579,
   0.390876, 0.361755, 0.6457732, 0.537653, 0.5731133, 0.5136881, 0.579012, 0.4472463, 0.4531633, 0.3562291, 0.4037023, 0.5780449, 0.459209, 0.3404122, 0.3412333, 0.3599996,
   0.4157836, 0.4819365, 0.49027, 0.5458148, 0.3253226, 0.6351401, 0.5629681, 0.5451756, 0.4815519, 0.3524418, 0.3856197, 0.6118961, 0.391359, 0.4483823, 0.5170397, 0.319244,
   0.4724064, 0.3860095, 0.4531408, 0.4923472, 0.4428786, 0.4332348, 0.6002185, 0.5000651, 0.5699265, 0.6841239, 0.3901713, 0.3302892, 0.6633722, 0.6227382, 0.392531, 0.387885,
   0.5842598, 0.5540203, 0.5777089, 0.5429063, 0.4121707, 0.4963898, 0.3020885, 0.4697764, 0.4274687, 0.3820087, 0.4829678, 0.3282333, 0.5625635, 0.4584554, 0.6537894, 0.6566628,
   0.6176588, 0.4013757, 0.3425255, 0.4272565, 0.5528007, 0.352984, 0.3685924, 0.3875363, 0.6286955, 0.3009636, 0.645238, 0.540657, 0.4195391, 0.3730654, 0.5339556, 0.4425181,
   0.5458455, 0.3871731, 0.3512736, 0.4514308, 0.4627842, 0.3872903, 0.4387413, 0.389016, 0.3764012, 0.4541561, 0.436985, 0.6633332, 0.3678656, 0.5072917, 0.4766694, 0.3965375,
   0.3411524, 0.4132574, 0.4397755, 0.377973, 0.503388, 0.6180357, 0.590161, 0.6712145, 0.479363, 0.3602726, 0.4318075, 0.3662649, 0.6568674, 0.4571621, 0.5697613, 0.5102153,
   0.550833, 0.3582701, 0.5845617, 0.4571488, 0.3955572, 0.657477, 0.582741, 0.4376692, 0.3431137, 0.6072448, 0.4474296, 0.5111408, 0.499982, 0.444456, 0.3172526, 0.4989655,
   0.6162829, 0.6265374, 0.4346575, 0.5495365, 0.5067452, 0.5275191, 0.5595103, 0.3643681, 0.6627473, 0.5767159, 0.6978184, 0.3984378, 0.3638407, 0.4442901, 0.3272057, 0.4906023,
   0.5695503, 0.5520153, 0.6425584, 0.5215606, 0.4567093, 0.4159473, 0.5363341, 0.524814, 0.4298022, 0.3879802, 0.5861256, 0.36643, 0.5534991, 0.4402322, 0.5745973, 0.5140842,
   0.5135119, 0.3297153, 0.3670806, 0.3054956, 0.4818856, 0.3051097, 0.4474077, 0.5715183, 0.5469887, 0.5333053, 0.3875834, 0.5060316, 0.5575163, 0.3754805, 0.6209567, 0.4660186,
   0.4098528, 0.5184473, 0.3579941, 0.4993822, 0.5185099, 0.5499473, 0.4469461, 0.682836, 0.4779498, 0.3907362, 0.6511134, 0.4380252, 0.4372576, 0.4865188, 0.6112586, 0.3888478,
   0.3425952, 0.4586919, 0.5364264, 0.5414901, 0.399552, 0.5658951, 0.5141948, 0.5161235, 0.6071088, 0.3951738, 0.4231303, 0.5096704, 0.4964013, 0.4277014, 0.638232, 0.4723903,
   0.3643855, 0.5131883, 0.4705882, 0.5419933, 0.6486665, 0.5699126, 0.5091622, 0.4119541, 0.5612677, 0.6089672, 0.6216146, 0.5681447, 0.3254563, 0.6163278, 0.6406202, 0.4467864,
   0.4462796, 0.5231658, 0.5789796, 0.5117077, 0.3269597, 0.4094104, 0.523177, 0.4987553, 0.4574347, 0.3403543, 0.5995538, 0.6159465, 0.4477377, 0.4128943, 0.3816497, 0.3357968,
   0.6938992, 0.3823873, 0.5905483, 0.3408995, 0.5450009, 0.4323528, 0.4704641, 0.6751577, 0.4719217, 0.5264703, 0.3189237, 0.5960744, 0.4683434, 0.372654, 0.4258357, 0.3474292,
   0.5350821, 0.6325292, 0.4083794, 0.4367166, 0.4436534, 0.3397601, 0.5493109, 0.6209339, 0.5248187, 0.4911318, 0.4322114, 0.5949956, 0.4458053, 0.3304326, 0.3637496, 0.5455568,
   0.5257448, 0.5569162, 0.3244245, 0.5731836, 0.5062421, 0.587415, 0.4556241, 0.316193, 0.4935389, 0.6086929, 0.4519902, 0.352648, 0.6907439, 0.5990506, 0.4215317, 0.4114563,
   0.5386586, 0.4522335, 0.3853936, 0.5028373, 0.5360416, 0.5354125, 0.6402674, 0.41529, 0.5676831, 0.5776946, 0.4595798, 0.5447929, 0.463877, 0.3537043, 0.4375911, 0.3920623,
   0.4591243, 0.6209664, 0.3663147, 0.6816194, 0.4607296, 0.6113475, 0.5294217, 0.5537642, 0.579726, 0.4112096, 0.5085906, 0.6598257, 0.430039, 0.4854901, 0.5872694, 0.5676336,
   0.4284661, 0.4765934, 0.6016226, 0.5131387, 0.6252332, 0.5342292, 0.4014674, 0.5541972, 0.6388246, 0.5862914, 0.5410879, 0.4857589, 0.5521233, 0.4136182, 0.362417, 0.5872393,
   0.5723637, 0.3389124, 0.4046632, 0.4758691, 0.314567, 0.47232, 0.4242969, 0.4859204, 0.568176, 0.5067157, 0.5491021, 0.4269166, 0.592518, 0.6718103, 0.5297769, 0.5804113,
   0.615644, 0.5658802, 0.5489579, 0.584561, 0.4221756, 0.5234295, 0.6239249, 0.3588881, 0.5175988, 0.3245263, 0.6759781, 0.3310436, 0.3848462, 0.6075848, 0.4573747, 0.4378576,
   0.5965803, 0.5620284, 0.3519537, 0.3479809, 0.4779872, 0.6440237, 0.6103344, 0.5615553, 0.4700126, 0.3159494, 0.4698909, 0.5843019, 0.3381466, 0.5725952, 0.4731667, 0.4365003,
   0.4993606, 0.4092959, 0.4564272, 0.5076983, 0.4529533, 0.3776973, 0.3408668, 0.6272478, 0.508759, 0.4653387, 0.5679992, 0.3080783, 0.5283308, 0.5101718, 0.620527, 0.6311441,
   0.4443147, 0.507736, 0.6750937, 0.5275031, 0.5303049, 0.4866435, 0.6443976, 0.4491436, 0.396584, 0.4116753, 0.5539143, 0.625788, 0.573036, 0.4228106, 0.3907335, 0.6337788,
   0.4358514, 0.469747, 0.4025058, 0.5935079, 0.5598521, 0.3143973, 0.5970935, 0.6178421, 0.3864958, 0.4901723, 0.3383301, 0.5032493, 0.5644018, 0.6161796, 0.4149285, 0.5745261,
   0.600081, 0.380625, 0.562397, 0.5672271, 0.4765987, 0.402598, 0.4632744, 0.4675362, 0.3897587, 0.3910224, 0.3976898, 0.598747, 0.4294555, 0.6195022, 0.3537803, 0.3845397,
   0.4570774, 0.4320244, 0.3799669, 0.4609265, 0.5314174, 0.3438591, 0.6728325, 0.4445082, 0.3947672, 0.5028132, 0.4837059, 0.5623265, 0.4325779, 0.4468651, 0.6366258, 0.4454217,
   0.4209876, 0.3287039, 0.5763811, 0.4715775, 0.6663301, 0.4701185, 0.4916393, 0.5408046, 0.3708468, 0.6523262, 0.4544287, 0.6414343, 0.4761559, 0.5087591, 0.6144983, 0.3334492,
   0.5386334, 0.5459952, 0.4832149, 0.3595148, 0.3720477, 0.5367799, 0.339358, 0.5486727, 0.4081593, 0.57884, 0.5414917, 0.4636172, 0.5822091, 0.5158935, 0.4689877, 0.3893913,
   0.627213, 0.6255103, 0.6145282, 0.4199088, 0.5453187, 0.526845, 0.4155059, 0.4243785, 0.4310962, 0.6118192, 0.3391058, 0.5103925, 0.3251874, 0.6015621, 0.4456798, 0.3598435,
   0.4675899, 0.5668716, 0.6827678, 0.4755965, 0.3078763, 0.370786, 0.6533366, 0.4742641, 0.317221, 0.4842593, 0.3792166, 0.5660621, 0.4243248, 0.5408544, 0.6483051, 0.5700994,
   0.3960448, 0.5125437, 0.5509321, 0.4939112, 0.5420037, 0.3690082, 0.4753738, 0.3156301, 0.3312268, 0.3779771, 0.3508503, 0.4819739, 0.4657795, 0.3794734, 0.326548, 0.6185336,
   0.3757155, 0.5764756, 0.5305706, 0.5080284, 0.4381138, 0.5055707, 0.3051257, 0.6151825, 0.5133078, 0.3472848, 0.4531925, 0.4048566, 0.3845636, 0.5010568, 0.4632951, 0.404275,
   0.4821003, 0.6454349, 0.6405814, 0.3462669, 0.3789977, 0.3847889, 0.6399198, 0.4882553, 0.3065782, 0.5874785, 0.3944881, 0.3661285, 0.457344, 0.4574617, 0.3140804, 0.5038415,
   0.4028169, 0.4886281, 0.352965, 0.3061623, 0.508572, 0.5099071, 0.3534352, 0.5632995, 0.5230442, 0.4608705, 0.4854818, 0.3162304, 0.5040234, 0.6475755, 0.5563391, 0.4902168,
   0.3334332, 0.5422738, 0.6195575, 0.608049, 0.4149386, 0.3161721, 0.4136233, 0.4072438, 0.5168163, 0.5753043, 0.4800853, 0.5792073, 0.3555366, 0.3987779, 0.5641488, 0.5275139,
   0.5760716, 0.3404588, 0.4036087, 0.3310628, 0.3058534, 0.4525413, 0.5939318, 0.596619, 0.6887773, 0.5946125, 0.6937337, 0.4337564, 0.3023448, 0.6435273, 0.3145673, 0.5029787,
   0.3783439, 0.4580492, 0.3769814, 0.5656056, 0.4435628, 0.6333804, 0.3174635, 0.6231832, 0.4704397, 0.3685516, 0.5266958, 0.4006756, 0.5092433, 0.5247148, 0.3416655, 0.4564787,
   0.5240812, 0.352422, 0.5329765, 0.3735939, 0.5343803, 0.5353379, 0.4611332, 0.646035, 0.3579005, 0.5477092, 0.5229614, 0.5587752, 0.4291218, 0.3396724, 0.4737893, 0.5094753,
   0.6131659, 0.6214718, 0.5200281, 0.543809, 0.4107127, 0.5256766, 0.4328121, 0.3653249, 0.3671489, 0.5014009, 0.5264602, 0.6525975, 0.5637203, 0.4065997, 0.3676499, 0.5614958,
   0.3205424, 0.5991228, 0.3560369, 0.3860664, 0.3758908, 0.5506371, 0.5138792, 0.4671319, 0.5072981, 0.5463191, 0.5990772, 0.4496968, 0.4727519, 0.5663635, 0.5473335, 0.4708229,
   0.4972625, 0.4868346, 0.4898597, 0.3430252, 0.5673424, 0.4733728, 0.6823068, 0.5410115, 0.4297543, 0.4463614, 0.6328246, 0.3824133, 0.4588706, 0.5169014, 0.3267531, 0.3110873,
   0.4134514, 0.376692, 0.6617358, 0.5667453, 0.4669432, 0.6998888, 0.6400914, 0.5768951, 0.5270374, 0.46018, 0.4836725, 0.4311118, 0.650946, 0.4373443, 0.5207057, 0.569925,
   0.3642122, 0.4681813, 0.4323881, 0.6350111, 0.4775082, 0.491431, 0.5320777, 0.5093437, 0.510763, 0.6038938, 0.4372696, 0.471114, 0.4602869, 0.5185272, 0.5058499, 0.6837142,
   0.6192934, 0.4875551, 0.5109238, 0.3709314, 0.6127653, 0.4861378, 0.50961, 0.3229538, 0.6147432, 0.4003996, 0.6254868, 0.4994622, 0.5502965, 0.3601325, 0.5072572, 0.4489912,
   0.439028, 0.3570043, 0.5064499, 0.4783552, 0.5714321, 0.3068588, 0.6722941, 0.5351897, 0.4876972, 0.3888724, 0.5803894, 0.4202424, 0.4513046, 0.5005596, 0.4726604, 0.3252482,
   0.354379, 0.5798858, 0.4368718, 0.3368241, 0.4450296, 0.5274695, 0.5931019, 0.4408728, 0.5763952, 0.5314348, 0.4855174, 0.4801144, 0.3977282, 0.4324762, 0.5395006, 0.6447684,
   0.4987708, 0.6149452, 0.5553464, 0.337259, 0.5849074, 0.6773964, 0.6795758, 0.5682288, 0.4339484, 0.6262759, 0.579875, 0.5401286, 0.5072226, 0.4529023, 0.5552654, 0.6193589,
   0.5360687, 0.6244899, 0.4500874, 0.3956988, 0.3882697, 0.565486, 0.4099941, 0.3915665, 0.5051379, 0.4806467, 0.5391154, 0.5519308, 0.6249455, 0.3961662, 0.4835051, 0.5822773,
   0.4610218, 0.4621098, 0.5748541, 0.5107042, 0.4697841, 0.6544497, 0.5429766, 0.658609, 0.5552669, 0.5794145, 0.4527364, 0.5180669, 0.6183719, 0.6272689, 0.5943632, 0.5545564,
   0.4311542, 0.3883228, 0.3209202, 0.5813162, 0.6271629, 0.6408992, 0.4556391, 0.4073014, 0.6255972, 0.3281268, 0.5572188, 0.6580033, 0.5494719, 0.3431994, 0.5847132, 0.4675546,
   0.4063147, 0.6163701, 0.549076, 0.4053552, 0.5426731, 0.5400821, 0.5506746, 0.6023909, 0.6263295, 0.4684464, 0.4267225, 0.4830911, 0.5718361, 0.5837787, 0.3318208, 0.4102979,
   0.4180736, 0.5210508, 0.4613876, 0.57657, 0.5269736, 0.5343937, 0.3755088, 0.3207461, 0.4382782, 0.5979453, 0.3411937, 0.5203055, 0.4014246, 0.4630858, 0.3852769, 0.4976779,
   0.5605723, 0.4373441, 0.3880109, 0.4385097, 0.4888617, 0.4913365, 0.6136168, 0.3366806, 0.4477578, 0.5471069, 0.4397283, 0.5227687, 0.6227749, 0.3871623, 0.4553181, 0.4614086,
   0.5399606, 0.396203, 0.3545592, 0.3337394, 0.6074181, 0.5843233, 0.5725749, 0.4563948, 0.6731677, 0.6645203, 0.4686493, 0.5820849, 0.4930789, 0.399406, 0.5676404, 0.4618522,
   0.5873163, 0.5344441, 0.5996596, 0.5598788, 0.4923631, 0.3764439, 0.5259914, 0.5345704, 0.4616852, 0.6589115, 0.3545841, 0.5939062, 0.6547379, 0.3654979, 0.4973633, 0.3491326,
   0.4155552, 0.482418, 0.6349153, 0.4000752, 0.3043062, 0.4187823, 0.495193, 0.4205429, 0.5675794, 0.5459368, 0.4595172, 0.5711432, 0.6812356, 0.4253642, 0.4621325, 0.4020712,
   0.4910507, 0.5213346, 0.4701689, 0.3846633, 0.3669419, 0.5109124, 0.568464, 0.4663476, 0.4501701, 0.6551246, 0.4777455, 0.5817996, 0.5054238, 0.5412869, 0.3802596, 0.5759324,
   0.4047839, 0.675432, 0.3648668, 0.4521267, 0.6291748, 0.3297663, 0.584556, 0.4393057, 0.4250851, 0.3872356, 0.4659628, 0.3214998, 0.5995649, 0.4155398, 0.4908159, 0.3424792,
   0.5238279, 0.3854509, 0.3899975, 0.5610803, 0.5343112, 0.4711952, 0.5749491, 0.3100148, 0.4755891, 0.4829261, 0.5268473, 0.3650126, 0.5022222, 0.4682527, 0.4992107, 0.6231238,
   0.5224988, 0.3533099, 0.4654415, 0.4764519, 0.4599642, 0.3453026, 0.5820626, 0.3473928, 0.5258803, 0.5701252, 0.5363285, 0.4990811, 0.3982117, 0.4694743, 0.3727197, 0.5244827,
   0.5593064, 0.5230258, 0.3435575, 0.5205842, 0.3641052, 0.4255429, 0.3761027, 0.5266233, 0.6210759, 0.4887567, 0.4341748, 0.4769236, 0.3893626, 0.4401712, 0.3913304, 0.3523665,
   0.5085615, 0.3945285, 0.4578139, 0.4292898, 0.423851, 0.4742691, 0.5421466, 0.5439491, 0.4216675, 0.4499622, 0.6559505, 0.4557967, 0.4476723, 0.402892, 0.4337768, 0.5469431,
   0.587911, 0.6311076, 0.4554391, 0.5151193, 0.4428881, 0.5891615, 0.5730528, 0.5792176, 0.5622347, 0.6148116, 0.6422879, 0.6459531, 0.4269367, 0.5284094, 0.4614218, 0.6586289,
   0.4836092, 0.6448042, 0.4451355, 0.3445928, 0.4006827, 0.5658274, 0.5534651, 0.5124398, 0.4871578, 0.5025023, 0.4157221, 0.5062737, 0.6683621, 0.368909, 0.557933, 0.6098623,
   0.3546472, 0.4192193, 0.5778694, 0.486649, 0.3785811, 0.5073739, 0.5552391, 0.4840402, 0.6373491, 0.5793149, 0.5962371, 0.3538428, 0.6276235, 0.361682, 0.5850911, 0.5250006,
   0.6580995, 0.3439836, 0.3539274, 0.4577561, 0.6846247, 0.5494541, 0.4489114, 0.5038218, 0.6381858, 0.6062807, 0.540786, 0.4013012, 0.4542128, 0.6296717, 0.5626667, 0.4086268,
   0.4005322, 0.4484518, 0.3998187, 0.4781489, 0.6671818, 0.3853868, 0.5993992, 0.52176, 0.6082364, 0.4875767, 0.3978667, 0.4001094, 0.3998196, 0.4046866, 0.5373562, 0.4703524,
   0.4484414, 0.4463585, 0.4643065, 0.6745232, 0.6402053, 0.5753995, 0.4389366, 0.4962188, 0.4382017, 0.456842, 0.4948435, 0.657356, 0.313296, 0.3452272, 0.4983034, 0.3284827,
   0.6235291, 0.4658017, 0.4171185, 0.4450805, 0.4030187, 0.5354199, 0.4388105, 0.4446183, 0.4126359, 0.530349, 0.584528, 0.4497001, 0.4597594, 0.5415204, 0.5687123, 0.5777994,
   0.5609112, 0.4536406, 0.3108193, 0.5481642, 0.4931756, 0.3837661, 0.3565198, 0.4777625, 0.5643292, 0.515019, 0.3387869, 0.4794507, 0.4954649, 0.5476254, 0.4289536, 0.4615497,
   0.6466905, 0.6677244, 0.4817155, 0.5593105, 0.5057633, 0.417455, 0.5589179, 0.5597197, 0.3213564, 0.4644727, 0.4062109, 0.6934494, 0.5877748, 0.556083, 0.6239023, 0.6350481,
   0.5394614, 0.494794, 0.3575828, 0.5256575, 0.379431, 0.4133157, 0.3706813, 0.4121346, 0.3233539, 0.4864651, 0.518574, 0.3096306, 0.5427704, 0.4372548, 0.5799885, 0.4902533,
   0.5533005, 0.3642716, 0.590561, 0.6794825, 0.4505533, 0.4938599, 0.4517482, 0.5661994, 0.3687514, 0.4872544, 0.4398355, 0.5251657, 0.5271503, 0.3564759, 0.5490096, 0.4929047,
   0.5109637, 0.5842509, 0.6058224, 0.6403554, 0.4511923, 0.3672227, 0.4126342, 0.4526286, 0.5899696, 0.3272575, 0.570173, 0.6856202, 0.5152569, 0.6334765, 0.3574124, 0.5169145,
   0.5947446, 0.3604737, 0.6761884, 0.4713197, 0.6038387, 0.4110533, 0.3806213, 0.5435449, 0.3032623, 0.6742883, 0.390053, 0.3780009, 0.3852395, 0.4942352, 0.6676335, 0.5069139,
   0.3148515, 0.5001991, 0.4381784, 0.524299, 0.6710541, 0.5861628, 0.4780368, 0.5684873, 0.6183197, 0.3985141, 0.4659417, 0.4476707, 0.497877, 0.5445126, 0.437991, 0.5360906,
   0.470435, 0.5855175, 0.6109111, 0.6701693, 0.4957973, 0.4684241, 0.304188, 0.5195498, 0.4161144, 0.6918112, 0.5072116, 0.459735, 0.4157368, 0.6316472, 0.4386364, 0.5020332,
   0.4980688, 0.4925129, 0.4786383, 0.3793603, 0.5827977, 0.5305725, 0.4331088, 0.6416284, 0.4728453, 0.6704168, 0.4844871, 0.4703331, 0.6351153, 0.5207263, 0.6205909, 0.4521842,
   0.4738535, 0.6135692, 0.4901124, 0.6263841, 0.5501128, 0.5736968, 0.5183233, 0.646853, 0.4913604, 0.4923964, 0.5260028, 0.5312141, 0.4400995, 0.4135548, 0.4306523, 0.4501316,
   0.5260053, 0.3621885, 0.5010109, 0.3318904, 0.5100285, 0.4460303, 0.5786747, 0.4461651, 0.3708587, 0.675558, 0.5827821, 0.4842087, 0.4421695, 0.4968711, 0.5652049, 0.4811653,
   0.5842575, 0.496356, 0.4767175, 0.4395012, 0.3797042, 0.5747144, 0.4536288, 0.337017, 0.5114955, 0.3333317, 0.6368043, 0.4586613, 0.6416191, 0.5567228, 0.4241185, 0.3832073,
   0.4698173, 0.4530838, 0.58599, 0.3259561, 0.5128003, 0.6307995, 0.5152212, 0.4836165, 0.451595, 0.3438065, 0.6429909, 0.5738533, 0.5609113, 0.5285134, 0.4951832, 0.6399488,
   0.5694075, 0.3993674, 0.4619291, 0.6494862, 0.3166338, 0.3796316, 0.4010601, 0.6003447, 0.4182805, 0.3936465, 0.5472015, 0.4827998, 0.5101238, 0.5384188, 0.3573006, 0.4046934,
   0.6601774, 0.3719054, 0.5006303, 0.6061762, 0.3864741, 0.6278294, 0.3426941, 0.4105987, 0.312061, 0.4568501, 0.3221068, 0.3571248, 0.3505605, 0.4880905, 0.3285815, 0.4646773,
   0.3588073, 0.6421028, 0.5826091, 0.3804664, 0.4317567, 0.623609, 0.6735342, 0.4845003, 0.4614476, 0.4926748, 0.42028, 0.5469489, 0.5218805, 0.5643492, 0.3516058, 0.6364641,
   0.5591456, 0.3683315, 0.4872419, 0.5913093, 0.4247945, 0.4664585, 0.4263148, 0.6020288, 0.5314242, 0.5375191, 0.4703729, 0.6015908, 0.3578094, 0.5094255, 0.3472092, 0.4657244,
   0.5025629, 0.4791351, 0.5859401, 0.636453, 0.3671496, 0.3698807, 0.390889, 0.3286628, 0.3367624, 0.5943059, 0.5789999, 0.3879791, 0.6411519, 0.499797, 0.5537943, 0.5646532,
   0.3531916, 0.5129151, 0.5208035, 0.4977721, 0.5572011, 0.3349223, 0.4987533, 0.400187, 0.3950419, 0.6257006, 0.3592204, 0.4482351, 0.6053433, 0.3529973, 0.3890832, 0.4941714,
   0.3050554, 0.4225091, 0.3585282, 0.335418, 0.3021623, 0.4561994, 0.3637115, 0.4480032, 0.5054504, 0.5703736, 0.5905777, 0.6300437, 0.5251649, 0.6522663, 0.5581125, 0.4052557,
   0.3405485, 0.6791937, 0.353904, 0.3756187, 0.4330789, 0.5913203, 0.3419219, 0.343875, 0.5604586, 0.391342, 0.4849339, 0.5054349, 0.5180085, 0.3732633, 0.5172062, 0.6621099,
   0.5385914, 0.4162997, 0.5050889, 0.449993, 0.4695635, 0.532428, 0.4465061, 0.5295752, 0.3442707, 0.4610338, 0.4310011, 0.5740217, 0.4935916, 0.5063505, 0.4891497, 0.391307,
   0.6373377, 0.5399975, 0.4994022, 0.3718662, 0.6003694, 0.3528597, 0.3336469, 0.5018938, 0.5285043, 0.6287639, 0.5543272, 0.3933794, 0.5716694, 0.5689009, 0.4966765, 0.5323519,
   0.3420633, 0.5787352, 0.5087256, 0.5606279, 0.4441662, 0.5487884, 0.5664846, 0.5269116, 0.5607183, 0.3842874, 0.5458459, 0.3983246, 0.53217, 0.3333046, 0.4333593, 0.6326575,
   0.515209, 0.5696996, 0.5593241, 0.5086791, 0.5312861, 0.3016695, 0.379513, 0.3167694, 0.5328387, 0.4772396, 0.5232465, 0.5420735, 0.363144, 0.5157986, 0.5541143, 0.3956348,
   0.5198381, 0.6101165, 0.6389965, 0.4162617, 0.6986341, 0.4497012, 0.5360429, 0.5268847, 0.4486285, 0.3059838, 0.4450627, 0.6487313, 0.5459868, 0.3085228, 0.511732, 0.4107062,
   0.4954728, 0.4716805, 0.3001694, 0.3351205, 0.4860287, 0.3333806, 0.5999421, 0.5444456, 0.3899344, 0.3979295, 0.4722486, 0.6596381, 0.5701274, 0.6922624, 0.4505859, 0.5914788,
   0.6772858, 0.384603, 0.4359031, 0.5770885, 0.5815574, 0.4272352, 0.4296769, 0.4489022, 0.5954353, 0.6036717, 0.6593552, 0.5366371, 0.5813609, 0.3165144, 0.4005073, 0.4310341,
   0.5014187, 0.3233685, 0.4106568, 0.3323258, 0.6280916, 0.4868674, 0.3400712, 0.5840167, 0.520961, 0.4206548, 0.6699565, 0.6328366, 0.5342043, 0.6244028, 0.5993019, 0.4937296,
   0.5178092, 0.6434751, 0.4609801, 0.4403895, 0.486319, 0.501282, 0.6209663, 0.3192535, 0.5875371, 0.6692888, 0.4714933, 0.6237385, 0.3475807, 0.5750708, 0.453719, 0.4345237,
   0.343365, 0.5012721, 0.3101185, 0.6285595, 0.3646519, 0.4686131, 0.4893274, 0.3478088, 0.3888321, 0.4946667, 0.4358069, 0.3435301, 0.4486536, 0.4771221, 0.4987141, 0.600138,
   0.6144912, 0.3441648, 0.3623841, 0.6598421, 0.4577785, 0.4034258, 0.3340485, 0.5232856, 0.4908264, 0.673619, 0.4284757, 0.4851093, 0.3691201, 0.6166549, 0.6713134, 0.5421999,
   0.4120649, 0.4812524, 0.3258429, 0.5414567, 0.5329124, 0.4946969, 0.5434927, 0.4322757, 0.6076288, 0.6024582, 0.5061545, 0.4132416, 0.5030541, 0.3898777, 0.442295, 0.4361249,
   0.4919282, 0.6252141, 0.4148903, 0.3314733, 0.4424887, 0.6232243, 0.456718, 0.4625812, 0.3350474, 0.3656578, 0.5955241, 0.4059499, 0.5088948, 0.5838625, 0.3965408, 0.4283135,
   0.4390278, 0.6172157, 0.5875134, 0.431547, 0.4420473, 0.3466529, 0.5738256, 0.570071, 0.604387, 0.4111083, 0.4276319, 0.3629996, 0.4634833, 0.556695, 0.4834317, 0.5446597,
   0.5542094, 0.3656983, 0.4195076, 0.5934055, 0.5115478, 0.5775973, 0.4326125, 0.641142, 0.5141594, 0.5536054, 0.5373745, 0.3529303, 0.4516705, 0.6120228, 0.6284435, 0.3959562,
   0.596504, 0.4030511, 0.4102833, 0.6722863, 0.4435739, 0.510322, 0.487547, 0.4608004, 0.4725365, 0.4797751, 0.5275969, 0.5993882, 0.675546, 0.3465467, 0.3702202, 0.42438,
   0.5016476, 0.5662603, 0.4763815, 0.6446079, 0.5279271, 0.4760641, 0.4240785, 0.3416664, 0.4261135, 0.5444569, 0.5638036, 0.6164049, 0.5018651, 0.5130506, 0.4184513, 0.6690314,
   0.5638222, 0.449965, 0.4058712, 0.3651955, 0.5737925, 0.5117751, 0.5174454, 0.5498161, 0.5455927, 0.4295137, 0.3270867, 0.3630616, 0.4459947, 0.5050152, 0.4885007, 0.4831745,
   0.3388891, 0.4003036, 0.4760195, 0.5497841, 0.4899187, 0.590806, 0.6095721, 0.4262916, 0.4593327, 0.5940726, 0.5064873, 0.3513588, 0.5229395, 0.3702447, 0.4103683, 0.6635398,
   0.3442563, 0.5233636, 0.3491802, 0.3395568, 0.5133826, 0.5544425, 0.5750394, 0.6072694, 0.5621923, 0.5805663, 0.4272209, 0.5898685, 0.4300278, 0.6455934, 0.6437644, 0.5637115,
   0.5540851, 0.4872799, 0.5001408, 0.5958582, 0.3656052, 0.4092383, 0.4948863, 0.5184963, 0.3546295, 0.663315, 0.4562429, 0.6513829, 0.6275883, 0.4035348, 0.3541909, 0.6209744,
   0.5062264, 0.4342616, 0.583032, 0.4605175, 0.3908489, 0.309332, 0.6307604, 0.437362, 0.321076, 0.5450931, 0.4088339, 0.5961934, 0.3121578, 0.3775398, 0.5816391, 0.5015696,
   0.4916344, 0.3830133, 0.3619073, 0.6509165, 0.612878, 0.577991, 0.3854147, 0.5720699, 0.4167092, 0.5596703, 0.473999, 0.4336958, 0.5665368, 0.3717531, 0.5781167, 0.4719585,
   0.3849734, 0.5571695, 0.4679145, 0.4633756, 0.424616, 0.4594505, 0.4006273, 0.5210536, 0.643377, 0.6654685, 0.3788247, 0.3192912, 0.5878611, 0.438139, 0.5633056, 0.5723034,
   0.3931405, 0.5592928, 0.5413175, 0.4532424, 0.4614978, 0.5091974, 0.5152307, 0.5149649, 0.5019329, 0.4007995, 0.5995463, 0.42184, 0.6123807, 0.5967014, 0.6830848, 0.525641,
   0.4666126, 0.4586104, 0.5126375, 0.437527, 0.4747199, 0.3184209, 0.3023666, 0.4337856, 0.357247, 0.4917013, 0.4187537, 0.4539582, 0.4268157, 0.482679, 0.4626373, 0.5695673,
   0.5228584, 0.5427725, 0.6423818, 0.4329337, 0.3084565, 0.6992759, 0.3083432, 0.4101497, 0.5199268, 0.5386113, 0.5309604, 0.4034242, 0.4474304, 0.3719934, 0.4706901, 0.5404829,
   0.4953676, 0.5255783, 0.3163102, 0.6250089, 0.4907854, 0.5235502, 0.5382847, 0.4953495, 0.4155996, 0.4469835, 0.3772842, 0.6659854, 0.5703325, 0.6092252, 0.4908222, 0.6889138,
   0.4690613, 0.4107804, 0.5866442, 0.3527058, 0.3435642, 0.4707248, 0.6005146, 0.3232939, 0.4623086, 0.5591289, 0.392858, 0.5003325, 0.4501223, 0.5922749, 0.512579, 0.4629126,
   0.4230719, 0.4018173, 0.4879336, 0.5223182, 0.4633131, 0.3857099, 0.3402651, 0.564261, 0.4582619, 0.4398278, 0.3718464, 0.4612615, 0.5823199, 0.3283618, 0.3287326, 0.4700035,
   0.4761997, 0.3316856, 0.5556424, 0.4355917, 0.5505848, 0.5645579, 0.3530817, 0.3482093, 0.4254896, 0.4164759, 0.454973, 0.6409554, 0.5485794, 0.5365602, 0.6329458, 0.3695612,
   0.4342194, 0.3517867, 0.5301722, 0.4847818, 0.4606738, 0.3717357, 0.4495004, 0.5355216, 0.6068169, 0.33362, 0.3335394, 0.4702687, 0.4281063, 0.5652665, 0.4841802, 0.5461261,
   0.4387117, 0.3701589, 0.5100693, 0.4615532, 0.3158633, 0.4221244, 0.5555266, 0.4997847, 0.5919009, 0.3330217, 0.6935432, 0.4709851, 0.4056022, 0.5497211, 0.5266241, 0.6850237,
   0.3264533, 0.5020396, 0.5931801, 0.3825081, 0.4575965, 0.4377671, 0.3254089, 0.6339667, 0.415885, 0.4427542, 0.6022975, 0.3418795, 0.4497029, 0.4997658, 0.6029844, 0.5777402,
   0.3068647, 0.395935, 0.4454296, 0.4059218, 0.3471787, 0.430942, 0.4656309, 0.4671873, 0.3454212, 0.5878275, 0.5156489, 0.5601645, 0.5106538, 0.5020631, 0.3523792, 0.4880832,
   0.4298744, 0.5092508, 0.4148395, 0.5337366, 0.4241001, 0.4236998, 0.6114183, 0.5006577, 0.3097351, 0.636068, 0.4739637, 0.5482143, 0.5505564, 0.4943891, 0.6479605, 0.3575125,
   0.3828652, 0.5754662, 0.3504269, 0.4733442, 0.6266252, 0.4685135, 0.4263697, 0.5335654, 0.5742745, 0.4403651, 0.3610186, 0.4287471, 0.4818777, 0.3699813, 0.3800448, 0.3815032,
   0.3929365, 0.3631676, 0.464504, 0.3061613, 0.4013339, 0.5777898, 0.5447166, 0.4881335, 0.4922669, 0.6226535, 0.6047612, 0.5716584, 0.4269643, 0.3647813, 0.5822226, 0.4822255,
   0.4878132, 0.6235672, 0.6488976, 0.3318149, 0.3698241, 0.5484319, 0.4250048, 0.5617485, 0.4274496, 0.3974202, 0.4455691, 0.4256303, 0.6544915, 0.4903672, 0.4063551, 0.6206899,
   0.3848617, 0.3741162, 0.4900565, 0.351272, 0.3224297, 0.4736636, 0.3152719, 0.5063114, 0.5908576, 0.6347722, 0.4097362, 0.3466583, 0.5091815, 0.5351949, 0.6019107, 0.4116574,
   0.4944467, 0.4612516, 0.3326077, 0.3661044, 0.4535306, 0.5262754, 0.5441581, 0.5225049, 0.4365039, 0.331806, 0.6003456, 0.5883965, 0.5763601, 0.5679486, 0.3653249, 0.3611133,
   0.5060748, 0.6686617, 0.4262499, 0.5801387, 0.652288, 0.5512569, 0.6765491, 0.4789991, 0.3379047, 0.4843315, 0.6076211, 0.3929732, 0.5580029, 0.4586717, 0.4854865, 0.4139799,
   0.4389749, 0.5891595, 0.3317382, 0.3784459, 0.636705, 0.3933039, 0.3962434, 0.5131882, 0.3485251, 0.5341831, 0.5248178, 0.3227755, 0.3420373, 0.5102106, 0.4199217, 0.5178768,
   0.3904235, 0.5270724, 0.6973134, 0.5964229, 0.448085, 0.4902322, 0.6016433, 0.4181627, 0.6554075, 0.3458643, 0.6667749, 0.5347356, 0.3898515, 0.5255389, 0.388547, 0.4604512,
   0.560797, 0.6323844, 0.4222211, 0.5445557, 0.4501826, 0.4979339, 0.4429605, 0.4430237, 0.6713095, 0.3946974, 0.3903854, 0.5484296, 0.5599828, 0.4959519, 0.5739259, 0.5124366,
   0.6108203, 0.4832629, 0.500161, 0.693678, 0.5610039, 0.6050631, 0.5173237, 0.4137733, 0.5454281, 0.3909783, 0.4909904, 0.6090016, 0.3541473, 0.3770344, 0.3408848, 0.4856295,
   0.5787622, 0.3618257, 0.4535721, 0.4369503, 0.5663912, 0.5050521, 0.4835583, 0.3009812, 0.3511195, 0.3210842, 0.3863574, 0.3647133, 0.4028458, 0.3043078, 0.4416477, 0.4068585,
   0.4948417, 0.5148145, 0.4949822, 0.6251869, 0.3785113, 0.5459968, 0.4480942, 0.30518, 0.4383858, 0.5639797, 0.6697506, 0.4890005, 0.3440599, 0.3319983, 0.5708482, 0.437033,
   0.3207878, 0.4490509, 0.4439112, 0.3913455, 0.5576566, 0.6104479, 0.5445524, 0.4776694, 0.3327642, 0.6467949, 0.3038741, 0.3378237, 0.4034793, 0.3235257, 0.6205534, 0.4635567,
   0.4862479, 0.5943978, 0.3291034, 0.6112143, 0.434237, 0.4129545, 0.5357477, 0.6887807, 0.5235465, 0.6247956, 0.5113955, 0.5452343, 0.6081147, 0.532178, 0.3734789, 0.5450112,
   0.500859, 0.6164346, 0.4224029, 0.4639663, 0.5561719, 0.3886842, 0.5387095, 0.4271923, 0.4825991, 0.5915151, 0.4083728, 0.567437, 0.5038857, 0.3651412, 0.638404, 0.5334086,
   0.6090772, 0.4498859, 0.3961284, 0.5621806, 0.5342016, 0.476236, 0.4972856, 0.4030407, 0.3601196, 0.3908649, 0.5457429, 0.590228, 0.544901, 0.6963507, 0.5835018, 0.556075,
   0.5048922, 0.3137013, 0.555913, 0.4385191, 0.6315468, 0.4300297, 0.3060791, 0.4924163, 0.5833906, 0.3760727, 0.4459074, 0.559341, 0.4529455, 0.3705248, 0.491336, 0.6916118,
   0.3220722, 0.4253097, 0.487185, 0.6375565, 0.6139858, 0.5712566, 0.3424652, 0.5654547, 0.4590683, 0.3828609, 0.4999484, 0.4740113, 0.6669965, 0.3939986, 0.6033415, 0.6575409,
   0.3740413, 0.3772929, 0.4945573, 0.3571291, 0.4264755, 0.388389, 0.5287364, 0.472196, 0.4792266, 0.4244935, 0.4888715, 0.3859388, 0.5831514, 0.3067772, 0.6250476, 0.3448562,
   0.3566283, 0.527992, 0.4656259, 0.3527662, 0.3706022, 0.4299438, 0.4267135, 0.473116, 0.5033239, 0.348036, 0.4479938, 0.6728576, 0.3055704, 0.3597616, 0.4720829, 0.3557228,
   0.6463221, 0.3756727, 0.303144, 0.424536, 0.3737772, 0.4941262, 0.5794941, 0.6480238, 0.4347462, 0.5929499, 0.4860904, 0.3681155, 0.4835939, 0.3867448, 0.4719285, 0.6327084,
   0.4996486, 0.4883345, 0.4992556, 0.4732563, 0.3641561, 0.5774325, 0.4147376, 0.4377328, 0.5457894, 0.4789147, 0.3360271, 0.4769203, 0.445011, 0.5016354, 0.3682148, 0.4116266,
   0.3720024, 0.3962307, 0.470888, 0.5264735, 0.4776106, 0.3081815, 0.4489155, 0.3835986, 0.6299459, 0.6052634, 0.4479282, 0.4666775, 0.4781675, 0.5789967, 0.5116686, 0.5307575,
   0.5315992, 0.528715, 0.519446, 0.4983932, 0.5497608, 0.4233267, 0.6546023, 0.4013927, 0.5713437, 0.4541676, 0.3152996, 0.3910193, 0.4133217, 0.4660304, 0.4008394, 0.464254,
   0.5762714, 0.5201927, 0.548435, 0.3069853, 0.4462387, 0.4739263, 0.3733732, 0.4061507, 0.5297369, 0.5080559, 0.5200649, 0.5285716, 0.487685, 0.3496301, 0.5705616, 0.3869144,
   0.4166133, 0.6154366, 0.327004, 0.4426965, 0.3954954, 0.3219173, 0.4388523, 0.3870695, 0.4509067, 0.4944527, 0.5240257, 0.4128215, 0.4871083, 0.600268, 0.6305481, 0.4024769,
   0.6611336, 0.4006779, 0.5982651, 0.3389999, 0.4953, 0.3449222, 0.6032833, 0.3981158, 0.4379941, 0.4733477, 0.4197666, 0.3479928, 0.4816622, 0.4943876, 0.4839495, 0.3572046,
   0.4816583, 0.6212875, 0.5916115, 0.5539993, 0.4801591, 0.5532112, 0.3655101, 0.5212854, 0.3630185, 0.3244032, 0.6012186, 0.5495602, 0.3446682, 0.5167553, 0.5668467, 0.6412678,
   0.6412016, 0.6184229, 0.42612, 0.4852921, 0.5172377, 0.4606944, 0.3319901, 0.6133424, 0.5865141, 0.5806299, 0.4336996, 0.434393, 0.5457625, 0.6538571, 0.6272656, 0.421138,
   0.6113728, 0.5397977, 0.5244784, 0.4950415, 0.645384, 0.448956, 0.3101398, 0.4242157, 0.506405, 0.3019698, 0.4285351, 0.4942097, 0.5096765, 0.3843604, 0.464268, 0.6427307,
   0.3735112, 0.3928632, 0.4277449, 0.5018136, 0.426716, 0.3993248, 0.6172193, 0.5496655, 0.3320486, 0.3940106, 0.5636282, 0.5817145, 0.5575941, 0.4134585, 0.3733352, 0.5521383,
   0.5382887, 0.5576782, 0.4755377, 0.4223448, 0.6103866, 0.3695239, 0.5377122, 0.56931, 0.4608114, 0.4442285, 0.5264882, 0.4534991, 0.6533385, 0.571532, 0.5941991, 0.3900492,
   0.3956522, 0.4573169, 0.4883319, 0.5013706, 0.3305999, 0.6512262, 0.385874, 0.566144, 0.4856377, 0.5355427, 0.5917947, 0.4539575, 0.4710672, 0.4701774, 0.4537635, 0.4507963,
   0.436856, 0.6389494, 0.4764786, 0.5481958, 0.4053001, 0.4351074, 0.4038096, 0.5240788, 0.4923154, 0.502155, 0.5513446, 0.6422556, 0.3686773, 0.3945824, 0.6595972, 0.5133646,
   0.5929703, 0.3882635, 0.4606336, 0.414403, 0.5042017, 0.5292537, 0.3280437, 0.3468639, 0.6420673, 0.3124679, 0.6972002, 0.3837667, 0.4548604, 0.4747052, 0.4853843, 0.5198372,
   0.4020405, 0.5390607, 0.4944689, 0.5487437, 0.3560486, 0.6823606, 0.4768526, 0.3277457, 0.5815014, 0.4623252, 0.6137087, 0.3379415, 0.5722311, 0.4232056, 0.3700411, 0.5303057,
   0.6369947, 0.6269974, 0.5544615, 0.5311292, 0.583933, 0.5269575, 0.4582609, 0.5691872, 0.5380005, 0.3547748, 0.4500609, 0.4977317, 0.4754182, 0.5129011, 0.4470815, 0.6540442,
   0.3271966, 0.4822004, 0.5769455, 0.5723957, 0.5950204, 0.4671945, 0.4591395, 0.6204766, 0.6109918, 0.4743457, 0.3439581, 0.4943919, 0.5011317, 0.4687135, 0.3889646, 0.3952887,
   0.4701385, 0.5109562, 0.6200217, 0.3410947, 0.5587133, 0.3506619, 0.4282273, 0.3543207, 0.5183554, 0.5771303, 0.6133447, 0.6002318, 0.4864122, 0.5280159, 0.5525431, 0.5855035,
   0.4513541, 0.4624257, 0.5872505, 0.5633219, 0.3529266, 0.4135816, 0.5283747, 0.4572401, 0.5897769, 0.4421248, 0.4373303, 0.5136253, 0.4289348, 0.5168298, 0.6939438, 0.487867,
   0.5377664, 0.5691981, 0.5700454, 0.6269521, 0.5342607, 0.4378782, 0.5624121, 0.5553783, 0.4082877, 0.429365, 0.4559828, 0.4954043, 0.4182943, 0.5441002, 0.4419158, 0.5895639,
   0.4269464, 0.5717728, 0.446842, 0.5249161, 0.6382572, 0.3448141, 0.4031608, 0.3034467, 0.4375608, 0.3813017, 0.480471, 0.3094621, 0.6685879, 0.4351487, 0.6407152, 0.4130278,
   0.3566265, 0.45428, 0.3428149, 0.457487, 0.4714293, 0.3072203, 0.5371931, 0.4778306, 0.5668089, 0.5476965, 0.6178952, 0.4243993, 0.4816694, 0.5774246, 0.3491233, 0.5394144,
   0.574385, 0.4944314, 0.5410177, 0.3865807, 0.5166584, 0.4922547, 0.5370861, 0.3823525, 0.6449339, 0.5620538, 0.3843522, 0.64353, 0.4098919, 0.5055673, 0.4671913, 0.6274647,
   0.4086377, 0.5727696, 0.6232957, 0.5014613, 0.6492044, 0.4256245, 0.5035627, 0.6582876, 0.6191269, 0.4378104, 0.4739342, 0.5700705, 0.6930019, 0.5033866, 0.4929888, 0.5449909,
   0.357785, 0.4900056, 0.5785539, 0.355972, 0.4281603, 0.6010917, 0.4453027, 0.5657064, 0.4971456, 0.4278859, 0.425972, 0.4002279, 0.6454684, 0.462758, 0.3595441, 0.4382897,
   0.5028139, 0.5082037, 0.3988548, 0.3149796, 0.4942119, 0.393604, 0.5808906, 0.5378838, 0.3538774, 0.4693329, 0.5896916, 0.6102753, 0.3384896, 0.4045434, 0.6101879, 0.4482006,
   0.3162728, 0.5678191, 0.4564427, 0.5282475, 0.4504738, 0.5548438, 0.6724259, 0.5088479, 0.5784009, 0.3126462, 0.4912871, 0.4060244, 0.4353195, 0.588367, 0.4228815, 0.4720138,
   0.5058488, 0.4729812, 0.5328292, 0.4626078, 0.5416889, 0.474381, 0.3924025, 0.5928211, 0.5684029, 0.349571, 0.6954598, 0.5274252, 0.5452898, 0.3922682, 0.5466225, 0.4798703,
   0.5213879, 0.6049419, 0.5875149, 0.6852663, 0.6158928, 0.690248, 0.6343451, 0.6699258, 0.5976191, 0.4192554, 0.6082214, 0.5391134, 0.3400284, 0.3365397, 0.6075402, 0.4082002,
   0.5073802, 0.3040989, 0.5743072, 0.5737417, 0.4515963, 0.4312854, 0.5839423, 0.4341023, 0.3132519, 0.4297647, 0.4851235, 0.5466116, 0.5951958, 0.4341465, 0.4795366, 0.3548347,
   0.4457166, 0.4311419, 0.4304298, 0.5333761, 0.4708055, 0.4766483, 0.4891239, 0.5795862, 0.4518465, 0.5292348, 0.551165, 0.5622334, 0.4442023, 0.350292, 0.5782799, 0.4263976,
   0.4200894, 0.3986618, 0.6781842, 0.311917, 0.5140741, 0.3793316, 0.4867096, 0.6232478, 0.3863261, 0.4723008, 0.5192369, 0.4855856, 0.366609, 0.4663256, 0.6715696, 0.5796574,
   0.6379021, 0.3358817, 0.530109, 0.3972674, 0.5859958, 0.457605, 0.5742577, 0.6747975, 0.5172401, 0.3859458, 0.5612947, 0.5477987, 0.3729521, 0.4561375, 0.6522493, 0.3201545,
   0.4490858, 0.5829213, 0.3698119, 0.3929008, 0.4822353, 0.3016244, 0.3832555, 0.3987244, 0.5298433, 0.3414549, 0.6537749, 0.5907717, 0.5337849, 0.5394391, 0.4213557, 0.3124569,
   0.604534, 0.4214593, 0.446827, 0.5239766, 0.6476147, 0.4774222, 0.3095437, 0.6184763, 0.4117284, 0.4521991, 0.4590296, 0.5474589, 0.6590114, 0.3311972, 0.4513778, 0.4131786,
   0.5117443, 0.5312058, 0.5346206, 0.4012951, 0.5894166, 0.4505555, 0.3959911, 0.4116082, 0.6471179, 0.3873682, 0.6871108, 0.5922799, 0.4189216, 0.3124413, 0.5953066, 0.4981484,
   0.4176648, 0.5299791, 0.5564222, 0.3331572, 0.3841942, 0.4389398, 0.3070444, 0.3864259, 0.5479248, 0.5185435, 0.4099355, 0.4288213, 0.3877757, 0.6662655, 0.5700346, 0.5960059,
   0.5726235, 0.515449, 0.3022931, 0.3282197, 0.5723227, 0.3114115, 0.4055148, 0.4450465, 0.6358567, 0.5335941, 0.4108124, 0.4319782, 0.6011418, 0.5358924, 0.3996537, 0.4826759,
   0.3890172, 0.4306947, 0.5044493, 0.364924, 0.3959135, 0.6029869, 0.5448623, 0.5857964, 0.4006001, 0.4318489, 0.5159288, 0.4691188, 0.3921939, 0.3255825, 0.6351222, 0.3558339,
   0.589368, 0.3839406, 0.6565679, 0.6545277, 0.5075756, 0.5541068, 0.6451585, 0.3530346, 0.5643775, 0.635228, 0.4860967, 0.4212004 };
   Double_t Graph1_fy6[5741] = { 0.5411129, 0.4679152, 0.5629087, 0.3852479, 0.6447031, 0.4029126, 0.3955524, 0.6775514, 0.6281862, 0.4822961, 0.3841024, 0.5723517, 0.6550373, 0.7278951, 0.696488, 0.4609324, 0.5503176,
   0.4415125, 0.5125509, 0.5225237, 0.3654295, 0.4339201, 0.3164562, 0.4302056, 0.6019018, 0.7424726, 0.3260615, 0.516143, 0.7152424, 0.5098748, 0.6112555, 0.5494741, 0.451977,
   0.4084491, 0.3134911, 0.5197082, 0.4721002, 0.3102761, 0.4805306, 0.4925517, 0.6856619, 0.4341899, 0.7141514, 0.4808752, 0.4460612, 0.453158, 0.4207676, 0.4229652, 0.341181,
   0.5950146, 0.7187849, 0.4558763, 0.322974, 0.7014881, 0.619877, 0.7459509, 0.6113618, 0.4780264, 0.3957233, 0.6810248, 0.6919736, 0.3943375, 0.4367402, 0.4806769, 0.7781831,
   0.349796, 0.5053292, 0.5319504, 0.4608206, 0.5314539, 0.6867514, 0.4982893, 0.3864191, 0.6604004, 0.6360996, 0.5229377, 0.5266154, 0.737584, 0.4014146, 0.4093013, 0.508967,
   0.5508932, 0.7782329, 0.3588495, 0.7383609, 0.4996877, 0.3781781, 0.553723, 0.6587141, 0.3426683, 0.7539169, 0.3214653, 0.4100986, 0.5116246, 0.3710826, 0.7588714, 0.4111145,
   0.5234684, 0.3618111, 0.6273666, 0.7428703, 0.7820045, 0.6870201, 0.5621021, 0.3960311, 0.5841849, 0.4831786, 0.6041338, 0.5928694, 0.4544155, 0.6997405, 0.498354, 0.3558621,
   0.4630441, 0.4994843, 0.6540602, 0.4520883, 0.6496502, 0.3158434, 0.4123714, 0.5499848, 0.4527375, 0.6128635, 0.4055453, 0.6042539, 0.3404239, 0.3773035, 0.6373004, 0.3122042,
   0.4609784, 0.5940573, 0.5250828, 0.4162711, 0.3922725, 0.5321342, 0.4949078, 0.6415583, 0.3530071, 0.3621452, 0.5810351, 0.6285909, 0.425412, 0.3637444, 0.7102607, 0.526203,
   0.4811036, 0.6003355, 0.5764555, 0.6677849, 0.7047704, 0.3966045, 0.5450184, 0.3810882, 0.4335828, 0.4592108, 0.3735545, 0.5297653, 0.6331673, 0.4422981, 0.7016641, 0.3769404,
   0.7286416, 0.666532, 0.3110033, 0.4390013, 0.5825032, 0.3009578, 0.3768608, 0.3093261, 0.4824137, 0.4146565, 0.3795442, 0.7331228, 0.3600983, 0.6482758, 0.6646499, 0.5082481,
   0.4240524, 0.4396913, 0.5762125, 0.3362267, 0.4662445, 0.564553, 0.7662048, 0.6366925, 0.3983162, 0.4639152, 0.7651516, 0.4116578, 0.773042, 0.666019, 0.6212301, 0.4391966,
   0.3544942, 0.4075838, 0.5516146, 0.6868338, 0.76695, 0.4680563, 0.4420234, 0.3723604, 0.3468077, 0.3627719, 0.6450698, 0.3579856, 0.4882182, 0.6542298, 0.5423925, 0.6606843,
   0.5505512, 0.6853696, 0.4206998, 0.3277351, 0.3785635, 0.4094279, 0.5134749, 0.3779933, 0.774283, 0.3936158, 0.5186991, 0.7528143, 0.4708918, 0.468565, 0.4770461, 0.3947387,
   0.4550103, 0.4475696, 0.6738172, 0.4616552, 0.4634075, 0.6832951, 0.5422733, 0.7381448, 0.4791268, 0.5255284, 0.4570342, 0.3719624, 0.7206909, 0.3801569, 0.4098024, 0.5057677,
   0.6501733, 0.4964437, 0.3591698, 0.4441241, 0.5372525, 0.6129195, 0.5309763, 0.5861834, 0.6262798, 0.5112553, 0.63686, 0.4797584, 0.4709521, 0.3721979, 0.3539684, 0.4129926,
   0.6397745, 0.6338521, 0.6422123, 0.6711086, 0.4035781, 0.6744478, 0.5309674, 0.3710882, 0.4261817, 0.4976562, 0.5149287, 0.3315061, 0.3971001, 0.4001885, 0.5028388, 0.6343111,
   0.3764936, 0.5535675, 0.3474734, 0.6471232, 0.3244983, 0.6638567, 0.5505211, 0.3471031, 0.5966039, 0.7348468, 0.4785264, 0.7125033, 0.4316726, 0.4873091, 0.5075078, 0.311621,
   0.4168107, 0.6704502, 0.6681362, 0.4214209, 0.4591489, 0.6150982, 0.3384636, 0.3941189, 0.3511052, 0.4747897, 0.6942709, 0.3432327, 0.3741489, 0.6485177, 0.6435997, 0.6178879,
   0.6907128, 0.6014324, 0.6163383, 0.3204144, 0.4036216, 0.5866166, 0.4095601, 0.4980809, 0.5217077, 0.5659983, 0.3025792, 0.6515657, 0.506829, 0.6471064, 0.750733, 0.5873137,
   0.4842654, 0.6811405, 0.4106237, 0.5658582, 0.4630782, 0.3647201, 0.7289441, 0.3609281, 0.5995132, 0.6198598, 0.6521146, 0.3077795, 0.4413489, 0.5768425, 0.4204259, 0.5708964,
   0.5431498, 0.4466118, 0.5505047, 0.4831081, 0.7217088, 0.6370786, 0.4362026, 0.3248672, 0.5254889, 0.7028491, 0.3489069, 0.6716155, 0.5929803, 0.6909258, 0.5760716, 0.3665573,
   0.6697167, 0.4287185, 0.7338136, 0.5029587, 0.570196, 0.6658129, 0.5715683, 0.4165581, 0.5250744, 0.4965741, 0.3398047, 0.737722, 0.3666631, 0.4121809, 0.6869221, 0.5698521,
   0.385089, 0.4244973, 0.7129654, 0.6650106, 0.7573155, 0.703813, 0.5872566, 0.4490332, 0.5439494, 0.3978161, 0.4667519, 0.4210106, 0.3462375, 0.6613075, 0.5900822, 0.5818418,
   0.6062074, 0.7139617, 0.4689282, 0.5788147, 0.5863083, 0.4136866, 0.6233834, 0.6497223, 0.4863907, 0.3606547, 0.3539443, 0.6616219, 0.4432115, 0.3479934, 0.3036019, 0.5516384,
   0.3603983, 0.4098279, 0.7540542, 0.3193659, 0.7667004, 0.576003, 0.4989044, 0.4088961, 0.706304, 0.7641282, 0.6231622, 0.6672635, 0.6213142, 0.6874306, 0.4508274, 0.6223491,
   0.362561, 0.5377179, 0.7702922, 0.4905858, 0.5691741, 0.6978613, 0.3064799, 0.6017456, 0.6431744, 0.5878092, 0.4285264, 0.583777, 0.4198862, 0.6834282, 0.4671168, 0.4155463,
   0.7622016, 0.3732613, 0.6500912, 0.4529073, 0.7244768, 0.4975147, 0.4681006, 0.6077784, 0.7685356, 0.3473072, 0.5128965, 0.4766555, 0.4292171, 0.4637213, 0.6229337, 0.3148687,
   0.5932941, 0.5690199, 0.6764441, 0.471305, 0.4536095, 0.7093573, 0.6975143, 0.5360528, 0.5998368, 0.3627311, 0.590169, 0.5556984, 0.4610424, 0.4706539, 0.5899346, 0.4670863,
   0.3943891, 0.6882673, 0.7305371, 0.4164083, 0.4093589, 0.5864626, 0.637664, 0.4201906, 0.6750238, 0.7146721, 0.687747, 0.4528074, 0.772239, 0.5548031, 0.7619491, 0.480552,
   0.4828118, 0.7787229, 0.402255, 0.5583126, 0.5432109, 0.7451072, 0.4966738, 0.6756383, 0.5822111, 0.4831044, 0.6320772, 0.5618622, 0.6381416, 0.5701993, 0.4809233, 0.4456027,
   0.5051388, 0.5771961, 0.5521523, 0.5834048, 0.4255452, 0.4512644, 0.4361961, 0.3734404, 0.4949437, 0.7256619, 0.5326611, 0.4967433, 0.3960021, 0.492887, 0.5419767, 0.4578095,
   0.476311, 0.4175116, 0.5433096, 0.5348318, 0.4342825, 0.5140387, 0.4838379, 0.4516255, 0.5894989, 0.6964674, 0.4706489, 0.4141268, 0.5001835, 0.3689405, 0.3615075, 0.5086987,
   0.5061449, 0.5432385, 0.5864221, 0.3874088, 0.6131988, 0.4903525, 0.558218, 0.7607082, 0.4424948, 0.5374559, 0.7428833, 0.4330876, 0.3537428, 0.4184681, 0.6119711, 0.4484547,
   0.7153428, 0.5471836, 0.5276046, 0.5612052, 0.4066932, 0.4683724, 0.5319797, 0.3446175, 0.4058477, 0.7103738, 0.5557945, 0.3998252, 0.4597374, 0.4224952, 0.472224, 0.5590372,
   0.5249566, 0.4837955, 0.3935465, 0.413156, 0.6157688, 0.5980191, 0.3631932, 0.4689903, 0.4682842, 0.5578971, 0.3584931, 0.4830782, 0.4588492, 0.4454337, 0.3386344, 0.3586436,
   0.561126, 0.7154373, 0.5335277, 0.4314514, 0.3597928, 0.5766382, 0.6622427, 0.456179, 0.4276418, 0.7851666, 0.5973672, 0.7410406, 0.5307252, 0.6560472, 0.4127667, 0.7017486,
   0.6969538, 0.3212049, 0.3691924, 0.6528662, 0.4613463, 0.661902, 0.6758283, 0.3896827, 0.3320753, 0.5967225, 0.4802539, 0.4976667, 0.5290197, 0.350619, 0.687048, 0.5730448,
   0.5368215, 0.4257756, 0.6219572, 0.4345513, 0.690791, 0.6992656, 0.7599149, 0.5714269, 0.6265839, 0.3151887, 0.7129343, 0.302086, 0.6022543, 0.3615716, 0.5487651, 0.3543524,
   0.4688729, 0.581973, 0.5216867, 0.6630931, 0.5223904, 0.5596571, 0.6109822, 0.7032797, 0.6507647, 0.5031154, 0.7469043, 0.3923812, 0.6713979, 0.4392201, 0.4471078, 0.4187591,
   0.5986828, 0.4499896, 0.3495053, 0.4555443, 0.4852151, 0.4030112, 0.4436155, 0.4324821, 0.5084917, 0.6360273, 0.4402957, 0.7813193, 0.5337933, 0.664069, 0.4518251, 0.5693203,
   0.7285482, 0.7652781, 0.446708, 0.5504248, 0.493706, 0.3217747, 0.4937256, 0.4433382, 0.3991443, 0.4813873, 0.4561653, 0.6352574, 0.627462, 0.6319564, 0.469546, 0.4453274,
   0.6109496, 0.5040389, 0.4247073, 0.6088374, 0.3300804, 0.5230417, 0.3466047, 0.3790814, 0.4786688, 0.4228611, 0.6767352, 0.788691, 0.5126498, 0.6346073, 0.7416202, 0.4392353,
   0.6093659, 0.4405181, 0.6801401, 0.4137262, 0.3787151, 0.5365783, 0.6347404, 0.3729921, 0.4199623, 0.3013845, 0.4429485, 0.5925532, 0.7507682, 0.4882491, 0.4349201, 0.6673954,
   0.3325124, 0.4365228, 0.5527388, 0.7749376, 0.6271973, 0.7268509, 0.6120937, 0.321153, 0.4149505, 0.6566261, 0.6798548, 0.463697, 0.6917849, 0.4863648, 0.3323444, 0.5077406,
   0.4790497, 0.6353441, 0.7555516, 0.3371961, 0.4271555, 0.6134005, 0.790736, 0.4529185, 0.6337262, 0.6103774, 0.6642626, 0.5667716, 0.6778772, 0.737174, 0.3665486, 0.3402121,
   0.6832193, 0.4796209, 0.4031632, 0.379281, 0.5829179, 0.7473174, 0.6627816, 0.335228, 0.6377175, 0.3817107, 0.3860825, 0.7906065, 0.4111318, 0.5532718, 0.4925933, 0.5526308,
   0.6399684, 0.3387389, 0.4518551, 0.3938147, 0.3293351, 0.4826277, 0.5107698, 0.6723269, 0.4102901, 0.3185232, 0.5339881, 0.515161, 0.7928147, 0.3468114, 0.4845171, 0.3678638,
   0.348037, 0.665765, 0.4049268, 0.7075697, 0.4799801, 0.6318164, 0.6849056, 0.5423741, 0.3788041, 0.5166205, 0.5124578, 0.4441662, 0.4967037, 0.4953447, 0.3405895, 0.3700899,
   0.7142082, 0.5789443, 0.4195195, 0.6102626, 0.7558995, 0.4085732, 0.5286232, 0.4980684, 0.4791459, 0.4606557, 0.5694852, 0.6242294, 0.4208556, 0.3265577, 0.613822, 0.5807628,
   0.4335229, 0.4721975, 0.4319471, 0.7009407, 0.4941889, 0.4292756, 0.6558305, 0.5394699, 0.6980814, 0.5594274, 0.4382495, 0.569326, 0.6041045, 0.4127861, 0.5243042, 0.6160033,
   0.4196775, 0.4999546, 0.5002108, 0.7815316, 0.437782, 0.4058493, 0.4537921, 0.5042651, 0.7000365, 0.5475137, 0.6454828, 0.4707627, 0.5336898, 0.5386388, 0.31777, 0.399733,
   0.4471478, 0.5941057, 0.4969142, 0.4676798, 0.5434494, 0.664637, 0.5844933, 0.3950117, 0.4894361, 0.4132617, 0.333675, 0.4796099, 0.5331761, 0.3900938, 0.5272353, 0.4608198,
   0.5811886, 0.4188789, 0.6008942, 0.3642441, 0.5888244, 0.3089492, 0.4146272, 0.512029, 0.3596089, 0.5858737, 0.5146725, 0.3229338, 0.3885781, 0.7706677, 0.6108807, 0.5628314,
   0.6956465, 0.4776587, 0.4333456, 0.6085511, 0.5176641, 0.5772371, 0.486142, 0.47584, 0.6835195, 0.680196, 0.3627488, 0.5673938, 0.7732854, 0.6235404, 0.6667117, 0.3679552,
   0.3055472, 0.5249346, 0.3522694, 0.6471972, 0.554027, 0.7466977, 0.3826858, 0.6477806, 0.6757636, 0.5130212, 0.5627217, 0.5097653, 0.4376081, 0.346331, 0.7587475, 0.4113758,
   0.5004972, 0.6100691, 0.5093257, 0.3173041, 0.6944093, 0.4254067, 0.5138734, 0.5308928, 0.562502, 0.4208336, 0.4666477, 0.5219633, 0.6031499, 0.3726973, 0.3914429, 0.481965,
   0.3793724, 0.5451868, 0.3665526, 0.5253546, 0.6284578, 0.6337247, 0.6175305, 0.6606935, 0.4501135, 0.5259202, 0.4451616, 0.7220402, 0.4961188, 0.6104678, 0.3315937, 0.3030885,
   0.6382534, 0.678947, 0.3219962, 0.441158, 0.3459978, 0.3624088, 0.4799, 0.4895536, 0.5380945, 0.3975099, 0.3637106, 0.4136994, 0.4374363, 0.5642493, 0.6966, 0.5647463,
   0.4025888, 0.3068462, 0.4235897, 0.7980289, 0.7040482, 0.6511917, 0.5064612, 0.5158498, 0.3796998, 0.4782529, 0.6403178, 0.5425905, 0.345758, 0.552409, 0.6743242, 0.3412251,
   0.7229145, 0.3118976, 0.4803646, 0.4276138, 0.7706104, 0.5593594, 0.3613092, 0.5782629, 0.4263814, 0.4619483, 0.5411149, 0.3658443, 0.537991, 0.5878935, 0.7265644, 0.4710527,
   0.6354941, 0.4693199, 0.705786, 0.3562602, 0.6454169, 0.4389274, 0.4844989, 0.4746426, 0.6556811, 0.5611399, 0.5553771, 0.6816639, 0.3955978, 0.4159781, 0.7560301, 0.3226237,
   0.5311089, 0.4456168, 0.556137, 0.3049836, 0.6347839, 0.6071535, 0.5083789, 0.6213028, 0.4615241, 0.3520751, 0.6062158, 0.7463235, 0.6067733, 0.4413111, 0.6151536, 0.7170211,
   0.7746193, 0.6343297, 0.3673744, 0.309763, 0.3734817, 0.6093873, 0.4227104, 0.6074405, 0.6201491, 0.4827814, 0.6560364, 0.4265843, 0.4558543, 0.5288729, 0.3890773, 0.6060897,
   0.4923609, 0.4467315, 0.5094869, 0.3534196, 0.4441364, 0.6303106, 0.4162288, 0.5236883, 0.4360223, 0.5283086, 0.3706209, 0.4112381, 0.4604417, 0.3772954, 0.4833049, 0.3368928,
   0.3056869, 0.5832185, 0.6772563, 0.4869622, 0.3592213, 0.6691678, 0.5935131, 0.7213947, 0.6501011, 0.4958743, 0.3755086, 0.5836163, 0.4444352, 0.3756624, 0.562533, 0.4077559,
   0.4372586, 0.4290807, 0.5758462, 0.3083327, 0.3658029, 0.5924336, 0.6666764, 0.6394242, 0.4272672, 0.7220997, 0.5836265, 0.7038026, 0.4384872, 0.6841901, 0.3849281, 0.4539368,
   0.4541354, 0.427336, 0.545427, 0.7049743, 0.480715, 0.7857922, 0.5287226, 0.6329471, 0.3741806, 0.6186876, 0.5025994, 0.363761, 0.5867252, 0.3928681, 0.5921423, 0.3694437,
   0.4279332, 0.6774569, 0.7559059, 0.3819215, 0.398915, 0.4893983, 0.3616999, 0.7605603, 0.4356393, 0.75937, 0.5410283, 0.6062796, 0.6775562, 0.7003638, 0.6608386, 0.3724136,
   0.4728756, 0.4563702, 0.5299158, 0.4195513, 0.5470814, 0.5090793, 0.4722044, 0.5122151, 0.6294866, 0.5018969, 0.392252, 0.3775843, 0.3032896, 0.6499321, 0.4388637, 0.658979,
   0.3775303, 0.7444291, 0.4050333, 0.7591436, 0.4828006, 0.411555, 0.7228453, 0.5466396, 0.4541296, 0.5481632, 0.6355547, 0.5059984, 0.4840147, 0.4953933, 0.7054, 0.3813761,
   0.5602775, 0.5047739, 0.5824479, 0.3581878, 0.4376884, 0.4879872, 0.6828733, 0.3371381, 0.6601347, 0.4286462, 0.3398224, 0.7593514, 0.6900855, 0.4113984, 0.3122914, 0.4374167,
   0.3669857, 0.4652751, 0.5251069, 0.3929274, 0.510937, 0.6487414, 0.3307683, 0.3277698, 0.5059251, 0.4507687, 0.6079633, 0.4756105, 0.4454935, 0.5264956, 0.423873, 0.5613484,
   0.3123663, 0.5577068, 0.3478139, 0.3048077, 0.3648849, 0.4071478, 0.5036671, 0.5804687, 0.3211065, 0.7882413, 0.6021153, 0.4539395, 0.4091816, 0.6402567, 0.426743, 0.37795,
   0.5580693, 0.4802596, 0.6854378, 0.3637874, 0.7463052, 0.639262, 0.5558781, 0.4725796, 0.5695772, 0.664306, 0.6647295, 0.5623565, 0.5934381, 0.5359858, 0.4421892, 0.5545074,
   0.5439331, 0.3786028, 0.3966053, 0.6041781, 0.701584, 0.678049, 0.6853093, 0.600571, 0.4648555, 0.3413701, 0.4129659, 0.4546353, 0.6240209, 0.6336405, 0.5104489, 0.3822696,
   0.6589366, 0.50261, 0.5204198, 0.6067168, 0.5404456, 0.4629284, 0.3012982, 0.5923954, 0.5014699, 0.7325494, 0.4423981, 0.5767033, 0.4941203, 0.4667343, 0.6092953, 0.6409951,
   0.6950878, 0.6792783, 0.524612, 0.4039956, 0.3946459, 0.4174018, 0.6479392, 0.3290375, 0.6528484, 0.5641339, 0.5028827, 0.5559107, 0.5290609, 0.5985421, 0.3323584, 0.6555223,
   0.6714622, 0.3390967, 0.4357703, 0.3607803, 0.5637699, 0.3105257, 0.7393457, 0.5452933, 0.3874152, 0.4614136, 0.7095966, 0.5420432, 0.5973766, 0.4571819, 0.4137763, 0.405081,
   0.5590079, 0.7052335, 0.402718, 0.569128, 0.7251913, 0.4175543, 0.454071, 0.4056612, 0.6314534, 0.4308085, 0.4530809, 0.5458121, 0.4111726, 0.3495464, 0.5145456, 0.4410224,
   0.7796236, 0.4243867, 0.6892205, 0.343148, 0.4413547, 0.4327874, 0.4157105, 0.5711975, 0.5114116, 0.5664428, 0.4451337, 0.6385846, 0.3368906, 0.714029, 0.4731974, 0.5533313,
   0.3630082, 0.4066883, 0.6043171, 0.4120643, 0.3951685, 0.5294713, 0.564704, 0.5560675, 0.324871, 0.5746222, 0.6137363, 0.7260675, 0.5699304, 0.3991852, 0.5785694, 0.405395,
   0.3788798, 0.4057668, 0.6182737, 0.7267117, 0.3010305, 0.3968666, 0.6077256, 0.5330259, 0.5573567, 0.5445726, 0.54627, 0.4881839, 0.5223915, 0.3897038, 0.401846, 0.6316394,
   0.5210722, 0.5332825, 0.3035213, 0.3355491, 0.4909089, 0.5912097, 0.5961797, 0.3086024, 0.6240034, 0.3816467, 0.4570876, 0.309505, 0.3905612, 0.5031626, 0.5075825, 0.5781829,
   0.4244058, 0.5742961, 0.4703933, 0.6271462, 0.7655601, 0.5922851, 0.4202415, 0.653452, 0.7414669, 0.3528618, 0.6513253, 0.4531401, 0.4390525, 0.5396218, 0.5257383, 0.4784073,
   0.6141474, 0.4991449, 0.6324329, 0.6642227, 0.6250347, 0.455102, 0.3793985, 0.5480662, 0.4611985, 0.6128605, 0.5078069, 0.6920396, 0.5785097, 0.4424514, 0.4877577, 0.5629014,
   0.4787846, 0.3933164, 0.4989191, 0.6302745, 0.7592577, 0.5067915, 0.3916692, 0.7050322, 0.6000066, 0.4310804, 0.5028542, 0.512395, 0.5322372, 0.4915672, 0.3224846, 0.4382733,
   0.458224, 0.4020371, 0.5573781, 0.5709071, 0.3813583, 0.3628092, 0.6170474, 0.3163522, 0.716341, 0.5755728, 0.6091496, 0.3528383, 0.4240376, 0.6484162, 0.5166731, 0.7312191,
   0.5615575, 0.4257686, 0.4475192, 0.3501471, 0.5544992, 0.6398722, 0.6986515, 0.5727273, 0.3050381, 0.4907102, 0.4394714, 0.586195, 0.5274462, 0.3954493, 0.3644376, 0.4313094,
   0.3717599, 0.5043941, 0.4350601, 0.6686964, 0.4960361, 0.6175015, 0.6186847, 0.5564586, 0.4483298, 0.7763617, 0.4648173, 0.4033453, 0.3773501, 0.5161876, 0.5203672, 0.3282853,
   0.4810734, 0.446929, 0.6491953, 0.6964554, 0.6747944, 0.4851431, 0.3632913, 0.5531811, 0.4434422, 0.6430634, 0.3133455, 0.6398149, 0.4520176, 0.5127313, 0.3674286, 0.6840903,
   0.6657078, 0.4632395, 0.6438673, 0.3089239, 0.4032292, 0.3782109, 0.3662496, 0.5583802, 0.3909153, 0.7608764, 0.4423095, 0.5935475, 0.7408934, 0.4411571, 0.5144596, 0.4281054,
   0.4339923, 0.3995858, 0.5061294, 0.4719934, 0.3567027, 0.5502924, 0.4977934, 0.3807902, 0.545099, 0.5510659, 0.5004824, 0.440991, 0.3671181, 0.4179545, 0.7324836, 0.4116377,
   0.3824829, 0.4765261, 0.4995182, 0.7964592, 0.5292796, 0.4396073, 0.3939362, 0.3010344, 0.7155706, 0.5190631, 0.6553342, 0.4543839, 0.604487, 0.4070172, 0.6322482, 0.66039,
   0.4669247, 0.5399016, 0.4325232, 0.6880741, 0.6892171, 0.4396365, 0.3406017, 0.4455572, 0.6684806, 0.4759267, 0.498306, 0.5104495, 0.5428733, 0.4807425, 0.593925, 0.695338,
   0.6118351, 0.5216125, 0.4021419, 0.5739859, 0.5417925, 0.7164875, 0.58529, 0.6087285, 0.5957009, 0.6595966, 0.581679, 0.4379749, 0.6408421, 0.7579013, 0.4478119, 0.4598452,
   0.7500665, 0.6171959, 0.5645328, 0.4802078, 0.4038675, 0.368148, 0.7190275, 0.5818396, 0.3174977, 0.4095413, 0.352374, 0.438655, 0.5830526, 0.5711277, 0.7295808, 0.3242212,
   0.4083367, 0.6426523, 0.5470071, 0.6929129, 0.6632304, 0.3101938, 0.7447225, 0.6134022, 0.6539511, 0.4223813, 0.6296768, 0.4381852, 0.3488477, 0.5744577, 0.5339577, 0.6849355,
   0.7472085, 0.495144, 0.684016, 0.6616727, 0.5025272, 0.3736244, 0.6137182, 0.5616006, 0.4499921, 0.3945952, 0.4682717, 0.5818251, 0.4234462, 0.6700217, 0.316161, 0.6126903,
   0.4426708, 0.5268081, 0.7176365, 0.425356, 0.4823491, 0.5709127, 0.425303, 0.414335, 0.5533831, 0.4462915, 0.3590506, 0.4187436, 0.5379943, 0.753293, 0.4734909, 0.5978461,
   0.7541694, 0.5892908, 0.4284154, 0.4798229, 0.539624, 0.4287537, 0.4865983, 0.3606409, 0.4463817, 0.6307195, 0.4653556, 0.7332273, 0.4900163, 0.5707008, 0.6254719, 0.4077144,
   0.4451218, 0.7259976, 0.6592581, 0.429546, 0.3967331, 0.7177367, 0.6516553, 0.4537391, 0.6626909, 0.4681453, 0.6860272, 0.4101287, 0.4311475, 0.345287, 0.6830915, 0.5561279,
   0.6054509, 0.4080842, 0.4925996, 0.360465, 0.6320819, 0.5133097, 0.6803412, 0.6404409, 0.4165506, 0.4709555, 0.3856291, 0.3115045, 0.349639, 0.4804176, 0.79166, 0.3952549,
   0.7320457, 0.6137528, 0.446545, 0.5344529, 0.5824997, 0.5258869, 0.3451302, 0.6181694, 0.5769352, 0.3420468, 0.3718475, 0.574765, 0.7407205, 0.4213321, 0.7165962, 0.4864967,
   0.6123036, 0.3539194, 0.3458835, 0.4521996, 0.5508109, 0.3714909, 0.7120224, 0.3733667, 0.6836426, 0.7438526, 0.7583141, 0.685273, 0.4263695, 0.6389767, 0.6308688, 0.5354434,
   0.5111656, 0.514081, 0.5341011, 0.3512757, 0.5077896, 0.5254042, 0.5474154, 0.5355863, 0.5639653, 0.5299399, 0.4019518, 0.3713138, 0.723273, 0.5901085, 0.513203, 0.5560941,
   0.3762273, 0.5328119, 0.3915158, 0.639331, 0.4475385, 0.5016514, 0.3462054, 0.6015863, 0.5822675, 0.4647768, 0.6651109, 0.6233525, 0.6047665, 0.6789546, 0.5852184, 0.5810233,
   0.5869018, 0.59435, 0.3154193, 0.4635579, 0.4744069, 0.4197456, 0.6012014, 0.7108963, 0.3988325, 0.7330425, 0.4941508, 0.6144428, 0.4656129, 0.6955822, 0.4782288, 0.4888072,
   0.5530819, 0.5280874, 0.5630118, 0.5127625, 0.665319, 0.449765, 0.5248204, 0.4109189, 0.5164489, 0.4595891, 0.4841991, 0.5906542, 0.6738375, 0.4952714, 0.6276662, 0.4965203,
   0.6247633, 0.7266248, 0.6685469, 0.4198768, 0.3314143, 0.6993144, 0.4409895, 0.3806443, 0.6009809, 0.4560525, 0.4756417, 0.7384989, 0.6173684, 0.7518035, 0.4906535, 0.4509042,
   0.3501913, 0.6613594, 0.4595532, 0.3970403, 0.3257778, 0.5547423, 0.5791966, 0.6352282, 0.4411639, 0.4045185, 0.481951, 0.5820515, 0.4304248, 0.7838541, 0.5420073, 0.3973601,
   0.595084, 0.3978979, 0.6977153, 0.5729664, 0.616443, 0.4027065, 0.3579423, 0.6622445, 0.7594695, 0.6862014, 0.437866, 0.3167897, 0.5046173, 0.4503122, 0.5618637, 0.6810985,
   0.3955732, 0.675812, 0.7825505, 0.6298768, 0.4555763, 0.6401232, 0.4465111, 0.4960042, 0.6056951, 0.6304383, 0.6328781, 0.7882115, 0.5841148, 0.4440908, 0.6558599, 0.3573372,
   0.519164, 0.332328, 0.3314169, 0.7288246, 0.656242, 0.617278, 0.5781021, 0.4405795, 0.3453843, 0.3880235, 0.3596134, 0.5973867, 0.4997421, 0.5716, 0.5281495, 0.7994499,
   0.5145099, 0.664729, 0.4047222, 0.44441, 0.6742246, 0.3554164, 0.4495947, 0.5382483, 0.5883151, 0.7146761, 0.581275, 0.4459119, 0.527836, 0.6624368, 0.5379274, 0.5106238,
   0.7477744, 0.4844687, 0.5151278, 0.751088, 0.4805065, 0.5909197, 0.494385, 0.7967092, 0.6666105, 0.7270604, 0.542706, 0.6437745, 0.4654874, 0.6097364, 0.3608972, 0.7102867,
   0.5687051, 0.4357836, 0.4659027, 0.6886277, 0.3528112, 0.493934, 0.4999167, 0.4043046, 0.340132, 0.5823268, 0.5611922, 0.7440782, 0.4676757, 0.6361241, 0.4423852, 0.6355895,
   0.5286165, 0.5026805, 0.3095753, 0.6532122, 0.5888778, 0.5200396, 0.5773261, 0.5328237, 0.5636056, 0.4215962, 0.483665, 0.604669, 0.7679082, 0.4217354, 0.6930438, 0.6113254,
   0.7464883, 0.4800379, 0.4246591, 0.3842289, 0.7112623, 0.4905313, 0.444284, 0.5826967, 0.4375431, 0.4167064, 0.5001696, 0.6251855, 0.6760861, 0.5364279, 0.4606875, 0.504529,
   0.4597993, 0.6730818, 0.4387746, 0.5126532, 0.3128824, 0.6775116, 0.3479609, 0.7839811, 0.6028121, 0.5694944, 0.5052806, 0.6162156, 0.3659683, 0.564347, 0.3793217, 0.559252,
   0.6817498, 0.3469528, 0.4557948, 0.5085821, 0.305265, 0.7454901, 0.3848094, 0.4928239, 0.4955579, 0.4937912, 0.390129, 0.7493978, 0.4488833, 0.6458539, 0.3756155, 0.3430095,
   0.3545919, 0.408848, 0.5434489, 0.3865558, 0.3567853, 0.5731422, 0.4036207, 0.655659, 0.495804, 0.5218094, 0.6392913, 0.5686409, 0.7191418, 0.3569575, 0.6530949, 0.5203161,
   0.4907805, 0.3193689, 0.6268904, 0.6745651, 0.5520227, 0.5275416, 0.5379761, 0.3391114, 0.5471172, 0.5332689, 0.4335193, 0.4583257, 0.4056597, 0.5793356, 0.5321493, 0.7349889,
   0.3833348, 0.5217057, 0.7616299, 0.4885164, 0.4018566, 0.7753963, 0.400358, 0.4248964, 0.4759753, 0.3834142, 0.319178, 0.4381562, 0.46101, 0.4355409, 0.5302931, 0.7752288,
   0.5747216, 0.5427237, 0.6189622, 0.5656491, 0.6780871, 0.5709468, 0.6094581, 0.3286983, 0.3329317, 0.7860659, 0.3770184, 0.6426903, 0.3709293, 0.3484668, 0.5301867, 0.3494306,
   0.5751986, 0.534909, 0.3920456, 0.5516677, 0.6125596, 0.7856391, 0.4444486, 0.4894705, 0.4904085, 0.5897127, 0.4360908, 0.5699076, 0.7071141, 0.4484042, 0.3545835, 0.5179056,
   0.6861978, 0.4877048, 0.6449158, 0.5018259, 0.4337393, 0.6959131, 0.4390878, 0.5234196, 0.5509704, 0.634366, 0.5423597, 0.4157363, 0.5490917, 0.4643902, 0.3021793, 0.5017039,
   0.3041703, 0.5464567, 0.6297579, 0.4371425, 0.4507102, 0.78027, 0.5569945, 0.6894014, 0.6822753, 0.4231309, 0.6148509, 0.6198801, 0.7115092, 0.7375722, 0.34466, 0.7571099,
   0.4950206, 0.3161971, 0.6801066, 0.5093547, 0.7492349, 0.5175756, 0.712054, 0.4901418, 0.4966347, 0.3850706, 0.6501121, 0.4293723, 0.5401855, 0.6171816, 0.4049188, 0.4794041,
   0.5333016, 0.4474467, 0.5938538, 0.3779409, 0.4581649, 0.4697594, 0.383694, 0.7731839, 0.5955734, 0.4562733, 0.464586, 0.6223533, 0.6276647, 0.5236809, 0.3837501, 0.3715433,
   0.4863293, 0.558854, 0.3903787, 0.3786368, 0.6337156, 0.5913135, 0.4004257, 0.3632081, 0.3985458, 0.3330838, 0.5201403, 0.7973545, 0.6968268, 0.4790033, 0.5862777, 0.3661159,
   0.5649497, 0.4498937, 0.4097076, 0.5531009, 0.6267534, 0.6149565, 0.4451981, 0.4391526, 0.3546293, 0.6310705, 0.3713448, 0.5914503, 0.657051, 0.5450601, 0.3406723, 0.4744284,
   0.7311047, 0.4999455, 0.5871324, 0.4416694, 0.4114006, 0.4303859, 0.576325, 0.4975496, 0.3079866, 0.704033, 0.6171988, 0.3537526, 0.499516, 0.3329364, 0.5772195, 0.4192508,
   0.5890133, 0.4714953, 0.4815315, 0.3817813, 0.3797551, 0.3594017, 0.5520476, 0.5772497, 0.3553121, 0.7044025, 0.5402263, 0.4645691, 0.7071735, 0.5436255, 0.6062164, 0.3980143,
   0.3904931, 0.5305578, 0.5853348, 0.3438901, 0.3702375, 0.5222116, 0.4852514, 0.4058445, 0.6719876, 0.7226048, 0.6167544, 0.5077737, 0.3180376, 0.4285192, 0.7878038, 0.3452227,
   0.6564308, 0.4054177, 0.6929228, 0.4397261, 0.5461158, 0.6506059, 0.4321042, 0.6004511, 0.426443, 0.6091951, 0.4245402, 0.3602393, 0.5597454, 0.6149064, 0.5213624, 0.777481,
   0.7917641, 0.4728231, 0.3752714, 0.7639784, 0.6415592, 0.5230417, 0.4957917, 0.410833, 0.5909343, 0.755492, 0.5521032, 0.4558387, 0.6505454, 0.3561056, 0.5873007, 0.6944212,
   0.4724483, 0.4462996, 0.4305591, 0.6210529, 0.5247406, 0.715943, 0.4692981, 0.3860995, 0.3550099, 0.7286348, 0.4695114, 0.4853926, 0.7240906, 0.4700937, 0.4288515, 0.7448287,
   0.6432434, 0.7669123, 0.4712502, 0.6670525, 0.6503201, 0.5999332, 0.4732652, 0.6340434, 0.5294539, 0.6730098, 0.5793191, 0.648066, 0.5592531, 0.6896495, 0.6073884, 0.7390562,
   0.3072027, 0.5907578, 0.4939754, 0.5017083, 0.5307394, 0.3027009, 0.39191, 0.525626, 0.483192, 0.5374882, 0.3639267, 0.6268282, 0.6426519, 0.509037, 0.3146963, 0.5599654,
   0.5542498, 0.4636532, 0.473183, 0.3125573, 0.4301558, 0.3254147, 0.4161589, 0.3333286, 0.5472789, 0.6417288, 0.3475257, 0.5007663, 0.3298265, 0.4581217, 0.4940939, 0.6135069,
   0.6607653, 0.4028606, 0.6794174, 0.5293097, 0.4536459, 0.4395037, 0.4469783, 0.4270543, 0.4286141, 0.6009948, 0.3067306, 0.3194871, 0.7201249, 0.563354, 0.7461206, 0.7228379,
   0.4547816, 0.6641817, 0.5727468, 0.6343246, 0.5195545, 0.7704241, 0.6451159, 0.7458256, 0.5260755, 0.6695316, 0.5480876, 0.361277, 0.5251294, 0.4732964, 0.6349009, 0.6014872,
   0.3392554, 0.5451816, 0.5286908, 0.4447456, 0.5799353, 0.4806058, 0.4038174, 0.6628283, 0.6472372, 0.4438925, 0.4424706, 0.5053893, 0.6520193, 0.7759264, 0.5594293, 0.4994807,
   0.5515043, 0.3020872, 0.3128879, 0.5699883, 0.3827318, 0.4650728, 0.5382, 0.589321, 0.4811787, 0.4653815, 0.662481, 0.4349956, 0.3597828, 0.331158, 0.6389135, 0.4475488,
   0.6436725, 0.6207699, 0.3450048, 0.6632597, 0.5184405, 0.5831883, 0.5635539, 0.4105916, 0.332983, 0.4561599, 0.5399185, 0.4344508, 0.3105388, 0.4590999, 0.6104755, 0.3665714,
   0.523874, 0.4717672, 0.6296047, 0.7427318, 0.4071405, 0.5063859, 0.649162, 0.4646268, 0.6233535, 0.4151904, 0.7699814, 0.6855432, 0.6848913, 0.7254183, 0.5471807, 0.4228504,
   0.5609955, 0.5279055, 0.7754142, 0.4542643, 0.3814687, 0.3156562, 0.6342406, 0.3563948, 0.7403525, 0.4197435, 0.5836576, 0.4176607, 0.4575817, 0.750093, 0.6783122, 0.5282692,
   0.4106259, 0.7824213, 0.3879355, 0.3909349, 0.6348119, 0.5480956, 0.4447982, 0.4494787, 0.7639299, 0.6520895, 0.5444533, 0.5923092, 0.6297607, 0.3660293, 0.4824066, 0.4306899,
   0.6480236, 0.3682591, 0.6447438, 0.5311753, 0.5771748, 0.6979539, 0.3837602, 0.5617609, 0.3327555, 0.6361843, 0.5528587, 0.3459069, 0.5780589, 0.5324204, 0.4408766, 0.5875088,
   0.5754997, 0.6824899, 0.5963818, 0.3007748, 0.4857044, 0.5722085, 0.5095429, 0.3337377, 0.5609088, 0.6129944, 0.5951724, 0.4687876, 0.5125757, 0.7664606, 0.7260941, 0.5607848,
   0.5066417, 0.414368, 0.6271389, 0.3472313, 0.6897446, 0.4018053, 0.3586251, 0.6761979, 0.4169397, 0.6264274, 0.3807864, 0.3532812, 0.5432824, 0.5723406, 0.5772529, 0.5510094,
   0.4605009, 0.6089525, 0.4870746, 0.7406381, 0.3129362, 0.5406131, 0.6643608, 0.6871575, 0.5417314, 0.4899984, 0.6033515, 0.5710255, 0.3213674, 0.4436905, 0.3197115, 0.3124727,
   0.5154542, 0.6464259, 0.5988374, 0.4821645, 0.6905464, 0.6591873, 0.4261808, 0.3184127, 0.5199972, 0.444877, 0.7254522, 0.5395835, 0.4812506, 0.7033581, 0.6184042, 0.7162771,
   0.5433058, 0.3044185, 0.5476158, 0.4918672, 0.6181816, 0.7168416, 0.5934864, 0.4595124, 0.3459749, 0.3937381, 0.3955545, 0.4418036, 0.6565651, 0.7623948, 0.6830022, 0.3370274,
   0.7522326, 0.359104, 0.6638605, 0.6991164, 0.4705428, 0.7125891, 0.5829805, 0.7835557, 0.6586428, 0.3841542, 0.468536, 0.7843081, 0.4237609, 0.4490842, 0.312724, 0.4571522,
   0.6488042, 0.644439, 0.4891149, 0.670989, 0.5289263, 0.3423455, 0.4189609, 0.4740624, 0.4693273, 0.3896769, 0.4446401, 0.5697752, 0.5767186, 0.3807265, 0.5627161, 0.3955616,
   0.7651683, 0.5492688, 0.4363353, 0.3469031, 0.4245067, 0.3870362, 0.5836921, 0.6407685, 0.5196625, 0.6895413, 0.4965403, 0.7102251, 0.7184695, 0.5623818, 0.4075544, 0.5208309,
   0.5520032, 0.6856059, 0.3996018, 0.5988335, 0.4144479, 0.5723026, 0.3476691, 0.5774556, 0.6250783, 0.5782384, 0.6612592, 0.5479233, 0.63155, 0.4495826, 0.4443567, 0.4981927,
   0.482985, 0.544939, 0.4126342, 0.4834207, 0.3858321, 0.3223844, 0.6685195, 0.6273036, 0.6690011, 0.7077084, 0.4654929, 0.611474, 0.3121793, 0.4153307, 0.4692579, 0.6148556,
   0.4108883, 0.5045618, 0.4226818, 0.4582122, 0.5012922, 0.3201261, 0.4820563, 0.3476902, 0.5940539, 0.5015059, 0.676026, 0.6126297, 0.6349723, 0.7696797, 0.3538515, 0.6430855,
   0.6287127, 0.5880294, 0.5478197, 0.6374784, 0.4841802, 0.583575, 0.4246245, 0.3769259, 0.7251791, 0.5847009, 0.4377003, 0.54243, 0.371105, 0.4187997, 0.4573835, 0.3112632,
   0.4463646, 0.4003477, 0.798519, 0.4921029, 0.4517008, 0.511819, 0.439993, 0.542837, 0.5051851, 0.6492102, 0.477327, 0.6062633, 0.4531183, 0.5841295, 0.3566032, 0.4478929,
   0.7035415, 0.5892971, 0.5068982, 0.5325804, 0.4956876, 0.7105311, 0.4151766, 0.3838569, 0.4601519, 0.5374427, 0.5836083, 0.7285872, 0.5625192, 0.4383606, 0.545046, 0.6106585,
   0.5256572, 0.5281926, 0.4811654, 0.6508661, 0.3186148, 0.3349205, 0.7973958, 0.3529709, 0.3455182, 0.6624113, 0.5183643, 0.5022818, 0.7194396, 0.4361784, 0.5766162, 0.4247319,
   0.3172613, 0.4151579, 0.3099058, 0.6253847, 0.4476684, 0.6635716, 0.7180158, 0.5270927, 0.5488818, 0.3618994, 0.6520355, 0.6647995, 0.6202037, 0.7827698, 0.5354109, 0.5002543,
   0.4233042, 0.7594529, 0.5327888, 0.5866782, 0.6221953, 0.6240098, 0.5118294, 0.6772259, 0.5064002, 0.6280274, 0.736547, 0.4747262, 0.3288884, 0.6153511, 0.3217439, 0.7893279,
   0.6968343, 0.5762501, 0.525016, 0.6237764, 0.5733424, 0.5836968, 0.5191662, 0.5045983, 0.31863, 0.505291, 0.5569373, 0.7112874, 0.6618412, 0.3713111, 0.4592175, 0.5596702,
   0.7197365, 0.602239, 0.3966518, 0.6338866, 0.6606624, 0.3226281, 0.3507803, 0.3873042, 0.7336363, 0.3473807, 0.4823094, 0.5495901, 0.7168746, 0.3499422, 0.5325158, 0.4565817,
   0.3028392, 0.6093782, 0.4515283, 0.6439093, 0.4072923, 0.4537716, 0.4215697, 0.5622578, 0.4883653, 0.4505633, 0.6437963, 0.4746972, 0.6947706, 0.4295219, 0.7538475, 0.4075476,
   0.5532962, 0.5579873, 0.7565429, 0.6231365, 0.776606, 0.6467375, 0.4895302, 0.4948207, 0.7569073, 0.4517398, 0.6075657, 0.6874092, 0.7839833, 0.7055089, 0.6201755, 0.340787,
   0.4670484, 0.4377601, 0.3767015, 0.5071714, 0.5013576, 0.4315033, 0.5401801, 0.6074421, 0.4114282, 0.7527564, 0.5727857, 0.710559, 0.5295364, 0.5214878, 0.4009836, 0.6001417,
   0.4261746, 0.4510117, 0.3786072, 0.7091989, 0.4969835, 0.4726208, 0.726923, 0.7124417, 0.6226378, 0.3060106, 0.6556801, 0.6431828, 0.4930624, 0.4449077, 0.5192205, 0.6258811,
   0.6172062, 0.4167247, 0.3674124, 0.5589706, 0.5269392, 0.304679, 0.6729931, 0.5186019, 0.6929569, 0.7301877, 0.5535205, 0.575113, 0.4428042, 0.3630897, 0.3581888, 0.4903463,
   0.7243225, 0.6008689, 0.6841093, 0.4545719, 0.7384916, 0.5674987, 0.4792295, 0.3693365, 0.7809244, 0.6311024, 0.5496687, 0.5146495, 0.6000126, 0.3146621, 0.5768633, 0.3538636,
   0.689235, 0.5286205, 0.6377611, 0.5793562, 0.5193309, 0.5574638, 0.348892, 0.7022016, 0.3750431, 0.499265, 0.3299035, 0.5572131, 0.5060053, 0.5563997, 0.3334222, 0.5035045,
   0.5790061, 0.6123272, 0.4943097, 0.6628668, 0.3794418, 0.6002901, 0.5394765, 0.6419821, 0.7481585, 0.5109216, 0.6689497, 0.3676565, 0.4309028, 0.3580444, 0.3921695, 0.6706297,
   0.5767101, 0.5932216, 0.3903243, 0.32912, 0.5229595, 0.5128368, 0.4326311, 0.3533095, 0.5640001, 0.5221539, 0.448694, 0.6322823, 0.509546, 0.3657526, 0.5599794, 0.6620071,
   0.4896533, 0.5210901, 0.4886043, 0.5766245, 0.6177301, 0.5451276, 0.3030629, 0.5450203, 0.5970339, 0.3944295, 0.4743006, 0.5248837, 0.6916865, 0.4027294, 0.6838753, 0.7473015,
   0.5637431, 0.7207497, 0.5533226, 0.6079416, 0.568155, 0.7097623, 0.5868823, 0.5131356, 0.6168267, 0.5505694, 0.6155282, 0.5099812, 0.6754046, 0.517288, 0.4618765, 0.7478717,
   0.778826, 0.6707564, 0.5663493, 0.5566719, 0.3606666, 0.4101757, 0.6853185, 0.6285396, 0.5702074, 0.387849, 0.6172726, 0.5791667, 0.6734299, 0.3546717, 0.6761692, 0.758539,
   0.5132027, 0.7262889, 0.479391, 0.5400105, 0.3598128, 0.6040611, 0.5031313, 0.4185135, 0.4447825, 0.6124026, 0.7843838, 0.4128188, 0.600936, 0.3198526, 0.6824035, 0.636244,
   0.4331718, 0.7690356, 0.343499, 0.5434332, 0.5743314, 0.5407493, 0.4852639, 0.5619421, 0.3965981, 0.6512353, 0.5991254, 0.7064276, 0.7656859, 0.450652, 0.3834063, 0.571342,
   0.6865523, 0.314329, 0.5562732, 0.3770824, 0.4938524, 0.3433648, 0.3260266, 0.3396868, 0.7839186, 0.5244858, 0.3860957, 0.6026342, 0.5346174, 0.5612944, 0.7686557, 0.7204765,
   0.4482294, 0.3716521, 0.5351909, 0.3723073, 0.7530615, 0.4220888, 0.5726186, 0.7378083, 0.6959035, 0.3474647, 0.6613401, 0.5318637, 0.3246746, 0.4922543, 0.5896361, 0.4153519,
   0.4148595, 0.4674378, 0.3205199, 0.4505492, 0.6033776, 0.4369019, 0.52642, 0.4728344, 0.4198468, 0.4139852, 0.3455796, 0.4793992, 0.4835339, 0.3425577, 0.6018569, 0.6775544,
   0.4824938, 0.4912184, 0.5501619, 0.4361096, 0.3379886, 0.6639066, 0.4665043, 0.7898792, 0.5218291, 0.4173149, 0.4076293, 0.7478538, 0.4412783, 0.6116206, 0.6336603, 0.526248,
   0.5249577, 0.3681787, 0.4472659, 0.4242033, 0.3941425, 0.7005737, 0.3431832, 0.4032668, 0.4314773, 0.6262763, 0.6704134, 0.5192814, 0.3758799, 0.5382098, 0.7355442, 0.4459152,
   0.6493191, 0.7368444, 0.6153094, 0.7312356, 0.3034808, 0.5643185, 0.5820286, 0.3971886, 0.6681975, 0.6328628, 0.5879356, 0.5729942, 0.5055717, 0.5058882, 0.4908332, 0.4309494,
   0.5716105, 0.5445947, 0.5363044, 0.7285073, 0.4922355, 0.3256971, 0.3965229, 0.5166681, 0.4185418, 0.3563339, 0.7020724, 0.5058973, 0.4581605, 0.4230413, 0.4079915, 0.4160326,
   0.5853183, 0.7883905, 0.3242682, 0.7970634, 0.6448333, 0.4261383, 0.6553083, 0.7262043, 0.4648709, 0.5442835, 0.7263371, 0.3682373, 0.6128219, 0.4652959, 0.4197468, 0.4283235,
   0.7317215, 0.5861981, 0.3787895, 0.7370284, 0.6957099, 0.7502882, 0.75431, 0.4475713, 0.5159778, 0.5525867, 0.5794789, 0.5589461, 0.6128448, 0.5761806, 0.5075324, 0.4542445,
   0.5347781, 0.5336086, 0.3821976, 0.4934945, 0.346639, 0.7209059, 0.7238138, 0.3241417, 0.6547199, 0.6193367, 0.3251189, 0.5588629, 0.7134709, 0.4472056, 0.5124041, 0.6030874,
   0.3055196, 0.5600784, 0.5768143, 0.5655008, 0.3099215, 0.4691078, 0.3986703, 0.6504568, 0.692395, 0.506946, 0.4825331, 0.7647667, 0.3907888, 0.4928994, 0.4367441, 0.5248659,
   0.344777, 0.4185801, 0.6133683, 0.4964032, 0.5983685, 0.6392157, 0.3323403, 0.5345076, 0.4149903, 0.5138509, 0.4308896, 0.4936126, 0.7836035, 0.6014798, 0.5124264, 0.3653893,
   0.5249704, 0.6033258, 0.3269932, 0.6306095, 0.3314926, 0.7090221, 0.5691987, 0.7786748, 0.628506, 0.5859906, 0.4527671, 0.5630906, 0.5458944, 0.4462643, 0.611859, 0.4134985,
   0.3289627, 0.6761623, 0.5118118, 0.5322086, 0.4332213, 0.4148517, 0.3764915, 0.5327219, 0.7395546, 0.675487, 0.5015063, 0.3877312, 0.7105756, 0.678297, 0.6628989, 0.6183544,
   0.6118103, 0.6682833, 0.7717007, 0.4869352, 0.4634235, 0.7915829, 0.7069638, 0.5677713, 0.6986518, 0.5401998, 0.5163602, 0.5843356, 0.3091158, 0.6143985, 0.5602584, 0.587249,
   0.6253185, 0.767245, 0.4419107, 0.3685454, 0.4987623, 0.3878841, 0.3495791, 0.7372118, 0.3948349, 0.5285044, 0.6890472, 0.5868132, 0.4096398, 0.4497614, 0.4212278, 0.4851862,
   0.5028498, 0.6748281, 0.787321, 0.6305658, 0.3704414, 0.4669542, 0.6578436, 0.5349079, 0.4793468, 0.5542963, 0.6852043, 0.7261394, 0.5690805, 0.3138652, 0.3075077, 0.3870358,
   0.5821136, 0.677967, 0.4585553, 0.3531245, 0.5073563, 0.4684882, 0.4990579, 0.5440207, 0.4057578, 0.5286318, 0.700311, 0.5502725, 0.6419142, 0.431865, 0.6314194, 0.3708284,
   0.5038741, 0.5547315, 0.5925633, 0.4084803, 0.7422226, 0.5401198, 0.5016617, 0.3593408, 0.3558987, 0.5530835, 0.646787, 0.7368249, 0.3617841, 0.4462843, 0.592525, 0.4218723,
   0.6308315, 0.6990513, 0.4850578, 0.4416738, 0.4453405, 0.656386, 0.5647706, 0.3525449, 0.6630325, 0.6647406, 0.5102063, 0.7523066, 0.4933967, 0.5247388, 0.5221378, 0.3418621,
   0.7041922, 0.5151039, 0.5651614, 0.5132669, 0.5766309, 0.4459431, 0.4663388, 0.3933327, 0.350351, 0.7684674, 0.5152947, 0.4334266, 0.4281958, 0.7373408, 0.4499096, 0.5197989,
   0.4239802, 0.5873441, 0.533482, 0.4866235, 0.5129346, 0.6645766, 0.6580554, 0.5181419, 0.6918595, 0.6599768, 0.5861137, 0.6632611, 0.3628167, 0.400615, 0.7339643, 0.5913339,
   0.6586623, 0.7535208, 0.5429115, 0.4589664, 0.6636843, 0.6242515, 0.3280333, 0.7606204, 0.4283167, 0.4591925, 0.5951583, 0.486464, 0.4965979, 0.3735683, 0.4432555, 0.3241974,
   0.6446608, 0.7658855, 0.3956543, 0.5151449, 0.7471099, 0.7275786, 0.5039139, 0.4405991, 0.624274, 0.5309591, 0.4042577, 0.5559011, 0.7365603, 0.3408318, 0.6103581, 0.5213337,
   0.3041447, 0.7016418, 0.4485109, 0.4853881, 0.407297, 0.759021, 0.4542069, 0.7230651, 0.7810726, 0.4467638, 0.5767831, 0.6560317, 0.5764573, 0.6889026, 0.6730904, 0.7208067,
   0.7515662, 0.5169654, 0.5421842, 0.525318, 0.6319706, 0.772726, 0.4419692, 0.5662193, 0.447626, 0.4828267, 0.4483927, 0.3675978, 0.6285139, 0.5795821, 0.4863984, 0.5728073,
   0.5488825, 0.7799346, 0.5346462, 0.6534419, 0.4655331, 0.3356014, 0.4022406, 0.5200452, 0.5436559, 0.5756782, 0.3976912, 0.3401738, 0.7268789, 0.5570472, 0.7002262, 0.556663,
   0.5290837, 0.4501443, 0.3783557, 0.3134545, 0.4437074, 0.4179904, 0.4827281, 0.6445063, 0.5629758, 0.6178931, 0.3502056, 0.6063251, 0.4176615, 0.5209117, 0.4899085, 0.5646163,
   0.677664, 0.3462267, 0.6982705, 0.7060551, 0.3388023, 0.3549406, 0.6576994, 0.4153923, 0.6398206, 0.3575629, 0.435026, 0.6240741, 0.3139054, 0.3069867, 0.5273024, 0.5220117,
   0.547372, 0.3957309, 0.7220896, 0.4914521, 0.7761635, 0.3439574, 0.6447191, 0.5134672, 0.3314073, 0.7551523, 0.4914735, 0.4637564, 0.4045061, 0.6676998, 0.5685157, 0.6176409,
   0.4696124, 0.6308742, 0.4187602, 0.6246325, 0.6805518, 0.424937, 0.7105692, 0.6566011, 0.3095707, 0.5870265, 0.5706439, 0.3750071, 0.4164158, 0.3933395, 0.5189136, 0.4963636,
   0.5009919, 0.5336802, 0.5171604, 0.5438137, 0.3917294, 0.4251769, 0.5470518, 0.5671318, 0.3700358, 0.6748127, 0.5636626, 0.4062564, 0.6899499, 0.5833493, 0.7514404, 0.7146067,
   0.4465353, 0.3073136, 0.4635951, 0.5641384, 0.6416895, 0.7995776, 0.3079756, 0.7448178, 0.4925667, 0.6587311, 0.5404612, 0.5198814, 0.5825091, 0.7019193, 0.4703765, 0.5117432,
   0.5843259, 0.5266114, 0.5192622, 0.7503972, 0.3654757, 0.5157465, 0.4716247, 0.3125094, 0.3411114, 0.4083219, 0.481406, 0.4194209, 0.3324763, 0.315354, 0.5881336, 0.7114094,
   0.6059788, 0.6201599, 0.5637498, 0.4453428, 0.4933562, 0.6601871, 0.3426814, 0.7156109, 0.5982794, 0.6740174, 0.6049427, 0.4969912, 0.6286957, 0.3019159, 0.4000721, 0.5233822,
   0.770954, 0.6807235, 0.6360695, 0.4211284, 0.4224422, 0.5165862, 0.4034563, 0.6572307, 0.4663044, 0.6479672, 0.4018216, 0.5629511, 0.5076939, 0.6333305, 0.6111959, 0.3844234,
   0.5967903, 0.5279108, 0.5771267, 0.5069634, 0.4083719, 0.4688038, 0.6197327, 0.7988627, 0.7300071, 0.4400182, 0.385031, 0.4119295, 0.5138553, 0.4036191, 0.5063167, 0.632878,
   0.7541555, 0.4632337, 0.4976835, 0.3536169, 0.389822, 0.4686511, 0.4583669, 0.6201435, 0.4342702, 0.5290554, 0.3588758, 0.3990622, 0.5620461, 0.3617838, 0.4835428, 0.5295053,
   0.7991818, 0.5217361, 0.7953582, 0.3055513, 0.5203541, 0.6369287, 0.6632586, 0.7322565, 0.6257179, 0.7256719, 0.3245613, 0.4498137, 0.4868302, 0.5476346, 0.5827017, 0.7742298,
   0.5420666, 0.6170389, 0.4360451, 0.4134864, 0.4460689, 0.6891088, 0.7284349, 0.376439, 0.3445185, 0.4062574, 0.6852372, 0.6639923, 0.3058746, 0.4885343, 0.7900543, 0.4713003,
   0.6443347, 0.4857463, 0.6863001, 0.6549824, 0.540379, 0.5364414, 0.405165, 0.3498758, 0.4635294, 0.381103, 0.5511017, 0.6250752, 0.792457, 0.6643146, 0.4516381, 0.5155805,
   0.5137224, 0.5804649, 0.4235502, 0.3366683, 0.6794677, 0.339657, 0.5071273, 0.4410507, 0.3425514, 0.6546673, 0.572743, 0.522794, 0.3702369, 0.5560716, 0.471893, 0.3841237,
   0.3701018, 0.7595684, 0.6504406, 0.4923477, 0.6038321, 0.3665272, 0.3025358, 0.5798243, 0.6219367, 0.5966666, 0.4469389, 0.364973, 0.4965482, 0.7487032, 0.7009537, 0.7649774,
   0.3481344, 0.4650815, 0.5579067, 0.5443398, 0.3096854, 0.5384934, 0.6682556, 0.4404345, 0.5088086, 0.5666221, 0.405438, 0.5527342, 0.6612338, 0.5225855, 0.6986967, 0.7133116,
   0.4820941, 0.6352867, 0.4911256, 0.3439445, 0.3792794, 0.4782018, 0.6057477, 0.6084517, 0.3152073, 0.7123532, 0.7107041, 0.4004878, 0.5463579, 0.571777, 0.4260777, 0.3523645,
   0.3911063, 0.5581496, 0.3998785, 0.4990752, 0.3894494, 0.5364345, 0.4560904, 0.5337654, 0.3424355, 0.4338407, 0.349761, 0.3571269, 0.6032266, 0.5319244, 0.6820974, 0.3666066,
   0.3673674, 0.4176372, 0.6074612, 0.4989538, 0.4218376, 0.4437967, 0.3617241, 0.5512897, 0.5737301, 0.4129393, 0.4801997, 0.4911724, 0.6551743, 0.3650915, 0.5750794, 0.5746559,
   0.4508128, 0.5678402, 0.468498, 0.6459837, 0.4558476, 0.4807906, 0.6350165, 0.5660447, 0.5683073, 0.4322417, 0.6363449, 0.3968443, 0.5400142, 0.5221774, 0.3381319, 0.3767027,
   0.6516764, 0.7945288, 0.4925934, 0.5130752, 0.6552636, 0.3139529, 0.5198953, 0.3254543, 0.4026213, 0.3252285, 0.4178478, 0.7191185, 0.4514096, 0.3066114, 0.4217263, 0.3540485,
   0.626184, 0.660704, 0.737196, 0.5340031, 0.5228686, 0.7174023, 0.4022133, 0.427741, 0.5762913, 0.3562683, 0.417321, 0.3364148, 0.5667436, 0.7063234, 0.5579534, 0.6134155,
   0.601231, 0.7402838, 0.669012, 0.6106982, 0.581236, 0.3807522, 0.4729509, 0.3719106, 0.3474208, 0.3995699, 0.4586051, 0.3973635, 0.487554, 0.5437053, 0.5067935, 0.3270867,
   0.3535603, 0.5756132, 0.7555634, 0.6908481, 0.3394215, 0.6390301, 0.3642437, 0.5103797, 0.4586681, 0.3461877, 0.5539417, 0.5168611, 0.4221196, 0.3456053, 0.5968745, 0.4990523,
   0.4980158, 0.6508721, 0.4324632, 0.5633709, 0.5792661, 0.3753667, 0.6187986, 0.4701529, 0.7264972, 0.7385484, 0.5721703, 0.6851693, 0.3557735, 0.517529, 0.3825114, 0.5309247,
   0.5821301, 0.4095979, 0.7152632, 0.5769709, 0.7047682, 0.7601118, 0.4135036, 0.3078967, 0.4915356, 0.4908739, 0.7890607, 0.6611071, 0.6149235, 0.7885001, 0.393498, 0.3225689,
   0.5947652, 0.5052951, 0.324618, 0.327062, 0.7881994, 0.5446822, 0.3593427, 0.3228059, 0.5482119, 0.5671259, 0.4490006, 0.7234433, 0.5593628, 0.4507947, 0.3070981, 0.3579788,
   0.4007643, 0.3722579, 0.5840622, 0.6129664, 0.659881, 0.4939628, 0.5323308, 0.4264312, 0.509307, 0.5676016, 0.6476827, 0.6839238, 0.4949429, 0.5748379, 0.5234985, 0.3834852,
   0.6919674, 0.6017708, 0.4599595, 0.6389494, 0.6671429, 0.7590785, 0.4072451, 0.6895396, 0.3708687, 0.4260544, 0.6710026, 0.5652467, 0.7234715, 0.7695017, 0.5556827, 0.7293701,
   0.3043908, 0.5198843, 0.6116922, 0.4677644, 0.7355084, 0.4566326, 0.4560944, 0.6981688, 0.512083, 0.6559956, 0.3135646, 0.7328457, 0.7605576, 0.3686951, 0.317209, 0.7245162,
   0.7705708, 0.3784356, 0.6629152, 0.746472, 0.4182638, 0.4324895, 0.4998347, 0.4431294, 0.3305955, 0.5688301, 0.6027248, 0.3771568, 0.4817269, 0.3446132, 0.7322887, 0.4360615,
   0.6459819, 0.5608437, 0.3226655, 0.3098656, 0.4974442, 0.5663571, 0.7636073, 0.428456, 0.5581238, 0.4966024, 0.4573082, 0.5471733, 0.7675785, 0.4751201, 0.4713618, 0.5145924,
   0.7385387, 0.4342651, 0.6679971, 0.6502165, 0.6692283, 0.4218733, 0.7068312, 0.6281971, 0.797537, 0.577226, 0.629286, 0.699516, 0.3986123, 0.3673583, 0.6798775, 0.6570196,
   0.4234847, 0.7340871, 0.4761016, 0.6489398, 0.6795886, 0.3612271, 0.367584, 0.5450931, 0.493176, 0.5565438, 0.6857146, 0.3900324, 0.5565388, 0.7204239, 0.6622787, 0.3236333,
   0.3389278, 0.334051, 0.6232454, 0.5834197, 0.3956244, 0.5322121, 0.7257321, 0.5268934, 0.4137513, 0.3904295, 0.6300157, 0.5225963, 0.626602, 0.621933, 0.462908, 0.3349949,
   0.4348705, 0.5858158, 0.6355118, 0.6732577, 0.6636109, 0.4984273, 0.4967332, 0.7978094, 0.7459728, 0.7013688, 0.4417926, 0.5542178, 0.572868, 0.3309343, 0.6756594, 0.634338,
   0.5335098, 0.5431853, 0.5388439, 0.5637167, 0.7906987, 0.3510185, 0.6533229, 0.5332047, 0.4316469, 0.4632192, 0.427734, 0.4527553, 0.6923798, 0.3650572, 0.5765148, 0.3806288,
   0.6492465, 0.4985285, 0.5798549, 0.73022, 0.3924194, 0.3236795, 0.652505, 0.550362, 0.4081434, 0.5967731, 0.5642977, 0.4050255, 0.3804156, 0.5071982, 0.6249889, 0.7210196,
   0.4389074, 0.3503417, 0.3869772, 0.5407802, 0.4459846, 0.4488571, 0.4770447, 0.4710793, 0.5523275, 0.5066118, 0.4825773, 0.6328655, 0.3714079, 0.5619938, 0.5634734, 0.4477465,
   0.7473275, 0.503078, 0.4932063, 0.3410213, 0.3189779, 0.5561873, 0.6492652, 0.5348909, 0.4995803, 0.5705201, 0.5441426, 0.5217876, 0.4315464, 0.5573653, 0.5863255, 0.4534187,
   0.4629434, 0.3181691, 0.6078198, 0.649666, 0.7319281, 0.7019398, 0.5443332, 0.5465314, 0.5407152, 0.4984512, 0.4246027, 0.6807864, 0.6043512, 0.392603, 0.4559456, 0.6015142,
   0.6278157, 0.44304, 0.7614687, 0.3768765, 0.7036145, 0.4605426, 0.3944832, 0.7902229, 0.5185717, 0.4414838, 0.5127054, 0.5206588, 0.4719386, 0.7530117, 0.7459145, 0.3121418,
   0.5741096, 0.7289975, 0.5935507, 0.4646553, 0.5324841, 0.4537527, 0.3863418, 0.3022414, 0.6108987, 0.6736364, 0.6391821, 0.5771332, 0.497869, 0.3836666, 0.7087006, 0.3833231,
   0.3456078, 0.3844129, 0.4375138, 0.6393553, 0.31977, 0.3989183, 0.4290364, 0.5939401, 0.6135015, 0.3382431, 0.313976, 0.4104666, 0.7532458, 0.489482, 0.6881895, 0.4745377,
   0.4270582, 0.6761733, 0.7337406, 0.4860811, 0.3009353, 0.717913, 0.5378801, 0.4169903, 0.482977, 0.6913922, 0.4406511, 0.7314703, 0.7534558, 0.365672, 0.5761622, 0.3445464,
   0.3800887, 0.6837007, 0.318173, 0.6688228, 0.7188938, 0.5341132, 0.7094447, 0.7731289, 0.4905023, 0.3459079, 0.3123893, 0.3175689, 0.7511066, 0.3960173, 0.647481, 0.5301092,
   0.4231731, 0.7410827, 0.3871492, 0.3513291, 0.5350015, 0.3878295, 0.5842389, 0.4143203, 0.5212328, 0.3890689, 0.3610889, 0.5525543, 0.7136856, 0.5884748, 0.6456145, 0.5904392,
   0.597837, 0.4715829, 0.4093837, 0.4929839, 0.4464496, 0.630387, 0.5340863, 0.7625145, 0.5191802, 0.3025768, 0.5906399, 0.5857512, 0.5294473, 0.7009884, 0.4041077, 0.5897056,
   0.3762455, 0.3536417, 0.611654, 0.3093288, 0.3747709, 0.632946, 0.3326994, 0.3056535, 0.7652984, 0.3826424, 0.5249144, 0.6103746, 0.3713138, 0.5005657, 0.7018188, 0.5745416,
   0.5925859, 0.4701468, 0.3928381, 0.7373652, 0.4428804, 0.3150977, 0.3705145, 0.7995872, 0.5243639, 0.4203319, 0.7527759, 0.3480198, 0.3828957, 0.4881915, 0.5779206, 0.4825005,
   0.6718729, 0.3670296, 0.6391264, 0.6980042, 0.5828551, 0.6138342, 0.3646516, 0.6818919, 0.3482788, 0.6772743, 0.5955108, 0.5198045, 0.5129163, 0.3078344, 0.3946103, 0.595857,
   0.7413083, 0.6343705, 0.6447233, 0.6208538, 0.743719, 0.385931, 0.4656641, 0.6056643, 0.7798069, 0.5795448, 0.3165059, 0.4630942, 0.5583702, 0.4844477, 0.4454401, 0.5946345,
   0.4878444, 0.5519503, 0.4366236, 0.5187678, 0.4661871, 0.5864363, 0.7274762, 0.3756114, 0.4672058, 0.5422801, 0.4710183, 0.3634141, 0.4805709, 0.4175052, 0.5437214, 0.4706469,
   0.5388936, 0.6062121, 0.3892084, 0.4050014, 0.5910175, 0.5708038, 0.7916216, 0.4206745, 0.4505942, 0.559526, 0.4686098, 0.741637, 0.4160177, 0.6457039, 0.657998, 0.6277745,
   0.610292, 0.3087898, 0.5886372, 0.5150337, 0.6656904, 0.4620189, 0.4008369, 0.4678986, 0.6808724, 0.3053495, 0.4898464, 0.5551602, 0.5162749, 0.4342122, 0.5854245, 0.4253113,
   0.3686606, 0.3275306, 0.400911, 0.68916, 0.7034429, 0.3831613, 0.3019522, 0.6309471, 0.550332, 0.6580345, 0.5675875, 0.6860897, 0.5100505, 0.5600608, 0.4260494, 0.5357993,
   0.4528923, 0.4931343, 0.7436807, 0.4301699, 0.4392846, 0.6675879, 0.6087223, 0.5885754, 0.7642905, 0.3822686, 0.6878955, 0.4205905, 0.3436738, 0.5900366, 0.4549809, 0.3382602,
   0.6124771, 0.3364477, 0.4211122, 0.4707332, 0.4316234, 0.4575261, 0.3574754, 0.3113097, 0.4600611, 0.5283402, 0.6931652, 0.4267975, 0.5062885, 0.3981268, 0.5314146, 0.5111132,
   0.518146, 0.444351, 0.6428725, 0.4280361, 0.4344262, 0.4746602, 0.5747489, 0.7258179, 0.554589, 0.6372918, 0.5548298, 0.5049745, 0.3444055, 0.6670969, 0.5605826, 0.6806608,
   0.7738576, 0.5225014, 0.3738768, 0.4528693, 0.6771789, 0.4895917, 0.3903373, 0.7311649, 0.5662338, 0.4652355, 0.4986736, 0.4533472, 0.5463941, 0.4031917, 0.6542688, 0.7506363,
   0.7261763, 0.6635778, 0.527049, 0.4126417, 0.4517828, 0.4357993, 0.4198063, 0.4887761, 0.4598435, 0.6061708, 0.3114938, 0.6141065, 0.3893764, 0.330092, 0.5218412, 0.445005,
   0.5985232, 0.4396437, 0.6441112, 0.4992805, 0.4515972, 0.4950939, 0.5857482, 0.6139998, 0.4957327, 0.618212, 0.6834764, 0.4562629, 0.6651285, 0.6009105, 0.6697816, 0.5475926,
   0.5296425, 0.3643483, 0.563535, 0.4271584, 0.3831157, 0.4883932, 0.4741826, 0.3293208, 0.3865741, 0.7785389, 0.4164235, 0.4830344, 0.6914327, 0.6577316, 0.4718128, 0.5661302,
   0.5401525, 0.5137436, 0.5942389, 0.717139, 0.6344901, 0.440524, 0.5412577, 0.7476055, 0.5944146, 0.3120269, 0.5368269, 0.5996601, 0.5377374, 0.5869998, 0.6276182, 0.6299886,
   0.7130005, 0.4816632, 0.49527, 0.4417163, 0.627098, 0.7840458, 0.4239794, 0.4993972, 0.6583039, 0.6263831, 0.6321307, 0.6941326, 0.7342879, 0.5857657, 0.5968514, 0.5158707,
   0.472371, 0.7987922, 0.3112296, 0.4954328, 0.5056752, 0.382975, 0.4455422, 0.6056379, 0.5580435, 0.5851321, 0.6300282, 0.3958767, 0.3622383, 0.6951733, 0.6108083, 0.6155749,
   0.4888589, 0.6522605, 0.5235807, 0.4879061, 0.6386213, 0.4711703, 0.4996379, 0.4542596, 0.302039, 0.3779349, 0.6695881, 0.7592443, 0.6424397, 0.6373175, 0.6576204, 0.3456238,
   0.6068906, 0.5006675, 0.5557465, 0.4300536, 0.4320109, 0.7042018, 0.4571415, 0.7168683, 0.4400186, 0.3129735, 0.456597, 0.3746096, 0.607985, 0.4174316, 0.5763867, 0.4413464,
   0.6537382, 0.3490704, 0.6849456, 0.5120109, 0.5533003, 0.6862141, 0.6500133, 0.3674684, 0.3636849, 0.450259, 0.4137834, 0.4155467, 0.3135383, 0.413785, 0.4187173, 0.3940723,
   0.3013749, 0.5754343, 0.5246937, 0.7338749, 0.357647, 0.5010383, 0.7599065, 0.407175, 0.5503349, 0.6665301, 0.3741421, 0.7638273, 0.5034927, 0.4272486, 0.6054499, 0.5619978,
   0.7025623, 0.4698476, 0.6003109, 0.6709377, 0.7271723, 0.4000212, 0.4783753, 0.3934603, 0.5639627, 0.4446804, 0.7639818, 0.460737, 0.7194645, 0.4273632, 0.5853172, 0.5115232,
   0.593288, 0.4083839, 0.4880995, 0.4740562, 0.6480075, 0.409373, 0.6505937, 0.4091793, 0.7697508, 0.4812054, 0.4399171, 0.4197134, 0.3751738, 0.6802402, 0.3381207, 0.3911243,
   0.5732692, 0.6017655, 0.7009517, 0.4068762, 0.528876, 0.403656, 0.5931449, 0.6432737, 0.4335065, 0.7559967, 0.7561225, 0.7611899, 0.3762489, 0.46673, 0.6399738, 0.6543325,
   0.538551, 0.3739162, 0.7783144, 0.405029, 0.4340815, 0.4897625, 0.7581134, 0.4580428, 0.5149087, 0.7233236, 0.5278006, 0.7633176, 0.429107, 0.7463796, 0.6750152, 0.3113468,
   0.3402747, 0.3303333, 0.7405879, 0.3001835, 0.369138, 0.5330986, 0.5469205, 0.4001367, 0.4026285, 0.5228232, 0.6728144, 0.5086879, 0.5289924, 0.6826913, 0.3872843, 0.5675734,
   0.5310158, 0.6348155, 0.66253, 0.6395649, 0.7234419, 0.4360747, 0.4955545, 0.7097583, 0.3465145, 0.3244125, 0.743776, 0.3487796, 0.5282749, 0.4472494, 0.4959929, 0.5716481,
   0.6820347, 0.7405199, 0.6449108, 0.6384761, 0.4163636, 0.5285324, 0.5350273, 0.6920316, 0.7630354, 0.4581981, 0.6542505, 0.6127811, 0.4208307, 0.4741791, 0.4693795, 0.5942362,
   0.5358461, 0.6107377, 0.7047261, 0.6576225, 0.5309075, 0.7536178, 0.4803193, 0.3294794, 0.3875666, 0.7838813, 0.6957598, 0.3486384, 0.3739253, 0.7618881, 0.3561926, 0.4574842,
   0.6441152, 0.61964, 0.7095418, 0.5471727, 0.592171, 0.5488774, 0.4207397, 0.5779204, 0.3198183, 0.6333419, 0.3061936, 0.4223433, 0.565556, 0.6690359, 0.5882537, 0.4067857,
   0.5659348, 0.3268602, 0.4455432, 0.5544991, 0.4643191, 0.6088884, 0.401139, 0.7758979, 0.4526196, 0.5686276, 0.6475803, 0.5554599, 0.3361727, 0.3852839, 0.6122886, 0.7156626,
   0.6935773, 0.3392494, 0.4818219, 0.4272118, 0.3100317, 0.6428732, 0.4851858, 0.629006, 0.5922685, 0.5151257, 0.6240488, 0.6713102, 0.4603367, 0.7413037, 0.5784302, 0.4826576,
   0.4267373, 0.4620917, 0.4635053, 0.3739541, 0.4008274, 0.4388145, 0.6298463, 0.3799978, 0.3082283, 0.5217369, 0.386457, 0.4783158, 0.620684, 0.5296655, 0.4259039, 0.4538236,
   0.5739121, 0.5080551, 0.5966373, 0.3926683, 0.3800155, 0.4042822, 0.6329008, 0.5209004, 0.429087, 0.5830455, 0.6102011, 0.3013719, 0.4712847, 0.4889963, 0.6790521, 0.3963742,
   0.7173514, 0.7085797, 0.6435101, 0.7003208, 0.6410949, 0.694689, 0.3669449, 0.3985481, 0.6615428, 0.3217288, 0.5754625, 0.5949081, 0.6408122, 0.4013946, 0.3796021, 0.6235358,
   0.3717768, 0.4638752, 0.4054122, 0.7004988, 0.4439567, 0.4478071, 0.3080251, 0.633255, 0.5478948, 0.4095013, 0.3676236, 0.3733281, 0.6301951, 0.6902422, 0.3197419, 0.668646,
   0.5845017, 0.4817667, 0.4263043, 0.3070985, 0.3966037, 0.4359502, 0.5112837, 0.4615892, 0.5138236, 0.5725707, 0.5094089, 0.3713327, 0.5645645, 0.6908279, 0.5818542, 0.6640028,
   0.5606096, 0.4662501, 0.7785965, 0.4941568, 0.4952699, 0.4414526, 0.5516575, 0.3869058, 0.4809443, 0.4707696, 0.7274848, 0.752122, 0.6301414, 0.5686114, 0.6073178, 0.3204281,
   0.5205821, 0.5671027, 0.5500817, 0.4115001, 0.5143766, 0.3848483, 0.3560981, 0.6956998, 0.5122504, 0.3271801, 0.5698968, 0.4049697, 0.4176951, 0.6459295, 0.5667018, 0.6641101,
   0.5393267, 0.6504562, 0.4599077, 0.4331066, 0.6394441, 0.3932952, 0.5477095, 0.7947465, 0.4761996, 0.3115081, 0.4731973, 0.521897, 0.5467154, 0.4282852, 0.3256097, 0.7229406,
   0.6500787, 0.3675146, 0.538731, 0.7200155, 0.7782155, 0.3948024, 0.6921695, 0.4490944, 0.6199632, 0.4812748, 0.7201068, 0.4168106, 0.6460927, 0.5686998, 0.3277804, 0.4308276,
   0.5271121, 0.5803643, 0.5721334, 0.5099343, 0.7339482, 0.3829693, 0.7722046, 0.4680533, 0.5128391, 0.4396003, 0.5860819, 0.4441019, 0.5898702, 0.548267, 0.6571496, 0.4997086,
   0.4214507, 0.3531661, 0.4453683, 0.5899692, 0.3219252, 0.6247441, 0.3903929, 0.3698695, 0.7193034, 0.5659952, 0.4722859, 0.3337736, 0.7411838, 0.3881882, 0.6110342, 0.425842,
   0.6043128, 0.7627301, 0.5506838, 0.6729453, 0.4791946, 0.6365656, 0.4793146, 0.6111435, 0.3596644, 0.6704531, 0.3498408, 0.7999128, 0.6031205, 0.4587957, 0.4681154, 0.3854179,
   0.3666908, 0.4111455, 0.7000531, 0.6861064, 0.4636555, 0.3730359, 0.3957146, 0.482632, 0.3611967, 0.3055994, 0.3787752, 0.6294799, 0.5980879, 0.6898363, 0.4045569, 0.5318491,
   0.6751791, 0.3650497, 0.6597351, 0.364558, 0.5329769, 0.5388875, 0.4409953, 0.5779415, 0.6341846, 0.5365285, 0.4945334, 0.5809862, 0.6459429, 0.324403, 0.413358, 0.4854141,
   0.6393782, 0.4246434, 0.5429235, 0.4115445, 0.3926927, 0.6236849, 0.6110598, 0.3437876, 0.531858, 0.5217381, 0.4461595, 0.342898, 0.6964721, 0.362598, 0.4968645, 0.504703,
   0.509746, 0.5438545, 0.569507, 0.4724168, 0.560533, 0.4412427, 0.332768, 0.5532311, 0.4951847, 0.3589752, 0.606639, 0.5068166, 0.3618583, 0.542931, 0.4890271, 0.7806841,
   0.7717645, 0.3274921, 0.4228568, 0.4689767, 0.5443292, 0.3377247, 0.4867877, 0.5944581, 0.52221, 0.6952495, 0.5845086, 0.7469691, 0.641985, 0.6179541, 0.6023281, 0.592542,
   0.4492206, 0.4728507, 0.4377414, 0.5313043, 0.5441992, 0.7975634, 0.6045917, 0.6342228, 0.4374939, 0.4452537, 0.622601, 0.4187132, 0.6706572, 0.3125611, 0.5314028, 0.5017763,
   0.6469981, 0.4766593, 0.5664914, 0.7960379, 0.3316312, 0.5029228, 0.5394816, 0.4860019, 0.4034357, 0.6498648, 0.3092745, 0.7282577, 0.6954085, 0.5638463, 0.4618382, 0.3550394,
   0.4448805, 0.3821273, 0.6052323, 0.5273274, 0.4966885, 0.6119863, 0.3134758, 0.3025796, 0.3730569, 0.4594275, 0.5208196, 0.6871638, 0.5862256, 0.5033783, 0.3638552, 0.4800555,
   0.3352877, 0.5254278, 0.4136618, 0.361717, 0.7085483, 0.3889568, 0.7775956, 0.6988816, 0.633428, 0.4696488, 0.6880141, 0.5609344, 0.5051113, 0.7830428, 0.5612676, 0.4084936,
   0.5457691, 0.6289211, 0.5118732, 0.5580571, 0.739519, 0.7278772, 0.3911662, 0.6526608, 0.4685239, 0.634612, 0.3698853, 0.5527253, 0.5020962, 0.5478474, 0.7740691, 0.5780103,
   0.4555443, 0.509835, 0.5462795, 0.4024045, 0.4322526, 0.5056001, 0.306689, 0.5149384, 0.6445109, 0.4929615, 0.3393405, 0.5796062, 0.6639317, 0.3046929, 0.5540053, 0.5245766,
   0.4550158, 0.7142441, 0.644621, 0.7662722, 0.6634787, 0.7186396, 0.6212004, 0.3159895, 0.3145024, 0.6173683, 0.6482715, 0.451149, 0.4909236, 0.73457, 0.4144203, 0.6067109,
   0.578558, 0.5832934, 0.5922004, 0.5661896, 0.3350915, 0.6159937, 0.4872782, 0.648909, 0.423027, 0.3606858, 0.4169791, 0.4310839, 0.5546743, 0.7037373, 0.4749056, 0.4658408,
   0.4952882, 0.7640322, 0.7511929, 0.319238, 0.5911853, 0.6521097, 0.6086717, 0.497316, 0.5613104, 0.7384968, 0.512566, 0.414259, 0.6439732, 0.5267693, 0.3987356, 0.664932,
   0.3855263, 0.4899585, 0.6135741, 0.7159696, 0.6095164, 0.3894634, 0.4050934, 0.6095272, 0.3216885, 0.6979581, 0.324813, 0.4790462, 0.6810737, 0.5531377, 0.7694806, 0.4415248,
   0.4535976, 0.4982359, 0.3367537, 0.5714745, 0.5365199, 0.4366533, 0.4634238, 0.4032891, 0.4554353, 0.6681332, 0.6880949, 0.3353187, 0.445885, 0.397323, 0.6372966, 0.5282342,
   0.4803453, 0.7129234, 0.4819363, 0.5168849, 0.6039575, 0.5929513, 0.5509471, 0.6310321, 0.5617968, 0.6075588, 0.5189298, 0.7175778, 0.3618329, 0.597588, 0.5331104, 0.6757478,
   0.7533485, 0.5934322, 0.657975, 0.4675935, 0.3002768, 0.7587439, 0.5446173, 0.308754, 0.7044216, 0.5459459, 0.3074191, 0.4813678, 0.3494094, 0.6782274, 0.6632816, 0.4533201,
   0.6333499, 0.3512564, 0.4362233, 0.5795771, 0.4990681, 0.7102609, 0.4672158, 0.4430255, 0.6472974, 0.5442704, 0.5085876, 0.661053, 0.6071064, 0.7039114, 0.6198034, 0.3221945,
   0.4948356, 0.5605452, 0.4295744, 0.4765917, 0.762753, 0.6504369, 0.5487976, 0.7089611, 0.6558358, 0.4502679, 0.4047323, 0.5204957, 0.5675006, 0.6946672, 0.5295996, 0.5827788,
   0.7293226, 0.42802, 0.3749407, 0.5526392, 0.4094668, 0.6275099, 0.4913434, 0.5342655, 0.4214372, 0.6567366, 0.4015274, 0.7563977, 0.4846104, 0.4710193, 0.328959, 0.4448717,
   0.4644963, 0.4458085, 0.5791703, 0.7014292, 0.5640076, 0.6640433, 0.5487409, 0.3754222, 0.5587133, 0.5777143, 0.6518684, 0.3579574, 0.7733302, 0.7014433, 0.6564742, 0.5472493,
   0.4394623, 0.4894851, 0.3226852, 0.4938319, 0.4685024, 0.4083469, 0.7398897, 0.3601037, 0.7939793, 0.4607603, 0.6797342, 0.3875999, 0.4602795, 0.6334597, 0.7414838, 0.4578513,
   0.4607486, 0.5525714, 0.5120203, 0.6476646, 0.3946028, 0.4153441, 0.7444729, 0.703105, 0.389517, 0.4449455, 0.6045681, 0.6135439, 0.3714505, 0.4543684, 0.3246379, 0.7625527,
   0.4360244, 0.3923341, 0.4573003, 0.385826, 0.3911545, 0.752948, 0.3332809, 0.3522899, 0.6148021, 0.5361288, 0.5354551, 0.4711665, 0.3731626, 0.4241863, 0.7199643, 0.7649155,
   0.4086876, 0.3581075, 0.4942456, 0.3711005, 0.585899, 0.5974436, 0.5098813, 0.6439466, 0.4909143, 0.5792046, 0.3471196, 0.3017213, 0.5431213, 0.6276689, 0.5372389, 0.7129092,
   0.5651728, 0.6883389, 0.4324902, 0.4016525, 0.7045283, 0.7181015, 0.4659892, 0.594777, 0.3978899, 0.6742236, 0.7271149, 0.7462776, 0.3983512, 0.4107828, 0.4510062, 0.6307731,
   0.6245987, 0.3917395, 0.3039782, 0.4377193, 0.5333021, 0.4433302, 0.4016276, 0.3100163, 0.336839, 0.5203261, 0.3794271, 0.7215435, 0.3979458, 0.6594144, 0.6918483, 0.5876796,
   0.6990377, 0.6117114, 0.3168541, 0.4675781, 0.567894, 0.610462, 0.434653, 0.5826499, 0.4893453, 0.6019893, 0.6753034, 0.4029974, 0.6268521, 0.5264071, 0.4366172, 0.3736165,
   0.6597755, 0.6834769, 0.3834856, 0.4062244, 0.5998232, 0.6136987, 0.6521603, 0.5022642, 0.3830084, 0.4778221, 0.7297622, 0.7966184, 0.6927809, 0.6340553, 0.6012233, 0.3499423,
   0.6223413, 0.7087897, 0.499158, 0.5192361, 0.5629296, 0.5719771, 0.401468, 0.4322209, 0.4537957, 0.7765244, 0.4358273, 0.3817391, 0.5925446, 0.4425861, 0.3880751, 0.5902386,
   0.5242622, 0.3491235, 0.3537207, 0.7737998, 0.6272219, 0.3696125, 0.5106886, 0.4576249, 0.5990793, 0.3954632, 0.6992044, 0.5146162, 0.5307836, 0.4653911, 0.4356776, 0.7220201,
   0.476957, 0.7149436, 0.4435621, 0.5851386, 0.7531707, 0.3653114, 0.36798, 0.7053524, 0.6940019, 0.5824761, 0.6928673, 0.5036397, 0.4702255, 0.4211095, 0.4913002, 0.6184964,
   0.473547, 0.3862591, 0.446258, 0.402841, 0.3539937, 0.3506203, 0.7295595, 0.3090384, 0.5157814, 0.4934896, 0.3619204, 0.4156169, 0.7565682, 0.7210557, 0.4198665, 0.3385897,
   0.3213025, 0.396257, 0.5208469, 0.6521765, 0.5254936, 0.688153, 0.4488114, 0.5323707, 0.614934, 0.4210846, 0.7060093, 0.459305, 0.6395113, 0.6364635, 0.3501616, 0.5801873,
   0.4228909, 0.3757909, 0.5311266, 0.573488, 0.5714779, 0.7543353, 0.540934, 0.7819675, 0.5370274, 0.7863028, 0.6489847, 0.626114, 0.560384, 0.3935321, 0.6611854, 0.6439861,
   0.5464033, 0.3733959, 0.3086567, 0.3809673, 0.4249752, 0.7717113, 0.6752922, 0.6450968, 0.4667734, 0.410759, 0.5972247, 0.4812678, 0.4253368, 0.3868327, 0.6560017, 0.3470958,
   0.5193612, 0.7448803, 0.3205286, 0.4513313, 0.3757016, 0.486784, 0.4851379, 0.7434505, 0.4678455, 0.5531157, 0.7467293, 0.4819261, 0.7366616, 0.3485146, 0.3398168, 0.533901,
   0.447476, 0.6928195, 0.6548726, 0.5676284, 0.5356999, 0.3573937, 0.5840704, 0.5351464, 0.5371008, 0.5099925, 0.4818112, 0.4650948, 0.6808733, 0.4893419, 0.4983378, 0.5454146,
   0.5374835, 0.5006641, 0.5379769, 0.7620552, 0.4464995, 0.5586387, 0.5401736, 0.5925004, 0.6155496, 0.3355793, 0.3335486, 0.5003547, 0.6811803, 0.5847347, 0.6209275, 0.4169505,
   0.3102913, 0.6963609, 0.579457, 0.7647654, 0.3164352, 0.4854446, 0.3171408, 0.6561033, 0.5070669, 0.4633361, 0.6354505, 0.4547098, 0.5647596, 0.5050538, 0.7412558, 0.4729216,
   0.7416828, 0.5110868, 0.524011, 0.4010523, 0.6958401, 0.3405384, 0.7173259, 0.4626411, 0.4324659, 0.4825042, 0.7115022, 0.35304, 0.363017, 0.4180484, 0.60309, 0.5906039,
   0.7383224, 0.643842, 0.4254239, 0.5866522, 0.5987292, 0.4732219, 0.7105475, 0.3627008, 0.6426683, 0.7014681, 0.5713193, 0.3984251, 0.48332, 0.5957018, 0.456141, 0.4647301,
   0.4629165, 0.4505237, 0.301614, 0.6399127, 0.4527454, 0.7796214, 0.5202073, 0.6573465, 0.5056514, 0.5039908, 0.4873763, 0.4780087, 0.5749683, 0.5913606, 0.5959393, 0.5193949,
   0.5067356, 0.4661921, 0.5939314, 0.6218187, 0.6912773, 0.5165094, 0.6746165, 0.5586045, 0.600334, 0.4079719, 0.6478968, 0.4510886, 0.6637399, 0.4871478, 0.3038749, 0.4374952,
   0.560522, 0.7959641, 0.4062214, 0.4075164, 0.4514977, 0.3230059, 0.7313275, 0.5827969, 0.4267355, 0.4760316, 0.5274993, 0.6037799, 0.4069555, 0.5253711, 0.6039268, 0.3121169,
   0.5817626, 0.7096388, 0.3809943, 0.6126056, 0.3725862, 0.3174553, 0.3531276, 0.7109083, 0.5222258, 0.7024786, 0.3690143, 0.3690718, 0.3977479, 0.411186, 0.7179184, 0.436262,
   0.371907, 0.464085, 0.4252355, 0.4615976, 0.4011115, 0.7162529, 0.6694345, 0.5810288, 0.6155666, 0.5506699, 0.5268129, 0.4239278, 0.4064805, 0.791355, 0.5352482, 0.6713868,
   0.6374722, 0.6528705, 0.5652177, 0.486687, 0.5900222, 0.7298001, 0.5578532, 0.6425287, 0.5071394, 0.4265867, 0.4414372, 0.5589584, 0.3254055, 0.6763353, 0.66624, 0.6924185,
   0.4210208, 0.578634, 0.7048915, 0.7227981, 0.5628172, 0.5679697, 0.6948746, 0.6836367, 0.6660673, 0.3412006, 0.3561662, 0.3231935, 0.388391, 0.5485677, 0.5373144, 0.4661849,
   0.6021968, 0.4974726, 0.3285469, 0.7118197, 0.6005187, 0.4733507, 0.6913701, 0.4820878, 0.5926645, 0.4985422, 0.4040524, 0.5578132, 0.4217131, 0.6863942, 0.4133681, 0.4755378,
   0.4684721, 0.3316525, 0.3277485, 0.6206199, 0.5042132, 0.4355139, 0.7615756, 0.4080486, 0.6707157, 0.693868, 0.623243, 0.6995946, 0.3311767, 0.5723886, 0.4604237, 0.5078849,
   0.4689783, 0.67788, 0.3418028, 0.5927739, 0.371238, 0.7932729, 0.6406821, 0.598564, 0.5229223, 0.3184968, 0.724952, 0.7388749, 0.419902, 0.3039213, 0.403886, 0.4919973,
   0.4347023, 0.6336023, 0.3522674, 0.317564, 0.6409385, 0.3746562, 0.5977195, 0.5256944, 0.531377, 0.4170636, 0.4317489, 0.5295714, 0.3945779, 0.7909965, 0.671855, 0.3293737,
   0.5655582, 0.6875998, 0.6499664, 0.709726, 0.39426, 0.5097201, 0.5432113, 0.7373531, 0.4966781, 0.5968488, 0.5473871, 0.3824909 };
   graph = new TGraph(5741,Graph1_fx6,Graph1_fy6);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(2);
   
   TH1F *Graph_Graph16 = new TH1F("Graph_Graph16","Graph",5741,0.2601737,0.7398629);
   Graph_Graph16->SetMinimum(0);
   Graph_Graph16->SetMaximum(1);
   Graph_Graph16->SetDirectory(nullptr);
   Graph_Graph16->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph16->SetLineColor(ci);
   Graph_Graph16->GetXaxis()->SetRange(0,5742);
   Graph_Graph16->GetXaxis()->SetLabelFont(42);
   Graph_Graph16->GetXaxis()->SetTitleOffset(1);
   Graph_Graph16->GetXaxis()->SetTitleFont(42);
   Graph_Graph16->GetYaxis()->SetLabelFont(42);
   Graph_Graph16->GetYaxis()->SetTitleFont(42);
   Graph_Graph16->GetZaxis()->SetLabelFont(42);
   Graph_Graph16->GetZaxis()->SetTitleOffset(1);
   Graph_Graph16->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph16);
   
   graph->Draw("p ");
   
   TLegend *leg = new TLegend(0.129,0.78,0.53,0.89,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","Cut-based light-tagged jets","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph1","Cut-based top-tagged jets","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   leg->Draw();
   can3->Modified();
   can3->cd();
   can3->SetSelected(can3);
   can3->SaveAs("CB_example.pdf");
   can3->SaveAs("CB_example.png");
}


==> figures/ML_example.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ML_example()
{
//=========Macro generated from canvas: can2/can2
//=========  (Wed Jul 24 14:51:40 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can2 = new TCanvas("can2", "can2",0,0,1600,1600);
   gStyle->SetOptStat(0);
   can2->Range(-0.125,-0.1375,1.125,1.2375);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetFrameBorderMode(0);
   can2->SetFrameBorderMode(0);
   
   TH2D *h__2 = new TH2D("h__2","",10,0,1,12,0,1.2);
   h__2->SetMaximum(1.2);
   h__2->SetLineColor(0);
   h__2->GetXaxis()->SetTitle("#tau_{21}");
   h__2->GetXaxis()->SetLabelFont(42);
   h__2->GetXaxis()->SetTitleOffset(1);
   h__2->GetXaxis()->SetTitleFont(42);
   h__2->GetYaxis()->SetTitle("#tau_{32}");
   h__2->GetYaxis()->SetRange(1,11);
   h__2->GetYaxis()->SetLabelFont(42);
   h__2->GetYaxis()->SetTitleFont(42);
   h__2->GetZaxis()->SetLabelFont(42);
   h__2->GetZaxis()->SetTitleOffset(1);
   h__2->GetZaxis()->SetTitleFont(42);
   h__2->Draw("");
   
   Double_t Graph0_fx3[4313] = { 0.361199, 0.4831956, 0.456335, 0.292294, 0.4931211, 0.6838737, 0.4124215, 0.6481841, 0.5560088, 0.3291531, 0.3250377, 0.5159891, 0.4091846, 0.5949221, 0.3970336, 0.5981179, 0.4690287,
   0.6057882, 0.3689955, 0.6367424, 0.5890583, 0.4115683, 0.2955841, 0.5293722, 0.2126653, 0.2822122, 0.5780762, 0.5419418, 0.1422675, 0.45872, 0.4690258, 0.2100198, 0.5678855,
   0.4364082, 0.3626446, 0.2427354, 0.3076238, 0.2791131, 0.4338759, 0.4919891, 0.551308, 0.4169696, 0.596575, 0.4512133, 0.3979651, 0.2656053, 0.7027811, 0.4470823, 0.6032719,
   0.6088985, 0.2143819, 0.3701889, 0.4771281, 0.420914, 0.5300691, 0.2193861, 0.2444524, 0.3006684, 0.5912762, 0.670922, 0.5184759, 0.5257176, 0.4727483, 0.153582, 0.5060195,
   0.3833311, 0.5840406, 0.4879509, 0.3431292, 0.6407406, 0.5346282, 0.586326, 0.3312346, 0.3979174, 0.6116682, 0.6233956, 0.5418305, 0.3346167, 0.4485977, 0.1216786, 0.3824002,
   0.5447661, 0.4140004, 0.5390432, 0.2519755, 0.1671032, 0.5418975, 0.4281979, 0.3090295, 0.4160608, 0.2633315, 0.2911921, 0.444726, 0.2405088, 0.4641972, 0.2652336, 0.5928769,
   0.2653654, 0.3746695, 0.2743418, 0.5510783, 0.3615194, 0.4605266, 0.1322653, 0.2728213, 0.300714, 0.4903322, 0.5586089, 0.5378488, 0.4113865, 0.3429257, 0.4891583, 0.6308181,
   0.4406913, 0.440091, 0.34817, 0.4281845, 0.4078063, 0.4379658, 0.6733278, 0.5867166, 0.4834174, 0.3848231, 0.6181046, 0.277615, 0.4061433, 0.4413218, 0.4231324, 0.416202,
   0.6080605, 0.6037713, 0.4148265, 0.3990232, 0.470104, 0.5734727, 0.335815, 0.6142901, 0.3334886, 0.3979631, 0.4869766, 0.6500732, 0.5165367, 0.5147766, 0.3191473, 0.4963548,
   0.3745818, 0.1942029, 0.4950331, 0.2131327, 0.429235, 0.4208731, 0.4777058, 0.5544206, 0.4179505, 0.5302638, 0.5117459, 0.4871314, 0.2314589, 0.2024815, 0.3685465, 0.5427544,
   0.394285, 0.3868872, 0.6464859, 0.2264421, 0.2310753, 0.4751513, 0.2682653, 0.3643133, 0.3300474, 0.4067338, 0.3395189, 0.3612112, 0.2970999, 0.2894275, 0.1778791, 0.3807394,
   0.5589365, 0.2519163, 0.4172045, 0.4897973, 0.6739849, 0.4106906, 0.4844351, 0.2789235, 0.4121374, 0.4490298, 0.2817667, 0.4725608, 0.3801503, 0.5527153, 0.3421088, 0.3997744,
   0.3137038, 0.223923, 0.3246442, 0.4067451, 0.5998794, 0.3139625, 0.5451141, 0.2917438, 0.2120429, 0.4605609, 0.6988079, 0.3387361, 0.3862744, 0.6502026, 0.2206931, 0.2829162,
   0.1961686, 0.4640653, 0.5481441, 0.2897476, 0.5499324, 0.2523195, 0.4235474, 0.3009254, 0.4577523, 0.2940604, 0.5029711, 0.5594209, 0.66595, 0.5175173, 0.6607002, 0.2722676,
   0.5257036, 0.3651582, 0.4021239, 0.4917235, 0.3599362, 0.5338985, 0.7150291, 0.5241442, 0.3186235, 0.3555038, 0.323776, 0.3915612, 0.5255996, 0.3623056, 0.222457, 0.5864913,
   0.6478326, 0.4808566, 0.771794, 0.5729021, 0.3685393, 0.4446235, 0.3952968, 0.3577388, 0.2768806, 0.5319364, 0.2585538, 0.309135, 0.628675, 0.3038386, 0.6227854, 0.4963119,
   0.3889123, 0.2739952, 0.3605939, 0.6043482, 0.2721183, 0.4510437, 0.2019514, 0.2452142, 0.4072609, 0.2287452, 0.3443644, 0.3515155, 0.4138629, 0.5702432, 0.5784672, 0.5414123,
   0.3430599, 0.5224696, 0.4515688, 0.1825837, 0.5285878, 0.2788533, 0.4909153, 0.6474351, 0.4033513, 0.5157738, 0.3758459, 0.5218514, 0.332621, 0.5569275, 0.2863361, 0.253482,
   0.2796335, 0.5224096, 0.4119138, 0.5312182, 0.5808368, 0.4041124, 0.425788, 0.4006055, 0.3251728, 0.4562245, 0.3293177, 0.5612066, 0.4449429, 0.2988353, 0.4338598, 0.5039901,
   0.3309882, 0.4682311, 0.2471041, 0.4313564, 0.3215508, 0.6572464, 0.4623307, 0.5055054, 0.4127831, 0.5385948, 0.3021871, 0.2698217, 0.4787594, 0.4408031, 0.5305846, 0.2420866,
   0.2936948, 0.447225, 0.509187, 0.3282946, 0.4200213, 0.4291052, 0.2583195, 0.4594747, 0.2154377, 0.3782409, 0.2188646, 0.3814094, 0.5263077, 0.3774611, 0.4915521, 0.5599701,
   0.5800053, 0.4484555, 0.268829, 0.2970756, 0.6692817, 0.6349478, 0.3886744, 0.3439563, 0.5156301, 0.6433104, 0.2009878, 0.3633124, 0.4753863, 0.5593831, 0.1636096, 0.4055847,
   0.2230262, 0.5497546, 0.5516235, 0.4433182, 0.39975, 0.3729393, 0.4390729, 0.4131667, 0.4276247, 0.3512389, 0.6116362, 0.655836, 0.2445159, 0.4667741, 0.5569145, 0.4996965,
   0.310087, 0.4073049, 0.5836827, 0.2374531, 0.5063806, 0.3371663, 0.6528638, 0.3362913, 0.4220207, 0.3669255, 0.6673325, 0.6072633, 0.5279026, 0.4208192, 0.4475478, 0.7299516,
   0.6417659, 0.5540423, 0.1959201, 0.5123388, 0.542668, 0.3073583, 0.5177039, 0.5725487, 0.4476189, 0.5330696, 0.5454838, 0.2368656, 0.1935391, 0.4713948, 0.6169098, 0.470524,
   0.4101039, 0.3406994, 0.5026156, 0.4155836, 0.2438688, 0.572369, 0.4157472, 0.2639931, 0.2035979, 0.5231385, 0.5067521, 0.2407164, 0.2984353, 0.6021022, 0.6035244, 0.5290336,
   0.5904149, 0.6278501, 0.6483775, 0.3844423, 0.5218185, 0.4273288, 0.6598981, 0.308379, 0.3612728, 0.7287017, 0.6205435, 0.496402, 0.5006632, 0.5404137, 0.4119017, 0.4054282,
   0.5813667, 0.449728, 0.6073227, 0.6285543, 0.4641175, 0.3532296, 0.2112913, 0.5391325, 0.57809, 0.6969252, 0.3862432, 0.4435296, 0.3265975, 0.5676281, 0.4118647, 0.5886629,
   0.3875289, 0.1408939, 0.4967234, 0.2842158, 0.5969899, 0.1179192, 0.2756065, 0.5508981, 0.6370534, 0.6044198, 0.463044, 0.273021, 0.4973905, 0.2335306, 0.5126033, 0.5789317,
   0.3802553, 0.4704232, 0.6565574, 0.4297384, 0.4541996, 0.1840631, 0.3243301, 0.5484518, 0.5014699, 0.4236145, 0.5518421, 0.4011002, 0.38326, 0.3567921, 0.4541169, 0.3856058,
   0.5283513, 0.4802223, 0.4858974, 0.6009175, 0.1999337, 0.2390871, 0.4554439, 0.4155332, 0.446271, 0.4968358, 0.2587771, 0.5007589, 0.6887174, 0.3306364, 0.4250761, 0.4066925,
   0.4256725, 0.5140887, 0.4146794, 0.3411307, 0.5215609, 0.5528234, 0.3964379, 0.5314972, 0.6463806, 0.1454721, 0.7463685, 0.5863149, 0.3143985, 0.4295563, 0.5542568, 0.4945369,
   0.272355, 0.4207523, 0.4491236, 0.4658641, 0.3984403, 0.3992718, 0.3950212, 0.5848614, 0.6461092, 0.5231137, 0.3197217, 0.3543284, 0.4372927, 0.4064825, 0.6374776, 0.473782,
   0.5293418, 0.2903621, 0.1098167, 0.3944607, 0.4458932, 0.4202113, 0.1839274, 0.5141997, 0.2818507, 0.5737395, 0.1980312, 0.3098949, 0.3323227, 0.428322, 0.237761, 0.2023069,
   0.2703423, 0.4958018, 0.3170868, 0.3056203, 0.4004379, 0.5440475, 0.650948, 0.4179752, 0.568525, 0.2641907, 0.687406, 0.3410951, 0.4869818, 0.2428283, 0.4412802, 0.3238514,
   0.4525773, 0.5343448, 0.5424175, 0.3744399, 0.2537995, 0.659707, 0.3946481, 0.594962, 0.5717472, 0.3788692, 0.4390852, 0.3512432, 0.4097421, 0.5049835, 0.3495485, 0.4753693,
   0.2969767, 0.5130317, 0.4098045, 0.3595934, 0.1991873, 0.5523928, 0.4947059, 0.3136887, 0.6067349, 0.3888212, 0.6180382, 0.5495329, 0.3094325, 0.5350091, 0.2866126, 0.4436608,
   0.6378196, 0.4867937, 0.231485, 0.4354815, 0.5768696, 0.3553141, 0.725657, 0.4983352, 0.4229915, 0.4466092, 0.4478828, 0.666217, 0.3397902, 0.4513888, 0.3342195, 0.2853948,
   0.4396065, 0.6388956, 0.3404486, 0.4793695, 0.2614307, 0.4289001, 0.5600273, 0.6957072, 0.4650425, 0.4693165, 0.4244356, 0.4975749, 0.3966804, 0.3005807, 0.5977886, 0.5027822,
   0.5022203, 0.4120575, 0.6460694, 0.5191717, 0.3990303, 0.6180975, 0.5162305, 0.5641326, 0.2826591, 0.6476149, 0.5383976, 0.5559248, 0.2372935, 0.6419991, 0.337696, 0.3247315,
   0.6390721, 0.4292884, 0.6129828, 0.1962247, 0.5387725, 0.4399405, 0.4986894, 0.523101, 0.5375744, 0.335807, 0.3355055, 0.3532474, 0.4793212, 0.3120943, 0.3244907, 0.2480238,
   0.5454857, 0.4504328, 0.3391528, 0.3633518, 0.2761616, 0.2651905, 0.2085541, 0.6289721, 0.3320282, 0.5875595, 0.3652172, 0.2135135, 0.1936131, 0.5178313, 0.3676478, 0.1526524,
   0.4529315, 0.4108207, 0.510671, 0.2488551, 0.5303213, 0.5915706, 0.430565, 0.4706641, 0.5731796, 0.3663946, 0.5335916, 0.3444668, 0.4560263, 0.6110836, 0.4424056, 0.7866594,
   0.4734593, 0.4252006, 0.2055736, 0.4425844, 0.3525317, 0.4899118, 0.6135328, 0.4799027, 0.6332528, 0.5137075, 0.4660763, 0.4495991, 0.3879607, 0.516395, 0.4774045, 0.3513316,
   0.5542891, 0.4859088, 0.4646194, 0.5021658, 0.5445073, 0.4640483, 0.3453439, 0.4597108, 0.2851408, 0.6117401, 0.4490582, 0.5743064, 0.5816721, 0.4983501, 0.4853319, 0.4876813,
   0.2552295, 0.4389442, 0.418047, 0.6610856, 0.5564693, 0.4712316, 0.4217119, 0.3962764, 0.3327392, 0.3849831, 0.3878514, 0.3676115, 0.6300262, 0.4292686, 0.7043114, 0.4358763,
   0.3128534, 0.4105798, 0.4319138, 0.2798822, 0.3302718, 0.3352059, 0.3969974, 0.2770069, 0.311081, 0.533555, 0.4903571, 0.4160196, 0.4500763, 0.4383268, 0.4030816, 0.3147253,
   0.5881308, 0.546078, 0.5873131, 0.2280721, 0.4258455, 0.5077276, 0.4968944, 0.3488815, 0.597697, 0.5525982, 0.5810995, 0.5458301, 0.5984887, 0.191328, 0.3837897, 0.4225147,
   0.6013691, 0.3464539, 0.2411013, 0.6050189, 0.6486056, 0.6026156, 0.4139693, 0.4958816, 0.6615259, 0.3121372, 0.5360758, 0.4649219, 0.6353092, 0.5910305, 0.6417741, 0.4355732,
   0.3114417, 0.4612426, 0.3436073, 0.4501579, 0.5170895, 0.3944796, 0.4262489, 0.5116234, 0.5783369, 0.4350783, 0.4491299, 0.2048695, 0.3880033, 0.6033245, 0.8020304, 0.4930769,
   0.312282, 0.427418, 0.2578539, 0.4149059, 0.3012221, 0.6794959, 0.435064, 0.5050204, 0.5550936, 0.4863736, 0.4725728, 0.3871177, 0.226095, 0.2165703, 0.5298774, 0.3667358,
   0.4800713, 0.5840874, 0.2172142, 0.3228467, 0.478043, 0.5085993, 0.5055066, 0.2432487, 0.6457247, 0.3502558, 0.4867242, 0.5101843, 0.6246671, 0.4057705, 0.3333938, 0.3770492,
   0.364, 0.08452844, 0.7213043, 0.4128098, 0.4043229, 0.668727, 0.6062046, 0.5663415, 0.5082216, 0.6361398, 0.6112301, 0.5718003, 0.5366979, 0.6042171, 0.5997362, 0.5201151,
   0.2105783, 0.4687871, 0.4880536, 0.3213114, 0.2827503, 0.5177541, 0.4289653, 0.459572, 0.4366347, 0.4264015, 0.2083764, 0.5641974, 0.4196181, 0.5489092, 0.5509996, 0.2632726,
   0.5887741, 0.5384509, 0.4841691, 0.4622025, 0.514816, 0.6778367, 0.4180294, 0.3737321, 0.4170482, 0.5331291, 0.4115756, 0.3784603, 0.3194607, 0.5757067, 0.6361127, 0.4962309,
   0.6212394, 0.7224581, 0.6180167, 0.5978727, 0.2291104, 0.4687972, 0.6635225, 0.5631705, 0.5378464, 0.3993918, 0.4508471, 0.3116069, 0.4393351, 0.6327077, 0.5199523, 0.3167999,
   0.5921513, 0.363958, 0.5363812, 0.7557967, 0.499994, 0.6495849, 0.4373431, 0.1702197, 0.2560952, 0.601613, 0.4458292, 0.4104486, 0.5180112, 0.4298473, 0.3555833, 0.4197561,
   0.5166605, 0.3659019, 0.7312284, 0.6347385, 0.5246755, 0.3511359, 0.4126266, 0.4705903, 0.5394868, 0.2865618, 0.3614141, 0.4258479, 0.3097886, 0.5477822, 0.5710201, 0.3797079,
   0.4961894, 0.6179033, 0.5355034, 0.5774202, 0.2561929, 0.6043985, 0.4925441, 0.4243636, 0.6200397, 0.5029036, 0.5792469, 0.1814225, 0.3222118, 0.6264101, 0.4260686, 0.3667777,
   0.708775, 0.2811315, 0.4707104, 0.5448747, 0.5457777, 0.4916142, 0.1501104, 0.6759098, 0.6112579, 0.5439848, 0.1660828, 0.5224191, 0.5022712, 0.4280689, 0.3314029, 0.3370041,
   0.4789369, 0.689458, 0.6394759, 0.3330725, 0.3645955, 0.3752613, 0.6563691, 0.5679612, 0.40577, 0.4147822, 0.4578313, 0.4446054, 0.5298813, 0.553672, 0.2723889, 0.6526964,
   0.2511857, 0.1317476, 0.09985958, 0.6666463, 0.5430793, 0.4593181, 0.5854636, 0.4767725, 0.3782296, 0.09728356, 0.6190619, 0.6266768, 0.3552166, 0.4731306, 0.5938264, 0.6593304,
   0.5755756, 0.6272618, 0.3003447, 0.3722064, 0.5460039, 0.6318826, 0.3766641, 0.5417078, 0.2325948, 0.5904531, 0.2991585, 0.481367, 0.2261223, 0.5899798, 0.5463169, 0.3794955,
   0.7070591, 0.5702835, 0.6143302, 0.5237772, 0.2684961, 0.4975308, 0.4493618, 0.5224786, 0.3565008, 0.5616086, 0.3622147, 0.5413582, 0.5320969, 0.5025042, 0.4165005, 0.4082747,
   0.3312424, 0.3075038, 0.5514011, 0.4422572, 0.5960569, 0.3714383, 0.2898548, 0.6148304, 0.5298433, 0.4359245, 0.4134017, 0.4466173, 0.372224, 0.2756015, 0.6369713, 0.5544209,
   0.513938, 0.5452732, 0.4049707, 0.485428, 0.6011811, 0.2409474, 0.5740772, 0.4345168, 0.2177663, 0.2880489, 0.4676542, 0.4181319, 0.4986293, 0.6153769, 0.4435351, 0.3230291,
   0.2340501, 0.2593223, 0.4520257, 0.2949414, 0.4412853, 0.446378, 0.5142136, 0.1786708, 0.5588897, 0.4344154, 0.642015, 0.6731246, 0.6025209, 0.4311377, 0.2314823, 0.5233977,
   0.2328013, 0.4262691, 0.2665192, 0.5717414, 0.3960688, 0.411153, 0.3937522, 0.4691393, 0.3915476, 0.5468891, 0.5716719, 0.5294316, 0.4958099, 0.4996585, 0.4486613, 0.2445215,
   0.3483351, 0.2793542, 0.1410849, 0.5778875, 0.5397016, 0.3839905, 0.6221922, 0.5494385, 0.3233257, 0.38461, 0.4647613, 0.771145, 0.5347655, 0.5591318, 0.2500878, 0.3003337,
   0.4880525, 0.3141194, 0.4173277, 0.4276833, 0.6187118, 0.368396, 0.5637252, 0.1690659, 0.4903966, 0.444558, 0.1980738, 0.5712839, 0.6729738, 0.5242519, 0.1564281, 0.5881458,
   0.3568668, 0.6566426, 0.4927903, 0.8133201, 0.5087827, 0.5974803, 0.7938513, 0.4611987, 0.28324, 0.2927438, 0.3948746, 0.4097838, 0.4364909, 0.5115268, 0.4955203, 0.4179246,
   0.1926151, 0.5832723, 0.6644999, 0.5687458, 0.7845616, 0.4876654, 0.3122518, 0.4612766, 0.5370734, 0.401514, 0.4311814, 0.294661, 0.3543103, 0.4827784, 0.469737, 0.3110271,
   0.5297703, 0.4991885, 0.08168414, 0.4646021, 0.2657338, 0.2719895, 0.4080079, 0.4134932, 0.7256364, 0.5579091, 0.6315066, 0.6126275, 0.3955724, 0.5619962, 0.6351715, 0.5994195,
   0.321894, 0.4900696, 0.4409277, 0.504835, 0.288659, 0.5142655, 0.4159523, 0.3599522, 0.3779264, 0.2079793, 0.3286982, 0.5974132, 0.5501183, 0.5626343, 0.1888612, 0.4406317,
   0.462104, 0.5251235, 0.5098443, 0.2031304, 0.3365421, 0.6127742, 0.3093443, 0.5998294, 0.2674682, 0.5407418, 0.3202935, 0.3466139, 0.3560138, 0.4096518, 0.3355991, 0.2007435,
   0.2611062, 0.3270668, 0.6587375, 0.3840798, 0.5328878, 0.4466327, 0.2140253, 0.270323, 0.6241097, 0.6816278, 0.2194862, 0.4057105, 0.4294574, 0.4108044, 0.5260769, 0.4483528,
   0.471476, 0.4102339, 0.2582351, 0.5955244, 0.534335, 0.2783307, 0.3455116, 0.5999515, 0.2869008, 0.4408459, 0.7358027, 0.4970891, 0.4485238, 0.4765497, 0.5403768, 0.4807308,
   0.3403199, 0.3533114, 0.5218487, 0.504088, 0.4050133, 0.3722859, 0.2002397, 0.6610947, 0.4327496, 0.3197854, 0.3150488, 0.5088674, 0.6363092, 0.450118, 0.4540952, 0.4455703,
   0.380398, 0.5618613, 0.5006479, 0.6531395, 0.4531999, 0.4011275, 0.3580766, 0.5589889, 0.6141781, 0.4020003, 0.5402268, 0.6073133, 0.3189741, 0.2574071, 0.7356935, 0.2242082,
   0.3441451, 0.2599053, 0.4624124, 0.57028, 0.4808225, 0.5727414, 0.4604888, 0.3195283, 0.3738247, 0.5028321, 0.4055309, 0.4169074, 0.5711347, 0.6006796, 0.2711225, 0.7023493,
   0.6172571, 0.2644531, 0.3123594, 0.6734445, 0.5545717, 0.6209922, 0.5285735, 0.552758, 0.5185659, 0.3700078, 0.4105089, 0.4717856, 0.6576298, 0.6269929, 0.4315385, 0.6191369,
   0.4395743, 0.5234501, 0.5594199, 0.3948649, 0.5543762, 0.5445719, 0.5591985, 0.3041698, 0.4636389, 0.2117482, 0.5028085, 0.3571588, 0.2475298, 0.1517622, 0.5598585, 0.3888085,
   0.3958752, 0.575851, 0.5052066, 0.3422028, 0.3211942, 0.6288207, 0.5387852, 0.3971307, 0.1537976, 0.4683216, 0.2709916, 0.5699031, 0.3877467, 0.3802011, 0.3309261, 0.3089509,
   0.3802689, 0.5031495, 0.54811, 0.4826739, 0.3223667, 0.7163426, 0.1978288, 0.3930899, 0.5109149, 0.6439987, 0.6333067, 0.6008036, 0.5846969, 0.5758543, 0.3774412, 0.6152072,
   0.3216727, 0.4745523, 0.5417914, 0.5349975, 0.3834723, 0.6116829, 0.4592973, 0.2671978, 0.4469593, 0.3275647, 0.4392794, 0.477946, 0.153864, 0.4247892, 0.5157513, 0.7081607,
   0.3630611, 0.208265, 0.4840926, 0.5825852, 0.3403566, 0.5379968, 0.5949097, 0.3472938, 0.6397054, 0.4495493, 0.3659114, 0.5386351, 0.6271206, 0.5568986, 0.5732108, 0.467617,
   0.5794528, 0.3148191, 0.4549139, 0.3552552, 0.436719, 0.2457925, 0.3881515, 0.5171161, 0.3798418, 0.4818227, 0.5161623, 0.457549, 0.3886037, 0.4814969, 0.6626403, 0.3906253,
   0.7778404, 0.6523679, 0.5636771, 0.427617, 0.2667773, 0.5130491, 0.3124591, 0.3309433, 0.4016307, 0.4711289, 0.5185851, 0.3801953, 0.5349452, 0.6712099, 0.3869904, 0.4302523,
   0.2645892, 0.3286687, 0.4504341, 0.152849, 0.2479647, 0.609019, 0.5697794, 0.4933841, 0.4457205, 0.5329547, 0.3692518, 0.7160691, 0.6299927, 0.4358003, 0.2225099, 0.378128,
   0.4781278, 0.410677, 0.575054, 0.3702616, 0.2779113, 0.6012623, 0.2555983, 0.2652481, 0.3238962, 0.3920594, 0.3689814, 0.4182482, 0.578622, 0.1430021, 0.6600634, 0.4194771,
   0.4653346, 0.2885526, 0.4274218, 0.3407728, 0.2196726, 0.3299965, 0.6254638, 0.3408164, 0.6551046, 0.4767846, 0.3908152, 0.5688035, 0.3209947, 0.3718945, 0.7743813, 0.3084431,
   0.7725202, 0.3924141, 0.4508058, 0.4601821, 0.4199643, 0.3402901, 0.3797924, 0.3880708, 0.3491045, 0.1016928, 0.3174988, 0.4029216, 0.4842182, 0.5469799, 0.5265002, 0.3993299,
   0.3038311, 0.3775717, 0.5296524, 0.3392641, 0.5953651, 0.5545731, 0.3957359, 0.5856679, 0.4810059, 0.4250076, 0.2848239, 0.2453889, 0.530934, 0.5267069, 0.4191782, 0.1891885,
   0.5925585, 0.4958483, 0.5613565, 0.2156434, 0.3364595, 0.4438865, 0.3613069, 0.2802009, 0.5318835, 0.3251253, 0.5579229, 0.4619277, 0.5381884, 0.5181106, 0.381224, 0.6050991,
   0.4521225, 0.1499345, 0.2364185, 0.282197, 0.4259132, 0.6589445, 0.5055879, 0.4252523, 0.670611, 0.5166313, 0.4877822, 0.5502817, 0.5823542, 0.4227725, 0.3250963, 0.4704726,
   0.5711691, 0.5990055, 0.5809848, 0.53635, 0.2910739, 0.4888516, 0.6745409, 0.2364719, 0.38101, 0.3481038, 0.3891564, 0.3923859, 0.3669092, 0.163689, 0.5752335, 0.5003899,
   0.6124133, 0.3992872, 0.6153498, 0.4067805, 0.4517408, 0.4410522, 0.4527751, 0.561617, 0.5268742, 0.291558, 0.6084366, 0.5310575, 0.5647244, 0.3877777, 0.4978314, 0.4747917,
   0.6300805, 0.505802, 0.5826558, 0.5736786, 0.4119645, 0.1275222, 0.7083032, 0.5976093, 0.3281223, 0.3995753, 0.5237221, 0.6228903, 0.391962, 0.2165265, 0.4702643, 0.5371769,
   0.3788604, 0.6253015, 0.1550814, 0.3614393, 0.34292, 0.3400433, 0.4918885, 0.475289, 0.6114532, 0.185295, 0.4406976, 0.2549123, 0.4380268, 0.5682707, 0.2020987, 0.459012,
   0.4233773, 0.5189159, 0.6322018, 0.2536831, 0.5150552, 0.3820307, 0.4904113, 0.5107297, 0.236574, 0.4532933, 0.4050536, 0.2951835, 0.5480477, 0.432298, 0.5359759, 0.2956096,
   0.198019, 0.4323341, 0.4904678, 0.457464, 0.363413, 0.5828092, 0.4885835, 0.3896953, 0.6248134, 0.2966504, 0.5512733, 0.5682688, 0.5624561, 0.5004658, 0.6430426, 0.2946881,
   0.6852648, 0.3765727, 0.426614, 0.3286759, 0.3243754, 0.4358777, 0.4292622, 0.4340843, 0.7675321, 0.5793597, 0.2099501, 0.2931534, 0.3823193, 0.6047522, 0.4375749, 0.2710676,
   0.4744107, 0.5034336, 0.6440507, 0.1438497, 0.6689304, 0.3659111, 0.416341, 0.5231453, 0.4131736, 0.3714584, 0.6023797, 0.2361408, 0.3657938, 0.2500354, 0.5216751, 0.6793773,
   0.5800862, 0.743359, 0.4038735, 0.2714531, 0.4788426, 0.441413, 0.6676863, 0.6577594, 0.5972305, 0.3409096, 0.5313179, 0.279715, 0.3901579, 0.3909274, 0.4648111, 0.2330588,
   0.4782607, 0.4936334, 0.4014408, 0.2043836, 0.5172477, 0.4796412, 0.5156116, 0.2433302, 0.492391, 0.6774617, 0.537773, 0.2673098, 0.3431055, 0.5382366, 0.4347534, 0.552366,
   0.2907579, 0.5349929, 0.5106346, 0.5043754, 0.3420834, 0.3402382, 0.4067813, 0.4939013, 0.6035048, 0.7281505, 0.5255259, 0.3831362, 0.675233, 0.314259, 0.4747369, 0.5243596,
   0.4768488, 0.4860479, 0.3009472, 0.5400677, 0.546831, 0.5088425, 0.5364501, 0.394234, 0.3758285, 0.5400029, 0.5699363, 0.4801834, 0.5281149, 0.5528004, 0.3187867, 0.5964403,
   0.2288731, 0.2401692, 0.6016642, 0.6612015, 0.5981861, 0.6358008, 0.5643799, 0.4540782, 0.5238298, 0.2881688, 0.2725722, 0.6656619, 0.6417775, 0.4487313, 0.3503935, 0.6524237,
   0.5789978, 0.5577157, 0.4423035, 0.334661, 0.3142859, 0.4293134, 0.1998496, 0.4333981, 0.7124068, 0.316692, 0.4346819, 0.4950213, 0.5674149, 0.2192574, 0.5925803, 0.5643845,
   0.6896355, 0.1000157, 0.2780293, 0.5704081, 0.5625358, 0.3616437, 0.6477187, 0.4059995, 0.3316162, 0.4795415, 0.3771206, 0.5024387, 0.7025787, 0.3043507, 0.5170567, 0.3746378,
   0.4423548, 0.3001885, 0.3701834, 0.4274651, 0.5979888, 0.3917791, 0.6353342, 0.4650729, 0.5249704, 0.5335931, 0.6585953, 0.390906, 0.468306, 0.2678539, 0.4023337, 0.4042039,
   0.5578032, 0.6451188, 0.6788563, 0.5507113, 0.2617782, 0.3653338, 0.663627, 0.3875937, 0.6596535, 0.3896259, 0.5448081, 0.5479387, 0.5956919, 0.3886391, 0.5527549, 0.2937006,
   0.2920386, 0.6305231, 0.3422942, 0.4345488, 0.2192955, 0.4437695, 0.460494, 0.5901701, 0.4745625, 0.1552717, 0.3482402, 0.6404046, 0.3444044, 0.1970261, 0.4113318, 0.5340418,
   0.08843968, 0.5790373, 0.5465812, 0.5771844, 0.6033767, 0.4795298, 0.571252, 0.6373576, 0.5280904, 0.3212308, 0.5553813, 0.4227114, 0.1755947, 0.6448439, 0.5139486, 0.3855477,
   0.3244773, 0.4752188, 0.2438304, 0.3301811, 0.3361157, 0.5751146, 0.5349439, 0.6399924, 0.5769048, 0.3582548, 0.5925942, 0.578068, 0.4300225, 0.5136399, 0.368557, 0.5888209,
   0.4879674, 0.6211025, 0.4375518, 0.3462484, 0.3871103, 0.5127082, 0.4673973, 0.2659838, 0.4400228, 0.4234104, 0.6059186, 0.563415, 0.2928071, 0.4053563, 0.32258, 0.6344532,
   0.7059647, 0.6147299, 0.3742787, 0.4293621, 0.565335, 0.6259872, 0.1638017, 0.2320751, 0.424145, 0.5251223, 0.5389675, 0.4063136, 0.4757884, 0.4859831, 0.3863146, 0.3462554,
   0.6346797, 0.2866421, 0.4269353, 0.61748, 0.3284665, 0.5646547, 0.5409979, 0.4899255, 0.3743009, 0.3890863, 0.4041012, 0.4727994, 0.3945233, 0.5059375, 0.5666515, 0.7214884,
   0.4684031, 0.6570702, 0.7542325, 0.5488607, 0.7269521, 0.5624008, 0.2681058, 0.4659093, 0.5854332, 0.3741417, 0.1984706, 0.4028189, 0.3912427, 0.5427989, 0.5427996, 0.5881199,
   0.5857675, 0.2901419, 0.4087755, 0.4408842, 0.4563542, 0.3539396, 0.6384757, 0.4159939, 0.4598208, 0.3891558, 0.5126513, 0.54698, 0.224973, 0.5276204, 0.4605804, 0.2514707,
   0.4676189, 0.3542677, 0.2769608, 0.5197489, 0.2948387, 0.6473178, 0.7785755, 0.6905562, 0.4770059, 0.2299231, 0.7013171, 0.4471802, 0.4726516, 0.4323342, 0.4662881, 0.3535364,
   0.5678102, 0.480156, 0.5658496, 0.5806521, 0.2873186, 0.2060081, 0.5152895, 0.339462, 0.4111567, 0.5211408, 0.6469316, 0.4205044, 0.6257824, 0.3601854, 0.5298676, 0.5409271,
   0.4738677, 0.5795, 0.7245343, 0.3065813, 0.4908947, 0.6569886, 0.3765984, 0.3590651, 0.4768714, 0.4325218, 0.4614768, 0.5871887, 0.51993, 0.5942833, 0.332905, 0.3713467,
   0.5723415, 0.6063949, 0.4008259, 0.675716, 0.6708426, 0.3425367, 0.8056517, 0.606841, 0.1700982, 0.6518772, 0.603682, 0.581737, 0.4831075, 0.4797722, 0.4699112, 0.5026935,
   0.6109971, 0.3510738, 0.3118326, 0.6102096, 0.3861733, 0.5409357, 0.400093, 0.4347161, 0.5237286, 0.5546889, 0.433026, 0.4559049, 0.2025786, 0.2869094, 0.5561543, 0.3245179,
   0.6044097, 0.4124048, 0.2296639, 0.2506582, 0.2326693, 0.540866, 0.5625657, 0.6647516, 0.3412062, 0.2582483, 0.2670921, 0.5792582, 0.6112837, 0.6319466, 0.5939136, 0.3805175,
   0.2186744, 0.3476382, 0.3680848, 0.6110443, 0.2203669, 0.4658955, 0.4745997, 0.5316984, 0.611126, 0.5285209, 0.5800605, 0.5774638, 0.6742569, 0.567235, 0.6687325, 0.4980461,
   0.4743409, 0.6115468, 0.458981, 0.4389557, 0.7424157, 0.4587694, 0.2263273, 0.6120464, 0.3980717, 0.3901364, 0.4783736, 0.2793038, 0.5521506, 0.5811481, 0.273851, 0.2543014,
   0.361755, 0.6457732, 0.537653, 0.5731133, 0.5136881, 0.4472463, 0.4873249, 0.4531633, 0.3562291, 0.4037023, 0.459209, 0.3404122, 0.3412333, 0.3599996, 0.4819365, 0.49027,
   0.3253226, 0.6351401, 0.5629681, 0.5451756, 0.4815519, 0.3524418, 0.3856197, 0.3281991, 0.6118961, 0.391359, 0.4178816, 0.4483823, 0.5170397, 0.4724064, 0.4531408, 0.4923472,
   0.4332348, 0.6002185, 0.5000651, 0.5459437, 0.5699265, 0.283599, 0.6841239, 0.3901713, 0.3302892, 0.6633722, 0.6227382, 0.2920836, 0.387885, 0.5842598, 0.2322651, 0.5429063,
   0.265072, 0.4697764, 0.4274687, 0.2526163, 0.4829678, 0.3768614, 0.6537894, 0.6566628, 0.6176588, 0.3446307, 0.2162783, 0.352984, 0.3685924, 0.3875363, 0.2860303, 0.6286955,
   0.3009636, 0.645238, 0.540657, 0.7629085, 0.7314237, 0.4195391, 0.5339556, 0.2502928, 0.4425181, 0.2933808, 0.5458455, 0.3871731, 0.3512736, 0.3764012, 0.4541561, 0.436985,
   0.6633332, 0.5536584, 0.3678656, 0.4766694, 0.3411524, 0.1249012, 0.4397755, 0.6180357, 0.6712145, 0.5424101, 0.4318075, 0.4571621, 0.5102153, 0.2641337, 0.3582701, 0.1773082,
   0.3955572, 0.4130401, 0.582741, 0.4376692, 0.2727073, 0.4474296, 0.5111408, 0.4989655, 0.6162829, 0.6265374, 0.2265841, 0.5495365, 0.5275191, 0.3643681, 0.6627473, 0.5767159,
   0.6978184, 0.3638407, 0.4906023, 0.2863823, 0.6425584, 0.5215606, 0.2254816, 0.524814, 0.36643, 0.5745973, 0.5135119, 0.3297153, 0.4818856, 0.3051097, 0.4474077, 0.5469887,
   0.5333053, 0.3875834, 0.2207881, 0.1707965, 0.5575163, 0.3754805, 0.4660186, 0.4098528, 0.5184473, 0.2838717, 0.3579941, 0.4993822, 0.2964909, 0.5185099, 0.5499473, 0.2867625,
   0.682836, 0.1889543, 0.4779498, 0.3907362, 0.6511134, 0.4513344, 0.4380252, 0.4372576, 0.3888478, 0.3425952, 0.4586919, 0.5364264, 0.5141948, 0.5161235, 0.6071088, 0.3951738,
   0.4231303, 0.5096704, 0.4964013, 0.638232, 0.4723903, 0.5131883, 0.5419933, 0.6486665, 0.5699126, 0.454457, 0.5091622, 0.1984283, 0.6089672, 0.2626915, 0.5751678, 0.5681447,
   0.3254563, 0.4467864, 0.1751076, 0.4634223, 0.5231658, 0.3746777, 0.523177, 0.4987553, 0.3403543, 0.5995538, 0.4477377, 0.4128943, 0.3816497, 0.3357968, 0.6938992, 0.5905483,
   0.3408995, 0.5450009, 0.6751577, 0.5264703, 0.3189237, 0.372654, 0.4258357, 0.3474292, 0.5350821, 0.4436534, 0.5248187, 0.7376448, 0.4322114, 0.2661924, 0.1268959, 0.5455568,
   0.464398, 0.5731836, 0.7084404, 0.5062421, 0.587415, 0.4556241, 0.316193, 0.6086929, 0.4519902, 0.5798867, 0.352648, 0.6907439, 0.4215317, 0.4114563, 0.5386586, 0.2824557,
   0.5028373, 0.5360416, 0.2979506, 0.2830514, 0.41529, 0.5676831, 0.5776946, 0.4595798, 0.5447929, 0.3537043, 0.2998594, 0.4375911, 0.3920623, 0.6209664, 0.3663147, 0.6113475,
   0.579726, 0.1941195, 0.4112096, 0.5085906, 0.6598257, 0.4854901, 0.4284661, 0.6016226, 0.5131387, 0.6252332, 0.5342292, 0.5862914, 0.5410879, 0.4857589, 0.5521233, 0.4136182,
   0.5723637, 0.3389124, 0.4758691, 0.314567, 0.4242969, 0.4859204, 0.5067157, 0.5491021, 0.592518, 0.6718103, 0.615644, 0.5489579, 0.584561, 0.2611158, 0.4221756, 0.5234295,
   0.2822791, 0.6759781, 0.3310436, 0.3848462, 0.6075848, 0.4573747, 0.1972169, 0.4378576, 0.5965803, 0.3479809, 0.6103344, 0.5615553, 0.3159494, 0.3542555, 0.5843019, 0.3381466,
   0.4731667, 0.4092959, 0.3986998, 0.5076983, 0.3776973, 0.4653387, 0.5679992, 0.5283308, 0.5101718, 0.6311441, 0.2793792, 0.507736, 0.6750937, 0.5275031, 0.4866435, 0.253851,
   0.5539143, 0.625788, 0.573036, 0.4228106, 0.5194545, 0.3907335, 0.4358514, 0.469747, 0.3638714, 0.1146991, 0.5935079, 0.5598521, 0.3143973, 0.5970935, 0.6178421, 0.3864958,
   0.5032493, 0.5644018, 0.7237121, 0.4149285, 0.2988982, 0.5745261, 0.1812692, 0.380625, 0.562397, 0.5672271, 0.4765987, 0.212062, 0.3897587, 0.3910224, 0.1911196, 0.2468294,
   0.4294555, 0.6195022, 0.3537803, 0.3845397, 0.4570774, 0.2979704, 0.3799669, 0.3438591, 0.6728325, 0.1833094, 0.4445082, 0.3947672, 0.4468651, 0.6366258, 0.4209876, 0.1557143,
   0.4701185, 0.4916393, 0.5408046, 0.2388032, 0.3708468, 0.6523262, 0.4544287, 0.6414343, 0.4761559, 0.5087591, 0.6144983, 0.7459729, 0.3334492, 0.5386334, 0.4832149, 0.3595148,
   0.5367799, 0.1394262, 0.339358, 0.5486727, 0.2761202, 0.3183341, 0.5414917, 0.4636172, 0.5822091, 0.4689877, 0.6255103, 0.2132543, 0.4199088, 0.2781833, 0.5685222, 0.1741958,
   0.1520825, 0.6118192, 0.5103925, 0.3251874, 0.3545154, 0.4675899, 0.5668716, 0.6827678, 0.4755965, 0.3078763, 0.6533366, 0.2124336, 0.4742641, 0.2514427, 0.4842593, 0.3792166,
   0.5660621, 0.09549739, 0.6483051, 0.3960448, 0.4939112, 0.5420037, 0.3690082, 0.5072459, 0.3779771, 0.1559591, 0.3243414, 0.4819739, 0.4657795, 0.3794734, 0.6185336, 0.1360865,
   0.3757155, 0.5764756, 0.5080284, 0.4381138, 0.5055707, 0.3051257, 0.6151825, 0.7126905, 0.5010568, 0.4632951, 0.404275, 0.4821003, 0.6454349, 0.5316999, 0.6405814, 0.3462669,
   0.3789977, 0.3847889, 0.6399198, 0.4882553, 0.4114615, 0.3065782, 0.1162786, 0.5874785, 0.3661285, 0.457344, 0.3140804, 0.5038415, 0.4886281, 0.352965, 0.508572, 0.5099071,
   0.5632995, 0.4854818, 0.6475755, 0.5563391, 0.3334332, 0.5422738, 0.2392864, 0.2409898, 0.608049, 0.4149386, 0.3161721, 0.4136233, 0.4072438, 0.5168163, 0.5753043, 0.3987779,
   0.3151561, 0.5641488, 0.5275139, 0.3404588, 0.3058534, 0.4525413, 0.596619, 0.6887773, 0.6937337, 0.4337564, 0.6435273, 0.3145673, 0.3783439, 0.4580492, 0.3769814, 0.2105094,
   0.4435628, 0.6333804, 0.6231832, 0.2540407, 0.1723516, 0.4006756, 0.5092433, 0.5247148, 0.3416655, 0.352422, 0.5329765, 0.3735939, 0.2543707, 0.646035, 0.3579005, 0.5477092,
   0.5229614, 0.5587752, 0.2608794, 0.2346361, 0.2665081, 0.4291218, 0.3396724, 0.4737893, 0.5094753, 0.3705072, 0.6131659, 0.5200281, 0.4107127, 0.3653249, 0.1859052, 0.7087312,
   0.6525975, 0.5637203, 0.4065997, 0.3676499, 0.5614958, 0.3560369, 0.3860664, 0.5138792, 0.779626, 0.4671319, 0.5346866, 0.5072981, 0.5990772, 0.5473335, 0.4708229, 0.4972625,
   0.4898597, 0.5673424, 0.4733728, 0.7120126, 0.4463614, 0.6328246, 0.3824133, 0.4588706, 0.5169014, 0.5345187, 0.376692, 0.5667453, 0.4669432, 0.6998888, 0.2978193, 0.6400914,
   0.5768951, 0.5293044, 0.46018, 0.4836725, 0.3642122, 0.4681813, 0.491431, 0.7108375, 0.6038938, 0.2602974, 0.533335, 0.4372696, 0.471114, 0.5185272, 0.5058499, 0.6837142,
   0.6192934, 0.5109238, 0.3709314, 0.6127653, 0.4861378, 0.50961, 0.3229538, 0.6147432, 0.1735882, 0.2979317, 0.4994622, 0.5502965, 0.3601325, 0.439028, 0.3570043, 0.5064499,
   0.4783552, 0.4513046, 0.2896238, 0.4726604, 0.354379, 0.5798858, 0.4368718, 0.3368241, 0.4450296, 0.5274695, 0.5931019, 0.4408728, 0.2226991, 0.5763952, 0.5314348, 0.4855174,
   0.4801144, 0.5395006, 0.6447684, 0.4987708, 0.6149452, 0.4380608, 0.5553464, 0.1594712, 0.5849074, 0.5682288, 0.4339484, 0.6262759, 0.579875, 0.5401286, 0.5072226, 0.2883301,
   0.4529023, 0.6244899, 0.3882697, 0.565486, 0.3915665, 0.5051379, 0.4806467, 0.6249455, 0.5822773, 0.4950454, 0.4610218, 0.5748541, 0.6544497, 0.5429766, 0.2460395, 0.2641343,
   0.4527364, 0.5180669, 0.6183719, 0.6272689, 0.5545564, 0.2529129, 0.4311542, 0.3883228, 0.3209202, 0.6271629, 0.6408992, 0.4556391, 0.1323937, 0.6255972, 0.3281268, 0.4389265,
   0.3431994, 0.4675546, 0.6163701, 0.4053552, 0.5426731, 0.5400821, 0.2713477, 0.5506746, 0.4684464, 0.3316746, 0.4267225, 0.2569419, 0.7651218, 0.5718361, 0.2873213, 0.5837787,
   0.3318208, 0.4180736, 0.57657, 0.5269736, 0.7482472, 0.3755088, 0.2795551, 0.5203055, 0.1690675, 0.5333548, 0.4014246, 0.4630858, 0.4976779, 0.5605723, 0.4373441, 0.6136168,
   0.5471069, 0.4397283, 0.5227687, 0.3871623, 0.5399606, 0.3337394, 0.4563948, 0.6731677, 0.7816955, 0.2738829, 0.5820849, 0.4930789, 0.399406, 0.5769456, 0.4618522, 0.2560226,
   0.5873163, 0.5344441, 0.5996596, 0.5598788, 0.4923631, 0.3764439, 0.5345704, 0.3071408, 0.4616852, 0.6589115, 0.2360328, 0.5939062, 0.2244294, 0.2582444, 0.482418, 0.6349153,
   0.495193, 0.4205429, 0.5675794, 0.1680675, 0.7600067, 0.6812356, 0.4020712, 0.1521261, 0.4910507, 0.5213346, 0.4701689, 0.3846633, 0.3669419, 0.3209416, 0.6551246, 0.4932821,
   0.5817996, 0.5054238, 0.3802596, 0.675432, 0.3648668, 0.6291748, 0.5995649, 0.1404193, 0.4155398, 0.2147144, 0.3424792, 0.3854509, 0.5308288, 0.5749491, 0.3100148, 0.4755891,
   0.4829261, 0.5268473, 0.3650126, 0.5022222, 0.2665569, 0.4682527, 0.2416683, 0.7298726, 0.2591074, 0.6231238, 0.5224988, 0.3533099, 0.4599642, 0.5820626, 0.5258803, 0.4990811,
   0.4694743, 0.5593064, 0.3435575, 0.5205842, 0.1809908, 0.4255429, 0.3715759, 0.3761027, 0.5266233, 0.3893626, 0.4401712, 0.3913304, 0.3523665, 0.5085615, 0.3945285, 0.4578139,
   0.4292898, 0.2405722, 0.1728447, 0.154269, 0.4337768, 0.2590888, 0.6311076, 0.4554391, 0.2880756, 0.5151193, 0.5891615, 0.6148116, 0.6459531, 0.5284094, 0.4614218, 0.4836092,
   0.6448042, 0.4451355, 0.3445928, 0.4936054, 0.4006827, 0.5658274, 0.5534651, 0.2384803, 0.4871578, 0.5025023, 0.5062737, 0.5582904, 0.557933, 0.6098623, 0.3546472, 0.486649,
   0.3785811, 0.5073739, 0.5552391, 0.4840402, 0.2458296, 0.5793149, 0.5962371, 0.3538428, 0.6276235, 0.361682, 0.5850911, 0.6580995, 0.3439836, 0.2504478, 0.6846247, 0.6381858,
   0.6062807, 0.540786, 0.4013012, 0.6296717, 0.4665756, 0.5626667, 0.4474137, 0.3998187, 0.4276254, 0.6671818, 0.3853868, 0.5993992, 0.6082364, 0.2656598, 0.3998196, 0.4046866,
   0.5373562, 0.1948728, 0.4703524, 0.4463585, 0.6745232, 0.6402053, 0.2484916, 0.456842, 0.4948435, 0.657356, 0.313296, 0.3452272, 0.4983034, 0.3284827, 0.2843502, 0.6235291,
   0.4171185, 0.4030187, 0.2510444, 0.4388105, 0.4446183, 0.4126359, 0.530349, 0.4497001, 0.4597594, 0.5777994, 0.5609112, 0.4536406, 0.3108193, 0.5481642, 0.2366248, 0.4931756,
   0.3837661, 0.3565198, 0.4777625, 0.515019, 0.3387869, 0.4794507, 0.4954649, 0.4289536, 0.4615497, 0.2430337, 0.6466905, 0.6677244, 0.5057633, 0.5589179, 0.5597197, 0.5289913,
   0.4644727, 0.4062109, 0.6934494, 0.5877748, 0.556083, 0.6239023, 0.6350481, 0.3575828, 0.5256575, 0.379431, 0.4133157, 0.2813033, 0.2987624, 0.3706813, 0.4864651, 0.518574,
   0.3096306, 0.2659996, 0.5799885, 0.5533005, 0.286076, 0.3642716, 0.2799465, 0.6794825, 0.2441873, 0.5661994, 0.2932067, 0.5271503, 0.2987074, 0.6058224, 0.3672227, 0.4126342,
   0.2432511, 0.7488716, 0.3272575, 0.570173, 0.707069, 0.6856202, 0.5152569, 0.5947446, 0.3604737, 0.6761884, 0.4479147, 0.4713197, 0.1397884, 0.6038387, 0.2624706, 0.4110533,
   0.3806213, 0.5435449, 0.3032623, 0.6742883, 0.595263, 0.3148515, 0.5001991, 0.4381784, 0.524299, 0.142554, 0.6710541, 0.4780368, 0.5684873, 0.6183197, 0.3985141, 0.4659417,
   0.4476707, 0.1606297, 0.2740365, 0.497877, 0.5445126, 0.437991, 0.5360906, 0.470435, 0.5855175, 0.6109111, 0.6701693, 0.4957973, 0.1957087, 0.2635605, 0.304188, 0.5195498,
   0.5072116, 0.4157368, 0.6316472, 0.4386364, 0.4979537, 0.4925129, 0.5827977, 0.1292713, 0.2900072, 0.4331088, 0.6416284, 0.4728453, 0.6704168, 0.4844871, 0.2901999, 0.6351153,
   0.5207263, 0.4521842, 0.4329337, 0.4738535, 0.288194, 0.6263841, 0.2688026, 0.5501128, 0.5736968, 0.5183233, 0.646853, 0.4913604, 0.4923964, 0.5260028, 0.5312141, 0.4135548,
   0.4306523, 0.2802561, 0.4501316, 0.2911015, 0.5260053, 0.3318904, 0.4389186, 0.5100285, 0.3708587, 0.675558, 0.5827821, 0.2921168, 0.5652049, 0.4811653, 0.5842575, 0.496356,
   0.7554213, 0.4767175, 0.4631889, 0.3797042, 0.4536288, 0.337017, 0.7556511, 0.1666027, 0.3333317, 0.6368043, 0.4586613, 0.2126843, 0.6416191, 0.5567228, 0.4241185, 0.3832073,
   0.2894649, 0.1807401, 0.4530838, 0.58599, 0.5128003, 0.6307995, 0.5152212, 0.451595, 0.3438065, 0.5056645, 0.5609113, 0.7510563, 0.5285134, 0.6399488, 0.3993674, 0.6494862,
   0.2202692, 0.4010601, 0.6003447, 0.4182805, 0.4827998, 0.5101238, 0.5384188, 0.4046934, 0.6061762, 0.6278294, 0.1387635, 0.3426941, 0.2878326, 0.2017429, 0.1458605, 0.3571248,
   0.3588073, 0.6421028, 0.2466154, 0.5218805, 0.5643492, 0.3516058, 0.6364641, 0.3683315, 0.4247945, 0.4263148, 0.6020288, 0.5375191, 0.5094255, 0.3472092, 0.4657244, 0.5025629,
   0.7094762, 0.4791351, 0.5859401, 0.636453, 0.3671496, 0.3698807, 0.7140973, 0.390889, 0.3286628, 0.3367624, 0.5789999, 0.3879791, 0.5414131, 0.499797, 0.5537943, 0.3531916,
   0.5208035, 0.1710154, 0.5572011, 0.3349223, 0.350736, 0.4987533, 0.3950419, 0.3592204, 0.3348969, 0.4482351, 0.3529973, 0.3890832, 0.2885019, 0.1568831, 0.3050554, 0.3585282,
   0.4561994, 0.4480032, 0.5905777, 0.2834011, 0.6300437, 0.6522663, 0.2757163, 0.4052557, 0.3405485, 0.6791937, 0.353904, 0.2819846, 0.3756187, 0.5913203, 0.343875, 0.391342,
   0.4849339, 0.3401039, 0.5054349, 0.5180085, 0.1396949, 0.1867086, 0.5172062, 0.6621099, 0.5385914, 0.4695635, 0.2215476, 0.532428, 0.4310011, 0.4935916, 0.5063505, 0.4891497,
   0.1684792, 0.5399975, 0.3336469, 0.5018938, 0.2969121, 0.6287639, 0.5543272, 0.5716694, 0.4966765, 0.5323519, 0.198162, 0.5606279, 0.5664846, 0.5607183, 0.3842874, 0.3710458,
   0.807112, 0.3983246, 0.53217, 0.2321334, 0.3333046, 0.4333593, 0.6326575, 0.515209, 0.5593241, 0.5086791, 0.2655973, 0.2868221, 0.5420735, 0.363144, 0.3956348, 0.163471,
   0.6389965, 0.4162617, 0.6986341, 0.5268847, 0.4486285, 0.3059838, 0.6487313, 0.5459868, 0.3085228, 0.5373005, 0.2670182, 0.511732, 0.4954728, 0.3001694, 0.3351205, 0.4860287,
   0.3333806, 0.5999421, 0.3899344, 0.3979295, 0.4722486, 0.1098119, 0.6596381, 0.5701274, 0.6922624, 0.5914788, 0.6772858, 0.384603, 0.5815574, 0.4272352, 0.4296769, 0.6593552,
   0.5813609, 0.3165144, 0.4310341, 0.5014187, 0.3233685, 0.4106568, 0.6280916, 0.273072, 0.3400712, 0.08572257, 0.5840167, 0.520961, 0.2133255, 0.4206548, 0.6699565, 0.6328366,
   0.6244028, 0.5993019, 0.4937296, 0.5178092, 0.6434751, 0.501282, 0.3192535, 0.5875371, 0.4714933, 0.3475807, 0.5750708, 0.4345237, 0.343365, 0.7155369, 0.2437023, 0.3646519,
   0.4686131, 0.3478088, 0.4946667, 0.3435301, 0.4486536, 0.6144912, 0.3623841, 0.6598421, 0.4034258, 0.7139822, 0.3340485, 0.7004061, 0.673619, 0.7361856, 0.4284757, 0.3612348,
   0.1999904, 0.3691201, 0.6166549, 0.6713134, 0.4812524, 0.372541, 0.3258429, 0.5414567, 0.7450287, 0.6076288, 0.6024582, 0.5061545, 0.1647912, 0.5030541, 0.3898777, 0.442295,
   0.6252141, 0.4148903, 0.3314733, 0.4424887, 0.6232243, 0.4625812, 0.3350474, 0.5955241, 0.2248453, 0.2672277, 0.2214602, 0.5088948, 0.4283135, 0.4390278, 0.431547, 0.4420473,
   0.3466529, 0.5738256, 0.570071, 0.604387, 0.4111083, 0.3629996, 0.4634833, 0.556695, 0.4834317, 0.5446597, 0.3656983, 0.8140892, 0.5775973, 0.641142, 0.5536054, 0.3529303,
   0.4516705, 0.6284435, 0.3959562, 0.4030511, 0.4435739, 0.5275969, 0.263292, 0.5993882, 0.675546, 0.3465467, 0.3702202, 0.5016476, 0.5662603, 0.4763815, 0.2869699, 0.5279271,
   0.4760641, 0.4261135, 0.403688, 0.5130506, 0.4184513, 0.6690314, 0.7141876, 0.5638222, 0.2600651, 0.4058712, 0.2532949, 0.5737925, 0.5117751, 0.5174454, 0.3270867, 0.6027643,
   0.4885007, 0.4760195, 0.5497841, 0.590806, 0.2571774, 0.6095721, 0.4593327, 0.2784654, 0.5940726, 0.3513588, 0.3702447, 0.4103683, 0.6635398, 0.1504846, 0.7768827, 0.3491802,
   0.1630008, 0.5133826, 0.5544425, 0.5750394, 0.6072694, 0.2613463, 0.5805663, 0.5372419, 0.08440496, 0.4300278, 0.1159776, 0.6437644, 0.5637115, 0.5540851, 0.5001408, 0.3656052,
   0.2783626, 0.4948863, 0.5184963, 0.3546295, 0.4562429, 0.4035348, 0.2375277, 0.6209744, 0.5062264, 0.583032, 0.2307875, 0.3908489, 0.6307604, 0.321076, 0.5450931, 0.4088339,
   0.5961934, 0.3121578, 0.4916344, 0.3619073, 0.2757612, 0.6509165, 0.577991, 0.3854147, 0.3738474, 0.4167092, 0.473999, 0.4336958, 0.3717531, 0.5781167, 0.2768031, 0.4679145,
   0.4594505, 0.2829912, 0.4006273, 0.1930592, 0.224096, 0.643377, 0.3788247, 0.3192912, 0.4141831, 0.5723034, 0.3931405, 0.5592928, 0.5413175, 0.4532424, 0.4614978, 0.5149649,
   0.5995463, 0.2072822, 0.2220454, 0.5967014, 0.6830848, 0.525641, 0.4666126, 0.4586104, 0.5126375, 0.4747199, 0.3184209, 0.3023666, 0.4337856, 0.357247, 0.4539582, 0.2771945,
   0.482679, 0.5695673, 0.6423818, 0.2730873, 0.4329337, 0.2276721, 0.3084565, 0.6992759, 0.3083432, 0.7135882, 0.5386113, 0.4474304, 0.5404829, 0.4953676, 0.5255783, 0.3163102,
   0.6250089, 0.1957636, 0.5235502, 0.5382847, 0.4953495, 0.4469835, 0.3276745, 0.3772842, 0.6659854, 0.4097021, 0.5703325, 0.6889138, 0.4690613, 0.3527058, 0.3435642, 0.4707248,
   0.3232939, 0.4623086, 0.5591289, 0.392858, 0.4501223, 0.4629126, 0.4230719, 0.5223182, 0.4633131, 0.3857099, 0.1983632, 0.564261, 0.4582619, 0.2177896, 0.4398278, 0.3718464,
   0.4612615, 0.2652743, 0.5823199, 0.3287326, 0.4700035, 0.3316856, 0.2272447, 0.2765157, 0.5556424, 0.4355917, 0.3530817, 0.2835925, 0.4164759, 0.454973, 0.6409554, 0.5485794,
   0.5365602, 0.6329458, 0.4342194, 0.3517867, 0.5301722, 0.4011731, 0.4847818, 0.5355216, 0.2853248, 0.2728423, 0.33362, 0.3335394, 0.4702687, 0.4841802, 0.4387117, 0.3701589,
   0.5100693, 0.4615532, 0.3158633, 0.4221244, 0.5555266, 0.4997847, 0.6935432, 0.4709851, 0.4056022, 0.5497211, 0.5266241, 0.6850237, 0.2638242, 0.5931801, 0.3825081, 0.6339667,
   0.415885, 0.2053369, 0.3418795, 0.4997658, 0.6029844, 0.5777402, 0.411015, 0.3068647, 0.395935, 0.4059218, 0.2744532, 0.430942, 0.4656309, 0.1877706, 0.4671873, 0.3454212,
   0.5878275, 0.283228, 0.5156489, 0.5106538, 0.5020631, 0.2554059, 0.4298744, 0.5092508, 0.4148395, 0.5337366, 0.4241001, 0.2715079, 0.6114183, 0.4739637, 0.2229825, 0.2955075,
   0.5482143, 0.4943891, 0.6479605, 0.3575125, 0.3828652, 0.5754662, 0.6266252, 0.2354608, 0.4685135, 0.5335654, 0.5742745, 0.2387046, 0.3610186, 0.4287471, 0.3800448, 0.3631676,
   0.464504, 0.4013339, 0.6047612, 0.5716584, 0.4269643, 0.2797524, 0.2506728, 0.6235672, 0.3318149, 0.3698241, 0.3015618, 0.5617485, 0.6544915, 0.4903672, 0.4063551, 0.3848617,
   0.3741162, 0.2420573, 0.2529168, 0.3083365, 0.4900565, 0.351272, 0.3224297, 0.4736636, 0.3152719, 0.2415035, 0.5091815, 0.2669743, 0.3622401, 0.7326679, 0.4612516, 0.5262754,
   0.2430968, 0.5441581, 0.5225049, 0.4365039, 0.331806, 0.2437874, 0.6003456, 0.5883965, 0.5763601, 0.1958312, 0.3653249, 0.563324, 0.3611133, 0.2787509, 0.5060748, 0.5801387,
   0.5512569, 0.6765491, 0.4789991, 0.4843315, 0.6076211, 0.3929732, 0.5580029, 0.4389749, 0.2700501, 0.3317382, 0.5131882, 0.5341831, 0.5254124, 0.5248178, 0.2600061, 0.3227755,
   0.3420373, 0.299506, 0.481392, 0.3637729, 0.1862589, 0.3904235, 0.6973134, 0.5964229, 0.448085, 0.4902322, 0.6016433, 0.4181627, 0.6554075, 0.3458643, 0.3898515, 0.560797,
   0.1521326, 0.4222211, 0.5445557, 0.4979339, 0.7025962, 0.4430237, 0.6713095, 0.7620831, 0.3946974, 0.3903854, 0.5484296, 0.5599828, 0.4959519, 0.3668118, 0.5739259, 0.6108203,
   0.500161, 0.5610039, 0.4137733, 0.2297395, 0.5454281, 0.4909904, 0.6090016, 0.4856295, 0.5787622, 0.4369503, 0.213065, 0.5663912, 0.3009812, 0.3863574, 0.3647133, 0.4028458,
   0.3043078, 0.4949822, 0.6251869, 0.3785113, 0.5459968, 0.4480942, 0.6697506, 0.3440599, 0.2389029, 0.437033, 0.3207878, 0.3913455, 0.6104479, 0.2802858, 0.542143, 0.6467949,
   0.3038741, 0.3235257, 0.6205534, 0.4635567, 0.1039677, 0.2663499, 0.3291034, 0.6112143, 0.4641871, 0.4129545, 0.1626582, 0.5357477, 0.2895076, 0.7828711, 0.5113955, 0.5452343,
   0.6081147, 0.532178, 0.3734789, 0.5450112, 0.6164346, 0.5561719, 0.3886842, 0.5387095, 0.4271923, 0.4825991, 0.5915151, 0.4083728, 0.567437, 0.5038857, 0.5057766, 0.7002721,
   0.3651412, 0.638404, 0.5334086, 0.2073703, 0.6090772, 0.3961284, 0.476236, 0.4030407, 0.3908649, 0.590228, 0.5835018, 0.556075, 0.555913, 0.2343629, 0.4300297, 0.4287068,
   0.4924163, 0.1648867, 0.2912879, 0.5833906, 0.2626313, 0.4459074, 0.4529455, 0.3705248, 0.2991887, 0.491336, 0.6916118, 0.3220722, 0.2728438, 0.4253097, 0.6375565, 0.6139858,
   0.4807026, 0.5712566, 0.3424652, 0.5654547, 0.3828609, 0.1547098, 0.4999484, 0.4740113, 0.6669965, 0.3939986, 0.6033415, 0.6575409, 0.2061655, 0.3772929, 0.4945573, 0.4264755,
   0.5729516, 0.388389, 0.472196, 0.4888715, 0.3859388, 0.5831514, 0.3067772, 0.6250476, 0.527992, 0.4656259, 0.4299438, 0.4267135, 0.473116, 0.348036, 0.5249795, 0.4479938,
   0.3055704, 0.5092395, 0.3557228, 0.6463221, 0.1744687, 0.3756727, 0.303144, 0.424536, 0.4347462, 0.288345, 0.5929499, 0.2229707, 0.1936793, 0.4860904, 0.3681155, 0.4835939,
   0.3867448, 0.4719285, 0.3280059, 0.4883345, 0.5053948, 0.4732563, 0.3641561, 0.5774325, 0.4147376, 0.3213185, 0.4789147, 0.3360271, 0.445011, 0.3962307, 0.470888, 0.5264735,
   0.4776106, 0.3081815, 0.4489155, 0.3835986, 0.2478169, 0.4479282, 0.4666775, 0.5789967, 0.2360717, 0.5116686, 0.5307575, 0.5315992, 0.528715, 0.519446, 0.223733, 0.2404373,
   0.2308664, 0.4233267, 0.2985761, 0.6546023, 0.4541676, 0.7100505, 0.3910193, 0.4133217, 0.2749223, 0.4660304, 0.1442057, 0.5762714, 0.548435, 0.3069853, 0.4462387, 0.2000682,
   0.2592707, 0.4739263, 0.2572649, 0.5297369, 0.5080559, 0.5285716, 0.487685, 0.2427999, 0.5705616, 0.6154366, 0.3954954, 0.3219173, 0.3870695, 0.4509067, 0.600268, 0.6305481,
   0.7836847, 0.4024769, 0.6611336, 0.4006779, 0.3389999, 0.3449222, 0.6032833, 0.3981158, 0.4733477, 0.4197666, 0.3479928, 0.4152871, 0.3617904, 0.4943876, 0.4839495, 0.3572046,
   0.6212875, 0.5916115, 0.5539993, 0.4801591, 0.5212854, 0.3244032, 0.1240661, 0.6012186, 0.5495602, 0.3446682, 0.5167553, 0.6412678, 0.6412016, 0.6184229, 0.42612, 0.4178388,
   0.4852921, 0.4606944, 0.5774336, 0.5865141, 0.4336996, 0.5457625, 0.6538571, 0.6272656, 0.1990133, 0.5397977, 0.5244784, 0.4950415, 0.747439, 0.645384, 0.448956, 0.3101398,
   0.4773847, 0.3019698, 0.4942097, 0.3843604, 0.6427307, 0.3735112, 0.4277449, 0.3993248, 0.3733352, 0.5521383, 0.4223448, 0.6103866, 0.3695239, 0.5377122, 0.56931, 0.4608114,
   0.4442285, 0.6533385, 0.571532, 0.5941991, 0.2158549, 0.3900492, 0.3956522, 0.3300745, 0.5013706, 0.6512262, 0.1594507, 0.5917947, 0.4539575, 0.4710672, 0.4507963, 0.198216,
   0.436856, 0.5481958, 0.4053001, 0.4038096, 0.5240788, 0.502155, 0.5513446, 0.6422556, 0.6595972, 0.5133646, 0.5929703, 0.2871814, 0.3882635, 0.3468639, 0.6420673, 0.3124679,
   0.6972002, 0.274022, 0.4548604, 0.4747052, 0.5198372, 0.4020405, 0.5542407, 0.5390607, 0.7415743, 0.4768526, 0.3277457, 0.5815014, 0.4623252, 0.6137087, 0.3379415, 0.5722311,
   0.4232056, 0.3700411, 0.5303057, 0.6269974, 0.583933, 0.5269575, 0.4582609, 0.5691872, 0.3547748, 0.4500609, 0.4977317, 0.4754182, 0.4470815, 0.6540442, 0.3271966, 0.5723957,
   0.5950204, 0.2200843, 0.6204766, 0.565786, 0.4743457, 0.3439581, 0.4943919, 0.3952887, 0.4701385, 0.3410947, 0.5587133, 0.3543207, 0.5183554, 0.5771303, 0.2011706, 0.5525431,
   0.5855035, 0.4513541, 0.4624257, 0.5872505, 0.7278553, 0.2856796, 0.4135816, 0.5283747, 0.5897769, 0.4421248, 0.4289348, 0.5168298, 0.2729746, 0.6269521, 0.2928408, 0.5553783,
   0.2358376, 0.7113332, 0.4559828, 0.4954043, 0.4182943, 0.485216, 0.4269464, 0.5717728, 0.446842, 0.4750277, 0.6382572, 0.3034467, 0.3813017, 0.480471, 0.3094621, 0.4351487,
   0.6407152, 0.4130278, 0.3566265, 0.3428149, 0.3072203, 0.4778306, 0.5668089, 0.4090284, 0.6178952, 0.4243993, 0.7114306, 0.4816694, 0.3491233, 0.4190753, 0.574385, 0.4944314,
   0.3865807, 0.3235518, 0.4922547, 0.5620538, 0.3843522, 0.64353, 0.1524585, 0.4098919, 0.4418685, 0.6274647, 0.4086377, 0.5727696, 0.6232957, 0.5014613, 0.6492044, 0.4256245,
   0.5035627, 0.6582876, 0.6191269, 0.4378104, 0.5700705, 0.6930019, 0.357785, 0.2459951, 0.292294, 0.2548139, 0.7154388, 0.6010917, 0.5657064, 0.4971456, 0.6454684, 0.3595441,
   0.5082037, 0.3988548, 0.3149796, 0.393604, 0.5337158, 0.5378838, 0.3538774, 0.4693329, 0.5896916, 0.6102753, 0.3384896, 0.4045434, 0.6101879, 0.4482006, 0.3162728, 0.5678191,
   0.4564427, 0.4504738, 0.2634199, 0.5548438, 0.6724259, 0.5088479, 0.5784009, 0.4912871, 0.4060244, 0.588367, 0.4720138, 0.5058488, 0.4729812, 0.5328292, 0.5608537, 0.4626078,
   0.5416889, 0.3924025, 0.5684029, 0.349571, 0.3922682, 0.5213879, 0.2850416, 0.6852663, 0.6158928, 0.690248, 0.6699258, 0.1882619, 0.4192554, 0.5391134, 0.3400284, 0.6075402,
   0.4082002, 0.5073802, 0.3040989, 0.5743072, 0.7176034, 0.5737417, 0.4515963, 0.5839423, 0.4341023, 0.5951958, 0.1908467, 0.4795366, 0.3548347, 0.1824882, 0.4311419, 0.5333761,
   0.4708055, 0.4766483, 0.1949833, 0.5795862, 0.3371682, 0.5292348, 0.551165, 0.4442023, 0.5782799, 0.1991717, 0.4200894, 0.311917, 0.6232478, 0.2382419, 0.3863261, 0.4723008,
   0.5192369, 0.366609, 0.4663256, 0.6715696, 0.5796574, 0.3358817, 0.3972674, 0.5859958, 0.457605, 0.5742577, 0.6747975, 0.1569528, 0.5172401, 0.5612947, 0.5477987, 0.3729521,
   0.4561375, 0.6522493, 0.3201545, 0.4490858, 0.5829213, 0.3698119, 0.3929008, 0.2481978, 0.3832555, 0.3987244, 0.5298433, 0.6537749, 0.5907717, 0.2019744, 0.604534, 0.5239766,
   0.6476147, 0.2851889, 0.4513778, 0.2401697, 0.1602365, 0.5312058, 0.4012951, 0.1484409, 0.5894166, 0.3128708, 0.4505555, 0.7188511, 0.3959911, 0.6471179, 0.3873682, 0.6871108,
   0.5922799, 0.4176648, 0.3331572, 0.3070444, 0.4099355, 0.4288213, 0.6662655, 0.3022931, 0.3282197, 0.3114115, 0.4055148, 0.6358567, 0.4108124, 0.4319782, 0.5358924, 0.5044493,
   0.3959135, 0.6029869, 0.4006001, 0.7491036, 0.4318489, 0.5159288, 0.4691188, 0.3921939, 0.2794867, 0.3255825, 0.6351222, 0.3558339, 0.5298576, 0.1624183, 0.3839406, 0.6565679,
   0.6545277, 0.5075756, 0.3530346, 0.2252764, 0.635228, 0.2893162, 0.4860967, 0.4212004 };
   Double_t Graph0_fy3[4313] = { 0.4679152, 0.2487568, 0.6447031, 0.6828528, 0.4029126, 0.6775514, 0.6281862, 0.4822961, 0.5723517, 0.6550373, 0.7278951, 0.696488, 0.4609324, 0.5503176, 0.4415125, 0.5125509, 0.5225237,
   0.6019018, 0.7424726, 0.516143, 0.6112555, 0.5494741, 0.6258059, 0.5197082, 0.7889462, 0.6094832, 0.4925517, 0.4341899, 0.7432251, 0.7141514, 0.4229652, 0.7416061, 0.322974,
   0.7014881, 0.619877, 0.6412602, 0.7459509, 0.8107365, 0.3957233, 0.6810248, 0.6919736, 0.3943375, 0.4367402, 0.4806769, 0.7781831, 0.5310995, 0.7889045, 0.5053292, 0.4608206,
   0.5314539, 0.798921, 0.6604004, 0.6360996, 0.737584, 0.4014146, 0.6270417, 0.5633717, 0.508967, 0.5508932, 0.7782329, 0.3588495, 0.7383609, 0.6587141, 0.732916, 0.3426683,
   0.7539169, 0.3214653, 0.2832586, 0.4100986, 0.5116246, 0.5234684, 0.7428703, 0.6870201, 0.3960311, 0.5841849, 0.4831786, 0.6041338, 0.6997405, 0.4630441, 0.7372572, 0.4520883,
   0.6496502, 0.4123714, 0.5499848, 0.710827, 0.4421016, 0.4527375, 0.6128635, 0.6373004, 0.3122042, 0.797544, 0.4632804, 0.5940573, 0.8084315, 0.5250828, 0.7336726, 0.3922725,
   0.335222, 0.3530071, 0.757158, 0.3621452, 0.8183337, 0.5810351, 0.7725097, 0.4924985, 0.7102607, 0.526203, 0.4811036, 0.5764555, 0.6677849, 0.7047704, 0.3966045, 0.5450184,
   0.3810882, 0.4335828, 0.5297653, 0.6331673, 0.7016641, 0.3769404, 0.7286416, 0.4390013, 0.5825032, 0.4824137, 0.4146565, 0.8453498, 0.7331228, 0.6482758, 0.564553, 0.7662048,
   0.6366925, 0.4639152, 0.773042, 0.666019, 0.6212301, 0.4391966, 0.3544942, 0.4075838, 0.76695, 0.4680563, 0.4420234, 0.3723604, 0.3468077, 0.6450698, 0.6542298, 0.5423925,
   0.6606843, 0.7738429, 0.2185331, 0.6936964, 0.5505512, 0.6853696, 0.4206998, 0.5134749, 0.295513, 0.774283, 0.7528143, 0.468565, 0.6110657, 0.7161235, 0.4550103, 0.6738172,
   0.4616552, 0.6832951, 0.5255284, 0.8176516, 0.5487257, 0.4570342, 0.5159432, 0.3719624, 0.7206909, 0.3801569, 0.4098024, 0.6501733, 0.617468, 0.6588656, 0.6472093, 0.3591698,
   0.4441241, 0.7321739, 0.5372525, 0.6129195, 0.5861834, 0.6262798, 0.5112553, 0.7769966, 0.63686, 0.3721979, 0.7464849, 0.4129926, 0.6397745, 0.6338521, 0.6711086, 0.6744478,
   0.5309674, 0.7802499, 0.4261817, 0.4976562, 0.3971001, 0.6343111, 0.5535675, 0.5328096, 0.8684145, 0.6471232, 0.6638567, 0.7348468, 0.7125033, 0.6704502, 0.7912087, 0.6215756,
   0.745893, 0.3384636, 0.3941189, 0.3450453, 0.4747897, 0.7683116, 0.3741489, 0.6485177, 0.6178879, 0.6492254, 0.6907128, 0.6014324, 0.6163383, 0.3204144, 0.5866166, 0.4223423,
   0.4980809, 0.5217077, 0.5659983, 0.3025792, 0.6515657, 0.506829, 0.5083693, 0.6471064, 0.5873137, 0.6811405, 0.8141037, 0.5658582, 0.3647201, 0.7289441, 0.8100019, 0.3609281,
   0.5995132, 0.6198598, 0.7372731, 0.4204259, 0.4466118, 0.5505047, 0.7217088, 0.6370786, 0.7006739, 0.239689, 0.616652, 0.7028491, 0.6716155, 0.5929803, 0.6909258, 0.5760716,
   0.4287185, 0.7070019, 0.5029587, 0.570196, 0.7359276, 0.5715683, 0.6545219, 0.7090504, 0.5250744, 0.5082934, 0.737722, 0.4121809, 0.6869221, 0.385089, 0.2874672, 0.4244973,
   0.6650106, 0.7573155, 0.4490332, 0.8365667, 0.4667519, 0.6747984, 0.6613075, 0.5900822, 0.5818418, 0.5863083, 0.2474507, 0.4136866, 0.6497223, 0.4863907, 0.5798715, 0.5600343,
   0.6189091, 0.6616219, 0.4432115, 0.3479934, 0.5516384, 0.4098279, 0.7540542, 0.3193659, 0.7667004, 0.576003, 0.4989044, 0.4088961, 0.706304, 0.6520299, 0.7641282, 0.6231622,
   0.8110104, 0.6213142, 0.7440448, 0.6874306, 0.4508274, 0.6223491, 0.8286753, 0.362561, 0.7702922, 0.5691741, 0.8339618, 0.5806095, 0.6978613, 0.6017456, 0.6431744, 0.745627,
   0.4091209, 0.6834282, 0.4155463, 0.7622016, 0.6500912, 0.7244768, 0.6137013, 0.4681006, 0.651759, 0.6077784, 0.5544974, 0.7685356, 0.5128965, 0.4637213, 0.6229337, 0.3148687,
   0.5932941, 0.5690199, 0.7159101, 0.7292559, 0.6764441, 0.471305, 0.4536095, 0.7093573, 0.6975143, 0.5360528, 0.8033769, 0.5998368, 0.3627311, 0.5556984, 0.6739095, 0.4610424,
   0.6613714, 0.4706539, 0.4670863, 0.6882673, 0.7305371, 0.4164083, 0.4093589, 0.5864626, 0.637664, 0.4201906, 0.809368, 0.6750238, 0.7385869, 0.7146721, 0.687747, 0.772239,
   0.5548031, 0.7619491, 0.8507341, 0.6479782, 0.7787229, 0.8231599, 0.5583126, 0.5432109, 0.7451072, 0.4966738, 0.5822111, 0.5618622, 0.6381416, 0.5701993, 0.4809233, 0.4493921,
   0.5051388, 0.5834048, 0.6004131, 0.4255452, 0.4949437, 0.7256619, 0.5326611, 0.4967433, 0.4578095, 0.476311, 0.4175116, 0.6931756, 0.79549, 0.4342825, 0.5140387, 0.4838379,
   0.4516255, 0.5894989, 0.6964674, 0.4706489, 0.24457, 0.5086987, 0.5061449, 0.6246786, 0.8768737, 0.2194558, 0.5864221, 0.7769109, 0.466172, 0.4903525, 0.558218, 0.7607082,
   0.4424948, 0.7153428, 0.5276046, 0.4066932, 0.4058477, 0.7103738, 0.5557945, 0.4837955, 0.3935465, 0.7187583, 0.413156, 0.6157688, 0.4682842, 0.5578971, 0.3584931, 0.4588492,
   0.4454337, 0.7154373, 0.4314514, 0.3597928, 0.5766382, 0.6622427, 0.7275795, 0.7851666, 0.7410406, 0.5307252, 0.6560472, 0.7017486, 0.6969538, 0.3691924, 0.6528662, 0.2130065,
   0.661902, 0.7488213, 0.6758283, 0.4588991, 0.5967225, 0.473386, 0.7272176, 0.687048, 0.5730448, 0.5368215, 0.4257756, 0.7570136, 0.6219572, 0.7809979, 0.690791, 0.6992656,
   0.7599149, 0.5714269, 0.6265839, 0.3151887, 0.7129343, 0.7156858, 0.6022543, 0.3615716, 0.3543524, 0.581973, 0.5223904, 0.6109822, 0.7032797, 0.6507647, 0.7469043, 0.6713979,
   0.4471078, 0.4187591, 0.4499896, 0.3495053, 0.7707524, 0.7818438, 0.4852151, 0.4030112, 0.5084917, 0.6360273, 0.6724613, 0.4518251, 0.5693203, 0.7285482, 0.7652781, 0.493706,
   0.2237484, 0.4937256, 0.4433382, 0.4813873, 0.4561653, 0.627462, 0.4453274, 0.6109496, 0.5040389, 0.4070537, 0.6250237, 0.4786688, 0.6767352, 0.788691, 0.5126498, 0.6346073,
   0.5925291, 0.7416202, 0.6093659, 0.4405181, 0.6801401, 0.5365783, 0.3013845, 0.4429485, 0.7507682, 0.4349201, 0.6673954, 0.8434426, 0.5527388, 0.7749376, 0.7268509, 0.6120937,
   0.321153, 0.4208288, 0.8391004, 0.6917849, 0.4863648, 0.3323444, 0.6403354, 0.5077406, 0.7537576, 0.4790497, 0.6957307, 0.6353441, 0.8546066, 0.7555516, 0.7325038, 0.7089155,
   0.8043544, 0.3371961, 0.6134005, 0.790736, 0.4529185, 0.6337262, 0.5667716, 0.3665486, 0.3402121, 0.8518615, 0.5829179, 0.7473174, 0.6627816, 0.7073263, 0.3860825, 0.7906065,
   0.4111318, 0.4925933, 0.5526308, 0.6399684, 0.7304937, 0.4518551, 0.3938147, 0.2743759, 0.3293351, 0.6723269, 0.5339881, 0.7928147, 0.4845171, 0.348037, 0.665765, 0.7075697,
   0.5700432, 0.6318164, 0.6849056, 0.5423741, 0.6455439, 0.5124578, 0.4967037, 0.4953447, 0.3700899, 0.5789443, 0.4195195, 0.6102626, 0.7558995, 0.4085732, 0.6135784, 0.2270055,
   0.4980684, 0.4791459, 0.8246392, 0.5694852, 0.613822, 0.5807628, 0.5054733, 0.4721975, 0.7009407, 0.4941889, 0.4292756, 0.6558305, 0.4382495, 0.6041045, 0.4127861, 0.8207791,
   0.5243042, 0.6160033, 0.2600035, 0.7815316, 0.6490937, 0.7000365, 0.5475137, 0.6454828, 0.4707627, 0.5336898, 0.5386388, 0.5941057, 0.5434494, 0.664637, 0.5844933, 0.3950117,
   0.4894361, 0.4796099, 0.5331761, 0.3900938, 0.5272353, 0.4608198, 0.5811886, 0.6008942, 0.7068447, 0.5888244, 0.4146272, 0.512029, 0.4298903, 0.7706677, 0.6108807, 0.6956465,
   0.4776587, 0.4333456, 0.6085511, 0.8729967, 0.5673938, 0.6667117, 0.3679552, 0.3522694, 0.6471972, 0.554027, 0.7466977, 0.6477806, 0.6757636, 0.5130212, 0.5627217, 0.6568013,
   0.5097653, 0.4376081, 0.7587475, 0.5004972, 0.789066, 0.622654, 0.727847, 0.3173041, 0.6944093, 0.1909331, 0.4254067, 0.7328482, 0.7031174, 0.5138734, 0.562502, 0.6658186,
   0.4208336, 0.4666477, 0.5219633, 0.7020456, 0.481965, 0.5451868, 0.5253546, 0.6284578, 0.6175305, 0.6606935, 0.5259202, 0.7220402, 0.4961188, 0.6104678, 0.6382534, 0.5640892,
   0.678947, 0.4799, 0.7067485, 0.4895536, 0.3975099, 0.3637106, 0.4374363, 0.4025888, 0.4235897, 0.7980289, 0.7040482, 0.6511917, 0.5158498, 0.5425905, 0.6743242, 0.3412251,
   0.7229145, 0.270603, 0.2295602, 0.3118976, 0.4276138, 0.7706104, 0.5593594, 0.5782629, 0.6211178, 0.3658443, 0.537991, 0.5878935, 0.7265644, 0.4710527, 0.6354941, 0.4693199,
   0.6976193, 0.705786, 0.3562602, 0.6454169, 0.4389274, 0.6556811, 0.5611399, 0.5553771, 0.6816639, 0.7560301, 0.4456168, 0.556137, 0.6347839, 0.6213028, 0.5391402, 0.3520751,
   0.6062158, 0.7463235, 0.6151536, 0.5988038, 0.7170211, 0.7746193, 0.3673744, 0.6725835, 0.309763, 0.6093873, 0.4227104, 0.6074405, 0.8366023, 0.6201491, 0.4827814, 0.6560364,
   0.4558543, 0.5288729, 0.3890773, 0.565814, 0.6060897, 0.4923609, 0.4467315, 0.5094869, 0.3534196, 0.4441364, 0.5236883, 0.4360223, 0.5283086, 0.7994178, 0.4112381, 0.3772954,
   0.4833049, 0.3368928, 0.5955597, 0.3056869, 0.6691678, 0.5935131, 0.7213947, 0.4444352, 0.3756624, 0.562533, 0.2027326, 0.4290807, 0.5758462, 0.3083327, 0.5924336, 0.7220997,
   0.7038026, 0.4384872, 0.4539368, 0.545427, 0.7049743, 0.2861402, 0.7857922, 0.5287226, 0.6329471, 0.3741806, 0.5025994, 0.8057786, 0.5867252, 0.3928681, 0.5854315, 0.6774569,
   0.7559059, 0.3819215, 0.6354569, 0.3616999, 0.7605603, 0.75937, 0.5410283, 0.7003638, 0.3724136, 0.4728756, 0.4563702, 0.5299158, 0.365299, 0.8305684, 0.4722044, 0.6294866,
   0.5018969, 0.3775843, 0.7522743, 0.4388637, 0.658979, 0.3775303, 0.7444291, 0.7004179, 0.4050333, 0.7591436, 0.411555, 0.7228453, 0.6355547, 0.5059984, 0.4840147, 0.8773389,
   0.7054, 0.8658863, 0.524063, 0.4879872, 0.6601347, 0.4286462, 0.7593514, 0.6900855, 0.4113984, 0.3669857, 0.4652751, 0.510937, 0.8392143, 0.6487414, 0.6079633, 0.5264956,
   0.611267, 0.423873, 0.5613484, 0.5577068, 0.8089952, 0.4071478, 0.274149, 0.5804687, 0.3211065, 0.7882413, 0.7307424, 0.6021153, 0.4539395, 0.4091816, 0.6402567, 0.6923456,
   0.426743, 0.5580693, 0.4802596, 0.6854378, 0.7463052, 0.639262, 0.5558781, 0.4725796, 0.5695772, 0.664306, 0.6647295, 0.5623565, 0.5934381, 0.5359858, 0.8455086, 0.5439331,
   0.6041781, 0.5561367, 0.701584, 0.678049, 0.5698894, 0.6853093, 0.600571, 0.3413701, 0.4129659, 0.4546353, 0.6240209, 0.6336405, 0.5104489, 0.3822696, 0.5204198, 0.6067168,
   0.5404456, 0.8215621, 0.5923954, 0.7057245, 0.6409951, 0.6792783, 0.524612, 0.727185, 0.7792577, 0.4174018, 0.6479392, 0.6528484, 0.5641339, 0.5290609, 0.5985421, 0.6714622,
   0.3390967, 0.4357703, 0.5443863, 0.5637699, 0.3105257, 0.7393457, 0.2432192, 0.7095966, 0.4571819, 0.6604757, 0.8257883, 0.405081, 0.5590079, 0.7052335, 0.569128, 0.7251913,
   0.454071, 0.6314534, 0.4308085, 0.4530809, 0.543355, 0.5458121, 0.8194065, 0.4111726, 0.5145456, 0.7796236, 0.4243867, 0.8194213, 0.6892205, 0.4413547, 0.4327874, 0.5711975,
   0.597115, 0.7545562, 0.5114116, 0.5664428, 0.4731974, 0.5533313, 0.6965618, 0.4066883, 0.4120643, 0.3951685, 0.6005777, 0.5560675, 0.5746222, 0.6137363, 0.7260675, 0.5699304,
   0.405395, 0.7267117, 0.6077256, 0.5330259, 0.5573567, 0.54627, 0.4881839, 0.5223915, 0.401846, 0.3035213, 0.4909089, 0.5912097, 0.5961797, 0.3086024, 0.7574905, 0.6240034,
   0.7347847, 0.6748076, 0.7256221, 0.5031626, 0.5075825, 0.5781829, 0.4703933, 0.6271462, 0.7655601, 0.7868988, 0.4202415, 0.653452, 0.7414669, 0.3528618, 0.4531401, 0.5257383,
   0.6141474, 0.6324329, 0.6642227, 0.6250347, 0.455102, 0.3793985, 0.6128605, 0.6920396, 0.6600682, 0.5629014, 0.7804375, 0.2981374, 0.736554, 0.6302745, 0.7592577, 0.5067915,
   0.4888603, 0.8396615, 0.6000066, 0.4310804, 0.6308558, 0.512395, 0.5322372, 0.4020371, 0.5709071, 0.3813583, 0.3628092, 0.6170474, 0.716341, 0.5755728, 0.6091496, 0.8033093,
   0.7312191, 0.5615575, 0.4257686, 0.4475192, 0.6986515, 0.4394714, 0.8083031, 0.586195, 0.5274462, 0.5043941, 0.6686964, 0.6175015, 0.6186847, 0.5970171, 0.5564586, 0.7763617,
   0.4648173, 0.4033453, 0.3282853, 0.2626209, 0.4810734, 0.4329648, 0.446929, 0.6747944, 0.5733529, 0.6758223, 0.6430634, 0.6398149, 0.4520176, 0.5127313, 0.6840903, 0.6657078,
   0.8063552, 0.7570779, 0.6438673, 0.6410179, 0.3782109, 0.3662496, 0.5583802, 0.7768154, 0.5935475, 0.7408934, 0.4281054, 0.4339923, 0.3995858, 0.4719934, 0.5677091, 0.3567027,
   0.8049948, 0.5502924, 0.3739655, 0.545099, 0.5510659, 0.440991, 0.3671181, 0.4179545, 0.7324836, 0.4116377, 0.3824829, 0.7964592, 0.4396073, 0.2943256, 0.7155706, 0.4270074,
   0.4543839, 0.8178465, 0.7819721, 0.604487, 0.6322482, 0.66039, 0.4669247, 0.4325232, 0.6880741, 0.6892171, 0.4396365, 0.7679965, 0.4455572, 0.6684806, 0.5626332, 0.498306,
   0.5104495, 0.5428733, 0.695338, 0.6118351, 0.4021419, 0.5739859, 0.5417925, 0.4555877, 0.6087285, 0.5957009, 0.7854926, 0.581679, 0.6408421, 0.7579013, 0.5383523, 0.4478119,
   0.7500665, 0.6171959, 0.5645328, 0.6318677, 0.7190275, 0.5818396, 0.7071713, 0.4095413, 0.4582398, 0.8285626, 0.352374, 0.5830526, 0.5711277, 0.2621573, 0.7295808, 0.2920379,
   0.5639525, 0.6426523, 0.5470071, 0.6632304, 0.6168575, 0.2417469, 0.7447225, 0.6134022, 0.6539511, 0.6296768, 0.4381852, 0.5495708, 0.6849355, 0.7472085, 0.684016, 0.6616727,
   0.5025272, 0.3736244, 0.7970243, 0.6137182, 0.7250807, 0.5002896, 0.3945952, 0.5818251, 0.5526061, 0.4234462, 0.6700217, 0.4426708, 0.5268081, 0.7176365, 0.4823491, 0.5709127,
   0.425303, 0.414335, 0.5533831, 0.3590506, 0.6609995, 0.4187436, 0.5379943, 0.753293, 0.5978461, 0.6348026, 0.7541694, 0.4284154, 0.4798229, 0.539624, 0.6812932, 0.4865983,
   0.6307195, 0.4653556, 0.7332273, 0.7520218, 0.4900163, 0.6254719, 0.4077144, 0.4451218, 0.5295501, 0.7259976, 0.6592581, 0.429546, 0.3967331, 0.7177367, 0.6516553, 0.811015,
   0.8750557, 0.4537391, 0.6626909, 0.4681453, 0.6860272, 0.8211302, 0.6836551, 0.667822, 0.6830915, 0.5561279, 0.7564089, 0.6054509, 0.360465, 0.6320819, 0.5133097, 0.4165506,
   0.4709555, 0.3856291, 0.5179905, 0.3115045, 0.4804176, 0.6749669, 0.79166, 0.7320457, 0.6555775, 0.446545, 0.6531135, 0.5258869, 0.3451302, 0.5769352, 0.3420468, 0.574765,
   0.7407205, 0.4864967, 0.3539194, 0.4521996, 0.5508109, 0.7120224, 0.5300131, 0.6836426, 0.7438526, 0.7583141, 0.685273, 0.4263695, 0.6389767, 0.6308688, 0.514081, 0.5341011,
   0.5254042, 0.5474154, 0.5355863, 0.5639653, 0.5299399, 0.4019518, 0.723273, 0.5560941, 0.5328119, 0.639331, 0.5016514, 0.3462054, 0.6015863, 0.7174625, 0.730557, 0.729256,
   0.6789546, 0.4714822, 0.5810233, 0.59435, 0.4744069, 0.4197456, 0.6012014, 0.7108963, 0.7330425, 0.6955822, 0.4782288, 0.4888072, 0.5530819, 0.5280874, 0.7402111, 0.745891,
   0.5630118, 0.6320263, 0.5127625, 0.665319, 0.449765, 0.5248204, 0.4109189, 0.5906542, 0.6738375, 0.4952714, 0.4965203, 0.6247633, 0.7266248, 0.6685469, 0.4198768, 0.6993144,
   0.3806443, 0.6009809, 0.4560525, 0.7384989, 0.7518035, 0.4906535, 0.4509042, 0.6613594, 0.3970403, 0.7339221, 0.5547423, 0.6352282, 0.7362787, 0.7300569, 0.481951, 0.5820515,
   0.4304248, 0.7838541, 0.3978979, 0.6977153, 0.5729664, 0.616443, 0.6622445, 0.6862014, 0.6619651, 0.4503122, 0.7780297, 0.5618637, 0.6810985, 0.675812, 0.7825505, 0.6298768,
   0.2477287, 0.6401232, 0.4465111, 0.4960042, 0.8406809, 0.7203462, 0.6841803, 0.6304383, 0.7882115, 0.5841148, 0.6558599, 0.519164, 0.332328, 0.3314169, 0.7288246, 0.656242,
   0.617278, 0.2294721, 0.5781021, 0.3880235, 0.5973867, 0.4997421, 0.5281495, 0.4902046, 0.7994499, 0.664729, 0.44441, 0.6742246, 0.7478572, 0.5382483, 0.5883151, 0.487717,
   0.7146761, 0.7496852, 0.527836, 0.6624368, 0.7477744, 0.4844687, 0.5151278, 0.751088, 0.4805065, 0.7967092, 0.6666105, 0.7270604, 0.542706, 0.6437745, 0.4654874, 0.6097364,
   0.7102867, 0.5687051, 0.4357836, 0.6886277, 0.3528112, 0.8439255, 0.5823268, 0.5611922, 0.7440782, 0.6361241, 0.6355895, 0.5286165, 0.5026805, 0.6532122, 0.5888778, 0.5200396,
   0.7377182, 0.5773261, 0.5636056, 0.4215962, 0.8165304, 0.483665, 0.7679082, 0.6930438, 0.7464883, 0.4800379, 0.3842289, 0.7112623, 0.4905313, 0.5826967, 0.272551, 0.4167064,
   0.6927802, 0.6251855, 0.6760861, 0.736023, 0.2670334, 0.4597993, 0.6730818, 0.5126532, 0.3128824, 0.6775116, 0.7839811, 0.6766018, 0.6028121, 0.5694944, 0.6201795, 0.5052806,
   0.3659683, 0.564347, 0.3793217, 0.6817498, 0.6959716, 0.4557948, 0.8144383, 0.5374348, 0.7454901, 0.4955579, 0.4937912, 0.390129, 0.7493978, 0.78068, 0.4488833, 0.6458539,
   0.3756155, 0.5798472, 0.408848, 0.5434489, 0.7911422, 0.3865558, 0.5731422, 0.4036207, 0.655659, 0.495804, 0.5218094, 0.6392913, 0.5686409, 0.7191418, 0.6772919, 0.6530949,
   0.6798023, 0.5203161, 0.3193689, 0.5275416, 0.5332689, 0.4335193, 0.4583257, 0.2663256, 0.5793356, 0.7095366, 0.7616299, 0.4885164, 0.7753963, 0.4759753, 0.3834142, 0.319178,
   0.8467129, 0.8074632, 0.5302931, 0.7752288, 0.5747216, 0.5427237, 0.6189622, 0.5656491, 0.6780871, 0.5709468, 0.7793324, 0.8134, 0.7860659, 0.3770184, 0.3709293, 0.7671018,
   0.3484668, 0.5301867, 0.3494306, 0.7870055, 0.5751986, 0.534909, 0.6125596, 0.6104158, 0.4904085, 0.5897127, 0.4360908, 0.5699076, 0.7071141, 0.3545835, 0.4877048, 0.6449158,
   0.5018259, 0.6628215, 0.4110436, 0.2717203, 0.6959131, 0.4390878, 0.5234196, 0.5509704, 0.5423597, 0.4157363, 0.5490917, 0.4643902, 0.5464567, 0.4371425, 0.78027, 0.6894014,
   0.6822753, 0.6148509, 0.6198801, 0.7115092, 0.6080161, 0.6801066, 0.7492349, 0.5494576, 0.4901418, 0.4966347, 0.3850706, 0.6501121, 0.4293723, 0.6784258, 0.5333016, 0.4474467,
   0.4697594, 0.383694, 0.5955734, 0.4562733, 0.6276647, 0.5236809, 0.3837501, 0.4863293, 0.3786368, 0.6157058, 0.6337156, 0.5913135, 0.4004257, 0.3632081, 0.3330838, 0.5201403,
   0.6968268, 0.2686026, 0.4790033, 0.5862777, 0.5649497, 0.7416857, 0.6925235, 0.4097076, 0.6267534, 0.6149565, 0.4391526, 0.6310705, 0.657051, 0.8494297, 0.4999455, 0.5871324,
   0.4416694, 0.4114006, 0.6684563, 0.4303859, 0.576325, 0.704033, 0.6171988, 0.8162252, 0.499516, 0.7819061, 0.4192508, 0.7264621, 0.8274341, 0.3817813, 0.6440144, 0.3594017,
   0.5772497, 0.2616034, 0.7044025, 0.815701, 0.7071735, 0.5436255, 0.6062164, 0.8469937, 0.5021158, 0.8508047, 0.5853348, 0.5025393, 0.3702375, 0.5222116, 0.4058445, 0.7072908,
   0.8121129, 0.6167544, 0.5077737, 0.4285192, 0.7878038, 0.6564308, 0.6929228, 0.4397261, 0.5461158, 0.6302623, 0.6004511, 0.426443, 0.4245402, 0.3602393, 0.5597454, 0.6203606,
   0.6149064, 0.5213624, 0.777481, 0.7917641, 0.7639784, 0.8006341, 0.6415592, 0.5230417, 0.6103445, 0.410833, 0.8383995, 0.8065277, 0.755492, 0.5521032, 0.6944212, 0.6239588,
   0.4724483, 0.4305591, 0.6210529, 0.8260529, 0.715943, 0.8008028, 0.3860995, 0.3550099, 0.7286348, 0.4695114, 0.4853926, 0.6011465, 0.7240906, 0.5318188, 0.4288515, 0.7448287,
   0.7669123, 0.5773929, 0.6670525, 0.8111596, 0.6503201, 0.5999332, 0.8048798, 0.4732652, 0.6340434, 0.6896495, 0.1377677, 0.5949163, 0.6073884, 0.7390562, 0.5907578, 0.5605373,
   0.4939754, 0.2746232, 0.525626, 0.668626, 0.483192, 0.5374882, 0.3639267, 0.7573772, 0.6268282, 0.6426519, 0.509037, 0.5534235, 0.5599654, 0.5542498, 0.4636532, 0.4301558,
   0.8252366, 0.5472789, 0.6417288, 0.3475257, 0.5007663, 0.8025293, 0.4581217, 0.6135069, 0.6607653, 0.5932671, 0.6794174, 0.4536459, 0.4286141, 0.6009948, 0.3194871, 0.563354,
   0.7461206, 0.7228379, 0.8775643, 0.6641817, 0.5727468, 0.6343246, 0.5195545, 0.7704241, 0.6451159, 0.7458256, 0.2682791, 0.6695316, 0.5480876, 0.2561087, 0.6349009, 0.6014872,
   0.8700478, 0.5863934, 0.4447456, 0.4038174, 0.6628283, 0.6472372, 0.4438925, 0.4424706, 0.5053893, 0.6784979, 0.4516641, 0.6520193, 0.7759264, 0.5594293, 0.4994807, 0.5515043,
   0.5699883, 0.3827318, 0.4650728, 0.589321, 0.4811787, 0.2748263, 0.715082, 0.662481, 0.5323855, 0.4349956, 0.3597828, 0.331158, 0.6389135, 0.7473617, 0.4475488, 0.3450048,
   0.5184405, 0.5693467, 0.5869451, 0.5831883, 0.4105916, 0.4561599, 0.6104755, 0.3665714, 0.523874, 0.6296047, 0.7427318, 0.649162, 0.6526215, 0.279373, 0.4646268, 0.6233535,
   0.4151904, 0.6855432, 0.8120047, 0.6848913, 0.7254183, 0.5471807, 0.4228504, 0.5279055, 0.7754142, 0.3814687, 0.3156562, 0.6342406, 0.3563948, 0.8024913, 0.7403525, 0.5836576,
   0.4176607, 0.4575817, 0.750093, 0.5282692, 0.5703263, 0.8215775, 0.7824213, 0.3879355, 0.3909349, 0.6348119, 0.4447982, 0.4494787, 0.7639299, 0.6520895, 0.5444533, 0.55185,
   0.7395405, 0.5923092, 0.6297607, 0.3660293, 0.7120856, 0.4306899, 0.6480236, 0.3682591, 0.5311753, 0.8335879, 0.6979539, 0.3837602, 0.5617609, 0.6299077, 0.5528587, 0.3459069,
   0.7362008, 0.5780589, 0.5324204, 0.5754997, 0.6824899, 0.5963818, 0.4857044, 0.5722085, 0.5095429, 0.3337377, 0.5609088, 0.5951724, 0.5931934, 0.4687876, 0.5125757, 0.2049715,
   0.7664606, 0.7260941, 0.3208345, 0.5066417, 0.6897446, 0.8039497, 0.6761979, 0.6264274, 0.5432824, 0.5723406, 0.5772529, 0.5510094, 0.6089525, 0.4870746, 0.7406381, 0.3129362,
   0.5406131, 0.6643608, 0.6871575, 0.5417314, 0.4899984, 0.6033515, 0.4436905, 0.5582619, 0.3197115, 0.6464259, 0.5988374, 0.4821645, 0.7583899, 0.6905464, 0.6591873, 0.4261808,
   0.6510602, 0.5199972, 0.5395835, 0.7033581, 0.3044185, 0.5476158, 0.5117987, 0.5759178, 0.7168416, 0.5934864, 0.4595124, 0.3459749, 0.3955545, 0.6565651, 0.7623948, 0.6830022,
   0.3370274, 0.6297598, 0.6638605, 0.4705428, 0.7125891, 0.5829805, 0.7835557, 0.6586428, 0.7843081, 0.312724, 0.644439, 0.5289263, 0.4740624, 0.2236951, 0.3896769, 0.6966987,
   0.5697752, 0.5767186, 0.6363111, 0.5627161, 0.5101241, 0.3955616, 0.680821, 0.7651683, 0.5492688, 0.8304909, 0.8481992, 0.5836921, 0.6407685, 0.5196625, 0.6895413, 0.4965403,
   0.8488715, 0.7874042, 0.7102251, 0.7184695, 0.5623818, 0.4075544, 0.5208309, 0.6856059, 0.3996018, 0.800061, 0.5988335, 0.5723026, 0.6563458, 0.6250783, 0.6612592, 0.6589245,
   0.5479233, 0.4495826, 0.7739871, 0.4834207, 0.7838703, 0.8132623, 0.7215841, 0.6685195, 0.6273036, 0.6962161, 0.6115619, 0.3121793, 0.4153307, 0.4692579, 0.6148556, 0.4108883,
   0.5045618, 0.2496338, 0.4582122, 0.4820563, 0.4344483, 0.6268394, 0.2841273, 0.676026, 0.6126297, 0.6349723, 0.7696797, 0.3538515, 0.6430855, 0.6287127, 0.5880294, 0.5478197,
   0.6374784, 0.2721959, 0.5703186, 0.7251791, 0.5847009, 0.54243, 0.4573835, 0.4463646, 0.4003477, 0.798519, 0.511819, 0.439993, 0.542837, 0.5051851, 0.6492102, 0.6062633,
   0.4531183, 0.5841295, 0.4478929, 0.5892971, 0.5068982, 0.5325804, 0.4822441, 0.5836083, 0.7973302, 0.7285872, 0.5625192, 0.4383606, 0.545046, 0.6106585, 0.5256572, 0.5281926,
   0.6508661, 0.3186148, 0.7973958, 0.3455182, 0.6624113, 0.5022818, 0.7194396, 0.4361784, 0.5766162, 0.4247319, 0.3172613, 0.4476684, 0.8516952, 0.6005597, 0.7180158, 0.5270927,
   0.3618994, 0.6520355, 0.728532, 0.7286505, 0.536138, 0.6202037, 0.7827698, 0.7594529, 0.5327888, 0.6534212, 0.3382951, 0.5866782, 0.6221953, 0.6240098, 0.6772259, 0.5064002,
   0.8047365, 0.736547, 0.6153511, 0.3217439, 0.6653289, 0.7893279, 0.6968343, 0.5762501, 0.5733424, 0.5836968, 0.5045983, 0.31863, 0.505291, 0.7112874, 0.6618412, 0.3713111,
   0.5596702, 0.602239, 0.6338866, 0.3226281, 0.6413512, 0.7336363, 0.6289908, 0.5495901, 0.8313892, 0.7168746, 0.835566, 0.546828, 0.3499422, 0.2374865, 0.7568075, 0.5295548,
   0.6093782, 0.4515283, 0.6439093, 0.4072923, 0.4537716, 0.5622578, 0.28142, 0.4883653, 0.4505633, 0.6437963, 0.6947706, 0.4295219, 0.7538475, 0.4075476, 0.5579873, 0.7565429,
   0.776606, 0.6467375, 0.4895302, 0.4948207, 0.7569073, 0.4517398, 0.6075657, 0.2620806, 0.6874092, 0.7839833, 0.8253525, 0.7055089, 0.6201755, 0.4670484, 0.3767015, 0.5071714,
   0.4315033, 0.5401801, 0.6074421, 0.2997459, 0.4114282, 0.5098868, 0.7527564, 0.5727857, 0.710559, 0.5295364, 0.5214878, 0.6498038, 0.6001417, 0.4261746, 0.7679163, 0.7091989,
   0.5122322, 0.7124417, 0.6226378, 0.8178701, 0.6556801, 0.2953118, 0.5192205, 0.6258811, 0.6172062, 0.810643, 0.6939148, 0.304679, 0.6729931, 0.5186019, 0.5286745, 0.6929569,
   0.7301877, 0.5535205, 0.575113, 0.70307, 0.6128945, 0.4428042, 0.3581888, 0.6714699, 0.4903463, 0.5351251, 0.7243225, 0.6008689, 0.6841093, 0.7809244, 0.6311024, 0.5496687,
   0.5146495, 0.2070381, 0.6000126, 0.5768633, 0.689235, 0.3962289, 0.6377611, 0.5574638, 0.7022016, 0.1981199, 0.3299035, 0.5563997, 0.5035045, 0.5756463, 0.6123272, 0.6340519,
   0.3794418, 0.9046508, 0.5394765, 0.6419821, 0.5255566, 0.6689497, 0.3676565, 0.6706297, 0.5767101, 0.5932216, 0.6788617, 0.32912, 0.5128368, 0.3533095, 0.5640001, 0.5221539,
   0.448694, 0.509546, 0.6620071, 0.585567, 0.4886043, 0.5766245, 0.5722097, 0.5450203, 0.5248837, 0.6838753, 0.5637431, 0.7207497, 0.568155, 0.7097623, 0.5868823, 0.6168267,
   0.5505694, 0.6155282, 0.8192159, 0.8015293, 0.6754046, 0.517288, 0.7478717, 0.778826, 0.6707564, 0.5050729, 0.5663493, 0.5566719, 0.7631604, 0.3606666, 0.4101757, 0.8077502,
   0.6285396, 0.6078773, 0.5702074, 0.387849, 0.6172726, 0.2148171, 0.5791667, 0.6734299, 0.758539, 0.5132027, 0.7262889, 0.479391, 0.5031313, 0.4185135, 0.4447825, 0.6124026,
   0.7843838, 0.4128188, 0.600936, 0.6824035, 0.636244, 0.7690356, 0.5434332, 0.5743314, 0.5407493, 0.808089, 0.4852639, 0.5629975, 0.6512353, 0.7679738, 0.8073707, 0.7064276,
   0.7656859, 0.571342, 0.5861324, 0.8097497, 0.314329, 0.2308506, 0.3260266, 0.3396868, 0.5244858, 0.3860957, 0.5346174, 0.5612944, 0.7686557, 0.7204765, 0.4482294, 0.5351909,
   0.3723073, 0.7530615, 0.7378083, 0.3474647, 0.6613401, 0.4922543, 0.5896361, 0.4153519, 0.4148595, 0.6033776, 0.4198468, 0.3891765, 0.3455796, 0.7924554, 0.8102607, 0.6775544,
   0.2854678, 0.4361096, 0.71362, 0.3379886, 0.6639066, 0.4665043, 0.7898792, 0.4173149, 0.4076293, 0.2845268, 0.7478538, 0.4412783, 0.6336603, 0.526248, 0.5249577, 0.6695395,
   0.4242033, 0.3941425, 0.478735, 0.7081966, 0.4032668, 0.4314773, 0.6262763, 0.6704134, 0.5192814, 0.5382098, 0.7393528, 0.7355442, 0.4459152, 0.7368444, 0.6153094, 0.5643185,
   0.6681975, 0.7899709, 0.6328628, 0.5879356, 0.5729942, 0.5058882, 0.5716105, 0.5363044, 0.7285073, 0.4922355, 0.3256971, 0.3563339, 0.7020724, 0.5058973, 0.4581605, 0.4230413,
   0.5853183, 0.7883905, 0.7970634, 0.6448333, 0.6553083, 0.7262043, 0.5442835, 0.7263371, 0.6128219, 0.4652959, 0.7317215, 0.3787895, 0.7370284, 0.6937063, 0.6957099, 0.7502882,
   0.6270005, 0.5794789, 0.5589461, 0.6128448, 0.5761806, 0.5075324, 0.5583242, 0.4542445, 0.5347781, 0.4934945, 0.7238138, 0.3241417, 0.6193367, 0.8261967, 0.5588629, 0.7134709,
   0.5124041, 0.5600784, 0.269853, 0.5655008, 0.4691078, 0.506946, 0.4825331, 0.3907888, 0.4928994, 0.5248659, 0.6051095, 0.4185801, 0.6133683, 0.4964032, 0.6392157, 0.7041505,
   0.4308896, 0.4936126, 0.7836035, 0.6014798, 0.2817791, 0.5124264, 0.5249704, 0.6033258, 0.8365315, 0.6051863, 0.6306095, 0.3314926, 0.7090221, 0.5691987, 0.7786748, 0.628506,
   0.5630906, 0.5458944, 0.6650127, 0.611859, 0.5853465, 0.4134985, 0.7785304, 0.6761623, 0.5118118, 0.5322086, 0.4332213, 0.8338681, 0.7395546, 0.675487, 0.8366801, 0.743464,
   0.7105756, 0.678297, 0.6628989, 0.6183544, 0.6118103, 0.5924379, 0.7717007, 0.7915829, 0.7069638, 0.7515261, 0.5677713, 0.6986518, 0.6143985, 0.5602584, 0.6253185, 0.7553852,
   0.3878841, 0.3495791, 0.7372118, 0.800777, 0.3948349, 0.5285044, 0.6890472, 0.5868132, 0.4096398, 0.4497614, 0.4212278, 0.716928, 0.4851862, 0.5028498, 0.787321, 0.6305658,
   0.4669542, 0.652273, 0.6578436, 0.5349079, 0.8244402, 0.8632094, 0.6852043, 0.7261394, 0.5690805, 0.3075077, 0.677967, 0.5005275, 0.3531245, 0.7701267, 0.2805583, 0.8471553,
   0.583283, 0.5286318, 0.5502725, 0.6419142, 0.8010405, 0.5038741, 0.5547315, 0.5925633, 0.4084803, 0.7422226, 0.5016617, 0.7624649, 0.3593408, 0.6375713, 0.5530835, 0.646787,
   0.7368249, 0.7438961, 0.592525, 0.6308315, 0.4416738, 0.4453405, 0.656386, 0.2887498, 0.6647406, 0.4908662, 0.8265909, 0.7523066, 0.4933967, 0.5247388, 0.3418621, 0.7143342,
   0.7041922, 0.5151039, 0.5132669, 0.5766309, 0.4459431, 0.4663388, 0.3933327, 0.4224091, 0.7373408, 0.4499096, 0.5197989, 0.4239802, 0.5873441, 0.2301213, 0.533482, 0.4866235,
   0.5129346, 0.6645766, 0.6580554, 0.5181419, 0.2554051, 0.6918595, 0.6777602, 0.6599768, 0.6632611, 0.3628167, 0.7339643, 0.5913339, 0.7535208, 0.5429115, 0.6636843, 0.6242515,
   0.7606204, 0.5951583, 0.3735683, 0.4432555, 0.6446608, 0.7658855, 0.6232772, 0.4557076, 0.5151449, 0.7471099, 0.7275786, 0.5039139, 0.4405991, 0.624274, 0.5309591, 0.3408318,
   0.8436536, 0.6103581, 0.5213337, 0.7016418, 0.407297, 0.759021, 0.7230651, 0.7810726, 0.5767831, 0.6560317, 0.6889026, 0.6730904, 0.7515662, 0.5169654, 0.5421842, 0.8237325,
   0.6319706, 0.772726, 0.5662193, 0.6247695, 0.6528061, 0.3675978, 0.6285139, 0.5795821, 0.4863984, 0.7799346, 0.5346462, 0.6534419, 0.5644607, 0.5200452, 0.5436559, 0.5756782,
   0.3976912, 0.3401738, 0.6209888, 0.745551, 0.8065702, 0.7268789, 0.5570472, 0.7002262, 0.556663, 0.8049818, 0.5290837, 0.3783557, 0.4437074, 0.6445063, 0.3809187, 0.5497226,
   0.6063251, 0.4176615, 0.5209117, 0.4899085, 0.5646163, 0.6982705, 0.7060551, 0.6576994, 0.643295, 0.4153923, 0.2234208, 0.6398206, 0.435026, 0.5273024, 0.5220117, 0.547372,
   0.7220896, 0.7761635, 0.3439574, 0.5754095, 0.7551523, 0.4914735, 0.4637564, 0.4045061, 0.6676998, 0.2197146, 0.6308742, 0.6246325, 0.6805518, 0.424937, 0.6430808, 0.7105692,
   0.6566011, 0.2338061, 0.5870265, 0.5706439, 0.5009919, 0.5336802, 0.4251769, 0.6219831, 0.6748127, 0.8024396, 0.2763185, 0.5636626, 0.4062564, 0.5833493, 0.7514404, 0.7146067,
   0.4465353, 0.4635951, 0.5641384, 0.6416895, 0.7995776, 0.3079756, 0.7448178, 0.4925667, 0.8002209, 0.5299562, 0.5198814, 0.5825091, 0.7019193, 0.5843259, 0.5266114, 0.5192622,
   0.7503972, 0.3324763, 0.7840167, 0.5881336, 0.6059788, 0.6201599, 0.5637498, 0.4453428, 0.4933562, 0.6601871, 0.3426814, 0.7156109, 0.7294704, 0.5982794, 0.6740174, 0.6049427,
   0.4969912, 0.4000721, 0.5233822, 0.770954, 0.6807235, 0.2851848, 0.6360695, 0.7036974, 0.4224422, 0.6572307, 0.4663044, 0.6479672, 0.4018216, 0.5629511, 0.5076939, 0.7781166,
   0.6333305, 0.5279108, 0.4083719, 0.4688038, 0.7988627, 0.7300071, 0.4400182, 0.5138553, 0.632878, 0.254114, 0.7541555, 0.4976835, 0.4686511, 0.4583669, 0.5407434, 0.7272366,
   0.3588758, 0.3990622, 0.5620461, 0.3617838, 0.5295053, 0.7382177, 0.7991818, 0.5217361, 0.7953582, 0.5203541, 0.6369287, 0.6632586, 0.6760402, 0.6257179, 0.7256719, 0.8588669,
   0.5476346, 0.7742298, 0.6170389, 0.4134864, 0.4460689, 0.6891088, 0.6259266, 0.7284349, 0.4062574, 0.2716972, 0.6852372, 0.5162429, 0.63202, 0.3058746, 0.8019394, 0.4885343,
   0.7900543, 0.6443347, 0.6549824, 0.540379, 0.6705323, 0.405165, 0.7173659, 0.6250752, 0.437281, 0.2843119, 0.792457, 0.6643146, 0.5155805, 0.5137224, 0.5804649, 0.5071273,
   0.6546673, 0.572743, 0.522794, 0.5560716, 0.3701018, 0.4923477, 0.5798243, 0.6219367, 0.7786598, 0.6237453, 0.364973, 0.4965482, 0.7487032, 0.8373796, 0.7649774, 0.4768732,
   0.3481344, 0.4650815, 0.5579067, 0.5443398, 0.3096854, 0.5384934, 0.4404345, 0.8332585, 0.5088086, 0.5666221, 0.5090738, 0.5527342, 0.6986718, 0.5726272, 0.6352867, 0.4911256,
   0.6057477, 0.6084517, 0.3152073, 0.6459974, 0.6915323, 0.5463579, 0.3523645, 0.786544, 0.3911063, 0.5581496, 0.3998785, 0.4990752, 0.3894494, 0.8070621, 0.4338407, 0.8358911,
   0.3571269, 0.6032266, 0.6820974, 0.4176372, 0.6074612, 0.4218376, 0.6551743, 0.6676632, 0.3650915, 0.710482, 0.5746559, 0.5678402, 0.8052337, 0.6350165, 0.5660447, 0.5683073,
   0.4322417, 0.6363449, 0.3968443, 0.5400142, 0.6649966, 0.5221774, 0.3985911, 0.7529341, 0.8764123, 0.3767027, 0.6516764, 0.7945288, 0.6552636, 0.5198953, 0.4026213, 0.7191185,
   0.3066114, 0.626184, 0.737196, 0.5340031, 0.7131626, 0.7174023, 0.8243211, 0.4022133, 0.427741, 0.5667436, 0.7063234, 0.5579534, 0.6134155, 0.601231, 0.7402838, 0.669012,
   0.6106982, 0.6662781, 0.599172, 0.6163875, 0.5067935, 0.434999, 0.5756132, 0.7555634, 0.7181192, 0.6908481, 0.6390301, 0.3461877, 0.5168611, 0.3456053, 0.5968745, 0.4980158,
   0.6508721, 0.4324632, 0.5633709, 0.2928811, 0.5792661, 0.3753667, 0.6187986, 0.7129453, 0.7264972, 0.7385484, 0.6851693, 0.8265871, 0.3825114, 0.5309247, 0.5821301, 0.5769709,
   0.7047682, 0.7601118, 0.4135036, 0.3078967, 0.6123416, 0.4908739, 0.7890607, 0.6611071, 0.6149235, 0.7885001, 0.393498, 0.5947652, 0.5052951, 0.6757783, 0.7881994, 0.5482119,
   0.5671259, 0.4490006, 0.7234433, 0.4507947, 0.2743761, 0.3070981, 0.2841091, 0.5840622, 0.2921488, 0.659881, 0.4939628, 0.5323308, 0.509307, 0.7326155, 0.4949429, 0.5748379,
   0.5234985, 0.5731823, 0.3834852, 0.6017708, 0.6389494, 0.6671429, 0.4331776, 0.4260544, 0.6710026, 0.5652467, 0.7234715, 0.7695017, 0.5556827, 0.7293701, 0.5359936, 0.3043908,
   0.6116922, 0.7355084, 0.7677449, 0.4560944, 0.6981688, 0.512083, 0.6559956, 0.7328457, 0.7605576, 0.7245162, 0.7705708, 0.3784356, 0.6629152, 0.746472, 0.772839, 0.4182638,
   0.4324895, 0.4998347, 0.4431294, 0.5688301, 0.6027248, 0.3771568, 0.4817269, 0.7322887, 0.4360615, 0.5723083, 0.6459819, 0.5608437, 0.4974442, 0.7636073, 0.428456, 0.2750259,
   0.4966024, 0.4573082, 0.5471733, 0.7675785, 0.4751201, 0.4713618, 0.5145924, 0.6679971, 0.6502165, 0.6692283, 0.4218733, 0.7937545, 0.7565567, 0.7068312, 0.577226, 0.629286,
   0.699516, 0.7924079, 0.6798775, 0.4234847, 0.5784975, 0.7340871, 0.7408038, 0.6489398, 0.7882138, 0.5450931, 0.6643636, 0.5565388, 0.5109041, 0.6232454, 0.5322121, 0.7257321,
   0.549302, 0.6448842, 0.3904295, 0.6300157, 0.7037475, 0.5225963, 0.626602, 0.4348705, 0.5858158, 0.6355118, 0.2553814, 0.6732577, 0.7614998, 0.6636109, 0.7843157, 0.4984273,
   0.4967332, 0.7978094, 0.7459728, 0.7013688, 0.2719289, 0.5335098, 0.5431853, 0.5388439, 0.5637167, 0.6047091, 0.7906987, 0.6533229, 0.5332047, 0.4316469, 0.4632192, 0.427734,
   0.4527553, 0.6387409, 0.661809, 0.6923798, 0.3650572, 0.5765148, 0.3806288, 0.6492465, 0.4985285, 0.5798549, 0.73022, 0.3924194, 0.8463055, 0.5384111, 0.652505, 0.550362,
   0.5642977, 0.3804156, 0.5071982, 0.6249889, 0.2635372, 0.3503417, 0.4459846, 0.619903, 0.706196, 0.4770447, 0.4710793, 0.5523275, 0.5066118, 0.4825773, 0.5828041, 0.3714079,
   0.5619938, 0.4477465, 0.8340589, 0.7473275, 0.5047108, 0.3410213, 0.3806985, 0.3189779, 0.5561873, 0.6492652, 0.5348909, 0.4995803, 0.5705201, 0.5441426, 0.5217876, 0.5573653,
   0.5863255, 0.674433, 0.4534187, 0.5326828, 0.4629434, 0.649666, 0.8518689, 0.7319281, 0.5407152, 0.4984512, 0.4246027, 0.7234069, 0.4559456, 0.6015142, 0.6278157, 0.44304,
   0.4989866, 0.7614687, 0.2834294, 0.7036145, 0.3944832, 0.7902229, 0.6193568, 0.7073343, 0.4414838, 0.5127054, 0.5206588, 0.7511478, 0.4719386, 0.7530117, 0.7459145, 0.3121418,
   0.7296572, 0.5997586, 0.7289975, 0.5935507, 0.5324841, 0.4537527, 0.3863418, 0.6108987, 0.6736364, 0.2140419, 0.497869, 0.669186, 0.3836666, 0.3833231, 0.3844129, 0.6393553,
   0.5148417, 0.4290364, 0.5939401, 0.6135015, 0.4104666, 0.7532458, 0.489482, 0.4745377, 0.4860811, 0.717913, 0.6164445, 0.5378801, 0.5737091, 0.7966771, 0.7980682, 0.7314703,
   0.3800887, 0.6837007, 0.6116834, 0.7511066, 0.3960173, 0.647481, 0.5301092, 0.7410827, 0.5350015, 0.5842389, 0.4143203, 0.3890689, 0.5884748, 0.6456145, 0.5904392, 0.597837,
   0.6011134, 0.4715829, 0.4093837, 0.4929839, 0.4464496, 0.630387, 0.4015675, 0.5340863, 0.7625145, 0.5191802, 0.5906399, 0.5857512, 0.2635701, 0.7009884, 0.4041077, 0.3762455,
   0.611654, 0.7655894, 0.3747709, 0.632946, 0.8515542, 0.3326994, 0.7652984, 0.5249144, 0.8344616, 0.6103746, 0.5005657, 0.7018188, 0.7128066, 0.7980329, 0.5925859, 0.3928381,
   0.3150977, 0.7995872, 0.7527759, 0.7574571, 0.3480198, 0.4881915, 0.6039711, 0.4825005, 0.6718729, 0.3670296, 0.6391264, 0.6074111, 0.6980042, 0.6138342, 0.6818919, 0.6772743,
   0.5955108, 0.8765841, 0.5198045, 0.5129163, 0.8028777, 0.700367, 0.3946103, 0.595857, 0.7413083, 0.743719, 0.7262858, 0.385931, 0.3165059, 0.5583702, 0.4844477, 0.4454401,
   0.770813, 0.5519503, 0.7274762, 0.3756114, 0.8053078, 0.5422801, 0.4710183, 0.4805709, 0.5437214, 0.4706469, 0.7907032, 0.4050014, 0.7916216, 0.4505942, 0.559526, 0.2579523,
   0.6296954, 0.741637, 0.4160177, 0.7128874, 0.6457039, 0.657998, 0.6277745, 0.610292, 0.5886372, 0.5150337, 0.5811496, 0.1497688, 0.5551602, 0.5162749, 0.4253113, 0.8470554,
   0.400911, 0.68916, 0.7034429, 0.6309471, 0.550332, 0.6580345, 0.6860897, 0.5100505, 0.5600608, 0.282905, 0.6557635, 0.4260494, 0.4528923, 0.7436807, 0.4301699, 0.4392846,
   0.6675879, 0.6087223, 0.7642905, 0.3822686, 0.6878955, 0.5299817, 0.4205905, 0.3436738, 0.5900366, 0.3382602, 0.6124771, 0.3364477, 0.4316234, 0.4575261, 0.3574754, 0.6931652,
   0.5062885, 0.3981268, 0.5111132, 0.518146, 0.444351, 0.6428725, 0.4344262, 0.5604411, 0.5747489, 0.6442201, 0.7258179, 0.554589, 0.8368403, 0.6372918, 0.5548298, 0.5049745,
   0.6670969, 0.5605826, 0.6806608, 0.7738576, 0.5225014, 0.4895917, 0.7311649, 0.5662338, 0.4986736, 0.5463941, 0.4031917, 0.7506363, 0.7261763, 0.5744945, 0.7686712, 0.4517828,
   0.4357993, 0.4887761, 0.6061708, 0.6141065, 0.3893764, 0.5985232, 0.6441112, 0.4992805, 0.4950939, 0.7704455, 0.5857482, 0.7253808, 0.618212, 0.5842704, 0.6834764, 0.8434016,
   0.7563929, 0.6651285, 0.6009105, 0.6697816, 0.3643483, 0.8305758, 0.563535, 0.4271584, 0.6539745, 0.3865741, 0.7785389, 0.4164235, 0.8242176, 0.6914327, 0.6577316, 0.4718128,
   0.5137436, 0.5942389, 0.717139, 0.6344901, 0.440524, 0.7476055, 0.5944146, 0.5368269, 0.7682006, 0.4752886, 0.7031388, 0.5377374, 0.6299886, 0.7130005, 0.4417163, 0.627098,
   0.7840458, 0.4239794, 0.4993972, 0.6583039, 0.6263831, 0.6941326, 0.7342879, 0.5857657, 0.5968514, 0.5158707, 0.7987922, 0.7334749, 0.382975, 0.6056379, 0.5851321, 0.3958767,
   0.3622383, 0.6108083, 0.6155749, 0.6522605, 0.6386213, 0.6695881, 0.6563208, 0.7592443, 0.6424397, 0.6373175, 0.6576204, 0.6068906, 0.5006675, 0.5557465, 0.6487914, 0.4320109,
   0.7042018, 0.4400186, 0.8571804, 0.4174316, 0.5763867, 0.4413464, 0.6331043, 0.6537382, 0.6655844, 0.6849456, 0.4845301, 0.5533003, 0.6862141, 0.6500133, 0.4137834, 0.8093405,
   0.4187173, 0.5246937, 0.7338749, 0.5010383, 0.714556, 0.7599065, 0.5503349, 0.8903382, 0.6665301, 0.7638273, 0.4272486, 0.6054499, 0.5619978, 0.618803, 0.7128204, 0.6003109,
   0.8657205, 0.7271723, 0.4000212, 0.4783753, 0.3934603, 0.7615151, 0.4446804, 0.2906968, 0.7899009, 0.7194645, 0.7819958, 0.5853172, 0.5115232, 0.593288, 0.4880995, 0.6480075,
   0.7463557, 0.6505937, 0.4091793, 0.7697508, 0.4399171, 0.6802402, 0.7385613, 0.3911243, 0.5732692, 0.7009517, 0.8403061, 0.528876, 0.5931449, 0.4335065, 0.7559967, 0.7561225,
   0.7611899, 0.3762489, 0.538551, 0.7783144, 0.7740128, 0.405029, 0.4897625, 0.7581134, 0.2596267, 0.5149087, 0.5278006, 0.7633176, 0.7463796, 0.6750152, 0.6747823, 0.7405879,
   0.5330986, 0.5865813, 0.5469205, 0.7703531, 0.6840634, 0.4026285, 0.6728144, 0.5086879, 0.2519456, 0.5675734, 0.5310158, 0.6348155, 0.66253, 0.6395649, 0.7234419, 0.7097583,
   0.743776, 0.6895123, 0.7315774, 0.4472494, 0.4959929, 0.5716481, 0.6820347, 0.7405199, 0.6449108, 0.4163636, 0.5285324, 0.5350273, 0.6920316, 0.7630354, 0.6127811, 0.6435415,
   0.4741791, 0.5942362, 0.7047261, 0.7717007, 0.6576225, 0.5032134, 0.5309075, 0.7536178, 0.4803193, 0.4992274, 0.7838813, 0.3739253, 0.4574842, 0.6441152, 0.61964, 0.7095418,
   0.5471727, 0.7439478, 0.5488774, 0.4207397, 0.5779204, 0.6333419, 0.8010043, 0.3061936, 0.4223433, 0.8036935, 0.565556, 0.4067857, 0.5659348, 0.5544991, 0.4643191, 0.6088884,
   0.7758979, 0.4526196, 0.5686276, 0.6475803, 0.3361727, 0.7156626, 0.6935773, 0.4272118, 0.3100317, 0.6428732, 0.5292112, 0.629006, 0.5922685, 0.765932, 0.5151257, 0.6240488,
   0.6713102, 0.7325374, 0.4603367, 0.5784302, 0.4826576, 0.4620917, 0.665965, 0.4067045, 0.4635053, 0.3739541, 0.6298463, 0.5467143, 0.5217369, 0.386457, 0.4783158, 0.620684,
   0.5296655, 0.4259039, 0.5739121, 0.5080551, 0.5966373, 0.8624723, 0.3926683, 0.5209004, 0.6492159, 0.7661879, 0.5830455, 0.6102011, 0.3013719, 0.6790521, 0.7173514, 0.7085797,
   0.6435101, 0.7003208, 0.6410949, 0.694689, 0.3669449, 0.3985481, 0.5754625, 0.5949081, 0.6408122, 0.4013946, 0.3796021, 0.6235358, 0.6072047, 0.4054122, 0.7004988, 0.633255,
   0.5478948, 0.8126869, 0.3733281, 0.6902422, 0.3197419, 0.668646, 0.2085762, 0.5845017, 0.4817667, 0.3070985, 0.8182371, 0.4359502, 0.5112837, 0.6360082, 0.4615892, 0.5138236,
   0.5725707, 0.3946078, 0.5094089, 0.5645645, 0.6908279, 0.6282759, 0.5606096, 0.4662501, 0.7785965, 0.4941568, 0.4952699, 0.6566573, 0.5516575, 0.7274848, 0.7120567, 0.6687906,
   0.752122, 0.5686114, 0.6073178, 0.3204281, 0.5205821, 0.5671027, 0.5143766, 0.6944669, 0.3848483, 0.6956998, 0.5122504, 0.5768881, 0.5698968, 0.4049697, 0.5667018, 0.6504562,
   0.4599077, 0.6394441, 0.4731973, 0.521897, 0.5467154, 0.8126013, 0.7384334, 0.3675146, 0.7200155, 0.7782155, 0.2877196, 0.4490944, 0.6460927, 0.5686998, 0.3277804, 0.5271121,
   0.5803643, 0.5619245, 0.533958, 0.8304386, 0.5721334, 0.5099343, 0.7339482, 0.3829693, 0.7722046, 0.6666927, 0.5898702, 0.4305885, 0.28611, 0.669544, 0.3531661, 0.6247441,
   0.7760257, 0.3903929, 0.3698695, 0.7193034, 0.5659952, 0.7518907, 0.4722859, 0.3337736, 0.7411838, 0.7309036, 0.6110342, 0.2908333, 0.425842, 0.4069428, 0.6043128, 0.6729453,
   0.6365656, 0.4793146, 0.6111435, 0.6704531, 0.3498408, 0.7999128, 0.6031205, 0.3666908, 0.7808621, 0.7000531, 0.482632, 0.3055994, 0.2069892, 0.3787752, 0.6928278, 0.6294799,
   0.5980879, 0.7133954, 0.2680933, 0.2672514, 0.7878141, 0.6751791, 0.6597351, 0.364558, 0.5329769, 0.5388875, 0.4409953, 0.5779415, 0.6341846, 0.5365285, 0.6459429, 0.6393782,
   0.7512433, 0.5429235, 0.4115445, 0.6236849, 0.62183, 0.3437876, 0.531858, 0.6127521, 0.5217381, 0.4461595, 0.342898, 0.6964721, 0.362598, 0.2597253, 0.4968645, 0.509746,
   0.569507, 0.560533, 0.5532311, 0.7625828, 0.4951847, 0.606639, 0.5068166, 0.7806841, 0.7717645, 0.4689767, 0.8183382, 0.5443292, 0.5944581, 0.5845086, 0.7469691, 0.641985,
   0.6179541, 0.4377414, 0.5313043, 0.5441992, 0.7975634, 0.6045917, 0.622601, 0.6706572, 0.8634441, 0.5017763, 0.6469981, 0.7960379, 0.5029228, 0.7998042, 0.2895249, 0.6498648,
   0.3092745, 0.5638463, 0.4618382, 0.3550394, 0.6250466, 0.6132438, 0.6052323, 0.5273274, 0.2992096, 0.6119863, 0.846562, 0.3134758, 0.6589899, 0.5607203, 0.5208196, 0.6871638,
   0.5862256, 0.5033783, 0.3638552, 0.4800555, 0.5254278, 0.7085483, 0.3889568, 0.7775956, 0.6988816, 0.633428, 0.4696488, 0.6880141, 0.5609344, 0.5051113, 0.2540909, 0.6492247,
   0.7830428, 0.5612676, 0.4084936, 0.7108979, 0.5457691, 0.5118732, 0.7278772, 0.6526608, 0.634612, 0.5527253, 0.7740691, 0.5780103, 0.5462795, 0.7381143, 0.5056001, 0.2687919,
   0.5149384, 0.7487118, 0.5564529, 0.6445109, 0.6118723, 0.3393405, 0.6639317, 0.3046929, 0.6927559, 0.5540053, 0.5245766, 0.4550158, 0.5886585, 0.7142441, 0.7662722, 0.6634787,
   0.8155769, 0.7186396, 0.6212004, 0.3159895, 0.6173683, 0.4826747, 0.6482715, 0.451149, 0.4909236, 0.73457, 0.4144203, 0.6067109, 0.6999236, 0.5832934, 0.5922004, 0.3350915,
   0.2596537, 0.6159937, 0.648909, 0.4169791, 0.4310839, 0.5546743, 0.7037373, 0.4749056, 0.7640322, 0.7511929, 0.6521097, 0.6086717, 0.497316, 0.7384968, 0.2552276, 0.512566,
   0.6439732, 0.8203589, 0.664932, 0.3855263, 0.6825675, 0.4899585, 0.6135741, 0.7159696, 0.3216885, 0.7136161, 0.6979581, 0.5258448, 0.5664907, 0.324813, 0.4790462, 0.6810737,
   0.5531377, 0.7694806, 0.8059525, 0.4982359, 0.2519468, 0.5714745, 0.5365199, 0.4366533, 0.4634238, 0.2623682, 0.6681332, 0.6880949, 0.445885, 0.7129234, 0.4819363, 0.5168849,
   0.6039575, 0.5929513, 0.5509471, 0.6310321, 0.7214829, 0.5189298, 0.7175778, 0.597588, 0.64838, 0.5331104, 0.6757478, 0.7533485, 0.5934322, 0.657975, 0.6723813, 0.8280831,
   0.587984, 0.7587439, 0.6680708, 0.5446173, 0.5459459, 0.6629143, 0.4813678, 0.3494094, 0.7265682, 0.6782274, 0.6954759, 0.6333499, 0.4362233, 0.5795771, 0.4990681, 0.6990286,
   0.5671974, 0.7102609, 0.6914101, 0.6472974, 0.5442704, 0.661053, 0.6071064, 0.8161213, 0.6198034, 0.5605452, 0.762753, 0.6504369, 0.7089611, 0.6558358, 0.6946672, 0.5295996,
   0.6873574, 0.5827788, 0.7293226, 0.42802, 0.5526392, 0.6275099, 0.4913434, 0.5342655, 0.6567366, 0.4015274, 0.7563977, 0.8189113, 0.2978778, 0.4710193, 0.328959, 0.4448717,
   0.4458085, 0.5791703, 0.7014292, 0.5640076, 0.3754222, 0.5777143, 0.7931257, 0.6518684, 0.3579574, 0.7733302, 0.7014433, 0.5472493, 0.4394623, 0.4894851, 0.3226852, 0.8043634,
   0.4938319, 0.4083469, 0.2706486, 0.7939793, 0.6797342, 0.4602795, 0.6334597, 0.7414838, 0.7169311, 0.5525714, 0.5120203, 0.6476646, 0.6742368, 0.3946028, 0.4153441, 0.7444729,
   0.8416582, 0.4449455, 0.6135439, 0.4543684, 0.7625527, 0.4360244, 0.4573003, 0.752948, 0.7199643, 0.7649155, 0.3711005, 0.585899, 0.5974436, 0.5098813, 0.6439466, 0.4909143,
   0.5792046, 0.5431213, 0.6276689, 0.5372389, 0.3811051, 0.7129092, 0.5651728, 0.8066333, 0.4016525, 0.7181015, 0.7126789, 0.7271149, 0.7462776, 0.3983512, 0.6307731, 0.5537512,
   0.6245987, 0.4377193, 0.5333021, 0.4016276, 0.3100163, 0.5203261, 0.3794271, 0.7215435, 0.6918483, 0.5876796, 0.6990377, 0.6132342, 0.6117114, 0.5826499, 0.4893453, 0.6019893,
   0.6753034, 0.6364043, 0.6268521, 0.5264071, 0.3736165, 0.6597755, 0.276493, 0.6834769, 0.4887825, 0.6521603, 0.5022642, 0.3830084, 0.4778221, 0.7297622, 0.7966184, 0.6927809,
   0.6340553, 0.6012233, 0.3499423, 0.7087897, 0.5629296, 0.5719771, 0.401468, 0.4322209, 0.7765244, 0.4358273, 0.3817391, 0.5925446, 0.3880751, 0.5902386, 0.5242622, 0.7737998,
   0.6272219, 0.5296912, 0.4576249, 0.29324, 0.3954632, 0.6992044, 0.5146162, 0.7220201, 0.476957, 0.5851386, 0.7531707, 0.7053524, 0.6940019, 0.5824761, 0.5680135, 0.4913002,
   0.6184964, 0.473547, 0.3862591, 0.446258, 0.5769925, 0.620104, 0.3506203, 0.7295595, 0.5157814, 0.4934896, 0.7565682, 0.7210557, 0.6506553, 0.6521765, 0.5163646, 0.5323707,
   0.7607791, 0.7146947, 0.7060093, 0.459305, 0.6395113, 0.2735843, 0.4228909, 0.3757909, 0.5311266, 0.2624232, 0.5714779, 0.7819675, 0.7863028, 0.6489847, 0.626114, 0.3935321,
   0.6611854, 0.6439861, 0.5464033, 0.3086567, 0.7717113, 0.6450968, 0.4667734, 0.2833928, 0.5972247, 0.4812678, 0.6855009, 0.4253368, 0.6560017, 0.2865947, 0.5193612, 0.7448803,
   0.4513313, 0.8059903, 0.486784, 0.5531157, 0.7467293, 0.4819261, 0.6989391, 0.7366616, 0.2541894, 0.533901, 0.447476, 0.6928195, 0.6548726, 0.5676284, 0.5356999, 0.3573937,
   0.5840704, 0.5351464, 0.5371008, 0.5099925, 0.4650948, 0.6808733, 0.5374835, 0.6719317, 0.8272612, 0.669423, 0.5983239, 0.5586387, 0.5925004, 0.6155496, 0.6811803, 0.6209275,
   0.6963609, 0.579457, 0.7647654, 0.4854446, 0.2828791, 0.6561033, 0.5070669, 0.4633361, 0.6354505, 0.4547098, 0.5647596, 0.5050538, 0.7412558, 0.4729216, 0.7416828, 0.5110868,
   0.524011, 0.6958401, 0.7741575, 0.3405384, 0.7173259, 0.4626411, 0.4324659, 0.7115022, 0.35304, 0.4180484, 0.5906039, 0.7383224, 0.643842, 0.4254239, 0.2618842, 0.5866522,
   0.5987292, 0.7105475, 0.6426683, 0.7014681, 0.5957018, 0.4629165, 0.6557843, 0.6399127, 0.4527454, 0.7796214, 0.6573465, 0.738513, 0.5039908, 0.4780087, 0.5749683, 0.5959393,
   0.5193949, 0.5067356, 0.4661921, 0.5939314, 0.6592446, 0.6218187, 0.6912773, 0.6746165, 0.5586045, 0.6637399, 0.5674837, 0.3038749, 0.4374952, 0.7798975, 0.7959641, 0.4075164,
   0.4514977, 0.3230059, 0.6995084, 0.5827969, 0.8011685, 0.4760316, 0.5274993, 0.4069555, 0.6039268, 0.7138527, 0.5817626, 0.6126056, 0.7109083, 0.7475765, 0.5222258, 0.7024786,
   0.3690143, 0.3977479, 0.411186, 0.7179184, 0.436262, 0.464085, 0.4615976, 0.4011115, 0.7162529, 0.6694345, 0.5810288, 0.72998, 0.6155666, 0.5268129, 0.4239278, 0.4064805,
   0.791355, 0.5352482, 0.6713868, 0.6374722, 0.6528705, 0.5652177, 0.486687, 0.7079781, 0.5578532, 0.6425287, 0.5071394, 0.4414372, 0.5589584, 0.5477905, 0.4210208, 0.7227981,
   0.5628172, 0.6906822, 0.5373144, 0.8010414, 0.7317017, 0.4974726, 0.7118197, 0.6510768, 0.6005187, 0.8058958, 0.4733507, 0.5165098, 0.6913701, 0.5926645, 0.4985422, 0.4040524,
   0.5578132, 0.4684721, 0.6206199, 0.7615756, 0.623243, 0.6995946, 0.5723886, 0.3418028, 0.5927739, 0.7932729, 0.6406821, 0.5229223, 0.724952, 0.7388749, 0.3039213, 0.3522674,
   0.6409385, 0.3746562, 0.531377, 0.6350134, 0.4170636, 0.4317489, 0.5295714, 0.3945779, 0.6975707, 0.7909965, 0.671855, 0.3293737, 0.2174406, 0.8225567, 0.6875998, 0.6499664,
   0.709726, 0.39426, 0.7373531, 0.5134744, 0.5968488, 0.6223482, 0.5473871, 0.3824909 };
   TGraph *graph = new TGraph(4313,Graph0_fx3,Graph0_fy3);
   graph->SetName("Graph0");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(2);
   
   TH1F *Graph_Graph03 = new TH1F("Graph_Graph03","",4313,0.008443633,0.8873297);
   Graph_Graph03->SetMinimum(0);
   Graph_Graph03->SetMaximum(1);
   Graph_Graph03->SetDirectory(nullptr);
   Graph_Graph03->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph03->SetLineColor(ci);
   Graph_Graph03->GetXaxis()->SetTitle("#tau_{21}");
   Graph_Graph03->GetXaxis()->SetRange(0,4314);
   Graph_Graph03->GetXaxis()->SetLabelFont(42);
   Graph_Graph03->GetXaxis()->SetTitleOffset(1);
   Graph_Graph03->GetXaxis()->SetTitleFont(42);
   Graph_Graph03->GetYaxis()->SetTitle("#tau_{32}");
   Graph_Graph03->GetYaxis()->SetLabelFont(42);
   Graph_Graph03->GetYaxis()->SetTitleFont(42);
   Graph_Graph03->GetZaxis()->SetLabelFont(42);
   Graph_Graph03->GetZaxis()->SetTitleOffset(1);
   Graph_Graph03->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph03);
   
   graph->Draw("p ");
   
   Double_t Graph1_fx4[2947] = { 0.4235641, 0.5375001, 0.4861133, 0.5295855, 0.4483317, 0.4237339, 0.4751305, 0.5111634, 0.5553657, 0.4522482, 0.4701477, 0.4456339, 0.4539104, 0.4686166, 0.5226658, 0.5288275, 0.565677,
   0.5896844, 0.4552591, 0.449074, 0.5406587, 0.3151153, 0.5112728, 0.4744025, 0.5356952, 0.4746691, 0.2202611, 0.5512617, 0.2320838, 0.7113363, 0.4906721, 0.3101078, 0.5866282,
   0.4201745, 0.4498019, 0.3911326, 0.4476983, 0.530365, 0.6328982, 0.5063841, 0.4184536, 0.6779853, 0.3776264, 0.3500147, 0.3819461, 0.3296165, 0.5223255, 0.3117934, 0.6064186,
   0.5273169, 0.4332759, 0.552315, 0.4904606, 0.2123083, 0.4585013, 0.5989793, 0.4729855, 0.5347519, 0.4546767, 0.4220555, 0.5262007, 0.3515896, 0.4372543, 0.4638937, 0.4118293,
   0.4823645, 0.3830652, 0.3865099, 0.3398043, 0.5398178, 0.6950849, 0.5514033, 0.4049744, 0.5257986, 0.3501409, 0.558764, 0.4216063, 0.5766191, 0.4629464, 0.6460941, 0.5693615,
   0.2755448, 0.5860606, 0.346301, 0.4979357, 0.5652291, 0.3726785, 0.5649274, 0.5075369, 0.520035, 0.3122878, 0.3256438, 0.5834681, 0.4257649, 0.4786903, 0.4516461, 0.3454885,
   0.7058724, 0.4694024, 0.3433094, 0.4750218, 0.5172837, 0.4584226, 0.5565354, 0.6148968, 0.1995249, 0.3990643, 0.465277, 0.6028366, 0.3287227, 0.4730335, 0.3588839, 0.6527728,
   0.4845735, 0.3516511, 0.4531535, 0.3119621, 0.577917, 0.4055984, 0.3689889, 0.391915, 0.4567522, 0.4977951, 0.3969826, 0.527226, 0.3971317, 0.5998893, 0.4441573, 0.5126022,
   0.3205377, 0.6415432, 0.3348388, 0.2436852, 0.5058213, 0.4009141, 0.4975074, 0.6055165, 0.4979106, 0.4812962, 0.5142934, 0.3704075, 0.4418146, 0.3606862, 0.3210982, 0.3634064,
   0.7132907, 0.6441345, 0.6253304, 0.4986437, 0.6014996, 0.5846338, 0.5506156, 0.1177965, 0.4012062, 0.6166522, 0.5684469, 0.4557284, 0.4514736, 0.5120076, 0.5475163, 0.3287613,
   0.4062902, 0.3672696, 0.7452236, 0.5207364, 0.5854661, 0.3320292, 0.5869852, 0.3190486, 0.4770603, 0.4253536, 0.4560089, 0.4026716, 0.503037, 0.5526641, 0.3909163, 0.4887842,
   0.4392899, 0.5066209, 0.296401, 0.539084, 0.5368654, 0.2469652, 0.5008737, 0.4946576, 0.5217959, 0.4832143, 0.3866734, 0.2360955, 0.5696055, 0.535535, 0.3628047, 0.5155365,
   0.3153087, 0.437341, 0.5028868, 0.4933957, 0.21516, 0.2950668, 0.4640832, 0.273874, 0.3992484, 0.388307, 0.4729075, 0.3714941, 0.5030149, 0.3664096, 0.6911932, 0.3409349,
   0.4154038, 0.4406708, 0.4469287, 0.5841368, 0.4000182, 0.4200299, 0.4719381, 0.2976965, 0.3135175, 0.5575409, 0.5273935, 0.3219686, 0.2382374, 0.4276721, 0.6443859, 0.5485878,
   0.5365821, 0.6326925, 0.6489535, 0.5543721, 0.3727632, 0.4569689, 0.421743, 0.4760435, 0.4630008, 0.5755561, 0.5214245, 0.38907, 0.5421946, 0.5757964, 0.5110525, 0.6432784,
   0.4697905, 0.5630716, 0.5693091, 0.4070186, 0.3548212, 0.5711473, 0.4831666, 0.6148937, 0.5109146, 0.425768, 0.5823339, 0.6478732, 0.5137333, 0.3212605, 0.4542194, 0.2812414,
   0.3804757, 0.5555748, 0.3890778, 0.5401378, 0.474841, 0.4592781, 0.5214791, 0.4022847, 0.2671316, 0.2991538, 0.5384738, 0.6459088, 0.3994658, 0.4566099, 0.4790073, 0.5586343,
   0.3949193, 0.3852215, 0.3120716, 0.441763, 0.3330297, 0.5726631, 0.360859, 0.5800933, 0.1124231, 0.6226715, 0.6059374, 0.5022852, 0.3353745, 0.3201658, 0.4355249, 0.3588538,
   0.5629301, 0.4281051, 0.3186838, 0.644288, 0.4790781, 0.4510264, 0.5200042, 0.5080986, 0.4140635, 0.3979141, 0.5117673, 0.3616168, 0.1624826, 0.4371339, 0.5767748, 0.5224034,
   0.5616803, 0.5998045, 0.3240382, 0.4214663, 0.1644913, 0.4831237, 0.2316559, 0.366151, 0.460437, 0.6179825, 0.5913014, 0.4563852, 0.5181524, 0.4052858, 0.4100892, 0.4530065,
   0.3997922, 0.6788269, 0.5616205, 0.4475855, 0.3214072, 0.5914873, 0.3966785, 0.5517708, 0.5496132, 0.5915264, 0.5032193, 0.4777438, 0.6039844, 0.4978605, 0.6281294, 0.3306433,
   0.4846292, 0.2371404, 0.4299925, 0.2432593, 0.3676392, 0.384773, 0.1904217, 0.4414754, 0.5100885, 0.512738, 0.4343684, 0.5826311, 0.3424137, 0.5969653, 0.5004803, 0.6302856,
   0.4827038, 0.4046234, 0.4115638, 0.4550551, 0.4267056, 0.3878033, 0.5084533, 0.5772977, 0.3868638, 0.5591372, 0.5738247, 0.3868815, 0.3751861, 0.4657966, 0.4406325, 0.5634142,
   0.5506826, 0.3969218, 0.2334772, 0.2067883, 0.347979, 0.4015889, 0.4914455, 0.5498427, 0.481933, 0.7792904, 0.4239515, 0.4328717, 0.4428103, 0.3209751, 0.4835201, 0.74272,
   0.4888922, 0.2403703, 0.4748842, 0.6627203, 0.2296176, 0.5752839, 0.3613922, 0.4162465, 0.392171, 0.5375451, 0.3969287, 0.5737306, 0.4641986, 0.3925892, 0.5348286, 0.5372611,
   0.4920808, 0.4156781, 0.6332953, 0.5534183, 0.2734487, 0.5295878, 0.5800708, 0.5219771, 0.4641707, 0.4437007, 0.4730105, 0.54317, 0.5167423, 0.4364304, 0.380749, 0.4982597,
   0.5816054, 0.3590039, 0.4493124, 0.3897651, 0.4688842, 0.511428, 0.2565464, 0.3865218, 0.5334469, 0.6640263, 0.5239029, 0.3219008, 0.5357333, 0.5043892, 0.2201491, 0.2799862,
   0.3527226, 0.5635964, 0.2864793, 0.4693721, 0.5336367, 0.4289617, 0.4333735, 0.5636412, 0.5499034, 0.1659278, 0.5622939, 0.407512, 0.3460174, 0.3463355, 0.4491067, 0.4742751,
   0.5646656, 0.3791899, 0.4272787, 0.6638178, 0.6199539, 0.4976107, 0.5710139, 0.4469355, 0.3193219, 0.5310506, 0.5637425, 0.2552741, 0.5339982, 0.4617274, 0.4076776, 0.3364344,
   0.3258095, 0.3583123, 0.4248112, 0.526687, 0.4412709, 0.5823635, 0.4618925, 0.5504609, 0.558478, 0.6185122, 0.6215695, 0.3160543, 0.5882944, 0.560518, 0.5260171, 0.4811773,
   0.4523986, 0.4949058, 0.4801597, 0.2892902, 0.3698334, 0.3838512, 0.6705307, 0.6261372, 0.3367683, 0.4036157, 0.5003181, 0.5712692, 0.7568771, 0.4196452, 0.4959139, 0.6620388,
   0.421559, 0.4120772, 0.5247183, 0.2219446, 0.3911242, 0.41208, 0.4915828, 0.280861, 0.4706694, 0.3480424, 0.5228295, 0.4830184, 0.5356931, 0.5132542, 0.5767543, 0.3395126,
   0.4159231, 0.4191055, 0.5326231, 0.5414581, 0.3552518, 0.5531624, 0.4187531, 0.3450097, 0.353597, 0.6922613, 0.04396324, 0.2614827, 0.2297094, 0.4017129, 0.6962904, 0.5373678,
   0.2617385, 0.556898, 0.4669878, 0.5015755, 0.4508304, 0.5624914, 0.2867091, 0.4900804, 0.6620238, 0.4565078, 0.5438488, 0.4939152, 0.4441541, 0.4866897, 0.4052778, 0.4998796,
   0.6030042, 0.50301, 0.3005895, 0.5548006, 0.3924188, 0.2966818, 0.4171696, 0.3856757, 0.324062, 0.3379051, 0.5628815, 0.5449004, 0.2103026, 0.6142824, 0.4955176, 0.6665173,
   0.4837731, 0.1828367, 0.6555674, 0.418689, 0.5539416, 0.344331, 0.5642257, 0.5658561, 0.5411061, 0.5430418, 0.4934838, 0.4359401, 0.500764, 0.3819705, 0.3996893, 0.5208928,
   0.5595613, 0.4914621, 0.4558423, 0.2745708, 0.5016459, 0.4702065, 0.5159169, 0.4167593, 0.6455647, 0.6093992, 0.3972111, 0.3981962, 0.4100417, 0.4874175, 0.6648723, 0.5376088,
   0.5407068, 0.379418, 0.5253947, 0.6827291, 0.5439414, 0.4764728, 0.5717273, 0.5133212, 0.5297239, 0.5265437, 0.313693, 0.456191, 0.5364428, 0.2875123, 0.595181, 0.4366403,
   0.5889705, 0.5354795, 0.4006583, 0.4017617, 0.3758616, 0.5685556, 0.5697874, 0.3488981, 0.4544767, 0.4572937, 0.5228533, 0.4229242, 0.6174741, 0.5781835, 0.5175088, 0.5197594,
   0.3510743, 0.3985463, 0.6149085, 0.4523681, 0.1929518, 0.57438, 0.394959, 0.5907606, 0.4272175, 0.4097517, 0.5638108, 0.620918, 0.3177034, 0.5509563, 0.4995926, 0.330028,
   0.3935506, 0.5732626, 0.4195407, 0.5840749, 0.5523371, 0.2530888, 0.4767445, 0.34779, 0.5582412, 0.4600517, 0.4597771, 0.4622797, 0.6509418, 0.4006621, 0.563187, 0.5023087,
   0.5080361, 0.4666068, 0.4233173, 0.560555, 0.4288378, 0.4913231, 0.2758096, 0.561707, 0.3802412, 0.3349484, 0.4420278, 0.4725285, 0.2621537, 0.4323226, 0.386764, 0.5875091,
   0.3931922, 0.3138448, 0.5008348, 0.3171803, 0.2764636, 0.4156403, 0.4747345, 0.5135959, 0.4409507, 0.5758319, 0.4855213, 0.6273934, 0.5536119, 0.4325471, 0.5455899, 0.2736556,
   0.2812565, 0.4340604, 0.5326, 0.5076538, 0.3921644, 0.4427867, 0.6389952, 0.5904779, 0.493743, 0.4642239, 0.4231508, 0.3983664, 0.4338656, 0.4532444, 0.5657561, 0.5420001,
   0.3979815, 0.2961734, 0.4942577, 0.5598736, 0.5612797, 0.5959544, 0.5006046, 0.3239897, 0.4368289, 0.5745896, 0.5219341, 0.5129213, 0.4795531, 0.3643667, 0.4767328, 0.340739,
   0.2590494, 0.637712, 0.4727461, 0.5627005, 0.437165, 0.6986039, 0.4879664, 0.4223338, 0.5232681, 0.5262387, 0.6540751, 0.6219031, 0.5447053, 0.5365089, 0.589669, 0.342981,
   0.6743728, 0.4286802, 0.3867603, 0.3476833, 0.4124642, 0.637404, 0.450644, 0.5316623, 0.5475096, 0.3404122, 0.5298302, 0.4049391, 0.4326031, 0.4781963, 0.4167479, 0.3551372,
   0.6225734, 0.5206973, 0.5593373, 0.4555917, 0.4821561, 0.5024477, 0.4506324, 0.4469668, 0.4717835, 0.3456404, 0.4770904, 0.5071769, 0.4702134, 0.5035222, 0.6484035, 0.3985058,
   0.5498091, 0.209802, 0.5042625, 0.5207297, 0.6433401, 0.2996855, 0.6547977, 0.5438042, 0.3716735, 0.4730417, 0.5603329, 0.3822848, 0.3379945, 0.4989084, 0.4085264, 0.4510562,
   0.4075482, 0.5602641, 0.5256094, 0.440294, 0.5877035, 0.5174639, 0.5165492, 0.4648405, 0.3794994, 0.2509664, 0.55, 0.5383711, 0.4553756, 0.5615321, 0.4546682, 0.2139423,
   0.5338286, 0.1967369, 0.4167157, 0.5703341, 0.4901963, 0.4314854, 0.7274245, 0.3755405, 0.4371261, 0.565141, 0.4393811, 0.5016095, 0.2120941, 0.52111, 0.3776707, 0.5166436,
   0.604023, 0.7089334, 0.3184623, 0.5925229, 0.3016044, 0.3343966, 0.5360153, 0.5158983, 0.4916144, 0.5982006, 0.4813515, 0.5454114, 0.49655, 0.5574337, 0.2758705, 0.5237616,
   0.4669253, 0.401004, 0.643705, 0.5239909, 0.5492905, 0.3104862, 0.4625559, 0.1863043, 0.3198943, 0.5966635, 0.3238463, 0.4572391, 0.3228763, 0.5178632, 0.3796362, 0.4924909,
   0.4198009, 0.5416551, 0.4614655, 0.5337464, 0.5404902, 0.5014896, 0.4822911, 0.4712527, 0.4069656, 0.5796501, 0.3997943, 0.3750536, 0.5210966, 0.614397, 0.6764265, 0.4626444,
   0.6655208, 0.5442358, 0.4304747, 0.6550622, 0.4660091, 0.5703263, 0.5094031, 0.341297, 0.5152093, 0.5075827, 0.5337772, 0.5640143, 0.513984, 0.5621479, 0.5296746, 0.4100939,
   0.5790376, 0.5548095, 0.5706422, 0.3398647, 0.3387948, 0.4776846, 0.4584149, 0.4024897, 0.4683865, 0.4070877, 0.5077407, 0.4089741, 0.4966677, 0.3192695, 0.5594292, 0.5267742,
   0.4930048, 0.4288484, 0.6358461, 0.4895502, 0.5948551, 0.5081784, 0.535843, 0.6275385, 0.6092388, 0.3966904, 0.5141521, 0.5160956, 0.2289741, 0.4282022, 0.4721478, 0.5348538,
   0.4625187, 0.4236971, 0.4964124, 0.5705322, 0.3841305, 0.2872671, 0.4367394, 0.4409813, 0.3668271, 0.4668751, 0.3947188, 0.2610626, 0.2456823, 0.4171847, 0.5308684, 0.3877522,
   0.2793608, 0.5627723, 0.4988543, 0.3018261, 0.5893921, 0.4746014, 0.3291675, 0.6327442, 0.5413971, 0.5331721, 0.3561839, 0.5692438, 0.4528134, 0.4851009, 0.4268769, 0.2634846,
   0.6230248, 0.5214108, 0.4751596, 0.4591168, 0.4653287, 0.5485546, 0.231721, 0.3198914, 0.429856, 0.5680458, 0.3088957, 0.2926174, 0.337747, 0.3881927, 0.5048948, 0.5227832,
   0.523214, 0.4518623, 0.4873545, 0.6039461, 0.6194139, 0.416687, 0.5015175, 0.5326149, 0.4827569, 0.5061135, 0.3123967, 0.343476, 0.501596, 0.3067045, 0.4990383, 0.2714079,
   0.3023876, 0.549426, 0.1626893, 0.65506, 0.5061495, 0.5042354, 0.4637295, 0.3840917, 0.3357144, 0.5151843, 0.5148979, 0.5293791, 0.3529394, 0.5602177, 0.269777, 0.3844044,
   0.5964823, 0.5070462, 0.4899459, 0.4840012, 0.4537206, 0.5362032, 0.4970326, 0.2264055, 0.5726612, 0.4022843, 0.308669, 0.4067673, 0.5037671, 0.2738053, 0.3713657, 0.5067998,
   0.6227899, 0.4437494, 0.488168, 0.4712695, 0.4997752, 0.4107199, 0.5199704, 0.4573755, 0.4074152, 0.6173701, 0.2845446, 0.5941809, 0.4809258, 0.2551047, 0.2930914, 0.6090454,
   0.442158, 0.5153624, 0.4447083, 0.4630549, 0.5725847, 0.402014, 0.4837047, 0.517796, 0.4312336, 0.5345184, 0.3416661, 0.4725884, 0.4903816, 0.5540033, 0.3739904, 0.4500766,
   0.4617845, 0.2320862, 0.4132774, 0.3564777, 0.4271854, 0.6027121, 0.4348367, 0.4955601, 0.3466191, 0.3151465, 0.1377653, 0.5168563, 0.438519, 0.3719387, 0.5404293, 0.6592954,
   0.414961, 0.5314444, 0.6041507, 0.3908626, 0.399584, 0.4808527, 0.5600492, 0.5336657, 0.5518067, 0.5130702, 0.3574203, 0.5026917, 0.7638437, 0.43233, 0.4970039, 0.4372957,
   0.2290566, 0.5425032, 0.3948949, 0.4930504, 0.4489807, 0.5053892, 0.2200999, 0.413742, 0.2650001, 0.7336051, 0.6008006, 0.7541033, 0.5568466, 0.4277433, 0.4107974, 0.393723,
   0.5026657, 0.3992999, 0.5493567, 0.4559476, 0.5186955, 0.4079818, 0.4092282, 0.4540602, 0.5921378, 0.3689438, 0.212107, 0.5113462, 0.5316329, 0.3533907, 0.346671, 0.4971028,
   0.5002404, 0.5908265, 0.5666965, 0.2233394, 0.4050179, 0.3789714, 0.5375625, 0.568487, 0.6007063, 0.6714283, 0.4304858, 0.5678298, 0.6598951, 0.3250675, 0.3750052, 0.5970216,
   0.3553351, 0.3752763, 0.5432179, 0.5088871, 0.4584266, 0.4782191, 0.278312, 0.3034947, 0.3696411, 0.3982774, 0.5030386, 0.539672, 0.5928174, 0.4919484, 0.4583794, 0.6896103,
   0.4110407, 0.428961, 0.6471112, 0.3458577, 0.1569759, 0.5621127, 0.2919766, 0.3955396, 0.4681399, 0.5774449, 0.606837, 0.4710009, 0.5548577, 0.4771375, 0.543183, 0.2928157,
   0.5277757, 0.3648256, 0.4093661, 0.509178, 0.427655, 0.5026519, 0.579104, 0.5197599, 0.2621656, 0.5102943, 0.4650453, 0.5224787, 0.5823213, 0.6215182, 0.5788352, 0.3746682,
   0.3453609, 0.3714696, 0.5962082, 0.3749337, 0.4950284, 0.5440938, 0.6066696, 0.4325844, 0.1628911, 0.6158531, 0.5402083, 0.444753, 0.4734312, 0.610168, 0.6043414, 0.6016062,
   0.6601512, 0.4757134, 0.2246183, 0.2894728, 0.5467203, 0.548459, 0.5741943, 0.419858, 0.4456997, 0.6531266, 0.5578713, 0.4148913, 0.4880927, 0.4402729, 0.5474972, 0.3365612,
   0.4019188, 0.6148127, 0.6038351, 0.4228777, 0.5673105, 0.4783272, 0.5117787, 0.5112006, 0.4955263, 0.3001478, 0.3615073, 0.3859101, 0.5714064, 0.2956635, 0.5315973, 0.6523456,
   0.4587189, 0.5566374, 0.4302135, 0.4320237, 0.586001, 0.6426415, 0.4392914, 0.5356886, 0.5412824, 0.3557187, 0.5243758, 0.4762273, 0.4177217, 0.3495079, 0.2584043, 0.4660847,
   0.5068335, 0.4989122, 0.6237661, 0.4409708, 0.4098051, 0.4891497, 0.4965038, 0.3871563, 0.2873572, 0.3914648, 0.5019051, 0.3743345, 0.1162409, 0.3572371, 0.3510505, 0.4970467,
   0.3616555, 0.3797269, 0.4599139, 0.4322536, 0.4466093, 0.6383578, 0.5096469, 0.3371677, 0.5209312, 0.4933791, 0.3918632, 0.2407063, 0.4012329, 0.3769576, 0.6085042, 0.4930876,
   0.4300728, 0.5511419, 0.2997879, 0.623643, 0.6158407, 0.5453239, 0.5640624, 0.5037907, 0.4787174, 0.6540763, 0.5358728, 0.5085257, 0.4956184, 0.5417063, 0.3170153, 0.3603185,
   0.2853327, 0.2067878, 0.6612032, 0.4792175, 0.4765523, 0.4525179, 0.5755394, 0.3327923, 0.5965758, 0.6263153, 0.4519901, 0.2624028, 0.2939568, 0.2865097, 0.4503689, 0.4902892,
   0.5317642, 0.4251268, 0.5536823, 0.5895905, 0.4987832, 0.4994955, 0.4552784, 0.5553029, 0.3199089, 0.5579919, 0.4231, 0.4912449, 0.4201269, 0.5188149, 0.3507947, 0.4746808,
   0.4337859, 0.3013729, 0.3956931, 0.4273206, 0.4457634, 0.6987103, 0.5521218, 0.3595202, 0.4511558, 0.3501147, 0.6639953, 0.3361683, 0.5267158, 0.572564, 0.524346, 0.4647101,
   0.4476011, 0.5411036, 0.5726414, 0.3430679, 0.5052848, 0.5302379, 0.1865884, 0.4018251, 0.4939505, 0.2187267, 0.5659757, 0.5494542, 0.536934, 0.5898433, 0.3824511, 0.4004843,
   0.3187086, 0.5295942, 0.6409472, 0.4018447, 0.4132738, 0.4890743, 0.5158296, 0.3987549, 0.3882901, 0.5628383, 0.6648163, 0.4375942, 0.1871909, 0.4153536, 0.302045, 0.4484164,
   0.44402, 0.5309808, 0.5674548, 0.6266402, 0.5730532, 0.5620453, 0.4363226, 0.4451126, 0.2726791, 0.343178, 0.4126865, 0.4910235, 0.2688786, 0.6354219, 0.5206122, 0.6331003,
   0.3913176, 0.5084111, 0.3667431, 0.5670204, 0.387871, 0.4831117, 0.4631974, 0.238531, 0.4987958, 0.4743869, 0.5536579, 0.390876, 0.579012, 0.5953885, 0.5780449, 0.4157836,
   0.5458148, 0.285698, 0.319244, 0.3860095, 0.4428786, 0.2470097, 0.2737288, 0.392531, 0.5540203, 0.5777089, 0.4121707, 0.4963898, 0.3020885, 0.4116255, 0.3820087, 0.3282333,
   0.2861776, 0.5625635, 0.4584554, 0.4013757, 0.2969405, 0.3425255, 0.4272565, 0.5528007, 0.5127482, 0.3730654, 0.2004272, 0.4514308, 0.4627842, 0.3872903, 0.4387413, 0.389016,
   0.5072917, 0.2547661, 0.3965375, 0.4132574, 0.377973, 0.4800869, 0.503388, 0.2834304, 0.590161, 0.5879315, 0.479363, 0.3602726, 0.3662649, 0.6568674, 0.5697613, 0.550833,
   0.5845617, 0.3818597, 0.4946626, 0.4571488, 0.657477, 0.3431137, 0.6072448, 0.499982, 0.444456, 0.3172526, 0.4346575, 0.5067452, 0.5595103, 0.3984378, 0.4442901, 0.3272057,
   0.3963445, 0.5695503, 0.5520153, 0.4567093, 0.4159473, 0.5363341, 0.4298022, 0.3879802, 0.5861256, 0.5534991, 0.4402322, 0.5140842, 0.3670806, 0.3054956, 0.5898632, 0.5715183,
   0.5060316, 0.5201704, 0.5452704, 0.6209567, 0.4469461, 0.4345025, 0.4865188, 0.6112586, 0.4849196, 0.5414901, 0.399552, 0.5658951, 0.3817987, 0.4912198, 0.2588983, 0.4277014,
   0.3643855, 0.4185486, 0.4705882, 0.4119541, 0.5612677, 0.6216146, 0.3327129, 0.6163278, 0.16109, 0.2450108, 0.6406202, 0.4462796, 0.5789796, 0.5117077, 0.3269597, 0.4094104,
   0.4574347, 0.6159465, 0.3823873, 0.4323528, 0.4704641, 0.4719217, 0.5960744, 0.4683434, 0.5457243, 0.6325292, 0.2945597, 0.4083794, 0.4367166, 0.3397601, 0.5493109, 0.6209339,
   0.5157613, 0.486225, 0.4911318, 0.5949956, 0.4458053, 0.3304326, 0.3637496, 0.5257448, 0.5569162, 0.3244245, 0.4935389, 0.5990506, 0.4522335, 0.3853936, 0.5354125, 0.6402674,
   0.2653908, 0.4420328, 0.463877, 0.4591243, 0.6816194, 0.4607296, 0.5294217, 0.5207547, 0.5537642, 0.430039, 0.5872694, 0.5676336, 0.4765934, 0.2818635, 0.4014674, 0.5541972,
   0.6388246, 0.1490731, 0.362417, 0.5872393, 0.2965645, 0.4046632, 0.47232, 0.1322609, 0.568176, 0.4650793, 0.4269166, 0.5297769, 0.5804113, 0.5658802, 0.6239249, 0.3588881,
   0.5175988, 0.3245263, 0.5620284, 0.3519537, 0.4779872, 0.6440237, 0.4700126, 0.4698909, 0.4244443, 0.5725952, 0.3685165, 0.4890507, 0.4365003, 0.4993606, 0.4564272, 0.4529533,
   0.3408668, 0.6272478, 0.508759, 0.3178642, 0.3080783, 0.2600314, 0.620527, 0.4443147, 0.5303049, 0.6443976, 0.4491436, 0.422478, 0.396584, 0.4116753, 0.4967472, 0.6337788,
   0.4078184, 0.4025058, 0.4901723, 0.3383301, 0.6161796, 0.600081, 0.3615749, 0.402598, 0.4700704, 0.4632744, 0.4675362, 0.3976898, 0.598747, 0.4320244, 0.4609265, 0.5314174,
   0.5028132, 0.4837059, 0.5623265, 0.4325779, 0.4454217, 0.3287039, 0.5763811, 0.4715775, 0.6663301, 0.5459952, 0.3720477, 0.4081593, 0.57884, 0.5158935, 0.3893913, 0.627213,
   0.6145282, 0.5101434, 0.2062649, 0.5453187, 0.526845, 0.4155059, 0.2963609, 0.4243785, 0.4310962, 0.521448, 0.3391058, 0.6015621, 0.4456798, 0.3598435, 0.370786, 0.317221,
   0.418911, 0.4467037, 0.4243248, 0.4669693, 0.5408544, 0.5700994, 0.5125437, 0.5509321, 0.4753738, 0.3156301, 0.3312268, 0.4664666, 0.3508503, 0.326548, 0.2108108, 0.5305706,
   0.5133078, 0.3472848, 0.4531925, 0.4048566, 0.3845636, 0.5095205, 0.2551786, 0.2811868, 0.3944881, 0.4574617, 0.5178035, 0.4028169, 0.3061623, 0.3534352, 0.2894975, 0.2780264,
   0.5230442, 0.4608705, 0.3162304, 0.6448416, 0.5040234, 0.4902168, 0.6195575, 0.5218813, 0.2018415, 0.4800853, 0.5792073, 0.3555366, 0.2918762, 0.1323019, 0.5760716, 0.4301103,
   0.4036087, 0.3310628, 0.5939318, 0.5946125, 0.3023448, 0.5029787, 0.5656056, 0.3174635, 0.4704397, 0.3685516, 0.5266958, 0.2638741, 0.4564787, 0.5240812, 0.3759838, 0.5343803,
   0.5353379, 0.4611332, 0.6214718, 0.543809, 0.4039171, 0.5256766, 0.4328121, 0.3671489, 0.5014009, 0.5264602, 0.2452915, 0.3205424, 0.5991228, 0.3758908, 0.5506371, 0.5463191,
   0.4496968, 0.4727519, 0.5663635, 0.2399944, 0.4868346, 0.3430252, 0.1124773, 0.7061207, 0.6823068, 0.5410115, 0.4297543, 0.3267531, 0.3110873, 0.4134514, 0.4418021, 0.6617358,
   0.2745029, 0.3660948, 0.4587716, 0.5270374, 0.4311118, 0.650946, 0.4373443, 0.5207057, 0.4674816, 0.569925, 0.4323881, 0.6350111, 0.4775082, 0.5320777, 0.5093437, 0.510763,
   0.3761249, 0.2796063, 0.1415441, 0.4602869, 0.4875551, 0.1273346, 0.3182423, 0.4003996, 0.6254868, 0.3246135, 0.5072572, 0.4489912, 0.6001035, 0.5714321, 0.3068588, 0.6722941,
   0.5351897, 0.4876972, 0.3888724, 0.5803894, 0.4202424, 0.5005596, 0.3252482, 0.3977282, 0.5039423, 0.4324762, 0.337259, 0.6773964, 0.6795758, 0.5552654, 0.6193589, 0.1804856,
   0.5360687, 0.4500874, 0.3956988, 0.4099941, 0.5594348, 0.5391154, 0.5519308, 0.3961662, 0.4835051, 0.4621098, 0.2827184, 0.5107042, 0.4697841, 0.658609, 0.5552669, 0.5794145,
   0.5943632, 0.5813162, 0.4073014, 0.5572188, 0.6580033, 0.5494719, 0.3432189, 0.5847132, 0.5386268, 0.4063147, 0.549076, 0.6023909, 0.6263295, 0.1495088, 0.4830911, 0.5319885,
   0.4102979, 0.5210508, 0.4613876, 0.5343937, 0.3207461, 0.4382782, 0.5979453, 0.5161337, 0.3411937, 0.3859162, 0.3852769, 0.3880109, 0.4385097, 0.4888617, 0.4913365, 0.3366806,
   0.4477578, 0.4654676, 0.4530182, 0.6227749, 0.4553181, 0.4614086, 0.396203, 0.3545592, 0.6074181, 0.5843233, 0.5725749, 0.6645203, 0.2688384, 0.4686493, 0.5676404, 0.5259914,
   0.3545841, 0.6547379, 0.3654979, 0.4973633, 0.3491326, 0.4155552, 0.4000752, 0.3043062, 0.4187823, 0.5459368, 0.4595172, 0.5711432, 0.4253642, 0.4621325, 0.5109124, 0.568464,
   0.4663476, 0.4501701, 0.4777455, 0.5412869, 0.1768829, 0.5759324, 0.5601214, 0.4047839, 0.4521267, 0.3297663, 0.584556, 0.4393057, 0.4250851, 0.3872356, 0.4659628, 0.3214998,
   0.4908159, 0.5238279, 0.2829917, 0.3899975, 0.5610803, 0.5343112, 0.4711952, 0.3971001, 0.4992107, 0.4654415, 0.4764519, 0.3453026, 0.3473928, 0.5701252, 0.5363285, 0.3982117,
   0.3727197, 0.5244827, 0.5230258, 0.3641052, 0.6210759, 0.4887567, 0.4341748, 0.4769236, 0.1479053, 0.3679136, 0.2598303, 0.423851, 0.4742691, 0.5421466, 0.5439491, 0.4216675,
   0.4499622, 0.4795693, 0.6559505, 0.1838024, 0.4557967, 0.4476723, 0.402892, 0.5469431, 0.4604286, 0.587911, 0.4428881, 0.212959, 0.5730528, 0.5792176, 0.5622347, 0.2493722,
   0.6422879, 0.4269367, 0.5203108, 0.4066826, 0.6586289, 0.5124398, 0.7017867, 0.4157221, 0.6683621, 0.368909, 0.2810168, 0.4192193, 0.5778694, 0.2909445, 0.6373491, 0.5250006,
   0.3539274, 0.4577561, 0.5494541, 0.4489114, 0.5038218, 0.4542128, 0.4086268, 0.4005322, 0.4484518, 0.2898095, 0.4334345, 0.2187819, 0.4781489, 0.52176, 0.4875767, 0.3978667,
   0.4001094, 0.3572734, 0.4332878, 0.250882, 0.5432454, 0.4484414, 0.2826928, 0.4643065, 0.5465924, 0.5753995, 0.4389366, 0.4962188, 0.4382017, 0.4658017, 0.4450805, 0.5354199,
   0.584528, 0.5415204, 0.5687123, 0.2647568, 0.2722514, 0.5643292, 0.5476254, 0.7322158, 0.1582515, 0.5503199, 0.4817155, 0.5593105, 0.417455, 0.3213564, 0.5394614, 0.494794,
   0.4121346, 0.3233539, 0.5427704, 0.4372548, 0.2704134, 0.4902533, 0.590561, 0.4505533, 0.4938599, 0.4517482, 0.3687514, 0.4872544, 0.4398355, 0.5251657, 0.3564759, 0.5490096,
   0.4929047, 0.5109637, 0.5842509, 0.6403554, 0.4511923, 0.2355877, 0.2895427, 0.4526286, 0.5899696, 0.2926129, 0.6334765, 0.3574124, 0.5169145, 0.390053, 0.3780009, 0.3852395,
   0.4942352, 0.6676335, 0.5069139, 0.2542979, 0.5861628, 0.2772688, 0.2998714, 0.4684241, 0.4161144, 0.3896254, 0.6918112, 0.459735, 0.5020332, 0.4980688, 0.4786383, 0.3793603,
   0.5305725, 0.4703331, 0.6205909, 0.6135692, 0.4901124, 0.4304393, 0.4400995, 0.3621885, 0.5010109, 0.4460303, 0.5786747, 0.4461651, 0.2832222, 0.4842087, 0.4421695, 0.4968711,
   0.4395012, 0.5747144, 0.5114955, 0.4698173, 0.4355931, 0.4698525, 0.7461613, 0.3259561, 0.4836165, 0.6429909, 0.5738533, 0.4951832, 0.5694075, 0.4619291, 0.3166338, 0.2486525,
   0.3796316, 0.3936465, 0.5472015, 0.3573006, 0.6601774, 0.3719054, 0.5006303, 0.3864741, 0.4640875, 0.3617393, 0.2444518, 0.4105987, 0.312061, 0.4568501, 0.3221068, 0.3505605,
   0.5431191, 0.4880905, 0.3285815, 0.4646773, 0.5826091, 0.3804664, 0.2749092, 0.4317567, 0.623609, 0.6735342, 0.4845003, 0.4614476, 0.4926748, 0.42028, 0.5469489, 0.5185396,
   0.5010809, 0.5591456, 0.4872419, 0.5913093, 0.4664585, 0.5314242, 0.4703729, 0.6015908, 0.1639697, 0.3578094, 0.483182, 0.4008015, 0.4615099, 0.5943059, 0.5831444, 0.6411519,
   0.5646532, 0.5258977, 0.5129151, 0.4283317, 0.3176353, 0.4977721, 0.1176843, 0.400187, 0.6257006, 0.6053433, 0.4941714, 0.4225091, 0.335418, 0.3021623, 0.5661733, 0.3637115,
   0.5054504, 0.5703736, 0.5251649, 0.5581125, 0.2944359, 0.4330789, 0.2715464, 0.3419219, 0.5604586, 0.3732633, 0.4162997, 0.5050889, 0.449993, 0.4465061, 0.5295752, 0.3442707,
   0.4610338, 0.5740217, 0.391307, 0.6373377, 0.4859939, 0.4994022, 0.3718662, 0.6003694, 0.3528597, 0.4099485, 0.5285043, 0.3933794, 0.5689009, 0.3420633, 0.5787352, 0.5087256,
   0.4441662, 0.5487884, 0.2275507, 0.5269116, 0.5458459, 0.507369, 0.5822484, 0.2995755, 0.3692115, 0.5696996, 0.5312861, 0.5777959, 0.3016695, 0.379513, 0.3167694, 0.5328387,
   0.4772396, 0.5232465, 0.5796278, 0.5157986, 0.5541143, 0.5198381, 0.6101165, 0.4497012, 0.5360429, 0.4450627, 0.2789722, 0.4107062, 0.4716805, 0.5444456, 0.3330013, 0.4505859,
   0.2653374, 0.4359031, 0.5770885, 0.4489022, 0.5954353, 0.6036717, 0.5366371, 0.4005073, 0.3323258, 0.4868674, 0.5556328, 0.1628932, 0.5342043, 0.4609801, 0.4403895, 0.486319,
   0.6209663, 0.6692888, 0.6237385, 0.453719, 0.6115571, 0.5012721, 0.3101185, 0.6285595, 0.2711498, 0.4893274, 0.3888321, 0.4358069, 0.4771221, 0.4987141, 0.600138, 0.3441648,
   0.09069458, 0.4307106, 0.4577785, 0.5232856, 0.4908264, 0.4851093, 0.5305375, 0.5421999, 0.4120649, 0.251803, 0.5329124, 0.4946969, 0.5434927, 0.4322757, 0.4132416, 0.4723038,
   0.4361249, 0.4919282, 0.1659414, 0.456718, 0.2888026, 0.3656578, 0.4059499, 0.5838625, 0.3965408, 0.6172157, 0.5875134, 0.5322687, 0.4276319, 0.1699257, 0.5542094, 0.4195076,
   0.5934055, 0.5115478, 0.4326125, 0.2114625, 0.5141594, 0.5373745, 0.4362997, 0.6120228, 0.596504, 0.4102833, 0.6722863, 0.5795974, 0.510322, 0.487547, 0.4608004, 0.4725365,
   0.4797751, 0.42438, 0.6446079, 0.4240785, 0.3416664, 0.5444569, 0.5638036, 0.28516, 0.6164049, 0.2373832, 0.4986202, 0.5018651, 0.449965, 0.3651955, 0.4950359, 0.2761735,
   0.5498161, 0.5455927, 0.4295137, 0.3630616, 0.4056646, 0.4459947, 0.5050152, 0.2021176, 0.4831745, 0.3388891, 0.4003036, 0.4899187, 0.4975812, 0.4262916, 0.5064873, 0.5229395,
   0.3442563, 0.5233636, 0.3395568, 0.5621923, 0.4272209, 0.5898685, 0.6455934, 0.4872799, 0.5958582, 0.4377342, 0.4092383, 0.663315, 0.6513829, 0.6275883, 0.3541909, 0.4342616,
   0.4605175, 0.309332, 0.437362, 0.1393843, 0.2956401, 0.3775398, 0.5816391, 0.5015696, 0.3830133, 0.612878, 0.5720699, 0.5596703, 0.5665368, 0.4719585, 0.3849734, 0.5571695,
   0.4633756, 0.5301788, 0.424616, 0.5210536, 0.6654685, 0.5878611, 0.438139, 0.5633056, 0.5091974, 0.5152307, 0.5019329, 0.4007995, 0.553019, 0.42184, 0.6123807, 0.437527,
   0.4917013, 0.4187537, 0.4268157, 0.4626373, 0.5228584, 0.5427725, 0.4101497, 0.5199268, 0.5309604, 0.4034242, 0.3719934, 0.4706901, 0.4907854, 0.4155996, 0.2951991, 0.400564,
   0.6092252, 0.4908222, 0.4107804, 0.2334285, 0.5866442, 0.6005146, 0.5003325, 0.5276469, 0.5922749, 0.512579, 0.2209359, 0.4018173, 0.4879336, 0.3402651, 0.3283618, 0.4761997,
   0.5612411, 0.1924349, 0.5505848, 0.5645579, 0.3482093, 0.4254896, 0.3695612, 0.4606738, 0.3717357, 0.4495004, 0.6068169, 0.4281063, 0.5652665, 0.4219245, 0.1988868, 0.5461261,
   0.500989, 0.5919009, 0.3330217, 0.3264533, 0.521392, 0.5020396, 0.5244758, 0.2994445, 0.4575965, 0.4377671, 0.3254089, 0.4427542, 0.6022975, 0.4497029, 0.4136243, 0.4454296,
   0.3471787, 0.4793208, 0.5601645, 0.3523792, 0.4880832, 0.4236998, 0.5006577, 0.3097351, 0.636068, 0.5505564, 0.3504269, 0.4733442, 0.4263697, 0.4403651, 0.4818777, 0.3699813,
   0.3815032, 0.3929365, 0.5440449, 0.3061613, 0.2452486, 0.5777898, 0.4996394, 0.5447166, 0.4881335, 0.4922669, 0.6226535, 0.3647813, 0.5822226, 0.4822255, 0.4878132, 0.6192687,
   0.6488976, 0.5484319, 0.4250048, 0.4274496, 0.3974202, 0.4455691, 0.4256303, 0.6033249, 0.6206899, 0.2670616, 0.2273561, 0.5063114, 0.5908576, 0.6347722, 0.4097362, 0.3466583,
   0.5726452, 0.5351949, 0.6019107, 0.4116574, 0.4944467, 0.7031639, 0.3326077, 0.2053216, 0.3661044, 0.4535306, 0.5679486, 0.6686617, 0.4262499, 0.7019927, 0.652288, 0.3379047,
   0.4586717, 0.4854865, 0.4139799, 0.5891595, 0.3784459, 0.3205405, 0.636705, 0.3933039, 0.3962434, 0.2881076, 0.3485251, 0.5552972, 0.5102106, 0.4630024, 0.4199217, 0.5178768,
   0.5270724, 0.6667749, 0.5347356, 0.5255389, 0.388547, 0.4604512, 0.6323844, 0.4142296, 0.4501826, 0.4429605, 0.5124366, 0.4832629, 0.693678, 0.6050631, 0.5173237, 0.3909783,
   0.3541473, 0.3770344, 0.3408848, 0.3618257, 0.4535721, 0.5050521, 0.4835583, 0.3511195, 0.3210842, 0.4416477, 0.4068585, 0.4948417, 0.5148145, 0.30518, 0.4383858, 0.5639797,
   0.4890005, 0.3319983, 0.5708482, 0.4490509, 0.4439112, 0.5576566, 0.5445524, 0.4776694, 0.2145684, 0.3327642, 0.7103001, 0.3378237, 0.4034793, 0.507837, 0.4862479, 0.5943978,
   0.434237, 0.6887807, 0.5235465, 0.5314476, 0.6247956, 0.2868458, 0.4864093, 0.4841226, 0.500859, 0.4224029, 0.4639663, 0.2753533, 0.4498859, 0.5621806, 0.5342016, 0.4972856,
   0.3601196, 0.2352983, 0.5457429, 0.544901, 0.321998, 0.6963507, 0.5048922, 0.3137013, 0.4385191, 0.6315468, 0.3060791, 0.5587041, 0.3760727, 0.559341, 0.2578653, 0.487185,
   0.3404929, 0.245875, 0.5981212, 0.4590683, 0.3740413, 0.1757014, 0.3571291, 0.5287364, 0.4792266, 0.4244935, 0.4966567, 0.3448562, 0.3566283, 0.3527662, 0.3706022, 0.5033239,
   0.6728576, 0.3597616, 0.4720829, 0.2348406, 0.3737772, 0.4941262, 0.5794941, 0.6480238, 0.5406544, 0.5232853, 0.6327084, 0.4996486, 0.480783, 0.3778428, 0.451338, 0.4992556,
   0.4399674, 0.4377328, 0.5457894, 0.2769185, 0.4769203, 0.2831542, 0.5494971, 0.5016354, 0.3682148, 0.4116266, 0.3720024, 0.6299459, 0.6052634, 0.2948744, 0.4781675, 0.4983932,
   0.5497608, 0.4013927, 0.5713437, 0.3152996, 0.4008394, 0.464254, 0.5201927, 0.1600486, 0.3733732, 0.4061507, 0.1580022, 0.5200649, 0.3496301, 0.3869144, 0.4166133, 0.327004,
   0.4426965, 0.4388523, 0.4944527, 0.5240257, 0.4128215, 0.4871083, 0.5982651, 0.4953, 0.2207543, 0.4379941, 0.4816622, 0.2623501, 0.4816583, 0.5532112, 0.3655101, 0.3630185,
   0.237027, 0.5668467, 0.4429877, 0.5172377, 0.3319901, 0.6133424, 0.2762129, 0.5806299, 0.434393, 0.421138, 0.6113728, 0.2436612, 0.4616419, 0.2375536, 0.4242157, 0.506405,
   0.4285351, 0.5096765, 0.464268, 0.3928632, 0.5018136, 0.426716, 0.6172193, 0.5496655, 0.3320486, 0.3940106, 0.1908821, 0.5636282, 0.5817145, 0.5575941, 0.4134585, 0.5382887,
   0.5576782, 0.4755377, 0.5264882, 0.4534991, 0.2436842, 0.4573169, 0.4883319, 0.3305999, 0.385874, 0.566144, 0.4856377, 0.5355427, 0.4701774, 0.4537635, 0.6389494, 0.4764786,
   0.4351074, 0.4923154, 0.2479441, 0.3686773, 0.3945824, 0.2792213, 0.4606336, 0.414403, 0.5042017, 0.5292537, 0.4244399, 0.3280437, 0.3837667, 0.4853843, 0.5113443, 0.4944689,
   0.7001552, 0.382922, 0.5487437, 0.3560486, 0.7320171, 0.6823606, 0.1661734, 0.6369947, 0.5143185, 0.5544615, 0.5311292, 0.4485552, 0.2655128, 0.5380005, 0.4494934, 0.5129011,
   0.4822004, 0.5769455, 0.4671945, 0.4591395, 0.444363, 0.6109918, 0.3530311, 0.5011317, 0.4687135, 0.3889646, 0.5109562, 0.6200217, 0.3506619, 0.4471896, 0.4282273, 0.4875451,
   0.6133447, 0.6002318, 0.4864122, 0.5280159, 0.5633219, 0.3529266, 0.4572401, 0.4373303, 0.5136253, 0.6939438, 0.487867, 0.5377664, 0.2501689, 0.5691981, 0.5700454, 0.5342607,
   0.4378782, 0.5624121, 0.4082877, 0.429365, 0.2580884, 0.1210107, 0.4278018, 0.06399843, 0.5441002, 0.4419158, 0.5895639, 0.5249161, 0.5102539, 0.3448141, 0.4031608, 0.4375608,
   0.6685879, 0.45428, 0.457487, 0.4714293, 0.5371931, 0.5476965, 0.4445432, 0.5774246, 0.5394144, 0.5410177, 0.5166584, 0.484392, 0.5370861, 0.3823525, 0.6449339, 0.5055673,
   0.4671913, 0.5780823, 0.472195, 0.4739342, 0.5033866, 0.4929888, 0.5449909, 0.4900056, 0.5785539, 0.355972, 0.405721, 0.4281603, 0.4453027, 0.4278859, 0.425972, 0.4002279,
   0.5207533, 0.462758, 0.4382897, 0.5028139, 0.4942119, 0.5808906, 0.4132158, 0.5282475, 0.3126462, 0.4353195, 0.4228815, 0.474381, 0.1289636, 0.5928211, 0.6954598, 0.5274252,
   0.5452898, 0.4073889, 0.5466225, 0.4798703, 0.6049419, 0.5875149, 0.2982384, 0.6343451, 0.5976191, 0.6082214, 0.3365397, 0.4312854, 0.3132519, 0.4297647, 0.4851235, 0.5466116,
   0.4341465, 0.4457166, 0.4304298, 0.4891239, 0.4518465, 0.4670854, 0.357195, 0.4820672, 0.5622334, 0.350292, 0.4263976, 0.3986618, 0.6781842, 0.5140741, 0.3793316, 0.4867096,
   0.4855856, 0.6379021, 0.530109, 0.3859458, 0.4822353, 0.3016244, 0.3414549, 0.2535662, 0.5337849, 0.5394391, 0.4213557, 0.3124569, 0.4214593, 0.446827, 0.4774222, 0.3095437,
   0.6184763, 0.4117284, 0.4521991, 0.4590296, 0.5474589, 0.6590114, 0.3311972, 0.4131786, 0.5117443, 0.5346206, 0.2362442, 0.4116082, 0.4189216, 0.3124413, 0.5953066, 0.4981484,
   0.5299791, 0.5564222, 0.2380711, 0.3841942, 0.4389398, 0.2776439, 0.3864259, 0.5479248, 0.5185435, 0.3877757, 0.5700346, 0.5960059, 0.5726235, 0.515449, 0.5204241, 0.5723227,
   0.2234339, 0.4450465, 0.1962834, 0.5335941, 0.6011418, 0.3996537, 0.4826759, 0.3890172, 0.4306947, 0.364924, 0.7288265, 0.5448623, 0.5857964, 0.589368, 0.2301687, 0.5541068,
   0.6451585, 0.5643775 };
   Double_t Graph1_fy4[2947] = { 0.5411129, 0.5629087, 0.3852479, 0.3955524, 0.3841024, 0.3654295, 0.4339201, 0.3164562, 0.4302056, 0.3260615, 0.7152424, 0.5098748, 0.451977, 0.4084491, 0.3134911, 0.4721002, 0.3102761,
   0.4805306, 0.6856619, 0.4808752, 0.4460612, 0.453158, 0.4207676, 0.341181, 0.5950146, 0.7187849, 0.5815572, 0.4558763, 0.7160025, 0.7172285, 0.6113618, 0.4780264, 0.349796,
   0.5319504, 0.6867514, 0.4982893, 0.3864191, 0.5229377, 0.5266154, 0.4093013, 0.1984532, 0.4996877, 0.3781781, 0.553723, 0.3710826, 0.7588714, 0.2052124, 0.4111145, 0.3618111,
   0.6273666, 0.7820045, 0.5621021, 0.2034189, 0.6985534, 0.5928694, 0.4544155, 0.498354, 0.3558621, 0.2677061, 0.4994843, 0.6540602, 0.3158434, 0.4055453, 0.6042539, 0.3404239,
   0.3773035, 0.4609784, 0.4162711, 0.5321342, 0.4949078, 0.6415583, 0.2446115, 0.294095, 0.200384, 0.6285909, 0.425412, 0.3637444, 0.6003355, 0.2509688, 0.4592108, 0.3735545,
   0.6435007, 0.4422981, 0.666532, 0.3110033, 0.3009578, 0.3768608, 0.3093261, 0.3795442, 0.3600983, 0.6646499, 0.5082481, 0.4240524, 0.4396913, 0.5762125, 0.3362267, 0.4662445,
   0.5541314, 0.3983162, 0.7651516, 0.4116578, 0.2876707, 0.1925236, 0.5516146, 0.6868338, 0.5795522, 0.3627719, 0.3579856, 0.4882182, 0.3277351, 0.3785635, 0.4094279, 0.3779933,
   0.3936158, 0.5186991, 0.4708918, 0.4770461, 0.2781524, 0.3947387, 0.4475696, 0.4634075, 0.5422733, 0.7381448, 0.4791268, 0.5057677, 0.4964437, 0.5309763, 0.4797584, 0.4709521,
   0.3539684, 0.6422123, 0.4035781, 0.5241339, 0.3710882, 0.5149287, 0.3315061, 0.4001885, 0.5028388, 0.3764936, 0.3474734, 0.3244983, 0.5505211, 0.3471031, 0.5966039, 0.4785264,
   0.4263429, 0.4316726, 0.4873091, 0.5075078, 0.311621, 0.4168107, 0.6681362, 0.5544943, 0.4214209, 0.4591489, 0.6150982, 0.3511052, 0.6942709, 0.3432327, 0.6435997, 0.4036216,
   0.4095601, 0.750733, 0.4873502, 0.4842654, 0.4106237, 0.4630782, 0.6521146, 0.3077795, 0.4413489, 0.5768425, 0.5708964, 0.5431498, 0.4831081, 0.4362026, 0.3248672, 0.5254889,
   0.2384357, 0.3489069, 0.7487565, 0.2999784, 0.27109, 0.7707657, 0.3665573, 0.2615715, 0.6697167, 0.7338136, 0.6658129, 0.7288781, 0.4165581, 0.4965741, 0.2713029, 0.3398047,
   0.3666631, 0.5698521, 0.7129654, 0.703813, 0.5469438, 0.7270756, 0.5872566, 0.5801156, 0.5439494, 0.1461088, 0.3978161, 0.4210106, 0.3462375, 0.6062074, 0.7139617, 0.4689282,
   0.5788147, 0.2954248, 0.6233834, 0.3606547, 0.3539443, 0.3036019, 0.3603983, 0.5331792, 0.6672635, 0.286309, 0.5377179, 0.4905858, 0.4592967, 0.3064799, 0.5878092, 0.4285264,
   0.583777, 0.4198862, 0.4671168, 0.3732613, 0.4529073, 0.4975147, 0.2908336, 0.3473072, 0.4766555, 0.4292171, 0.164648, 0.590169, 0.2772179, 0.5899346, 0.2302631, 0.3943891,
   0.4528074, 0.480552, 0.4828118, 0.402255, 0.6756383, 0.4831044, 0.6320772, 0.2863463, 0.2478344, 0.4456027, 0.5771961, 0.5521523, 0.4512644, 0.4361961, 0.3734404, 0.3254849,
   0.1974511, 0.3960021, 0.492887, 0.2198069, 0.5419767, 0.2591573, 0.5433096, 0.5348318, 0.425253, 0.6012889, 0.4141268, 0.5001835, 0.3689405, 0.3615075, 0.5432385, 0.3874088,
   0.6131988, 0.5374559, 0.7428833, 0.4330876, 0.3537428, 0.4184681, 0.6119711, 0.4484547, 0.4785407, 0.5471836, 0.5612052, 0.4683724, 0.5319797, 0.3446175, 0.3998252, 0.4597374,
   0.4224952, 0.472224, 0.5590372, 0.5249566, 0.2463284, 0.5980191, 0.3631932, 0.4689903, 0.242218, 0.4830782, 0.3386344, 0.3586436, 0.6533477, 0.561126, 0.5335277, 0.2666051,
   0.456179, 0.4276418, 0.5973672, 0.4127667, 0.67609, 0.3212049, 0.7352363, 0.4613463, 0.2186242, 0.3896827, 0.3320753, 0.4802539, 0.4976667, 0.5290197, 0.350619, 0.4345513,
   0.302086, 0.5487651, 0.4688729, 0.5216867, 0.6630931, 0.5596571, 0.2914567, 0.2760679, 0.5031154, 0.3923812, 0.4392201, 0.2179771, 0.5986828, 0.4555443, 0.4436155, 0.4324821,
   0.4402957, 0.4724541, 0.7813193, 0.3905316, 0.5337933, 0.664069, 0.5084018, 0.2888525, 0.446708, 0.5504248, 0.3217747, 0.2778524, 0.3991443, 0.6352574, 0.6319564, 0.469546,
   0.4247073, 0.6088374, 0.3300804, 0.5230417, 0.3466047, 0.1740473, 0.3790814, 0.2100954, 0.4228611, 0.250025, 0.2920281, 0.4392353, 0.4137262, 0.3787151, 0.6347404, 0.3729921,
   0.4199623, 0.1525264, 0.7185494, 0.6160793, 0.5925532, 0.4882491, 0.3325124, 0.2185719, 0.4365228, 0.5201717, 0.6271973, 0.4149505, 0.6566261, 0.6798548, 0.463697, 0.5234103,
   0.2795184, 0.6891437, 0.2257089, 0.4271555, 0.3311432, 0.6103774, 0.6642626, 0.6778772, 0.737174, 0.2367173, 0.6832193, 0.4796209, 0.4031632, 0.2568467, 0.379281, 0.335228,
   0.6377175, 0.3817107, 0.5532718, 0.3387389, 0.5938846, 0.2347273, 0.2921887, 0.4826277, 0.5107698, 0.4102901, 0.3185232, 0.515161, 0.3468114, 0.2315346, 0.3678638, 0.4049268,
   0.4799801, 0.3788041, 0.5166205, 0.4441662, 0.3405895, 0.7142082, 0.7888177, 0.5286232, 0.4606557, 0.6242294, 0.4208556, 0.2521765, 0.3265577, 0.1922061, 0.6858429, 0.5586004,
   0.2846624, 0.4335229, 0.373503, 0.4319471, 0.1749717, 0.5394699, 0.6980814, 0.5594274, 0.569326, 0.6135849, 0.2971376, 0.4196775, 0.2959747, 0.4999546, 0.5002108, 0.437782,
   0.4058493, 0.4537921, 0.5042651, 0.31777, 0.399733, 0.4471478, 0.4969142, 0.4676798, 0.4132617, 0.2587171, 0.333675, 0.7225675, 0.4188789, 0.3642441, 0.3089492, 0.3596089,
   0.5858737, 0.5146725, 0.3229338, 0.3885781, 0.5628314, 0.5176641, 0.5772371, 0.486142, 0.47584, 0.6835195, 0.680196, 0.3627488, 0.7732854, 0.6235404, 0.2801977, 0.09215757,
   0.3055472, 0.5249346, 0.3826858, 0.6873353, 0.346331, 0.4113758, 0.6100691, 0.5093257, 0.5308928, 0.6031499, 0.3726973, 0.3914429, 0.4258664, 0.246249, 0.3793724, 0.3665526,
   0.6337247, 0.4501135, 0.4451616, 0.4403923, 0.2662036, 0.3315937, 0.3030885, 0.4546174, 0.3219962, 0.441158, 0.3459978, 0.3624088, 0.264946, 0.5380945, 0.4136994, 0.5642493,
   0.6966, 0.5647463, 0.3068462, 0.1785119, 0.5064612, 0.3796998, 0.4782529, 0.6403178, 0.345758, 0.552409, 0.7024933, 0.6540354, 0.6891333, 0.4803646, 0.3613092, 0.4263814,
   0.6569894, 0.4619483, 0.5411149, 0.4844989, 0.4746426, 0.2849781, 0.3541422, 0.3955978, 0.4159781, 0.3226237, 0.5311089, 0.288267, 0.3049836, 0.6071535, 0.2975923, 0.5083789,
   0.4615241, 0.6067733, 0.4413111, 0.259505, 0.6343297, 0.5895349, 0.3734817, 0.4265843, 0.6303106, 0.4162288, 0.3706209, 0.4604417, 0.8521326, 0.5832185, 0.6772563, 0.4869622,
   0.3592213, 0.6075959, 0.6501011, 0.4958743, 0.3755086, 0.5836163, 0.4077559, 0.4372586, 0.3658029, 0.6666764, 0.6394242, 0.4272672, 0.5836265, 0.6841901, 0.3849281, 0.2559955,
   0.4541354, 0.427336, 0.480715, 0.6393885, 0.2568169, 0.6186876, 0.363761, 0.5921423, 0.3694437, 0.4279332, 0.398915, 0.4893983, 0.4356393, 0.1751916, 0.6062796, 0.6775562,
   0.6608386, 0.4195513, 0.5470814, 0.5090793, 0.5122151, 0.392252, 0.2273435, 0.3032896, 0.6499321, 0.4828006, 0.5466396, 0.4541296, 0.5481632, 0.4608722, 0.4953933, 0.3813761,
   0.2958552, 0.5602775, 0.5047739, 0.5824479, 0.3581878, 0.4376884, 0.6828733, 0.3371381, 0.2941881, 0.3398224, 0.3122914, 0.4374167, 0.5251069, 0.3929274, 0.290631, 0.2871703,
   0.3307683, 0.3277698, 0.5059251, 0.4507687, 0.5157509, 0.4756105, 0.2446242, 0.4454935, 0.3123663, 0.3478139, 0.3048077, 0.3648849, 0.5036671, 0.2571998, 0.37795, 0.3637874,
   0.2958618, 0.4421892, 0.5545074, 0.3786028, 0.3966053, 0.7573487, 0.4648555, 0.6589366, 0.50261, 0.4629284, 0.3012982, 0.5014699, 0.7325494, 0.4423981, 0.5767033, 0.4941203,
   0.4667343, 0.6092953, 0.6950878, 0.4039956, 0.3946459, 0.3290375, 0.730658, 0.5028827, 0.5559107, 0.3323584, 0.6555223, 0.3607803, 0.4369349, 0.2620259, 0.5452933, 0.3874152,
   0.4614136, 0.5420432, 0.5973766, 0.4137763, 0.6750537, 0.402718, 0.2528358, 0.4175543, 0.2088248, 0.4056612, 0.3495464, 0.4410224, 0.343148, 0.4157105, 0.4451337, 0.6547525,
   0.4553109, 0.6385846, 0.3368906, 0.714029, 0.3630082, 0.6043171, 0.5294713, 0.564704, 0.324871, 0.2784681, 0.3991852, 0.5785694, 0.3788798, 0.4057668, 0.6182737, 0.3010305,
   0.3968666, 0.5298895, 0.8206353, 0.5445726, 0.3897038, 0.6316394, 0.5210722, 0.5332825, 0.3355491, 0.2927022, 0.3816467, 0.4570876, 0.309505, 0.3905612, 0.4244058, 0.5742961,
   0.4413867, 0.5922851, 0.2639122, 0.6513253, 0.2641563, 0.4390525, 0.5396218, 0.4784073, 0.4991449, 0.5480662, 0.4611985, 0.5078069, 0.5785097, 0.2876637, 0.4424514, 0.4877577,
   0.4787846, 0.3933164, 0.4989191, 0.3916692, 0.7050322, 0.5028542, 0.2247228, 0.4915672, 0.3224846, 0.4382733, 0.458224, 0.5573781, 0.2991904, 0.2387343, 0.3163522, 0.3528383,
   0.4240376, 0.6484162, 0.5166731, 0.2899101, 0.3501471, 0.5544992, 0.6398722, 0.5727273, 0.3050381, 0.4907102, 0.3954493, 0.3644376, 0.4313094, 0.3717599, 0.4350601, 0.4960361,
   0.4483298, 0.5262579, 0.3773501, 0.5161876, 0.5203672, 0.500852, 0.6491953, 0.6964554, 0.4851431, 0.3632913, 0.5531811, 0.4434422, 0.3133455, 0.275207, 0.3674286, 0.4632395,
   0.3089239, 0.4032292, 0.3909153, 0.7608764, 0.4423095, 0.4411571, 0.5144596, 0.5061294, 0.2965078, 0.5081232, 0.4977934, 0.3807902, 0.5004824, 0.4765261, 0.4995182, 0.7263208,
   0.5292796, 0.7931609, 0.3939362, 0.3010344, 0.5190631, 0.6553342, 0.4970301, 0.4070172, 0.5399016, 0.3406017, 0.2183121, 0.4759267, 0.6907606, 0.2598775, 0.4807425, 0.593925,
   0.5216125, 0.5627, 0.7164875, 0.58529, 0.2529632, 0.6595966, 0.4379749, 0.4598452, 0.4802078, 0.4038675, 0.368148, 0.3174977, 0.438655, 0.3242212, 0.726327, 0.4083367,
   0.6929129, 0.3101938, 0.4223813, 0.3488477, 0.5744577, 0.5339577, 0.495144, 0.5606503, 0.5616006, 0.4499921, 0.4682717, 0.316161, 0.6126903, 0.2919402, 0.425356, 0.4462915,
   0.2847249, 0.4734909, 0.5892908, 0.4287537, 0.3606409, 0.4463817, 0.2992968, 0.5707008, 0.4101287, 0.4311475, 0.345287, 0.4080842, 0.4925996, 0.6803412, 0.6404409, 0.349639,
   0.3952549, 0.6137528, 0.5344529, 0.5824997, 0.6181694, 0.3718475, 0.4213321, 0.7165962, 0.6123036, 0.3458835, 0.3714909, 0.2971744, 0.3733667, 0.5354434, 0.5111656, 0.3512757,
   0.5077896, 0.3713138, 0.5901085, 0.513203, 0.3762273, 0.2578517, 0.3915158, 0.4475385, 0.5822675, 0.4647768, 0.6651109, 0.6233525, 0.6047665, 0.5852184, 0.5869018, 0.3154193,
   0.4635579, 0.3988325, 0.4941508, 0.6144428, 0.4656129, 0.5164489, 0.4595891, 0.4841991, 0.6276662, 0.2876211, 0.2924266, 0.3314143, 0.7207505, 0.4409895, 0.4756417, 0.6173684,
   0.3501913, 0.2245037, 0.4595532, 0.2920639, 0.3257778, 0.3505165, 0.5791966, 0.2250869, 0.4411639, 0.2922576, 0.4045185, 0.6888954, 0.6360925, 0.5420073, 0.3973601, 0.595084,
   0.2902575, 0.4027065, 0.3579423, 0.7594695, 0.437866, 0.3167897, 0.5046173, 0.3955732, 0.4555763, 0.6056951, 0.6328781, 0.4440908, 0.3573372, 0.4405795, 0.3453843, 0.60092,
   0.3596134, 0.5716, 0.5145099, 0.4047222, 0.3554164, 0.4495947, 0.6957174, 0.581275, 0.4459119, 0.5379274, 0.5106238, 0.4855801, 0.5909197, 0.494385, 0.3608972, 0.4659027,
   0.493934, 0.4999167, 0.4043046, 0.340132, 0.4676757, 0.4423852, 0.3095753, 0.5328237, 0.604669, 0.4217354, 0.6113254, 0.4246591, 0.444284, 0.4375431, 0.5001696, 0.3941065,
   0.5364279, 0.4606875, 0.6117483, 0.504529, 0.4387746, 0.3479609, 0.2497342, 0.228299, 0.6162156, 0.2949283, 0.559252, 0.2604011, 0.3469528, 0.5085821, 0.5219035, 0.305265,
   0.3848094, 0.2996738, 0.4928239, 0.3430095, 0.3545919, 0.3567853, 0.2491911, 0.5797337, 0.3569575, 0.4907805, 0.6268904, 0.6745651, 0.5520227, 0.5084515, 0.5379761, 0.3391114,
   0.5471172, 0.4056597, 0.5321493, 0.7349889, 0.3833348, 0.5217057, 0.4018566, 0.400358, 0.4248964, 0.4381562, 0.6740214, 0.46101, 0.2000788, 0.4954753, 0.6565433, 0.4355409,
   0.6094581, 0.3286983, 0.3329317, 0.8032022, 0.6426903, 0.2771782, 0.2158182, 0.2953542, 0.3920456, 0.5516677, 0.7856391, 0.4444486, 0.4894705, 0.4484042, 0.2987534, 0.5179056,
   0.6861978, 0.7316561, 0.4337393, 0.634366, 0.3021793, 0.5017039, 0.3041703, 0.6297579, 0.4507102, 0.5569945, 0.4383968, 0.4231309, 0.7375722, 0.34466, 0.7571099, 0.4950206,
   0.3161971, 0.5093547, 0.5175756, 0.2799249, 0.712054, 0.5401855, 0.6171816, 0.4049188, 0.4794041, 0.5938538, 0.3779409, 0.4581649, 0.6273869, 0.7731839, 0.464586, 0.6223533,
   0.7068528, 0.3715433, 0.558854, 0.3903787, 0.3985458, 0.7973545, 0.5592685, 0.3661159, 0.7009478, 0.5907717, 0.4498937, 0.4948166, 0.5531009, 0.4451981, 0.3546293, 0.3713448,
   0.5914503, 0.5450601, 0.2176326, 0.3406723, 0.4744284, 0.7311047, 0.2663607, 0.4975496, 0.3079866, 0.3537526, 0.8049459, 0.3329364, 0.5772195, 0.5890133, 0.4714953, 0.2961984,
   0.4815315, 0.3797551, 0.5520476, 0.5335537, 0.3553121, 0.5402263, 0.4645691, 0.3980143, 0.3904931, 0.5305578, 0.3438901, 0.4852514, 0.6719876, 0.7226048, 0.3180376, 0.3452227,
   0.4054177, 0.6506059, 0.4321042, 0.6091951, 0.4728231, 0.3752714, 0.6177563, 0.4957917, 0.5909343, 0.4558387, 0.6505454, 0.3561056, 0.5873007, 0.2390853, 0.4462996, 0.5247406,
   0.4692981, 0.2692509, 0.4700937, 0.6432434, 0.736299, 0.4712502, 0.7078325, 0.2745748, 0.5294539, 0.6730098, 0.5793191, 0.648066, 0.5592531, 0.2480894, 0.3072027, 0.2483306,
   0.5017083, 0.5307394, 0.3027009, 0.39191, 0.2243538, 0.3146963, 0.473183, 0.3125573, 0.5530796, 0.3254147, 0.4161589, 0.3333286, 0.3298265, 0.4940939, 0.2547943, 0.4028606,
   0.5293097, 0.4395037, 0.4469783, 0.4270543, 0.3067306, 0.7201249, 0.2811744, 0.4547816, 0.4223575, 0.5260755, 0.361277, 0.5251294, 0.4732964, 0.3392554, 0.5451816, 0.5286908,
   0.5799353, 0.4806058, 0.7433597, 0.6121429, 0.3020872, 0.3128879, 0.5382, 0.2929291, 0.4653815, 0.6436725, 0.6207699, 0.2765453, 0.6632597, 0.2921492, 0.2527573, 0.5635539,
   0.332983, 0.5399185, 0.4344508, 0.3105388, 0.4590999, 0.4717672, 0.4071405, 0.5063859, 0.2803805, 0.7699814, 0.1302515, 0.5609955, 0.4542643, 0.5425232, 0.4197435, 0.6783122,
   0.4106259, 0.5480956, 0.2459129, 0.2586969, 0.4824066, 0.6447438, 0.5771748, 0.3327555, 0.6361843, 0.4408766, 0.5875088, 0.3007748, 0.6129944, 0.5607848, 0.6858687, 0.414368,
   0.6271389, 0.3472313, 0.4018053, 0.3586251, 0.4169397, 0.3807864, 0.3532812, 0.2100039, 0.2060796, 0.2376361, 0.4605009, 0.2403482, 0.8129535, 0.5710255, 0.3213674, 0.3124727,
   0.5154542, 0.3184127, 0.444877, 0.7254522, 0.2811822, 0.4812506, 0.6184042, 0.7162771, 0.5433058, 0.2679136, 0.273792, 0.6032453, 0.4918672, 0.6181816, 0.3937381, 0.2573292,
   0.4418036, 0.7522326, 0.5167571, 0.359104, 0.6991164, 0.3841542, 0.468536, 0.4237609, 0.4490842, 0.4571522, 0.6488042, 0.4891149, 0.670989, 0.3423455, 0.4189609, 0.4693273,
   0.6354952, 0.4674028, 0.4446401, 0.3807265, 0.2657196, 0.4363353, 0.2852312, 0.3469031, 0.4245067, 0.2956116, 0.3870362, 0.7981843, 0.3706953, 0.310847, 0.2817192, 0.5520032,
   0.4144479, 0.3476691, 0.5774556, 0.5782384, 0.63155, 0.4443567, 0.4981927, 0.482985, 0.544939, 0.4126342, 0.3858321, 0.3223844, 0.2945173, 0.6690011, 0.7077084, 0.4654929,
   0.2575641, 0.611474, 0.2851503, 0.4226818, 0.2928279, 0.5012922, 0.3201261, 0.2841873, 0.3476902, 0.5940539, 0.5015059, 0.4841802, 0.583575, 0.4246245, 0.3769259, 0.2946433,
   0.2738078, 0.4377003, 0.371105, 0.4187997, 0.3112632, 0.4921029, 0.7088818, 0.4517008, 0.477327, 0.7776912, 0.2870536, 0.3566032, 0.7035415, 0.4956876, 0.7105311, 0.4151766,
   0.3838569, 0.4601519, 0.5374427, 0.294537, 0.4811654, 0.3349205, 0.3529709, 0.5183643, 0.4151579, 0.3099058, 0.6253847, 0.6635716, 0.78934, 0.5488818, 0.6647995, 0.5354109,
   0.5002543, 0.1841127, 0.4233042, 0.5118294, 0.6280274, 0.2772389, 0.4747262, 0.3288884, 0.3571359, 0.525016, 0.6237764, 0.5191662, 0.7688304, 0.5569373, 0.4592175, 0.7197365,
   0.3966518, 0.6606624, 0.2944424, 0.3507803, 0.3873042, 0.3473807, 0.4823094, 0.4458248, 0.2911169, 0.5325158, 0.4565817, 0.3028392, 0.4215697, 0.2810613, 0.4746972, 0.5532962,
   0.6231365, 0.6293857, 0.340787, 0.4377601, 0.5013576, 0.4629056, 0.6467937, 0.4009836, 0.4510117, 0.3786072, 0.4969835, 0.4726208, 0.726923, 0.2615442, 0.3060106, 0.6431828,
   0.7232276, 0.4930624, 0.4449077, 0.4167247, 0.7223411, 0.3674124, 0.5589706, 0.5269392, 0.2996549, 0.3630897, 0.4599431, 0.4545719, 0.7384916, 0.5674987, 0.4792295, 0.3693365,
   0.3146621, 0.6297584, 0.3538636, 0.5286205, 0.5793562, 0.2532431, 0.5193309, 0.5473474, 0.348892, 0.2817041, 0.3750431, 0.499265, 0.5572131, 0.5060053, 0.3334222, 0.5790061,
   0.4943097, 0.2518296, 0.2027889, 0.6628668, 0.6002901, 0.7481585, 0.5109216, 0.4309028, 0.3580444, 0.3921695, 0.3903243, 0.5229595, 0.4326311, 0.6322823, 0.3657526, 0.5599794,
   0.2604912, 0.4896533, 0.5210901, 0.6177301, 0.5451276, 0.3030629, 0.5970339, 0.3944295, 0.4743006, 0.6916865, 0.4027294, 0.7473015, 0.5533226, 0.6079416, 0.2701838, 0.5131356,
   0.5099812, 0.2794592, 0.2932505, 0.4618765, 0.6853185, 0.8335267, 0.3546717, 0.6761692, 0.2473052, 0.5400105, 0.3598128, 0.6040611, 0.2971981, 0.2529614, 0.6233305, 0.3198526,
   0.4331718, 0.2558922, 0.343499, 0.5619421, 0.3965981, 0.5991254, 0.2772073, 0.450652, 0.799408, 0.5892751, 0.3834063, 0.6865523, 0.5562732, 0.3770824, 0.4938524, 0.3433648,
   0.7839186, 0.6026342, 0.3716521, 0.4220888, 0.5726186, 0.6959035, 0.5318637, 0.3246746, 0.268163, 0.4674378, 0.351571, 0.3205199, 0.4505492, 0.4369019, 0.52642, 0.4728344,
   0.2320496, 0.2427002, 0.4139852, 0.4793992, 0.4835339, 0.3425577, 0.6018569, 0.4824938, 0.4912184, 0.5501619, 0.5218291, 0.6116206, 0.3681787, 0.4472659, 0.7005737, 0.3431832,
   0.4155929, 0.285446, 0.3758799, 0.6493191, 0.7312356, 0.3034808, 0.5820286, 0.2611188, 0.3971886, 0.5055717, 0.4908332, 0.4309494, 0.5445947, 0.2326805, 0.3965229, 0.5166681,
   0.4185418, 0.605007, 0.4079915, 0.4160326, 0.4710904, 0.3242682, 0.4261383, 0.5882685, 0.4648709, 0.2767498, 0.3682373, 0.4197468, 0.4283235, 0.5861981, 0.75431, 0.4475713,
   0.5159778, 0.5525867, 0.5336086, 0.3821976, 0.346639, 0.7209059, 0.6547199, 0.3251189, 0.2838804, 0.4472056, 0.2528474, 0.2967876, 0.6030874, 0.3055196, 0.5768143, 0.3099215,
   0.3986703, 0.6504568, 0.692395, 0.2541165, 0.7647667, 0.3641492, 0.4367441, 0.344777, 0.5983685, 0.3323403, 0.5345076, 0.2927736, 0.4149903, 0.5138509, 0.2789843, 0.3653893,
   0.2952166, 0.3269932, 0.5859906, 0.4527671, 0.4462643, 0.3289627, 0.218648, 0.4148517, 0.2721784, 0.3764915, 0.5327219, 0.5015063, 0.3877312, 0.6682833, 0.4869352, 0.4634235,
   0.5401998, 0.5163602, 0.5843356, 0.3091158, 0.587249, 0.767245, 0.4419107, 0.3685454, 0.4987623, 0.6748281, 0.3704414, 0.4793468, 0.5542963, 0.3138652, 0.3870358, 0.5821136,
   0.4585553, 0.1855445, 0.6899639, 0.5073563, 0.4684882, 0.4990579, 0.4878545, 0.5440207, 0.4057578, 0.2498771, 0.700311, 0.431865, 0.6314194, 0.3708284, 0.5401198, 0.3558987,
   0.8521059, 0.2162915, 0.3617841, 0.2697808, 0.4462843, 0.4218723, 0.6990513, 0.4850578, 0.5647706, 0.3525449, 0.6630325, 0.254955, 0.5102063, 0.5221378, 0.4085433, 0.5651614,
   0.350351, 0.7684674, 0.5152947, 0.4334266, 0.4281958, 0.2797765, 0.7206751, 0.4087504, 0.5861137, 0.400615, 0.2686896, 0.6586623, 0.4589664, 0.3280333, 0.2881356, 0.4148351,
   0.4283167, 0.4591925, 0.486464, 0.2815696, 0.4965979, 0.3241974, 0.3956543, 0.2934387, 0.7670101, 0.4042577, 0.5559011, 0.7365603, 0.4819883, 0.6965683, 0.3041447, 0.2777961,
   0.4485109, 0.4853881, 0.4542069, 0.4467638, 0.5764573, 0.7208067, 0.525318, 0.4419692, 0.447626, 0.4828267, 0.4483927, 0.3496474, 0.5728073, 0.5488825, 0.2694741, 0.4655331,
   0.3356014, 0.4022406, 0.4501443, 0.3134545, 0.2412067, 0.4179904, 0.4827281, 0.5629758, 0.6178931, 0.3502056, 0.4063971, 0.677664, 0.3462267, 0.3388023, 0.3549406, 0.3575629,
   0.6240741, 0.3139054, 0.3069867, 0.7575892, 0.3957309, 0.4914521, 0.5556829, 0.630106, 0.6447191, 0.5134672, 0.3314073, 0.5685157, 0.6176409, 0.4696124, 0.2863461, 0.4187602,
   0.5689301, 0.2413196, 0.1946021, 0.3095707, 0.3750071, 0.4164158, 0.3933395, 0.5189136, 0.2923311, 0.4963636, 0.5171604, 0.5438137, 0.3917294, 0.5470518, 0.5671318, 0.3700358,
   0.2131264, 0.6915219, 0.8080348, 0.6899499, 0.3073136, 0.5526547, 0.2294837, 0.6587311, 0.5404612, 0.2840236, 0.4703765, 0.5117432, 0.2939789, 0.3654757, 0.5157465, 0.4716247,
   0.3125094, 0.3411114, 0.4083219, 0.481406, 0.4194209, 0.315354, 0.7114094, 0.6286957, 0.2674547, 0.3019159, 0.4211284, 0.5165862, 0.4034563, 0.6111959, 0.3844234, 0.7687346,
   0.5967903, 0.5771267, 0.5069634, 0.6197327, 0.2186674, 0.385031, 0.4119295, 0.4036191, 0.5063167, 0.4632337, 0.5686848, 0.3536169, 0.389822, 0.6201435, 0.4342702, 0.5290554,
   0.4835428, 0.3055513, 0.7322565, 0.3245613, 0.4498137, 0.4868302, 0.2685625, 0.5827017, 0.2854299, 0.5420666, 0.4360451, 0.376439, 0.3445185, 0.7996473, 0.6639923, 0.2689689,
   0.4713003, 0.4857463, 0.6863001, 0.5364414, 0.3498758, 0.4635294, 0.381103, 0.2313494, 0.5511017, 0.2989769, 0.4516381, 0.4235502, 0.3366683, 0.6794677, 0.339657, 0.4410507,
   0.3425514, 0.2329128, 0.1486603, 0.3702369, 0.471893, 0.3841237, 0.7595684, 0.6504406, 0.6038321, 0.3665272, 0.3025358, 0.5966666, 0.7879293, 0.4469389, 0.7009537, 0.6682556,
   0.405438, 0.6612338, 0.5225855, 0.6986967, 0.7133116, 0.4820941, 0.3439445, 0.3792794, 0.4782018, 0.7123532, 0.7107041, 0.4004878, 0.571777, 0.4260777, 0.5364345, 0.4560904,
   0.5337654, 0.3424355, 0.349761, 0.5319244, 0.6688318, 0.3666066, 0.2555609, 0.3673674, 0.4989538, 0.4437967, 0.3617241, 0.5512897, 0.5737301, 0.4129393, 0.4801997, 0.4911724,
   0.5750794, 0.4508128, 0.7135202, 0.468498, 0.6459837, 0.4558476, 0.4807906, 0.222352, 0.3381319, 0.4925934, 0.5130752, 0.3139529, 0.3254543, 0.3252285, 0.4178478, 0.4514096,
   0.4217263, 0.3540485, 0.660704, 0.5228686, 0.5762913, 0.3562683, 0.417321, 0.3364148, 0.5447481, 0.2720228, 0.7027768, 0.581236, 0.3807522, 0.4729509, 0.3719106, 0.3474208,
   0.3995699, 0.2559452, 0.4586051, 0.6711778, 0.3973635, 0.487554, 0.5437053, 0.3270867, 0.2903952, 0.3535603, 0.3394215, 0.6892173, 0.3642437, 0.5103797, 0.4586681, 0.714814,
   0.5539417, 0.4221196, 0.2486299, 0.2597254, 0.4990523, 0.4701529, 0.3882333, 0.5721703, 0.3557735, 0.517529, 0.5597552, 0.4095979, 0.7152632, 0.4798427, 0.4915356, 0.3225689,
   0.324618, 0.327062, 0.5446822, 0.3593427, 0.3228059, 0.5593628, 0.3579788, 0.4007643, 0.3722579, 0.665185, 0.825435, 0.6823766, 0.6129664, 0.4264312, 0.5676016, 0.6476827,
   0.6839238, 0.2745802, 0.2949745, 0.6239979, 0.2930588, 0.6919674, 0.4560975, 0.4599595, 0.222537, 0.7590785, 0.4072451, 0.6895396, 0.3708687, 0.5198843, 0.4677644, 0.4566326,
   0.3135646, 0.3686951, 0.317209, 0.3518718, 0.6448925, 0.3305955, 0.3446132, 0.6754324, 0.7282845, 0.2883672, 0.3226655, 0.3098656, 0.5663571, 0.5581238, 0.7385387, 0.4342651,
   0.6281971, 0.797537, 0.3986123, 0.3673583, 0.534351, 0.6570196, 0.4761016, 0.6795886, 0.3612271, 0.367584, 0.493176, 0.5565438, 0.6857146, 0.3900324, 0.7204239, 0.6622787,
   0.3236333, 0.3389278, 0.334051, 0.5834197, 0.3956244, 0.738359, 0.5950565, 0.5268934, 0.4137513, 0.4113767, 0.621933, 0.462908, 0.3349949, 0.4417926, 0.5542178, 0.572868,
   0.3309343, 0.6756594, 0.634338, 0.7043563, 0.3510185, 0.4097167, 0.6583853, 0.3236795, 0.4081434, 0.2674286, 0.5967731, 0.4050255, 0.7210196, 0.4389074, 0.3869772, 0.5407802,
   0.4488571, 0.6328655, 0.5634734, 0.503078, 0.4932063, 0.2438117, 0.4315464, 0.3181691, 0.6078198, 0.7019398, 0.5443332, 0.5465314, 0.6540546, 0.6807864, 0.6043512, 0.392603,
   0.3768765, 0.4605426, 0.5185717, 0.5741096, 0.2933281, 0.2476941, 0.5767583, 0.4646553, 0.3022414, 0.6391821, 0.5771332, 0.7087006, 0.3456078, 0.4375138, 0.31977, 0.4185114,
   0.3989183, 0.3382431, 0.313976, 0.6881895, 0.4270582, 0.6761733, 0.7337406, 0.3009353, 0.2193902, 0.2531461, 0.6572219, 0.4169903, 0.482977, 0.6913922, 0.4406511, 0.7534558,
   0.2700067, 0.365672, 0.5761622, 0.3445464, 0.318173, 0.6688228, 0.690546, 0.7188938, 0.5341132, 0.7094447, 0.7731289, 0.4905023, 0.3459079, 0.3123893, 0.3175689, 0.2629914,
   0.2242279, 0.4231731, 0.3871492, 0.3513291, 0.3878295, 0.5212328, 0.3610889, 0.5525543, 0.7183935, 0.7136856, 0.1899134, 0.2122208, 0.2972477, 0.3025768, 0.2960641, 0.5294473,
   0.5897056, 0.2317358, 0.3536417, 0.2637739, 0.8134888, 0.3093288, 0.7297954, 0.3056535, 0.3826424, 0.3713138, 0.5745416, 0.4701468, 0.7373652, 0.4428804, 0.2034076, 0.3705145,
   0.5243639, 0.4203319, 0.3828957, 0.5779206, 0.7594889, 0.5828551, 0.5409622, 0.3646516, 0.3482788, 0.3078344, 0.6343705, 0.6447233, 0.6208538, 0.4656641, 0.6056643, 0.7798069,
   0.5795448, 0.4630942, 0.5946345, 0.4878444, 0.2369256, 0.4366236, 0.5187678, 0.4661871, 0.5864363, 0.2789377, 0.4672058, 0.3634141, 0.4175052, 0.5388936, 0.6062121, 0.3892084,
   0.5910175, 0.5708038, 0.6888499, 0.4206745, 0.4686098, 0.2532407, 0.2938783, 0.4279728, 0.2590959, 0.3087898, 0.6656904, 0.2971531, 0.4620189, 0.4008369, 0.4678986, 0.6808724,
   0.3053495, 0.4898464, 0.236344, 0.4342122, 0.5854245, 0.3686606, 0.3275306, 0.3831613, 0.3019522, 0.5675875, 0.3944421, 0.5357993, 0.4931343, 0.5885754, 0.2051892, 0.4549809,
   0.6472235, 0.4211122, 0.4707332, 0.3113097, 0.4600611, 0.5283402, 0.4267975, 0.5314146, 0.4280361, 0.4746602, 0.2885295, 0.555598, 0.3444055, 0.3738768, 0.4528693, 0.6771789,
   0.3903373, 0.4652355, 0.4533472, 0.6542688, 0.2876567, 0.6635778, 0.527049, 0.4126417, 0.4994531, 0.4198063, 0.4598435, 0.3114938, 0.330092, 0.5218412, 0.445005, 0.4396437,
   0.8293704, 0.2418689, 0.4515972, 0.6139998, 0.4957327, 0.4562629, 0.2680731, 0.5475926, 0.5296425, 0.5844697, 0.3831157, 0.4883932, 0.4741826, 0.3293208, 0.4830344, 0.2757255,
   0.5661302, 0.5401525, 0.6254708, 0.5412577, 0.586979, 0.3120269, 0.5996601, 0.5869998, 0.6276182, 0.4816632, 0.49527, 0.2571859, 0.6321307, 0.6489244, 0.472371, 0.3112296,
   0.4954328, 0.5056752, 0.4455422, 0.4535083, 0.5580435, 0.6300282, 0.16976, 0.6951733, 0.4888589, 0.5235807, 0.4879061, 0.2572339, 0.4711703, 0.4996379, 0.4542596, 0.302039,
   0.3779349, 0.3456238, 0.4300536, 0.4571415, 0.7168683, 0.3129735, 0.456597, 0.7382485, 0.3746096, 0.7558517, 0.2655506, 0.607985, 0.3490704, 0.5120109, 0.2114754, 0.4114296,
   0.3674684, 0.3636849, 0.450259, 0.4155467, 0.2930589, 0.3135383, 0.413785, 0.7274199, 0.3940723, 0.3013749, 0.5754343, 0.357647, 0.1841501, 0.407175, 0.3741421, 0.5034927,
   0.7025623, 0.4698476, 0.6709377, 0.5639627, 0.7639818, 0.460737, 0.4273632, 0.4083839, 0.4740562, 0.2638337, 0.409373, 0.4812054, 0.4197134, 0.3751738, 0.3381207, 0.6017655,
   0.4068762, 0.403656, 0.6432737, 0.7295722, 0.3187195, 0.46673, 0.6399738, 0.6543325, 0.3739162, 0.4340815, 0.4580428, 0.7233236, 0.429107, 0.3113468, 0.3402747, 0.3303333,
   0.3001835, 0.2306405, 0.369138, 0.4001367, 0.5228232, 0.5289924, 0.6826913, 0.3872843, 0.4360747, 0.4955545, 0.3465145, 0.3244125, 0.2497287, 0.3487796, 0.5282749, 0.6384761,
   0.4581981, 0.6542505, 0.4208307, 0.4693795, 0.5358461, 0.6107377, 0.3294794, 0.3875666, 0.6957598, 0.3486384, 0.7618881, 0.3561926, 0.592171, 0.3198183, 0.3327529, 0.2494131,
   0.6690359, 0.5882537, 0.3268602, 0.4387851, 0.4455432, 0.401139, 0.5554599, 0.294888, 0.3852839, 0.6122886, 0.6878883, 0.3392494, 0.4818219, 0.4851858, 0.7413037, 0.4267373,
   0.262807, 0.7339509, 0.4008274, 0.4388145, 0.3799978, 0.3082283, 0.4538236, 0.3800155, 0.4042822, 0.6329008, 0.429087, 0.4712847, 0.4889963, 0.2881066, 0.7324594, 0.3963742,
   0.2402884, 0.6615428, 0.3217288, 0.3717768, 0.2635626, 0.4638752, 0.1569181, 0.3952525, 0.4439567, 0.4478071, 0.3080251, 0.4095013, 0.3676236, 0.6301951, 0.2959041, 0.4263043,
   0.3966037, 0.2545861, 0.3713327, 0.5818542, 0.6640028, 0.4414526, 0.3869058, 0.4809443, 0.4707696, 0.6301414, 0.5500817, 0.4115001, 0.3560981, 0.3271801, 0.4176951, 0.6459295,
   0.6641101, 0.5393267, 0.2965431, 0.4331066, 0.7489101, 0.3932952, 0.28384, 0.5477095, 0.7947465, 0.4761996, 0.3115081, 0.4282852, 0.3256097, 0.7229406, 0.6500787, 0.287532,
   0.538731, 0.3948024, 0.6921695, 0.6199632, 0.4812748, 0.7201068, 0.4168106, 0.2717432, 0.4308276, 0.362354, 0.7924275, 0.4680533, 0.5128391, 0.4396003, 0.5860819, 0.4441019,
   0.2769129, 0.548267, 0.6571496, 0.4997086, 0.4214507, 0.5323727, 0.4453683, 0.7084834, 0.5899692, 0.3219252, 0.3881882, 0.7627301, 0.5506838, 0.5028865, 0.4791946, 0.3596644,
   0.4587957, 0.4681154, 0.3854179, 0.4111455, 0.6861064, 0.2008702, 0.4636555, 0.3730359, 0.3957146, 0.3425184, 0.3611967, 0.2632589, 0.6898363, 0.2849141, 0.4045569, 0.5318491,
   0.3650497, 0.4945334, 0.5809862, 0.324403, 0.413358, 0.4854141, 0.4246434, 0.1455292, 0.3926927, 0.6110598, 0.504703, 0.5438545, 0.4724168, 0.4412427, 0.332768, 0.3589752,
   0.3618583, 0.542931, 0.4890271, 0.3274921, 0.4228568, 0.3377247, 0.4867877, 0.52221, 0.6952495, 0.6023281, 0.592542, 0.4492206, 0.4728507, 0.6342228, 0.4374939, 0.4452537,
   0.4187132, 0.3125611, 0.5314028, 0.4766593, 0.5664914, 0.3316312, 0.5394816, 0.4860019, 0.5857815, 0.4034357, 0.4567672, 0.7282577, 0.6954085, 0.1833522, 0.4448805, 0.3821273,
   0.4966885, 0.3025796, 0.3730569, 0.1974158, 0.4594275, 0.5359036, 0.2453967, 0.1979906, 0.3352877, 0.4136618, 0.361717, 0.6530448, 0.6289211, 0.5580571, 0.739519, 0.3911662,
   0.4685239, 0.5657988, 0.3698853, 0.5020962, 0.2461549, 0.5478474, 0.4555443, 0.509835, 0.4024045, 0.4322526, 0.306689, 0.2482814, 0.4929615, 0.5796062, 0.6493741, 0.644621,
   0.2730751, 0.4708138, 0.2605945, 0.3145024, 0.578558, 0.6781406, 0.5661896, 0.4872782, 0.423027, 0.3606858, 0.2975767, 0.4658408, 0.4952882, 0.319238, 0.5911853, 0.5613104,
   0.414259, 0.5267693, 0.3987356, 0.5654339, 0.6095164, 0.3894634, 0.4050934, 0.6095272, 0.262724, 0.2567368, 0.4415248, 0.4535976, 0.2768148, 0.1821924, 0.2535827, 0.3367537,
   0.2919938, 0.4032891, 0.4554353, 0.3355492, 0.3353187, 0.5132329, 0.2851487, 0.397323, 0.6372966, 0.5282342, 0.4803453, 0.5617968, 0.6075588, 0.5036707, 0.3618329, 0.4675935,
   0.3002768, 0.308754, 0.7044216, 0.3074191, 0.6632816, 0.4533201, 0.3512564, 0.5798768, 0.4672158, 0.4430255, 0.7867415, 0.5085876, 0.7039114, 0.3221945, 0.4948356, 0.4295744,
   0.4765917, 0.5487976, 0.4502679, 0.4047323, 0.5204957, 0.5675006, 0.3749407, 0.4094668, 0.2646249, 0.4214372, 0.4846104, 0.6975853, 0.4644963, 0.6640433, 0.5487409, 0.5587133,
   0.6430966, 0.6564742, 0.2186917, 0.4685024, 0.7398897, 0.3601037, 0.2984196, 0.4607603, 0.3875999, 0.4578513, 0.4607486, 0.3567854, 0.2630487, 0.7182353, 0.703105, 0.389517,
   0.6045681, 0.3714505, 0.3246379, 0.3923341, 0.385826, 0.3911545, 0.3332809, 0.3522899, 0.6148021, 0.5361288, 0.7216884, 0.5354551, 0.4711665, 0.3731626, 0.4241863, 0.4086876,
   0.3581075, 0.4942456, 0.3471196, 0.3017213, 0.5678203, 0.6883389, 0.4324902, 0.7045283, 0.4659892, 0.594777, 0.3978899, 0.6742236, 0.4107828, 0.4510062, 0.3917395, 0.3039782,
   0.4433302, 0.336839, 0.7288986, 0.3979458, 0.6594144, 0.7237666, 0.3168541, 0.4675781, 0.567894, 0.610462, 0.2602199, 0.434653, 0.4029974, 0.4366172, 0.2415347, 0.3834856,
   0.5415975, 0.8136551, 0.4062244, 0.5998232, 0.5928844, 0.6136987, 0.7182848, 0.6223413, 0.2966105, 0.499158, 0.5192361, 0.1534965, 0.5078151, 0.4537957, 0.2772312, 0.4425861,
   0.3491235, 0.3537207, 0.3696125, 0.5106886, 0.2987991, 0.5990793, 0.277505, 0.5307836, 0.4653911, 0.4356776, 0.7149436, 0.4435621, 0.3653114, 0.2673564, 0.36798, 0.2315872,
   0.6928673, 0.5036397, 0.4702255, 0.4211095, 0.402841, 0.3539937, 0.3090384, 0.3619204, 0.4156169, 0.4198665, 0.3385897, 0.3213025, 0.7697101, 0.396257, 0.5208469, 0.5254936,
   0.688153, 0.4488114, 0.614934, 0.4210846, 0.6300585, 0.7326669, 0.2723735, 0.7527788, 0.6364635, 0.3501616, 0.5801873, 0.573488, 0.2025336, 0.7543353, 0.540934, 0.5370274,
   0.560384, 0.3733959, 0.3809673, 0.4249752, 0.6752922, 0.410759, 0.2479097, 0.3868327, 0.3470958, 0.3205286, 0.3757016, 0.2504115, 0.4851379, 0.7434505, 0.4678455, 0.3485146,
   0.3398168, 0.2725527, 0.2332353, 0.4818112, 0.4893419, 0.4983378, 0.5454146, 0.5006641, 0.5379769, 0.7620552, 0.2832996, 0.4464995, 0.5401736, 0.3355793, 0.3335486, 0.5003547,
   0.2707385, 0.5847347, 0.4169505, 0.3102913, 0.3164352, 0.3171408, 0.2709112, 0.4010523, 0.4825042, 0.363017, 0.60309, 0.4732219, 0.7215083, 0.3627008, 0.5713193, 0.3984251,
   0.48332, 0.293907, 0.456141, 0.4647301, 0.4505237, 0.301614, 0.6676432, 0.5202073, 0.5056514, 0.4873763, 0.5913606, 0.5165094, 0.600334, 0.4079719, 0.6478968, 0.4510886,
   0.4871478, 0.560522, 0.4062214, 0.7313275, 0.4267355, 0.2938941, 0.1976269, 0.2965788, 0.6037799, 0.5253711, 0.3121169, 0.7096388, 0.3809943, 0.3725862, 0.3174553, 0.3531276,
   0.3690718, 0.371907, 0.4252355, 0.5506699, 0.5900222, 0.7298001, 0.4265867, 0.6229425, 0.3254055, 0.6763353, 0.66624, 0.6924185, 0.578634, 0.7048915, 0.5679697, 0.6948746,
   0.6836367, 0.6660673, 0.3412006, 0.3561662, 0.3231935, 0.388391, 0.5485677, 0.4661849, 0.6021968, 0.3285469, 0.574388, 0.4820878, 0.4217131, 0.6863942, 0.4133681, 0.4755378,
   0.3316525, 0.3277485, 0.606599, 0.5042132, 0.4355139, 0.741366, 0.4080486, 0.6707157, 0.693868, 0.3311767, 0.4604237, 0.5078849, 0.4689783, 0.67788, 0.2647393, 0.371238,
   0.5347625, 0.598564, 0.4292852, 0.3184968, 0.419902, 0.403886, 0.4919973, 0.4347023, 0.6336023, 0.317564, 0.6250598, 0.5977195, 0.5256944, 0.5655582, 0.5220187, 0.5097201,
   0.5432113, 0.4966781 };
   graph = new TGraph(2947,Graph1_fx4,Graph1_fy4);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(2);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","Graph",2947,0,0.8528232);
   Graph_Graph14->SetMinimum(0);
   Graph_Graph14->SetMaximum(1);
   Graph_Graph14->SetDirectory(nullptr);
   Graph_Graph14->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph14->SetLineColor(ci);
   Graph_Graph14->GetXaxis()->SetRange(1,2948);
   Graph_Graph14->GetXaxis()->SetLabelFont(42);
   Graph_Graph14->GetXaxis()->SetTitleOffset(1);
   Graph_Graph14->GetXaxis()->SetTitleFont(42);
   Graph_Graph14->GetYaxis()->SetLabelFont(42);
   Graph_Graph14->GetYaxis()->SetTitleFont(42);
   Graph_Graph14->GetZaxis()->SetLabelFont(42);
   Graph_Graph14->GetZaxis()->SetTitleOffset(1);
   Graph_Graph14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph14);
   
   graph->Draw("p ");
   
   TLegend *leg = new TLegend(0.129,0.78,0.53,0.89,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","ML light-tagged jets","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph1","ML top-tagged jets","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   leg->Draw();
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
   can2->SaveAs("ML_example.pdf");
   can2->SaveAs("ML_example.png");
}


==> figures/TR_example.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void TR_example()
{
//=========Macro generated from canvas: can1/can1
//=========  (Wed Jul 24 14:50:39 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",0,0,1600,1600);
   gStyle->SetOptStat(0);
   can1->Range(-0.125,-0.1375,1.125,1.2375);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   
   TH2D *h__1 = new TH2D("h__1","",10,0,1,12,0,1.2);
   h__1->SetMaximum(1.2);
   h__1->SetLineColor(0);
   h__1->GetXaxis()->SetTitle("#tau_{21}");
   h__1->GetXaxis()->SetLabelFont(42);
   h__1->GetXaxis()->SetTitleOffset(1);
   h__1->GetXaxis()->SetTitleFont(42);
   h__1->GetYaxis()->SetTitle("#tau_{32}");
   h__1->GetYaxis()->SetRange(1,11);
   h__1->GetYaxis()->SetLabelFont(42);
   h__1->GetYaxis()->SetTitleFont(42);
   h__1->GetZaxis()->SetLabelFont(42);
   h__1->GetZaxis()->SetTitleOffset(1);
   h__1->GetZaxis()->SetTitleFont(42);
   h__1->Draw("");
   
   Double_t Graph0_fx1[2914] = { 0.4235641, 0.361199, 0.4831956, 0.292294, 0.4931211, 0.5295855, 0.6838737, 0.3291531, 0.5159891, 0.4091846, 0.4690287, 0.4237339, 0.4751305, 0.5553657, 0.6057882, 0.4522482, 0.5890583,
   0.4115683, 0.4539104, 0.2126653, 0.5896844, 0.2822122, 0.5419418, 0.1422675, 0.3151153, 0.4690258, 0.5678855, 0.4364082, 0.3626446, 0.2320838, 0.2791131, 0.4906721, 0.4338759,
   0.4919891, 0.551308, 0.4512133, 0.3979651, 0.7027811, 0.6032719, 0.4476983, 0.2143819, 0.5300691, 0.4184536, 0.3006684, 0.670922, 0.5184759, 0.5257176, 0.5060195, 0.5840406,
   0.6407406, 0.3296165, 0.5346282, 0.6064186, 0.586326, 0.3312346, 0.3979174, 0.6233956, 0.5418305, 0.4585013, 0.5989793, 0.1216786, 0.5262007, 0.3824002, 0.5447661, 0.4140004,
   0.5390432, 0.2519755, 0.4372543, 0.4118293, 0.3090295, 0.2633315, 0.2911921, 0.2405088, 0.2652336, 0.6950849, 0.2653654, 0.3746695, 0.4605266, 0.1322653, 0.5257986, 0.2728213,
   0.5586089, 0.5766191, 0.5378488, 0.4113865, 0.6308181, 0.440091, 0.5693615, 0.2755448, 0.4281845, 0.4078063, 0.6733278, 0.3726785, 0.3848231, 0.5075369, 0.4061433, 0.3122878,
   0.4257649, 0.4786903, 0.4231324, 0.416202, 0.6080605, 0.4750218, 0.4148265, 0.5172837, 0.3990232, 0.470104, 0.335815, 0.6142901, 0.5565354, 0.6148968, 0.1995249, 0.5147766,
   0.3191473, 0.3745818, 0.4777058, 0.6527728, 0.3516511, 0.577917, 0.3689889, 0.5427544, 0.4567522, 0.4977951, 0.2310753, 0.4751513, 0.3643133, 0.3300474, 0.4067338, 0.3395189,
   0.3612112, 0.5589365, 0.6739849, 0.4106906, 0.5126022, 0.2817667, 0.3801503, 0.5527153, 0.3421088, 0.3997744, 0.3137038, 0.223923, 0.4975074, 0.5451141, 0.6988079, 0.4418146,
   0.3387361, 0.3862744, 0.6441345, 0.6253304, 0.5846338, 0.6502026, 0.2206931, 0.1961686, 0.1177965, 0.6166522, 0.5481441, 0.4557284, 0.5499324, 0.2523195, 0.5120076, 0.5594209,
   0.66595, 0.5175173, 0.6607002, 0.4917235, 0.3599362, 0.5241442, 0.3186235, 0.3555038, 0.3915612, 0.5255996, 0.6478326, 0.4808566, 0.5869852, 0.4560089, 0.3685393, 0.4446235,
   0.3577388, 0.5526641, 0.4887842, 0.2585538, 0.628675, 0.296401, 0.3038386, 0.5008737, 0.4946576, 0.4510437, 0.2019514, 0.5155365, 0.3153087, 0.3515155, 0.4138629, 0.437341,
   0.5702432, 0.5784672, 0.5224696, 0.5285878, 0.5030149, 0.4033513, 0.4406708, 0.332621, 0.5569275, 0.5841368, 0.2863361, 0.4200299, 0.5808368, 0.4719381, 0.5612066, 0.2988353,
   0.2976965, 0.3309882, 0.3135175, 0.4682311, 0.4313564, 0.3215508, 0.5575409, 0.4623307, 0.4127831, 0.2698217, 0.4787594, 0.4408031, 0.6443859, 0.5485878, 0.6326925, 0.2154377,
   0.3782409, 0.2188646, 0.421743, 0.5263077, 0.4915521, 0.5800053, 0.4484555, 0.268829, 0.6349478, 0.5156301, 0.6433104, 0.2009878, 0.3633124, 0.4753863, 0.4055847, 0.5497546,
   0.5516235, 0.5110525, 0.6432784, 0.4433182, 0.3729393, 0.4276247, 0.3512389, 0.2445159, 0.4667741, 0.4996965, 0.2374531, 0.3362913, 0.4220207, 0.5279026, 0.4208192, 0.5540423,
   0.2812414, 0.3073583, 0.5177039, 0.3804757, 0.5725487, 0.2671316, 0.3406994, 0.4155836, 0.2991538, 0.6459088, 0.3994658, 0.2639931, 0.2035979, 0.5231385, 0.5586343, 0.6021022,
   0.6035244, 0.5290336, 0.441763, 0.5726631, 0.6278501, 0.1124231, 0.5218185, 0.4273288, 0.4281051, 0.644288, 0.308379, 0.7287017, 0.6205435, 0.496402, 0.4140635, 0.5006632,
   0.4119017, 0.4371339, 0.449728, 0.5767748, 0.4641175, 0.3532296, 0.5616803, 0.5391325, 0.3240382, 0.57809, 0.6969252, 0.3862432, 0.4214663, 0.4435296, 0.2316559, 0.5886629,
   0.2842158, 0.5969899, 0.1179192, 0.2756065, 0.4100892, 0.5508981, 0.4973905, 0.2335306, 0.5789317, 0.3802553, 0.4704232, 0.6565574, 0.4541996, 0.3243301, 0.5518421, 0.5517708,
   0.4541169, 0.5032193, 0.5283513, 0.4802223, 0.6009175, 0.4155332, 0.446271, 0.2371404, 0.4250761, 0.4066925, 0.5140887, 0.4146794, 0.3411307, 0.5969653, 0.5314972, 0.3878033,
   0.5591372, 0.3143985, 0.4295563, 0.4945369, 0.272355, 0.5738247, 0.4207523, 0.3868815, 0.4491236, 0.4406325, 0.3969218, 0.3950212, 0.5848614, 0.5231137, 0.5498427, 0.4372927,
   0.4064825, 0.4328717, 0.4835201, 0.1839274, 0.4888922, 0.3098949, 0.3323227, 0.2703423, 0.4958018, 0.4748842, 0.3056203, 0.3613922, 0.4179752, 0.568525, 0.3969287, 0.2641907,
   0.3925892, 0.3410951, 0.4869818, 0.5372611, 0.4412802, 0.4525773, 0.6332953, 0.5343448, 0.3744399, 0.2537995, 0.594962, 0.5219771, 0.4641707, 0.2969767, 0.5130317, 0.4098045,
   0.4947059, 0.3136887, 0.511428, 0.6180382, 0.3094325, 0.2866126, 0.4436608, 0.3865218, 0.231485, 0.4354815, 0.3219008, 0.5768696, 0.725657, 0.2201491, 0.4229915, 0.4466092,
   0.4478828, 0.4333735, 0.5636412, 0.4513888, 0.3342195, 0.2853948, 0.4396065, 0.5622939, 0.6388956, 0.3404486, 0.3463355, 0.2614307, 0.4289001, 0.5600273, 0.4650425, 0.4693165,
   0.4244356, 0.4975749, 0.3005807, 0.5027822, 0.5022203, 0.4120575, 0.5191717, 0.3990303, 0.6180975, 0.5162305, 0.2826591, 0.4617274, 0.6476149, 0.5559248, 0.3247315, 0.4292884,
   0.5504609, 0.6185122, 0.3160543, 0.5882944, 0.4986894, 0.4811773, 0.523101, 0.335807, 0.3355055, 0.4793212, 0.2892902, 0.2480238, 0.4504328, 0.3698334, 0.3391528, 0.2761616,
   0.3320282, 0.3652172, 0.5178313, 0.3367683, 0.3676478, 0.510671, 0.5915706, 0.4706641, 0.5731796, 0.4120772, 0.4560263, 0.2219446, 0.41208, 0.4424056, 0.7866594, 0.4734593,
   0.4830184, 0.4252006, 0.2055736, 0.5132542, 0.4899118, 0.4799027, 0.5137075, 0.3879607, 0.4774045, 0.4646194, 0.5021658, 0.5445073, 0.4640483, 0.3453439, 0.5373678, 0.2851408,
   0.4669878, 0.4490582, 0.5743064, 0.4983501, 0.2552295, 0.418047, 0.6610856, 0.4712316, 0.4217119, 0.3327392, 0.2867091, 0.3849831, 0.4939152, 0.4052778, 0.4292686, 0.7043114,
   0.6030042, 0.4358763, 0.3128534, 0.4105798, 0.4319138, 0.3302718, 0.3352059, 0.2770069, 0.311081, 0.4903571, 0.4500763, 0.4383268, 0.3147253, 0.3856757, 0.5873131, 0.4968944,
   0.597697, 0.3379051, 0.5810995, 0.5984887, 0.191328, 0.6013691, 0.3464539, 0.2411013, 0.4955176, 0.6486056, 0.6026156, 0.4139693, 0.6555674, 0.5539416, 0.5360758, 0.4649219,
   0.5910305, 0.6417741, 0.3819705, 0.5170895, 0.3944796, 0.4262489, 0.5116234, 0.2048695, 0.3880033, 0.4167593, 0.8020304, 0.6455647, 0.6093992, 0.3981962, 0.435064, 0.6648723,
   0.379418, 0.2165703, 0.5439414, 0.3667358, 0.4764728, 0.5133212, 0.5297239, 0.5055066, 0.2432487, 0.6457247, 0.313693, 0.456191, 0.6246671, 0.3333938, 0.3770492, 0.5889705,
   0.08452844, 0.7213043, 0.3758616, 0.3488981, 0.668727, 0.4572937, 0.6062046, 0.5175088, 0.5718003, 0.5366979, 0.6042171, 0.4523681, 0.394959, 0.5907606, 0.2105783, 0.4687871,
   0.2827503, 0.620918, 0.5177541, 0.4289653, 0.459572, 0.4264015, 0.2083764, 0.5641974, 0.2632726, 0.5887741, 0.5384509, 0.4170482, 0.5331291, 0.4115756, 0.4195407, 0.5523371,
   0.6212394, 0.7224581, 0.6180167, 0.5978727, 0.4508471, 0.3116069, 0.4393351, 0.6327077, 0.3167999, 0.5363812, 0.4622797, 0.7557967, 0.6509418, 0.4666068, 0.499994, 0.6495849,
   0.4373431, 0.560555, 0.4458292, 0.4104486, 0.5180112, 0.4298473, 0.7312284, 0.6347385, 0.3511359, 0.4126266, 0.4705903, 0.3138448, 0.5394868, 0.3171803, 0.2865618, 0.4156403,
   0.5710201, 0.3797079, 0.5135959, 0.4961894, 0.6179033, 0.5774202, 0.6043985, 0.4925441, 0.4243636, 0.6200397, 0.6273934, 0.5792469, 0.1814225, 0.6264101, 0.5455899, 0.2736556,
   0.4340604, 0.5326, 0.5076538, 0.3921644, 0.6759098, 0.6112579, 0.5224191, 0.5022712, 0.4280689, 0.4231508, 0.4789369, 0.4532444, 0.6394759, 0.2961734, 0.4942577, 0.3330725,
   0.3645955, 0.5679612, 0.3239897, 0.4368289, 0.4578313, 0.4446054, 0.5298813, 0.553672, 0.2723889, 0.4795531, 0.6666463, 0.4593181, 0.4767328, 0.340739, 0.5854636, 0.4767725,
   0.3782296, 0.3552166, 0.437165, 0.6986039, 0.6593304, 0.6272618, 0.6318826, 0.3766641, 0.6219031, 0.2325948, 0.5447053, 0.5904531, 0.2991585, 0.481367, 0.5463169, 0.3794955,
   0.5702835, 0.4124642, 0.6143302, 0.2684961, 0.637404, 0.4493618, 0.3404122, 0.4326031, 0.4165005, 0.3551372, 0.4082747, 0.5206973, 0.5514011, 0.4422572, 0.4821561, 0.5024477,
   0.5960569, 0.3456404, 0.3714383, 0.2898548, 0.6148304, 0.4770904, 0.5071769, 0.5035222, 0.4134017, 0.3985058, 0.4466173, 0.6369713, 0.5544209, 0.513938, 0.5452732, 0.5042625,
   0.485428, 0.2409474, 0.6547977, 0.4345168, 0.2177663, 0.2880489, 0.4676542, 0.3379945, 0.4989084, 0.6153769, 0.4435351, 0.2593223, 0.2949414, 0.5602641, 0.5142136, 0.5174639,
   0.6025209, 0.4648405, 0.4311377, 0.2314823, 0.5233977, 0.2328013, 0.2665192, 0.3960688, 0.3937522, 0.3915476, 0.5468891, 0.4546682, 0.2139423, 0.4958099, 0.4901963, 0.4314854,
   0.2445215, 0.3483351, 0.2793542, 0.1410849, 0.5778875, 0.6221922, 0.4371261, 0.3233257, 0.38461, 0.771145, 0.565141, 0.5016095, 0.2500878, 0.3003337, 0.52111, 0.3141194,
   0.3776707, 0.5166436, 0.5637252, 0.4903966, 0.444558, 0.5242519, 0.5881458, 0.5158983, 0.3568668, 0.6566426, 0.4927903, 0.5982006, 0.5087827, 0.5974803, 0.2927438, 0.3948746,
   0.4364909, 0.4955203, 0.4179246, 0.1926151, 0.5832723, 0.6644999, 0.5687458, 0.7845616, 0.4876654, 0.401514, 0.4311814, 0.3110271, 0.1863043, 0.2657338, 0.4134932, 0.5579091,
   0.6315066, 0.3228763, 0.3955724, 0.5619962, 0.6351715, 0.5994195, 0.321894, 0.4900696, 0.5142655, 0.3599522, 0.3779264, 0.3286982, 0.4614655, 0.5501183, 0.5337464, 0.4406317,
   0.462104, 0.3365421, 0.6127742, 0.5998294, 0.5407418, 0.3202935, 0.3466139, 0.3355991, 0.2007435, 0.2611062, 0.3840798, 0.4466327, 0.5796501, 0.6241097, 0.4057105, 0.5210966,
   0.4294574, 0.4108044, 0.4102339, 0.2582351, 0.5955244, 0.534335, 0.2783307, 0.6655208, 0.5999515, 0.4970891, 0.4485238, 0.4765497, 0.4807308, 0.3403199, 0.5152093, 0.6610947,
   0.3150488, 0.5088674, 0.5296746, 0.4540952, 0.4100939, 0.380398, 0.6531395, 0.4011275, 0.5548095, 0.4024897, 0.3189741, 0.2574071, 0.4683865, 0.4070877, 0.7356935, 0.3441451,
   0.2599053, 0.5727414, 0.4604888, 0.3195283, 0.3738247, 0.5028321, 0.4169074, 0.5711347, 0.7023493, 0.6172571, 0.2644531, 0.3123594, 0.6209922, 0.6275385, 0.5141521, 0.4315385,
   0.6191369, 0.4395743, 0.3948649, 0.5348538, 0.5445719, 0.5591985, 0.5705322, 0.5028085, 0.3571588, 0.1517622, 0.3888085, 0.3958752, 0.4171847, 0.5052066, 0.3211942, 0.6288207,
   0.2793608, 0.5627723, 0.5387852, 0.4683216, 0.2709916, 0.5699031, 0.3877467, 0.6327442, 0.3309261, 0.3089509, 0.3802689, 0.5031495, 0.54811, 0.3223667, 0.5109149, 0.6439987,
   0.5692438, 0.6333067, 0.4528134, 0.3774412, 0.6152072, 0.2634846, 0.5214108, 0.4592973, 0.2671978, 0.4469593, 0.3275647, 0.5485546, 0.153864, 0.4247892, 0.3630611, 0.208265,
   0.3403566, 0.5379968, 0.3472938, 0.337747, 0.5386351, 0.6271206, 0.5568986, 0.467617, 0.5794528, 0.5171161, 0.5161623, 0.457549, 0.3886037, 0.5015175, 0.3906253, 0.7778404,
   0.2667773, 0.5130491, 0.4016307, 0.4711289, 0.3801953, 0.5349452, 0.6712099, 0.4302523, 0.2645892, 0.2714079, 0.4504341, 0.3023876, 0.549426, 0.2479647, 0.1626893, 0.4457205,
   0.3692518, 0.4637295, 0.6299927, 0.4781278, 0.2652481, 0.3844044, 0.3238962, 0.5070462, 0.3689814, 0.4182482, 0.1430021, 0.6600634, 0.2885526, 0.4537206, 0.4274218, 0.3407728,
   0.3408164, 0.5688035, 0.5726612, 0.3084431, 0.7725202, 0.3924141, 0.5037671, 0.4601821, 0.2738053, 0.6227899, 0.4199643, 0.3797924, 0.3880708, 0.3491045, 0.1016928, 0.3174988,
   0.4842182, 0.5469799, 0.3038311, 0.6173701, 0.2845446, 0.2930914, 0.3957359, 0.5856679, 0.4810059, 0.2848239, 0.5153624, 0.5725847, 0.4191782, 0.1891885, 0.4958483, 0.3364595,
   0.4312336, 0.5345184, 0.3416661, 0.5318835, 0.4617845, 0.381224, 0.6050991, 0.1499345, 0.4132774, 0.4259132, 0.670611, 0.5166313, 0.5502817, 0.6027121, 0.5823542, 0.4955601,
   0.3466191, 0.3250963, 0.1377653, 0.53635, 0.3719387, 0.4888516, 0.6745409, 0.2364719, 0.6041507, 0.3481038, 0.3891564, 0.5600492, 0.163689, 0.5752335, 0.6124133, 0.7638437,
   0.43233, 0.4067805, 0.4372957, 0.4517408, 0.4410522, 0.3948949, 0.5268742, 0.5310575, 0.4489807, 0.4978314, 0.4747917, 0.5053892, 0.6300805, 0.413742, 0.7083032, 0.5568466,
   0.3995753, 0.393723, 0.5026657, 0.391962, 0.2165265, 0.4702643, 0.5371769, 0.6253015, 0.4092282, 0.3614393, 0.34292, 0.4540602, 0.5921378, 0.212107, 0.6114532, 0.185295,
   0.2549123, 0.4380268, 0.5682707, 0.2020987, 0.459012, 0.2233394, 0.5189159, 0.2536831, 0.5150552, 0.3820307, 0.6007063, 0.5107297, 0.236574, 0.4532933, 0.4050536, 0.432298,
   0.5828092, 0.4885835, 0.3896953, 0.6248134, 0.2966504, 0.3752763, 0.5432179, 0.5682688, 0.2946881, 0.6852648, 0.3286759, 0.4782191, 0.3696411, 0.3823193, 0.6047522, 0.5030386,
   0.5928174, 0.4375749, 0.2710676, 0.4744107, 0.3659111, 0.5231453, 0.4131736, 0.6023797, 0.3657938, 0.2500354, 0.6793773, 0.3458577, 0.4038735, 0.2714531, 0.4788426, 0.6676863,
   0.6577594, 0.279715, 0.3909274, 0.509178, 0.5172477, 0.5156116, 0.2433302, 0.537773, 0.5026519, 0.2673098, 0.3431055, 0.5382366, 0.4347534, 0.5197599, 0.552366, 0.2907579,
   0.5102943, 0.5224787, 0.5106346, 0.3402382, 0.4067813, 0.5255259, 0.3453609, 0.3831362, 0.314259, 0.4768488, 0.3009472, 0.5400677, 0.546831, 0.5364501, 0.5400029, 0.5528004,
   0.3187867, 0.6601512, 0.4757134, 0.2246183, 0.4540782, 0.2725722, 0.6656619, 0.6417775, 0.4487313, 0.548459, 0.5577157, 0.4423035, 0.3142859, 0.4293134, 0.1998496, 0.4333981,
   0.316692, 0.6531266, 0.6896355, 0.5474972, 0.5704081, 0.3365612, 0.5673105, 0.6477187, 0.4783272, 0.3771206, 0.5024387, 0.3746378, 0.4274651, 0.5979888, 0.6353342, 0.5249704,
   0.5714064, 0.390906, 0.4042039, 0.5578032, 0.6788563, 0.2617782, 0.3653338, 0.3875937, 0.3896259, 0.5566374, 0.5479387, 0.3886391, 0.5527549, 0.2937006, 0.2920386, 0.6305231,
   0.3422942, 0.4320237, 0.586001, 0.2192955, 0.460494, 0.5901701, 0.3482402, 0.6404046, 0.3444044, 0.5356886, 0.1970261, 0.5340418, 0.08843968, 0.5243758, 0.5771844, 0.6033767,
   0.4762273, 0.5280904, 0.3212308, 0.5553813, 0.4227114, 0.1755947, 0.6448439, 0.3855477, 0.3495079, 0.2584043, 0.4660847, 0.4989122, 0.5751146, 0.6399924, 0.4891497, 0.5925942,
   0.5019051, 0.5136399, 0.368557, 0.6211025, 0.4375518, 0.3462484, 0.3871103, 0.5127082, 0.1162409, 0.3510505, 0.4673973, 0.2659838, 0.4970467, 0.3616555, 0.6059186, 0.563415,
   0.2928071, 0.6344532, 0.6147299, 0.2407063, 0.2320751, 0.424145, 0.5251223, 0.5389675, 0.4757884, 0.6346797, 0.623643, 0.4269353, 0.61748, 0.3284665, 0.5409979, 0.5640624,
   0.3743009, 0.4956184, 0.3170153, 0.5059375, 0.2853327, 0.7214884, 0.6570702, 0.7542325, 0.5488607, 0.2681058, 0.5854332, 0.3741417, 0.1984706, 0.5427989, 0.2624028, 0.5427996,
   0.5881199, 0.2901419, 0.4087755, 0.4408842, 0.4563542, 0.6384757, 0.4503689, 0.4159939, 0.5317642, 0.54698, 0.5536823, 0.4605804, 0.2514707, 0.4676189, 0.4994955, 0.5197489,
   0.4912449, 0.4337859, 0.3956931, 0.4323342, 0.4662881, 0.3535364, 0.5678102, 0.4457634, 0.5806521, 0.2873186, 0.339462, 0.5211408, 0.6257824, 0.3601854, 0.5298676, 0.5409271,
   0.3361683, 0.5267158, 0.524346, 0.5795, 0.7245343, 0.6569886, 0.1865884, 0.4018251, 0.5871887, 0.51993, 0.5942833, 0.332905, 0.3713467, 0.5723415, 0.2187267, 0.6063949,
   0.536934, 0.6708426, 0.3425367, 0.5898433, 0.4018447, 0.603682, 0.4831075, 0.4797722, 0.4699112, 0.4890743, 0.5158296, 0.3861733, 0.5237286, 0.4559049, 0.4375942, 0.2869094,
   0.5561543, 0.1871909, 0.3245179, 0.6044097, 0.4124048, 0.2506582, 0.5625657, 0.5674548, 0.6647516, 0.2582483, 0.6112837, 0.6319466, 0.5730532, 0.2186744, 0.3476382, 0.4363226,
   0.4451126, 0.3680848, 0.6110443, 0.2203669, 0.611126, 0.6742569, 0.6354219, 0.567235, 0.6687325, 0.4980461, 0.4743409, 0.3913176, 0.458981, 0.387871, 0.4831117, 0.4987958,
   0.3901364, 0.2543014, 0.361755, 0.537653, 0.4873249, 0.4531633, 0.3562291, 0.4037023, 0.3599996, 0.4819365, 0.49027, 0.5458148, 0.6351401, 0.5629681, 0.4815519, 0.3856197,
   0.3281991, 0.6118961, 0.4483823, 0.5170397, 0.4531408, 0.4332348, 0.6002185, 0.5000651, 0.5459437, 0.5699265, 0.283599, 0.3901713, 0.3302892, 0.2737288, 0.6633722, 0.6227382,
   0.5842598, 0.5540203, 0.5777089, 0.4963898, 0.3020885, 0.4697764, 0.3282333, 0.3768614, 0.6537894, 0.3425255, 0.2162783, 0.4272565, 0.5528007, 0.3875363, 0.2860303, 0.6286955,
   0.540657, 0.2502928, 0.2933808, 0.5458455, 0.3512736, 0.4541561, 0.436985, 0.6633332, 0.4766694, 0.2547661, 0.1249012, 0.377973, 0.4800869, 0.503388, 0.6712145, 0.3602726,
   0.5102153, 0.1773082, 0.4946626, 0.3955572, 0.4130401, 0.582741, 0.444456, 0.6162829, 0.2265841, 0.5495365, 0.5275191, 0.5767159, 0.4906023, 0.5520153, 0.6425584, 0.5215606,
   0.524814, 0.5534991, 0.5140842, 0.4818856, 0.4474077, 0.5333053, 0.3875834, 0.5201704, 0.1707965, 0.3754805, 0.4660186, 0.3579941, 0.4993822, 0.5185099, 0.5499473, 0.3907362,
   0.6511134, 0.4380252, 0.4865188, 0.3888478, 0.3425952, 0.4586919, 0.4849196, 0.5364264, 0.5414901, 0.5161235, 0.3951738, 0.4231303, 0.5096704, 0.4964013, 0.3643855, 0.5131883,
   0.4705882, 0.6486665, 0.5091622, 0.1984283, 0.5612677, 0.2626915, 0.5751678, 0.3254563, 0.4634223, 0.5231658, 0.3746777, 0.5117077, 0.3269597, 0.523177, 0.3403543, 0.4128943,
   0.3823873, 0.5264703, 0.3397601, 0.5248187, 0.486225, 0.4322114, 0.4458053, 0.3304326, 0.5455568, 0.5569162, 0.3244245, 0.7084404, 0.5062421, 0.587415, 0.4556241, 0.316193,
   0.5990506, 0.4215317, 0.4114563, 0.5386586, 0.3853936, 0.2824557, 0.5360416, 0.2979506, 0.2830514, 0.2653908, 0.41529, 0.5676831, 0.5776946, 0.4375911, 0.4591243, 0.3663147,
   0.5537642, 0.1941195, 0.6598257, 0.4854901, 0.5131387, 0.5342292, 0.5410879, 0.4857589, 0.5521233, 0.4136182, 0.3389124, 0.314567, 0.4242969, 0.568176, 0.592518, 0.6718103,
   0.615644, 0.2611158, 0.5234295, 0.3588881, 0.2822791, 0.6759781, 0.3848462, 0.6075848, 0.4573747, 0.1972169, 0.5620284, 0.3519537, 0.6440237, 0.6103344, 0.5615553, 0.3159494,
   0.3542555, 0.4698909, 0.5843019, 0.3685165, 0.4365003, 0.4993606, 0.4092959, 0.4564272, 0.3986998, 0.5076983, 0.4653387, 0.3178642, 0.5101718, 0.6311441, 0.4866435, 0.422478,
   0.253851, 0.5539143, 0.573036, 0.6337788, 0.4358514, 0.1146991, 0.5935079, 0.5598521, 0.3143973, 0.3864958, 0.5644018, 0.4149285, 0.600081, 0.3615749, 0.380625, 0.562397,
   0.4765987, 0.402598, 0.4632744, 0.3910224, 0.1911196, 0.2468294, 0.4294555, 0.3845397, 0.2979704, 0.3438591, 0.6728325, 0.3947672, 0.4837059, 0.6366258, 0.3287039, 0.4916393,
   0.2388032, 0.4544287, 0.7459729, 0.3334492, 0.4832149, 0.339358, 0.5486727, 0.4081593, 0.3183341, 0.5414917, 0.4636172, 0.3893913, 0.5685222, 0.1741958, 0.1520825, 0.521448,
   0.3391058, 0.5103925, 0.4456798, 0.3598435, 0.3545154, 0.5668716, 0.6827678, 0.4755965, 0.2514427, 0.5660621, 0.4467037, 0.09549739, 0.4243248, 0.6483051, 0.3960448, 0.4939112,
   0.3690082, 0.3156301, 0.1559591, 0.4819739, 0.4657795, 0.1360865, 0.3757155, 0.5764756, 0.5080284, 0.4381138, 0.3051257, 0.6151825, 0.3472848, 0.4048566, 0.5010568, 0.2551786,
   0.2811868, 0.404275, 0.4821003, 0.6454349, 0.5316999, 0.3462669, 0.3789977, 0.3847889, 0.6399198, 0.3065782, 0.5874785, 0.3944881, 0.4574617, 0.4886281, 0.5099071, 0.5632995,
   0.2780264, 0.5563391, 0.3334332, 0.5422738, 0.6195575, 0.2018415, 0.4072438, 0.5168163, 0.5753043, 0.3404588, 0.3310628, 0.3058534, 0.6937337, 0.4337564, 0.3769814, 0.2105094,
   0.5656056, 0.3174635, 0.6231832, 0.4006756, 0.2638741, 0.5092433, 0.5247148, 0.3416655, 0.3735939, 0.5353379, 0.3579005, 0.3705072, 0.1859052, 0.7087312, 0.6525975, 0.5637203,
   0.5614958, 0.3560369, 0.5138792, 0.779626, 0.5346866, 0.5072981, 0.5990772, 0.5663635, 0.4708229, 0.4972625, 0.4898597, 0.4733728, 0.6823068, 0.5410115, 0.7120126, 0.4463614,
   0.3824133, 0.5169014, 0.3267531, 0.4134514, 0.6617358, 0.4669432, 0.2978193, 0.6400914, 0.5293044, 0.46018, 0.650946, 0.4373443, 0.569925, 0.5320777, 0.6038938, 0.2602974,
   0.3761249, 0.1415441, 0.471114, 0.5185272, 0.5058499, 0.6837142, 0.4875551, 0.6127653, 0.4861378, 0.3229538, 0.1735882, 0.3246135, 0.2979317, 0.5502965, 0.3601325, 0.5072572,
   0.4489912, 0.4783552, 0.5714321, 0.3068588, 0.6722941, 0.4513046, 0.4726604, 0.354379, 0.5798858, 0.5274695, 0.4408728, 0.5763952, 0.4801144, 0.4324762, 0.5395006, 0.6447684,
   0.5553464, 0.1594712, 0.6262759, 0.5360687, 0.3915665, 0.5051379, 0.5391154, 0.6249455, 0.5822773, 0.6544497, 0.5429766, 0.5552669, 0.5794145, 0.2641343, 0.6272689, 0.3209202,
   0.6408992, 0.3281268, 0.3431994, 0.4675546, 0.4063147, 0.6163701, 0.549076, 0.4053552, 0.5426731, 0.4684464, 0.1495088, 0.3316746, 0.4267225, 0.2569419, 0.7651218, 0.5837787,
   0.4102979, 0.5210508, 0.57657, 0.5269736, 0.3207461, 0.5979453, 0.5161337, 0.2795551, 0.5203055, 0.1690675, 0.5333548, 0.4630858, 0.5605723, 0.4373441, 0.4913365, 0.6136168,
   0.4654676, 0.4397283, 0.5227687, 0.4553181, 0.3337394, 0.5843233, 0.7816955, 0.4686493, 0.4930789, 0.399406, 0.2560226, 0.5873163, 0.5344441, 0.5996596, 0.4923631, 0.3764439,
   0.3071408, 0.4616852, 0.6589115, 0.5939062, 0.2582444, 0.482418, 0.6349153, 0.4000752, 0.1680675, 0.5711432, 0.7600067, 0.6812356, 0.4020712, 0.5213346, 0.3669419, 0.4501701,
   0.3209416, 0.6551246, 0.4777455, 0.5817996, 0.3802596, 0.1768829, 0.4047839, 0.4250851, 0.5995649, 0.1404193, 0.4908159, 0.3424792, 0.2829917, 0.3100148, 0.4829261, 0.3650126,
   0.5022222, 0.4682527, 0.7298726, 0.2591074, 0.5224988, 0.5820626, 0.5258803, 0.4694743, 0.5593064, 0.3641052, 0.4255429, 0.3715759, 0.3679136, 0.3945285, 0.4578139, 0.423851,
   0.4742691, 0.4216675, 0.4795693, 0.4476723, 0.154269, 0.4337768, 0.2590888, 0.4554391, 0.5891615, 0.2493722, 0.6148116, 0.6422879, 0.4066826, 0.5284094, 0.4614218, 0.4836092,
   0.6448042, 0.4936054, 0.4006827, 0.5658274, 0.5534651, 0.5124398, 0.4871578, 0.5025023, 0.2810168, 0.6098623, 0.4840402, 0.5962371, 0.3538428, 0.361682, 0.3439836, 0.2504478,
   0.4577561, 0.6846247, 0.5038218, 0.6381858, 0.4665756, 0.5626667, 0.4474137, 0.2898095, 0.4334345, 0.6671818, 0.6082364, 0.3978667, 0.2656598, 0.3572734, 0.250882, 0.4703524,
   0.2826928, 0.4643065, 0.5465924, 0.6402053, 0.5753995, 0.456842, 0.657356, 0.3452272, 0.2843502, 0.4030187, 0.5354199, 0.4388105, 0.4126359, 0.530349, 0.4536406, 0.3108193,
   0.5481642, 0.2366248, 0.4931756, 0.4777625, 0.515019, 0.5476254, 0.4289536, 0.7322158, 0.4615497, 0.6677244, 0.4817155, 0.5593105, 0.5589179, 0.5597197, 0.6934494, 0.494794,
   0.3575828, 0.5256575, 0.379431, 0.4133157, 0.2987624, 0.3706813, 0.4121346, 0.4864651, 0.518574, 0.4372548, 0.286076, 0.2799465, 0.2441873, 0.5661994, 0.4398355, 0.2932067,
   0.5271503, 0.3564759, 0.5490096, 0.4929047, 0.2987074, 0.6058224, 0.2355877, 0.2432511, 0.4526286, 0.3272575, 0.570173, 0.707069, 0.5947446, 0.4713197, 0.1397884, 0.4110533,
   0.3806213, 0.3032623, 0.390053, 0.3780009, 0.4942352, 0.5001991, 0.524299, 0.6183197, 0.3985141, 0.2740365, 0.5855175, 0.2998714, 0.6701693, 0.4957973, 0.1957087, 0.3896254,
   0.4157368, 0.6316472, 0.4386364, 0.4979537, 0.4980688, 0.2900072, 0.6416284, 0.6704168, 0.4703331, 0.4329337, 0.4738535, 0.288194, 0.4901124, 0.6263841, 0.5736968, 0.5183233,
   0.646853, 0.4913604, 0.4923964, 0.5312141, 0.4400995, 0.2802561, 0.2911015, 0.5260053, 0.5010109, 0.4389186, 0.5100285, 0.4461651, 0.2832222, 0.2921168, 0.4421695, 0.496356,
   0.7554213, 0.4767175, 0.4631889, 0.3797042, 0.5747144, 0.337017, 0.5114955, 0.3333317, 0.4241185, 0.3832073, 0.4698173, 0.2894649, 0.1807401, 0.4530838, 0.4355931, 0.7461613,
   0.5128003, 0.6307995, 0.451595, 0.6429909, 0.5609113, 0.7510563, 0.5285134, 0.6399488, 0.4619291, 0.6494862, 0.2202692, 0.3166338, 0.4182805, 0.5101238, 0.3573006, 0.5006303,
   0.6061762, 0.6278294, 0.4640875, 0.2017429, 0.312061, 0.1458605, 0.3221068, 0.3571248, 0.5431191, 0.3588073, 0.5826091, 0.2466154, 0.5469489, 0.5643492, 0.3516058, 0.6364641,
   0.4664585, 0.6020288, 0.5375191, 0.6015908, 0.5094255, 0.4657244, 0.483182, 0.3671496, 0.7140973, 0.3286628, 0.3367624, 0.5943059, 0.499797, 0.5537943, 0.3531916, 0.4283317,
   0.5208035, 0.3176353, 0.5572011, 0.350736, 0.4987533, 0.1176843, 0.3348969, 0.4482351, 0.6053433, 0.3890832, 0.3050554, 0.4225091, 0.3585282, 0.335418, 0.5661733, 0.3637115,
   0.4480032, 0.5905777, 0.2834011, 0.6300437, 0.6522663, 0.6791937, 0.353904, 0.2819846, 0.5913203, 0.1396949, 0.1867086, 0.6621099, 0.532428, 0.5295752, 0.5740217, 0.4935916,
   0.6373377, 0.1684792, 0.5399975, 0.3528597, 0.3336469, 0.6287639, 0.5543272, 0.5716694, 0.4966765, 0.5323519, 0.198162, 0.5087256, 0.5606279, 0.5664846, 0.3842874, 0.807112,
   0.5593241, 0.5086791, 0.379513, 0.4772396, 0.5232465, 0.5420735, 0.163471, 0.6389965, 0.4162617, 0.5268847, 0.6487313, 0.5459868, 0.3085228, 0.5373005, 0.2670182, 0.511732,
   0.4107062, 0.4954728, 0.3001694, 0.3351205, 0.4860287, 0.3899344, 0.3979295, 0.4722486, 0.6596381, 0.5701274, 0.6922624, 0.6772858, 0.384603, 0.5815574, 0.4272352, 0.6036717,
   0.6593552, 0.4310341, 0.5014187, 0.6280916, 0.4868674, 0.5840167, 0.4206548, 0.6244028, 0.5178092, 0.6434751, 0.4403895, 0.3192535, 0.5875371, 0.7155369, 0.3646519, 0.3478088,
   0.3435301, 0.4486536, 0.6144912, 0.3441648, 0.6598421, 0.09069458, 0.4034258, 0.7139822, 0.7004061, 0.7361856, 0.1999904, 0.4851093, 0.3691201, 0.6166549, 0.6713134, 0.372541,
   0.3258429, 0.5414567, 0.5434927, 0.6076288, 0.6024582, 0.5030541, 0.3898777, 0.4148903, 0.4424887, 0.4625812, 0.5955241, 0.2672277, 0.5838625, 0.3965408, 0.4390278, 0.3466529,
   0.604387, 0.5322687, 0.3629996, 0.1699257, 0.4634833, 0.4834317, 0.5446597, 0.4195076, 0.4326125, 0.641142, 0.5373745, 0.3529303, 0.4516705, 0.6284435, 0.3959562, 0.596504,
   0.4102833, 0.487547, 0.675546, 0.3465467, 0.5016476, 0.4763815, 0.2869699, 0.4760641, 0.3416664, 0.28516, 0.2373832, 0.4184513, 0.7141876, 0.2600651, 0.4058712, 0.2532949,
   0.4295137, 0.3630616, 0.6027643, 0.4885007, 0.4831745, 0.4003036, 0.5497841, 0.4899187, 0.590806, 0.4262916, 0.2784654, 0.5940726, 0.5229395, 0.4103683, 0.6635398, 0.1504846,
   0.7768827, 0.5233636, 0.3491802, 0.5133826, 0.6072694, 0.5621923, 0.4272209, 0.08440496, 0.6437644, 0.5540851, 0.4872799, 0.3656052, 0.2783626, 0.4948863, 0.5184963, 0.3546295,
   0.6275883, 0.5062264, 0.583032, 0.3908489, 0.5450931, 0.4088339, 0.2956401, 0.3121578, 0.3775398, 0.5816391, 0.5015696, 0.2757612, 0.3854147, 0.4336958, 0.3717531, 0.5781167,
   0.4594505, 0.2829912, 0.1930592, 0.224096, 0.643377, 0.6654685, 0.5878611, 0.4141831, 0.5723034, 0.3931405, 0.5592928, 0.5413175, 0.6123807, 0.5967014, 0.6830848, 0.525641,
   0.3184209, 0.3023666, 0.4337856, 0.4187537, 0.5427725, 0.6423818, 0.6992759, 0.3083432, 0.4101497, 0.5386113, 0.3719934, 0.5404829, 0.5255783, 0.3163102, 0.4907854, 0.5235502,
   0.4155996, 0.4097021, 0.2951991, 0.6889138, 0.4690613, 0.4107804, 0.5866442, 0.3527058, 0.4623086, 0.392858, 0.5003325, 0.4501223, 0.4629126, 0.3857099, 0.1983632, 0.564261,
   0.4582619, 0.2177896, 0.4612615, 0.5823199, 0.2272447, 0.5612411, 0.5556424, 0.4355917, 0.1924349, 0.5505848, 0.2835925, 0.3482093, 0.4254896, 0.454973, 0.5485794, 0.5365602,
   0.5301722, 0.4011731, 0.2853248, 0.2728423, 0.33362, 0.1988868, 0.3701589, 0.4615532, 0.3158633, 0.4221244, 0.4709851, 0.5266241, 0.6850237, 0.3264533, 0.5020396, 0.3825081,
   0.4377671, 0.415885, 0.2053369, 0.4497029, 0.6029844, 0.3068647, 0.395935, 0.4059218, 0.430942, 0.4671873, 0.3454212, 0.5878275, 0.5156489, 0.5106538, 0.4880832, 0.4148395,
   0.4241001, 0.2715079, 0.6114183, 0.3097351, 0.4739637, 0.2229825, 0.5505564, 0.6479605, 0.5754662, 0.3504269, 0.6266252, 0.5335654, 0.4287471, 0.4818777, 0.3800448, 0.3815032,
   0.3631676, 0.464504, 0.3061613, 0.4013339, 0.2452486, 0.4881335, 0.4269643, 0.5822226, 0.2506728, 0.4878132, 0.6235672, 0.6488976, 0.3698241, 0.5484319, 0.4274496, 0.4455691,
   0.4903672, 0.4063551, 0.6206899, 0.3848617, 0.3741162, 0.2529168, 0.3083365, 0.351272, 0.4736636, 0.3152719, 0.5908576, 0.3466583, 0.2669743, 0.3622401, 0.4612516, 0.2053216,
   0.5262754, 0.5441581, 0.5225049, 0.4365039, 0.5763601, 0.3653249, 0.563324, 0.3611133, 0.5060748, 0.6686617, 0.4262499, 0.7019927, 0.652288, 0.5512569, 0.6765491, 0.6076211,
   0.5580029, 0.4586717, 0.4139799, 0.4389749, 0.3317382, 0.2881076, 0.5341831, 0.5248178, 0.3227755, 0.299506, 0.3637729, 0.3904235, 0.5270724, 0.448085, 0.4902322, 0.6667749,
   0.1521326, 0.5445557, 0.4142296, 0.7025962, 0.6713095, 0.5599828, 0.3668118, 0.6108203, 0.4137733, 0.5454281, 0.3909783, 0.6090016, 0.3863574, 0.3647133, 0.3043078, 0.4416477,
   0.4949822, 0.6251869, 0.5459968, 0.30518, 0.6697506, 0.4890005, 0.437033, 0.3207878, 0.4490509, 0.3913455, 0.2145684, 0.2802858, 0.6467949, 0.3038741, 0.6205534, 0.4635567,
   0.1039677, 0.6112143, 0.1626582, 0.2868458, 0.5113955, 0.5452343, 0.6081147, 0.5450112, 0.5561719, 0.3886842, 0.4271923, 0.4825991, 0.567437, 0.6090772, 0.5621806, 0.4030407,
   0.3601196, 0.3908649, 0.590228, 0.4385191, 0.2343629, 0.4300297, 0.3060791, 0.4924163, 0.5833906, 0.4529455, 0.2578653, 0.491336, 0.6139858, 0.4807026, 0.5712566, 0.245875,
   0.3424652, 0.3828609, 0.6669965, 0.3772929, 0.4945573, 0.4264755, 0.388389, 0.4792266, 0.3067772, 0.4966567, 0.3527662, 0.473116, 0.5249795, 0.4479938, 0.6728576, 0.3055704,
   0.5092395, 0.3597616, 0.3557228, 0.6463221, 0.1744687, 0.3756727, 0.303144, 0.424536, 0.6480238, 0.4347462, 0.3867448, 0.4719285, 0.3280059, 0.3778428, 0.451338, 0.4992556,
   0.4732563, 0.5774325, 0.4789147, 0.3360271, 0.2831542, 0.5494971, 0.3962307, 0.470888, 0.5264735, 0.4776106, 0.6052634, 0.4666775, 0.4781675, 0.5789967, 0.5116686, 0.5307575,
   0.528715, 0.519446, 0.4983932, 0.2308664, 0.6546023, 0.4541676, 0.7100505, 0.4133217, 0.2749223, 0.4660304, 0.1442057, 0.464254, 0.5762714, 0.2592707, 0.2572649, 0.5080559,
   0.5285716, 0.3496301, 0.2427999, 0.5705616, 0.3869144, 0.3870695, 0.4128215, 0.7836847, 0.6611336, 0.4006779, 0.3389999, 0.3449222, 0.6032833, 0.3981158, 0.4197666, 0.3479928,
   0.4943876, 0.2623501, 0.4816583, 0.5539993, 0.5532112, 0.5212854, 0.6012186, 0.6412678, 0.6412016, 0.42612, 0.4178388, 0.4429877, 0.5774336, 0.5865141, 0.6272656, 0.6113728,
   0.747439, 0.645384, 0.448956, 0.4773847, 0.3019698, 0.4285351, 0.4942097, 0.464268, 0.6427307, 0.4277449, 0.3993248, 0.5496655, 0.3320486, 0.4134585, 0.6103866, 0.3695239,
   0.5377122, 0.56931, 0.4608114, 0.4442285, 0.4534991, 0.571532, 0.5941991, 0.3900492, 0.3956522, 0.3300745, 0.5013706, 0.3305999, 0.6512262, 0.385874, 0.4539575, 0.4701774,
   0.4507963, 0.4053001, 0.502155, 0.5513446, 0.5929703, 0.3882635, 0.414403, 0.3280437, 0.6420673, 0.3124679, 0.6972002, 0.4548604, 0.5198372, 0.5542407, 0.5390607, 0.5113443,
   0.3560486, 0.1661734, 0.7415743, 0.4768526, 0.5815014, 0.4623252, 0.6137087, 0.5303057, 0.6369947, 0.6269974, 0.5544615, 0.583933, 0.5269575, 0.4485552, 0.2655128, 0.3547748,
   0.4977317, 0.4754182, 0.6540442, 0.3271966, 0.5950204, 0.2200843, 0.4671945, 0.6204766, 0.3439581, 0.5011317, 0.4701385, 0.3410947, 0.5587133, 0.3543207, 0.5183554, 0.5771303,
   0.5525431, 0.4513541, 0.7278553, 0.5633219, 0.3529266, 0.4135816, 0.5283747, 0.5897769, 0.4289348, 0.5168298, 0.2729746, 0.5377664, 0.5691981, 0.4378782, 0.5553783, 0.4082877,
   0.4559828, 0.2580884, 0.1210107, 0.5717728, 0.4750277, 0.6382572, 0.3448141, 0.3034467, 0.4375608, 0.3813017, 0.3094621, 0.45428, 0.3072203, 0.4778306, 0.5476965, 0.4445432,
   0.4243993, 0.7114306, 0.4816694, 0.5774246, 0.5394144, 0.574385, 0.4944314, 0.484392, 0.5620538, 0.64353, 0.4098919, 0.5727696, 0.6232957, 0.5014613, 0.6582876, 0.6930019,
   0.5033866, 0.4929888, 0.5449909, 0.357785, 0.2459951, 0.405721, 0.6010917, 0.4971456, 0.3595441, 0.4382897, 0.3988548, 0.3149796, 0.393604, 0.5378838, 0.3538774, 0.4693329,
   0.5896916, 0.4045434, 0.6101879, 0.4482006, 0.5678191, 0.4504738, 0.2634199, 0.5548438, 0.6724259, 0.5088479, 0.5784009, 0.3126462, 0.4912871, 0.4228815, 0.4720138, 0.5058488,
   0.5608537, 0.4626078, 0.5416889, 0.3924025, 0.5928211, 0.6954598, 0.4073889, 0.5466225, 0.2850416, 0.6852663, 0.690248, 0.6699258, 0.4192554, 0.3400284, 0.4082002, 0.3040989,
   0.7176034, 0.5737417, 0.4515963, 0.4297647, 0.5466116, 0.5951958, 0.4795366, 0.3548347, 0.1824882, 0.4311419, 0.5333761, 0.4708055, 0.4518465, 0.3371682, 0.5292348, 0.551165,
   0.350292, 0.5782799, 0.1991717, 0.311917, 0.3793316, 0.6232478, 0.2382419, 0.3863261, 0.4723008, 0.5192369, 0.366609, 0.4663256, 0.5796574, 0.6379021, 0.3358817, 0.530109,
   0.3972674, 0.5742577, 0.6747975, 0.4561375, 0.6522493, 0.3201545, 0.2481978, 0.5907717, 0.2535662, 0.4213557, 0.446827, 0.6476147, 0.4117284, 0.2851889, 0.4131786, 0.2401697,
   0.3128708, 0.4505555, 0.3873682, 0.6871108, 0.4176648, 0.3331572, 0.4389398, 0.2776439, 0.3070444, 0.5185435, 0.4099355, 0.4288213, 0.5700346, 0.5960059, 0.5726235, 0.3282197,
   0.4055148, 0.4450465, 0.1962834, 0.5044493, 0.364924, 0.7491036, 0.4691188, 0.3255825, 0.589368, 0.5298576, 0.3839406, 0.5075756, 0.5541068, 0.5643775, 0.635228, 0.2893162,
   0.4860967 };
   Double_t Graph0_fy1[2914] = { 0.5411129, 0.4679152, 0.2487568, 0.6828528, 0.4029126, 0.3955524, 0.6775514, 0.6550373, 0.696488, 0.4609324, 0.5225237, 0.3654295, 0.4339201, 0.4302056, 0.6019018, 0.3260615, 0.6112555,
   0.5494741, 0.451977, 0.7889462, 0.4805306, 0.6094832, 0.4341899, 0.7432251, 0.453158, 0.4229652, 0.322974, 0.7014881, 0.619877, 0.7160025, 0.8107365, 0.6113618, 0.3957233,
   0.6810248, 0.6919736, 0.4806769, 0.7781831, 0.7889045, 0.4608206, 0.3864191, 0.798921, 0.4014146, 0.1984532, 0.508967, 0.7782329, 0.3588495, 0.7383609, 0.3426683, 0.3214653,
   0.5116246, 0.7588714, 0.5234684, 0.3618111, 0.7428703, 0.6870201, 0.3960311, 0.4831786, 0.6041338, 0.5928694, 0.4544155, 0.7372572, 0.6540602, 0.4520883, 0.6496502, 0.4123714,
   0.5499848, 0.710827, 0.4055453, 0.3404239, 0.6373004, 0.797544, 0.4632804, 0.8084315, 0.7336726, 0.6415583, 0.335222, 0.3530071, 0.5810351, 0.7725097, 0.200384, 0.4924985,
   0.4811036, 0.6003355, 0.5764555, 0.6677849, 0.5450184, 0.4335828, 0.3735545, 0.6435007, 0.6331673, 0.7016641, 0.7286416, 0.3768608, 0.4824137, 0.3795442, 0.7331228, 0.6646499,
   0.4396913, 0.5762125, 0.564553, 0.7662048, 0.6366925, 0.4116578, 0.773042, 0.2876707, 0.666019, 0.6212301, 0.3544942, 0.4075838, 0.5516146, 0.6868338, 0.5795522, 0.6450698,
   0.6542298, 0.6606843, 0.4206998, 0.3779933, 0.5186991, 0.2781524, 0.4475696, 0.6738172, 0.5422733, 0.7381448, 0.5487257, 0.4570342, 0.3719624, 0.7206909, 0.3801569, 0.4098024,
   0.6501733, 0.4441241, 0.5861834, 0.6262798, 0.4709521, 0.7464849, 0.6397745, 0.6338521, 0.6711086, 0.6744478, 0.5309674, 0.7802499, 0.3315061, 0.5535675, 0.6638567, 0.5505211,
   0.7348468, 0.7125033, 0.4316726, 0.4873091, 0.4168107, 0.6704502, 0.7912087, 0.745893, 0.5544943, 0.4591489, 0.3941189, 0.3511052, 0.4747897, 0.7683116, 0.3432327, 0.6014324,
   0.6163383, 0.3204144, 0.5866166, 0.3025792, 0.6515657, 0.6471064, 0.5873137, 0.6811405, 0.5658582, 0.3647201, 0.5995132, 0.6198598, 0.6521146, 0.5708964, 0.4466118, 0.5505047,
   0.6370786, 0.4362026, 0.5254889, 0.616652, 0.6716155, 0.7487565, 0.5929803, 0.3665573, 0.2615715, 0.5715683, 0.6545219, 0.3398047, 0.3666631, 0.4121809, 0.6869221, 0.5698521,
   0.385089, 0.2874672, 0.7573155, 0.4667519, 0.3462375, 0.5818418, 0.2954248, 0.6497223, 0.4863907, 0.3606547, 0.5798715, 0.3036019, 0.5516384, 0.3603983, 0.4088961, 0.6520299,
   0.5331792, 0.8110104, 0.6672635, 0.6213142, 0.6874306, 0.4508274, 0.286309, 0.8286753, 0.7702922, 0.5806095, 0.6978613, 0.6017456, 0.5878092, 0.4285264, 0.4198862, 0.651759,
   0.6077784, 0.5544974, 0.2908336, 0.5128965, 0.6229337, 0.5932941, 0.5690199, 0.7159101, 0.471305, 0.6975143, 0.5360528, 0.8033769, 0.5998368, 0.3627311, 0.4610424, 0.4706539,
   0.4670863, 0.2302631, 0.3943891, 0.6882673, 0.4164083, 0.637664, 0.4201906, 0.7385869, 0.7146721, 0.772239, 0.6479782, 0.5432109, 0.7451072, 0.6381416, 0.5701993, 0.5834048,
   0.3254849, 0.7256619, 0.5326611, 0.1974511, 0.4967433, 0.425253, 0.5894989, 0.4706489, 0.6012889, 0.5001835, 0.3689405, 0.6246786, 0.8768737, 0.2194558, 0.3874088, 0.4903525,
   0.558218, 0.7607082, 0.4330876, 0.4184681, 0.7153428, 0.4785407, 0.4058477, 0.7103738, 0.472224, 0.5249566, 0.4837955, 0.7187583, 0.413156, 0.6157688, 0.242218, 0.4682842,
   0.3584931, 0.561126, 0.7154373, 0.5335277, 0.5766382, 0.6622427, 0.456179, 0.7851666, 0.5973672, 0.7410406, 0.5307252, 0.6560472, 0.4127667, 0.7017486, 0.7352363, 0.2130065,
   0.4588991, 0.5967225, 0.473386, 0.7272176, 0.350619, 0.687048, 0.6219572, 0.7809979, 0.6992656, 0.7599149, 0.5714269, 0.6265839, 0.7129343, 0.6022543, 0.5223904, 0.2760679,
   0.7469043, 0.4392201, 0.4471078, 0.4187591, 0.3495053, 0.4030112, 0.5084917, 0.4724541, 0.7652781, 0.493706, 0.4937256, 0.4433382, 0.4813873, 0.6352574, 0.6109496, 0.1740473,
   0.250025, 0.6767352, 0.788691, 0.6346073, 0.5925291, 0.2920281, 0.7416202, 0.4392353, 0.6093659, 0.6347404, 0.1525264, 0.3013845, 0.4429485, 0.4349201, 0.2185719, 0.5527388,
   0.7749376, 0.4149505, 0.463697, 0.6403354, 0.2795184, 0.6353441, 0.8546066, 0.8043544, 0.3371961, 0.2257089, 0.790736, 0.6642626, 0.3665486, 0.3402121, 0.6832193, 0.8518615,
   0.2568467, 0.7473174, 0.6627816, 0.335228, 0.3860825, 0.4111318, 0.5532718, 0.4925933, 0.6399684, 0.7304937, 0.2743759, 0.4826277, 0.5107698, 0.5700432, 0.6318164, 0.6849056,
   0.4967037, 0.4953447, 0.7142082, 0.4195195, 0.7558995, 0.6135784, 0.2270055, 0.5286232, 0.8246392, 0.5694852, 0.2521765, 0.613822, 0.5054733, 0.6858429, 0.7009407, 0.4941889,
   0.4292756, 0.6980814, 0.5594274, 0.6041045, 0.4127861, 0.8207791, 0.5243042, 0.2971376, 0.6160033, 0.2600035, 0.4999546, 0.6490937, 0.7000365, 0.5475137, 0.4707627, 0.5336898,
   0.5386388, 0.5941057, 0.664637, 0.3950117, 0.4894361, 0.4796099, 0.3900938, 0.5272353, 0.4608198, 0.5811886, 0.7068447, 0.3642441, 0.5888244, 0.512029, 0.6956465, 0.4333456,
   0.486142, 0.6835195, 0.3627488, 0.7732854, 0.3679552, 0.09215757, 0.3522694, 0.554027, 0.7466977, 0.6757636, 0.6873353, 0.6568013, 0.4376081, 0.346331, 0.7587475, 0.789066,
   0.6944093, 0.4254067, 0.5138734, 0.5308928, 0.562502, 0.5219633, 0.5451868, 0.6284578, 0.6175305, 0.4501135, 0.4961188, 0.4403923, 0.3315937, 0.6382534, 0.5640892, 0.678947,
   0.3624088, 0.4799, 0.7067485, 0.5380945, 0.3637106, 0.4025888, 0.7980289, 0.5158498, 0.6743242, 0.2295602, 0.3118976, 0.4276138, 0.7706104, 0.5593594, 0.4263814, 0.6211178,
   0.5411149, 0.537991, 0.5878935, 0.4710527, 0.6976193, 0.3562602, 0.6454169, 0.6556811, 0.5611399, 0.6816639, 0.3541422, 0.7560301, 0.288267, 0.2975923, 0.6213028, 0.5391402,
   0.4615241, 0.3520751, 0.6062158, 0.7463235, 0.6151536, 0.7170211, 0.7746193, 0.6725835, 0.309763, 0.4227104, 0.8366023, 0.6201491, 0.6560364, 0.4265843, 0.3890773, 0.4467315,
   0.3534196, 0.4162288, 0.5236883, 0.5283086, 0.7994178, 0.4833049, 0.3368928, 0.5955597, 0.6772563, 0.6691678, 0.5935131, 0.7213947, 0.6501011, 0.3755086, 0.2027326, 0.4290807,
   0.3083327, 0.5924336, 0.6841901, 0.7049743, 0.2861402, 0.7857922, 0.5287226, 0.8057786, 0.5867252, 0.5921423, 0.5854315, 0.3694437, 0.4279332, 0.4893983, 0.5410283, 0.6062796,
   0.4195513, 0.8305684, 0.5122151, 0.6294866, 0.392252, 0.3032896, 0.6499321, 0.7444291, 0.7004179, 0.4050333, 0.5466396, 0.4541296, 0.6355547, 0.4840147, 0.8773389, 0.2958552,
   0.8658863, 0.524063, 0.3581878, 0.3371381, 0.4286462, 0.3398224, 0.7593514, 0.290631, 0.510937, 0.8392143, 0.6487414, 0.4507687, 0.2446242, 0.4454935, 0.611267, 0.423873,
   0.8089952, 0.3648849, 0.4071478, 0.274149, 0.5804687, 0.7882413, 0.7307424, 0.6021153, 0.6923456, 0.426743, 0.5580693, 0.5695772, 0.664306, 0.6647295, 0.5545074, 0.3966053,
   0.6041781, 0.5561367, 0.701584, 0.678049, 0.6240209, 0.6336405, 0.5104489, 0.3822696, 0.6067168, 0.5923954, 0.5014699, 0.7057245, 0.7325494, 0.6092953, 0.6409951, 0.6792783,
   0.524612, 0.4039956, 0.6479392, 0.6528484, 0.5641339, 0.5290609, 0.5443863, 0.5637699, 0.7393457, 0.2432192, 0.7095966, 0.5420432, 0.4571819, 0.4137763, 0.6604757, 0.402718,
   0.569128, 0.7251913, 0.4175543, 0.454071, 0.6314534, 0.4530809, 0.5458121, 0.8194065, 0.4111726, 0.5145456, 0.4410224, 0.4243867, 0.8194213, 0.4413547, 0.4451337, 0.6547525,
   0.6385846, 0.3368906, 0.714029, 0.3630082, 0.4066883, 0.4120643, 0.5560675, 0.5746222, 0.6137363, 0.3991852, 0.405395, 0.4057668, 0.6077256, 0.5298895, 0.8206353, 0.5330259,
   0.5573567, 0.5223915, 0.5332825, 0.3355491, 0.4909089, 0.5912097, 0.5961797, 0.3086024, 0.7574905, 0.309505, 0.5031626, 0.5781829, 0.4244058, 0.5742961, 0.4703933, 0.6271462,
   0.7655601, 0.7414669, 0.2641563, 0.4390525, 0.5257383, 0.6324329, 0.3793985, 0.6128605, 0.5078069, 0.6600682, 0.5785097, 0.5629014, 0.7804375, 0.2981374, 0.7592577, 0.5067915,
   0.8396615, 0.7050322, 0.6000066, 0.6308558, 0.5028542, 0.5322372, 0.4382733, 0.2991904, 0.6091496, 0.3528383, 0.8033093, 0.6484162, 0.4257686, 0.4475192, 0.3501471, 0.5544992,
   0.6986515, 0.4907102, 0.4394714, 0.8083031, 0.586195, 0.3954493, 0.3644376, 0.3717599, 0.6686964, 0.4960361, 0.6175015, 0.5564586, 0.7763617, 0.4648173, 0.4033453, 0.3773501,
   0.2626209, 0.4329648, 0.6491953, 0.6747944, 0.5733529, 0.6758223, 0.6430634, 0.3133455, 0.275207, 0.5127313, 0.6840903, 0.7570779, 0.6410179, 0.4032292, 0.5583802, 0.4411571,
   0.3995858, 0.5061294, 0.4719934, 0.5677091, 0.3567027, 0.8049948, 0.3739655, 0.5510659, 0.3671181, 0.7324836, 0.4116377, 0.4995182, 0.7263208, 0.4396073, 0.5190631, 0.6553342,
   0.4270074, 0.4543839, 0.8178465, 0.7819721, 0.604487, 0.4669247, 0.5399016, 0.6880741, 0.6892171, 0.7679965, 0.3406017, 0.4759267, 0.5626332, 0.498306, 0.2598775, 0.5428733,
   0.4807425, 0.593925, 0.5417925, 0.6087285, 0.5957009, 0.7579013, 0.4478119, 0.4598452, 0.7500665, 0.6171959, 0.5645328, 0.4038675, 0.7190275, 0.5818396, 0.8285626, 0.352374,
   0.5711277, 0.7295808, 0.2920379, 0.5639525, 0.6426523, 0.5470071, 0.6632304, 0.6168575, 0.2417469, 0.6296768, 0.4381852, 0.6616727, 0.5606503, 0.7250807, 0.5818251, 0.4234462,
   0.6700217, 0.6126903, 0.5268081, 0.7176365, 0.4823491, 0.5709127, 0.425303, 0.414335, 0.4187436, 0.753293, 0.5978461, 0.7541694, 0.5892908, 0.4798229, 0.4287537, 0.4865983,
   0.6307195, 0.4900163, 0.6254719, 0.4451218, 0.7259976, 0.6592581, 0.429546, 0.6516553, 0.811015, 0.8750557, 0.4681453, 0.8211302, 0.4311475, 0.6830915, 0.6054509, 0.4925996,
   0.360465, 0.6320819, 0.3856291, 0.5179905, 0.3115045, 0.4804176, 0.6749669, 0.3952549, 0.7320457, 0.5258869, 0.3451302, 0.5769352, 0.574765, 0.7407205, 0.6123036, 0.6836426,
   0.685273, 0.4263695, 0.5111656, 0.514081, 0.3512757, 0.5254042, 0.5639653, 0.4019518, 0.3713138, 0.4475385, 0.6015863, 0.7174625, 0.5822675, 0.4647768, 0.730557, 0.6789546,
   0.4714822, 0.4197456, 0.6012014, 0.7108963, 0.7330425, 0.6955822, 0.4888072, 0.5530819, 0.745891, 0.5630118, 0.6320263, 0.5127625, 0.5248204, 0.4841991, 0.2924266, 0.4198768,
   0.6993144, 0.3806443, 0.7384989, 0.6173684, 0.4906535, 0.4509042, 0.2920639, 0.5547423, 0.6352282, 0.7300569, 0.5820515, 0.4304248, 0.5420073, 0.3978979, 0.5729664, 0.616443,
   0.2902575, 0.4027065, 0.6622445, 0.4503122, 0.7780297, 0.5618637, 0.6810985, 0.3955732, 0.7825505, 0.6298768, 0.2477287, 0.6401232, 0.4465111, 0.8406809, 0.7882115, 0.5841148,
   0.4440908, 0.6558599, 0.3573372, 0.7288246, 0.656242, 0.60092, 0.5716, 0.5281495, 0.4902046, 0.7994499, 0.664729, 0.4495947, 0.7478572, 0.5382483, 0.7146761, 0.7496852,
   0.7477744, 0.4844687, 0.751088, 0.5909197, 0.7270604, 0.542706, 0.6437745, 0.6097364, 0.7102867, 0.5611922, 0.6355895, 0.5286165, 0.5026805, 0.3095753, 0.5200396, 0.7377182,
   0.8165304, 0.483665, 0.7464883, 0.4800379, 0.7112623, 0.4905313, 0.5826967, 0.4167064, 0.6927802, 0.3941065, 0.6760861, 0.5364279, 0.4606875, 0.2670334, 0.6117483, 0.3128824,
   0.7839811, 0.2497342, 0.6028121, 0.3659683, 0.5374348, 0.305265, 0.7454901, 0.2996738, 0.4937912, 0.390129, 0.78068, 0.4488833, 0.5798472, 0.3545919, 0.408848, 0.5434489,
   0.4036207, 0.6392913, 0.3569575, 0.6530949, 0.6798023, 0.5203161, 0.5520227, 0.5275416, 0.5084515, 0.5471172, 0.5332689, 0.4583257, 0.2663256, 0.5793356, 0.7095366, 0.7616299,
   0.7753963, 0.4759753, 0.8467129, 0.4381562, 0.6740214, 0.6565433, 0.6189622, 0.5656491, 0.6780871, 0.7793324, 0.3286983, 0.6426903, 0.3709293, 0.7671018, 0.5301867, 0.5751986,
   0.3920456, 0.5516677, 0.7856391, 0.4904085, 0.6861978, 0.4877048, 0.6449158, 0.6628215, 0.4337393, 0.6959131, 0.5423597, 0.4157363, 0.4643902, 0.5017039, 0.5464567, 0.6297579,
   0.4507102, 0.78027, 0.4383968, 0.7115092, 0.34466, 0.6801066, 0.7492349, 0.5494576, 0.5175756, 0.4966347, 0.3850706, 0.6171816, 0.6784258, 0.5333016, 0.4697594, 0.6273869,
   0.7731839, 0.4562733, 0.6223533, 0.6276647, 0.5236809, 0.558854, 0.3786368, 0.5913135, 0.3985458, 0.3330838, 0.5201403, 0.7973545, 0.6968268, 0.3661159, 0.6925235, 0.5531009,
   0.6149565, 0.3713448, 0.5914503, 0.657051, 0.8494297, 0.4999455, 0.5871324, 0.4114006, 0.2663607, 0.4303859, 0.576325, 0.4975496, 0.3079866, 0.8049459, 0.499516, 0.7819061,
   0.7264621, 0.8274341, 0.3817813, 0.6440144, 0.3594017, 0.5335537, 0.2616034, 0.815701, 0.7071735, 0.5436255, 0.3904931, 0.8469937, 0.5021158, 0.8508047, 0.5853348, 0.5222116,
   0.6564308, 0.6929228, 0.4397261, 0.5461158, 0.6302623, 0.6506059, 0.4321042, 0.426443, 0.6203606, 0.6149064, 0.7917641, 0.3752714, 0.5909343, 0.755492, 0.5521032, 0.6505454,
   0.5873007, 0.6944212, 0.6239588, 0.4724483, 0.8008028, 0.3550099, 0.7286348, 0.4853926, 0.7240906, 0.5318188, 0.7448287, 0.6432434, 0.6670525, 0.8111596, 0.6503201, 0.8048798,
   0.4732652, 0.5949163, 0.7390562, 0.39191, 0.483192, 0.3639267, 0.7573772, 0.509037, 0.3146963, 0.5534235, 0.5599654, 0.5542498, 0.4636532, 0.3125573, 0.4301558, 0.8252366,
   0.3254147, 0.3333286, 0.6417288, 0.8025293, 0.4581217, 0.6794174, 0.5293097, 0.4536459, 0.6009948, 0.7461206, 0.8775643, 0.6641817, 0.5727468, 0.5195545, 0.7458256, 0.2561087,
   0.6349009, 0.5799353, 0.4806058, 0.7433597, 0.4424706, 0.4516641, 0.6520193, 0.7759264, 0.5594293, 0.3128879, 0.3827318, 0.4650728, 0.4811787, 0.2748263, 0.715082, 0.662481,
   0.4349956, 0.6436725, 0.5184405, 0.2527573, 0.5831883, 0.5635539, 0.4590999, 0.6104755, 0.4717672, 0.7427318, 0.649162, 0.6233535, 0.6848913, 0.7254183, 0.4228504, 0.7754142,
   0.4542643, 0.6342406, 0.5836576, 0.4176607, 0.750093, 0.5703263, 0.8215775, 0.3879355, 0.6348119, 0.5480956, 0.4494787, 0.6520895, 0.5444533, 0.55185, 0.7395405, 0.5923092,
   0.6297607, 0.2586969, 0.4824066, 0.7120856, 0.6480236, 0.3682591, 0.6979539, 0.3837602, 0.5617609, 0.3327555, 0.6299077, 0.3459069, 0.7362008, 0.5875088, 0.5754997, 0.6824899,
   0.3007748, 0.5095429, 0.3337377, 0.5609088, 0.5951724, 0.5931934, 0.4687876, 0.2049715, 0.5607848, 0.6858687, 0.414368, 0.3472313, 0.8039497, 0.6264274, 0.3807864, 0.5772529,
   0.4605009, 0.4870746, 0.7406381, 0.6643608, 0.6871575, 0.5417314, 0.4899984, 0.6033515, 0.8129535, 0.3213674, 0.4436905, 0.5582619, 0.3124727, 0.5154542, 0.5988374, 0.4821645,
   0.7583899, 0.4261808, 0.5199972, 0.6032453, 0.5759178, 0.7168416, 0.5934864, 0.4595124, 0.3955545, 0.3370274, 0.359104, 0.6638605, 0.4705428, 0.7125891, 0.7835557, 0.468536,
   0.7843081, 0.670989, 0.4189609, 0.2236951, 0.6354952, 0.6966987, 0.5767186, 0.6363111, 0.5627161, 0.680821, 0.5492688, 0.8304909, 0.8481992, 0.5196625, 0.7981843, 0.6895413,
   0.4965403, 0.7874042, 0.7102251, 0.7184695, 0.5623818, 0.5208309, 0.2817192, 0.6856059, 0.4144479, 0.5723026, 0.5774556, 0.6612592, 0.6589245, 0.5479233, 0.4443567, 0.4834207,
   0.3223844, 0.2575641, 0.2851503, 0.4692579, 0.6148556, 0.4108883, 0.5045618, 0.2928279, 0.4820563, 0.4344483, 0.676026, 0.6349723, 0.6430855, 0.6287127, 0.5880294, 0.5478197,
   0.4841802, 0.583575, 0.3769259, 0.2721959, 0.5703186, 0.54243, 0.7088818, 0.4517008, 0.439993, 0.542837, 0.5051851, 0.6492102, 0.6062633, 0.4531183, 0.7776912, 0.5841295,
   0.7035415, 0.5068982, 0.5325804, 0.4956876, 0.294537, 0.5625192, 0.545046, 0.6106585, 0.5256572, 0.3349205, 0.3529709, 0.6624113, 0.5766162, 0.4476684, 0.6635716, 0.6005597,
   0.7180158, 0.78934, 0.5270927, 0.3618994, 0.6520355, 0.7286505, 0.7827698, 0.4233042, 0.7594529, 0.6534212, 0.6221953, 0.6240098, 0.6280274, 0.8047365, 0.736547, 0.4747262,
   0.3288884, 0.6153511, 0.3217439, 0.6653289, 0.5733424, 0.505291, 0.5569373, 0.7112874, 0.6618412, 0.3713111, 0.5596702, 0.3966518, 0.6338866, 0.3873042, 0.3473807, 0.2911169,
   0.7168746, 0.5295548, 0.6093782, 0.6439093, 0.28142, 0.4883653, 0.4505633, 0.6437963, 0.4075476, 0.5579873, 0.7565429, 0.6231365, 0.6467375, 0.4895302, 0.7569073, 0.6075657,
   0.2620806, 0.6874092, 0.7055089, 0.6201755, 0.3767015, 0.4315033, 0.5401801, 0.6074421, 0.2997459, 0.4114282, 0.5098868, 0.5727857, 0.710559, 0.6467937, 0.5295364, 0.5214878,
   0.4261746, 0.4510117, 0.3786072, 0.4726208, 0.726923, 0.7124417, 0.6431828, 0.2953118, 0.5192205, 0.3674124, 0.6939148, 0.5589706, 0.5269392, 0.5186019, 0.5286745, 0.6929569,
   0.575113, 0.6714699, 0.5351251, 0.7243225, 0.6841093, 0.6311024, 0.5496687, 0.5146495, 0.5768633, 0.6297584, 0.3962289, 0.5793562, 0.2532431, 0.5193309, 0.7022016, 0.499265,
   0.5035045, 0.6340519, 0.2027889, 0.3794418, 0.9046508, 0.5394765, 0.3580444, 0.5767101, 0.6788617, 0.32912, 0.5128368, 0.5221539, 0.6620071, 0.5210901, 0.4886043, 0.5766245,
   0.5450203, 0.6916865, 0.7473015, 0.568155, 0.5868823, 0.5505694, 0.6155282, 0.2794592, 0.8015293, 0.517288, 0.7478717, 0.5663493, 0.5566719, 0.3606666, 0.4101757, 0.387849,
   0.6172726, 0.5791667, 0.3546717, 0.758539, 0.5132027, 0.7262889, 0.2473052, 0.479391, 0.5400105, 0.4185135, 0.6124026, 0.7843838, 0.4128188, 0.600936, 0.4331718, 0.7690356,
   0.343499, 0.5743314, 0.4852639, 0.5629975, 0.3965981, 0.7679738, 0.8073707, 0.7656859, 0.8097497, 0.314329, 0.2308506, 0.3770824, 0.4938524, 0.3260266, 0.5244858, 0.5612944,
   0.3716521, 0.3474647, 0.4369019, 0.4198468, 0.2427002, 0.3455796, 0.4835339, 0.3425577, 0.6775544, 0.4912184, 0.5501619, 0.71362, 0.3379886, 0.6639066, 0.4665043, 0.7898792,
   0.6116206, 0.6336603, 0.526248, 0.5249577, 0.4472659, 0.6695395, 0.3941425, 0.478735, 0.7081966, 0.4155929, 0.4032668, 0.4314773, 0.6262763, 0.7355442, 0.6493191, 0.6153094,
   0.3971886, 0.7899709, 0.5729942, 0.5058882, 0.7285073, 0.3256971, 0.7020724, 0.5058973, 0.4581605, 0.4230413, 0.7883905, 0.6448333, 0.6553083, 0.4648709, 0.6128219, 0.4652959,
   0.7317215, 0.6937063, 0.7502882, 0.4475713, 0.6270005, 0.5794789, 0.6128448, 0.5761806, 0.5075324, 0.5583242, 0.5336086, 0.3821976, 0.7209059, 0.7238138, 0.3241417, 0.6193367,
   0.8261967, 0.3251189, 0.5588629, 0.2528474, 0.6030874, 0.3055196, 0.5600784, 0.5768143, 0.269853, 0.5655008, 0.506946, 0.2541165, 0.4928994, 0.5248659, 0.6392157, 0.2927736,
   0.7041505, 0.4308896, 0.7836035, 0.3653893, 0.5249704, 0.6051863, 0.6306095, 0.3314926, 0.7090221, 0.628506, 0.5458944, 0.611859, 0.3289627, 0.218648, 0.6761623, 0.5118118,
   0.4332213, 0.4148517, 0.3764915, 0.675487, 0.8366801, 0.743464, 0.7105756, 0.6183544, 0.5924379, 0.7915829, 0.7069638, 0.6986518, 0.5163602, 0.5602584, 0.767245, 0.3495791,
   0.800777, 0.6890472, 0.716928, 0.4851862, 0.787321, 0.6578436, 0.5349079, 0.4793468, 0.8632094, 0.6852043, 0.7261394, 0.3870358, 0.2805583, 0.8471553, 0.583283, 0.2498771,
   0.700311, 0.5502725, 0.6314194, 0.3708284, 0.8010405, 0.5547315, 0.5925633, 0.4084803, 0.6375713, 0.7368249, 0.2162915, 0.7438961, 0.3617841, 0.592525, 0.6308315, 0.4416738,
   0.656386, 0.3525449, 0.4908662, 0.7523066, 0.4933967, 0.7143342, 0.7041922, 0.5151039, 0.5132669, 0.5766309, 0.4663388, 0.3933327, 0.7684674, 0.4334266, 0.7373408, 0.7206751,
   0.4087504, 0.5197989, 0.4239802, 0.5873441, 0.2301213, 0.4866235, 0.5129346, 0.6645766, 0.6580554, 0.6918595, 0.6599768, 0.5861137, 0.400615, 0.7535208, 0.6242515, 0.7606204,
   0.4148351, 0.4432555, 0.6446608, 0.7658855, 0.3956543, 0.7670101, 0.4405991, 0.624274, 0.5309591, 0.7016418, 0.4853881, 0.407297, 0.5767831, 0.6560317, 0.5421842, 0.8237325,
   0.525318, 0.4419692, 0.5662193, 0.3675978, 0.3496474, 0.6285139, 0.5795821, 0.4863984, 0.6534419, 0.3356014, 0.5436559, 0.8049818, 0.3809187, 0.5497226, 0.6063251, 0.4176615,
   0.5646163, 0.6982705, 0.6576994, 0.643295, 0.2234208, 0.6398206, 0.435026, 0.3069867, 0.5220117, 0.547372, 0.7220896, 0.3439574, 0.6447191, 0.5134672, 0.5754095, 0.7551523,
   0.4637564, 0.6676998, 0.5685157, 0.4696124, 0.4187602, 0.6805518, 0.6430808, 0.7105692, 0.2338061, 0.5870265, 0.4164158, 0.3933395, 0.4963636, 0.5470518, 0.6748127, 0.8024396,
   0.2131264, 0.8080348, 0.4062564, 0.5833493, 0.7514404, 0.7146067, 0.3073136, 0.6416895, 0.7995776, 0.7448178, 0.8002209, 0.2840236, 0.5299562, 0.5825091, 0.7019193, 0.4703765,
   0.5117432, 0.7503972, 0.3654757, 0.5157465, 0.4716247, 0.3324763, 0.5881336, 0.6059788, 0.6201599, 0.6601871, 0.7156109, 0.5982794, 0.4969912, 0.3019159, 0.4000721, 0.5233822,
   0.6360695, 0.7036974, 0.6479672, 0.5967903, 0.7988627, 0.7300071, 0.385031, 0.5138553, 0.632878, 0.4686511, 0.4583669, 0.4342702, 0.5290554, 0.7272366, 0.3617838, 0.7953582,
   0.6369287, 0.7256719, 0.5476346, 0.7742298, 0.5420666, 0.6170389, 0.4360451, 0.4134864, 0.4460689, 0.4062574, 0.7996473, 0.2716972, 0.6852372, 0.5162429, 0.63202, 0.4885343,
   0.4713003, 0.4857463, 0.6549824, 0.540379, 0.3498758, 0.381103, 0.2313494, 0.7173659, 0.6250752, 0.437281, 0.2843119, 0.6643146, 0.5137224, 0.5804649, 0.339657, 0.5071273,
   0.2329128, 0.572743, 0.522794, 0.471893, 0.4923477, 0.3665272, 0.7786598, 0.4469389, 0.4965482, 0.7487032, 0.4768732, 0.3481344, 0.4650815, 0.5579067, 0.3096854, 0.5384934,
   0.8332585, 0.5088086, 0.5666221, 0.5527342, 0.5726272, 0.6352867, 0.4911256, 0.3439445, 0.6459974, 0.4004878, 0.6915323, 0.5463579, 0.3523645, 0.5581496, 0.3894494, 0.3424355,
   0.8070621, 0.4338407, 0.349761, 0.3571269, 0.6820974, 0.6688318, 0.3673674, 0.5737301, 0.6551743, 0.6676632, 0.5750794, 0.5746559, 0.7135202, 0.5660447, 0.4322417, 0.3968443,
   0.5400142, 0.5221774, 0.7529341, 0.8764123, 0.6516764, 0.5198953, 0.4026213, 0.3066114, 0.626184, 0.5228686, 0.7174023, 0.8243211, 0.2720228, 0.7402838, 0.669012, 0.581236,
   0.3807522, 0.3474208, 0.2559452, 0.487554, 0.6163875, 0.5067935, 0.434999, 0.7555634, 0.6390301, 0.714814, 0.3461877, 0.5539417, 0.2597254, 0.3456053, 0.5968745, 0.4980158,
   0.6508721, 0.2928811, 0.5792661, 0.3753667, 0.6187986, 0.4701529, 0.7264972, 0.7385484, 0.5597552, 0.5309247, 0.3078967, 0.7890607, 0.6611071, 0.7885001, 0.5052951, 0.6757783,
   0.327062, 0.7881994, 0.3228059, 0.5482119, 0.2743761, 0.3070981, 0.2841091, 0.665185, 0.825435, 0.659881, 0.509307, 0.6476827, 0.7326155, 0.2745802, 0.6239979, 0.3834852,
   0.4560975, 0.4599595, 0.222537, 0.6671429, 0.7590785, 0.4260544, 0.5652467, 0.7695017, 0.5359936, 0.7355084, 0.4566326, 0.4560944, 0.512083, 0.6559956, 0.3784356, 0.6629152,
   0.746472, 0.772839, 0.4182638, 0.4431294, 0.5688301, 0.3446132, 0.7322887, 0.6754324, 0.4360615, 0.5608437, 0.3226655, 0.3098656, 0.7636073, 0.428456, 0.5471733, 0.4342651,
   0.6679971, 0.6502165, 0.6692283, 0.4218733, 0.7565567, 0.7068312, 0.6281971, 0.577226, 0.629286, 0.3673583, 0.5784975, 0.7408038, 0.7882138, 0.5450931, 0.6857146, 0.6643636,
   0.5565388, 0.7204239, 0.6622787, 0.3236333, 0.5109041, 0.6232454, 0.738359, 0.549302, 0.5268934, 0.3904295, 0.6300157, 0.7037475, 0.4348705, 0.6732577, 0.7614998, 0.4984273,
   0.4967332, 0.7459728, 0.4417926, 0.5542178, 0.3309343, 0.5431853, 0.5637167, 0.4316469, 0.4632192, 0.661809, 0.4985285, 0.6583853, 0.73022, 0.3924194, 0.8463055, 0.2674286,
   0.3804156, 0.5071982, 0.6249889, 0.2635372, 0.4389074, 0.706196, 0.4710793, 0.5066118, 0.6328655, 0.8340589, 0.7473275, 0.5047108, 0.4932063, 0.3410213, 0.5561873, 0.6492652,
   0.5348909, 0.4995803, 0.5705201, 0.5217876, 0.4315464, 0.674433, 0.5326828, 0.4629434, 0.6078198, 0.8518689, 0.7319281, 0.5465314, 0.6540546, 0.7234069, 0.6043512, 0.44304,
   0.4989866, 0.7614687, 0.2834294, 0.7036145, 0.4605426, 0.7902229, 0.5185717, 0.4414838, 0.7459145, 0.3121418, 0.5741096, 0.7296572, 0.5997586, 0.7289975, 0.2933281, 0.5767583,
   0.5324841, 0.4537527, 0.6108987, 0.6391821, 0.497869, 0.669186, 0.3836666, 0.3833231, 0.4375138, 0.6393553, 0.5148417, 0.31977, 0.6135015, 0.7532458, 0.6881895, 0.7337406,
   0.4860811, 0.717913, 0.2193902, 0.7966771, 0.482977, 0.7980682, 0.4406511, 0.7314703, 0.2700067, 0.3800887, 0.318173, 0.6116834, 0.3175689, 0.3960173, 0.647481, 0.5301092,
   0.3878295, 0.4143203, 0.3890689, 0.5525543, 0.5884748, 0.5904392, 0.1899134, 0.4464496, 0.4015675, 0.7625145, 0.5191802, 0.3025768, 0.7009884, 0.4041077, 0.3762455, 0.2637739,
   0.611654, 0.8134888, 0.3747709, 0.8515542, 0.3326994, 0.7297954, 0.8344616, 0.6103746, 0.3713138, 0.7018188, 0.5925859, 0.4701468, 0.3928381, 0.7373652, 0.2034076, 0.3705145,
   0.7995872, 0.7527759, 0.7574571, 0.3480198, 0.4881915, 0.3670296, 0.6391264, 0.6074111, 0.6138342, 0.8028777, 0.700367, 0.595857, 0.385931, 0.6056643, 0.4630942, 0.5583702,
   0.4878444, 0.770813, 0.5519503, 0.5864363, 0.7274762, 0.5422801, 0.4710183, 0.4805709, 0.5437214, 0.4706469, 0.7907032, 0.3892084, 0.4050014, 0.7916216, 0.559526, 0.6296954,
   0.5886372, 0.5150337, 0.4008369, 0.3053495, 0.4898464, 0.5551602, 0.8470554, 0.400911, 0.68916, 0.6309471, 0.6860897, 0.5100505, 0.5600608, 0.282905, 0.6557635, 0.4260494,
   0.5357993, 0.4528923, 0.7436807, 0.4301699, 0.4392846, 0.7642905, 0.3822686, 0.6878955, 0.4205905, 0.3436738, 0.5900366, 0.6124771, 0.3364477, 0.4316234, 0.4575261, 0.5283402,
   0.6931652, 0.5111132, 0.518146, 0.4344262, 0.4746602, 0.7258179, 0.6372918, 0.6670969, 0.7738576, 0.5225014, 0.4528693, 0.7311649, 0.5662338, 0.5744945, 0.4517828, 0.4887761,
   0.6141065, 0.3893764, 0.5985232, 0.4396437, 0.4992805, 0.8293704, 0.4950939, 0.7704455, 0.7253808, 0.5842704, 0.7563929, 0.4562629, 0.6651285, 0.6009105, 0.6697816, 0.8305758,
   0.563535, 0.4271584, 0.4741826, 0.3865741, 0.7785389, 0.6914327, 0.6577316, 0.5942389, 0.6344901, 0.7476055, 0.5368269, 0.4752886, 0.5869998, 0.6276182, 0.7130005, 0.7840458,
   0.6583039, 0.2571859, 0.6941326, 0.6489244, 0.7342879, 0.5968514, 0.5158707, 0.3112296, 0.4455422, 0.6056379, 0.6300282, 0.3958767, 0.3622383, 0.6108083, 0.6155749, 0.4888589,
   0.5235807, 0.4996379, 0.6424397, 0.6373175, 0.6068906, 0.5557465, 0.6487914, 0.7042018, 0.7168683, 0.7382485, 0.7558517, 0.5763867, 0.6331043, 0.6655844, 0.6849456, 0.4845301,
   0.450259, 0.4155467, 0.8093405, 0.4187173, 0.3940723, 0.5754343, 0.7338749, 0.357647, 0.5010383, 0.407175, 0.8903382, 0.6665301, 0.5034927, 0.6054499, 0.5619978, 0.618803,
   0.7128204, 0.4698476, 0.6003109, 0.7271723, 0.3934603, 0.5639627, 0.7639818, 0.7899009, 0.5853172, 0.593288, 0.4083839, 0.6480075, 0.7463557, 0.6505937, 0.4091793, 0.7697508,
   0.3751738, 0.5732692, 0.7009517, 0.528876, 0.7559967, 0.7561225, 0.3187195, 0.3762489, 0.46673, 0.6399738, 0.6543325, 0.7740128, 0.7581134, 0.7633176, 0.7463796, 0.6750152,
   0.5330986, 0.5865813, 0.7703531, 0.6840634, 0.4026285, 0.5228232, 0.5289924, 0.2519456, 0.5675734, 0.5310158, 0.6348155, 0.66253, 0.5282749, 0.4472494, 0.4959929, 0.5716481,
   0.5285324, 0.5350273, 0.6920316, 0.6542505, 0.6107377, 0.7047261, 0.7536178, 0.4803193, 0.3294794, 0.7838813, 0.7618881, 0.4574842, 0.61964, 0.7095418, 0.592171, 0.5488774,
   0.3198183, 0.8036935, 0.3327529, 0.4067857, 0.5659348, 0.3268602, 0.4455432, 0.5544991, 0.4526196, 0.6475803, 0.5554599, 0.3361727, 0.7156626, 0.6428732, 0.5292112, 0.629006,
   0.5922685, 0.765932, 0.6713102, 0.4603367, 0.665965, 0.262807, 0.4635053, 0.3739541, 0.7339509, 0.4008274, 0.5467143, 0.3799978, 0.3082283, 0.386457, 0.620684, 0.5296655,
   0.5966373, 0.8624723, 0.6492159, 0.7661879, 0.5830455, 0.7324594, 0.7085797, 0.7003208, 0.6410949, 0.694689, 0.5949081, 0.3796021, 0.6235358, 0.3717768, 0.4638752, 0.7004988,
   0.4478071, 0.5478948, 0.8126869, 0.6301951, 0.3197419, 0.5845017, 0.4817667, 0.3070985, 0.4359502, 0.4615892, 0.5138236, 0.5725707, 0.5094089, 0.5645645, 0.6640028, 0.7785965,
   0.4952699, 0.6566573, 0.5516575, 0.4809443, 0.7274848, 0.7120567, 0.6301414, 0.6073178, 0.5671027, 0.5500817, 0.5143766, 0.6956998, 0.4049697, 0.4176951, 0.5667018, 0.6641101,
   0.6504562, 0.4599077, 0.4331066, 0.6394441, 0.7489101, 0.7947465, 0.5467154, 0.3256097, 0.7384334, 0.6500787, 0.3675146, 0.538731, 0.7782155, 0.3948024, 0.6199632, 0.7201068,
   0.5686998, 0.3277804, 0.4308276, 0.5271121, 0.5803643, 0.533958, 0.8304386, 0.5099343, 0.3829693, 0.7722046, 0.5128391, 0.4441019, 0.4305885, 0.28611, 0.3531661, 0.7084834,
   0.6247441, 0.3903929, 0.3698695, 0.7193034, 0.7411838, 0.6110342, 0.2908333, 0.425842, 0.6043128, 0.7627301, 0.5506838, 0.5028865, 0.4791946, 0.6365656, 0.4793146, 0.3498408,
   0.6031205, 0.4587957, 0.3854179, 0.3666908, 0.7000531, 0.3425184, 0.3055994, 0.3787752, 0.6294799, 0.7133954, 0.2672514, 0.6751791, 0.3650497, 0.5329769, 0.5388875, 0.4945334,
   0.7512433, 0.4115445, 0.1455292, 0.62183, 0.531858, 0.6964721, 0.2597253, 0.509746, 0.5532311, 0.4951847, 0.3589752, 0.5068166, 0.5845086, 0.7469691, 0.6179541, 0.6023281,
   0.4377414, 0.5313043, 0.7975634, 0.6342228, 0.622601, 0.4187132, 0.5017763, 0.6469981, 0.4766593, 0.7960379, 0.5857815, 0.7998042, 0.6498648, 0.3092745, 0.4618382, 0.3550394,
   0.6250466, 0.5273274, 0.846562, 0.5359036, 0.5208196, 0.6871638, 0.5862256, 0.4800555, 0.7085483, 0.3889568, 0.6988816, 0.633428, 0.5609344, 0.5457691, 0.5580571, 0.6526608,
   0.4685239, 0.634612, 0.5527253, 0.4024045, 0.7381143, 0.5056001, 0.306689, 0.5149384, 0.6445109, 0.6639317, 0.6493741, 0.5540053, 0.6634787, 0.8155769, 0.7186396, 0.4708138,
   0.6212004, 0.6173683, 0.4909236, 0.5832934, 0.5922004, 0.3350915, 0.6159937, 0.423027, 0.7037373, 0.2975767, 0.319238, 0.497316, 0.2552276, 0.512566, 0.414259, 0.6439732,
   0.8203589, 0.5267693, 0.664932, 0.3855263, 0.6825675, 0.4899585, 0.6135741, 0.7159696, 0.6095272, 0.3216885, 0.5531377, 0.7694806, 0.8059525, 0.1821924, 0.2535827, 0.3367537,
   0.5714745, 0.4366533, 0.6681332, 0.6880949, 0.5132329, 0.2851487, 0.7129234, 0.4819363, 0.5168849, 0.6039575, 0.6075588, 0.7175778, 0.3618329, 0.597588, 0.5331104, 0.6757478,
   0.5934322, 0.657975, 0.4675935, 0.587984, 0.5446173, 0.5459459, 0.6629143, 0.3494094, 0.7265682, 0.6782274, 0.6954759, 0.4533201, 0.6333499, 0.5671974, 0.6914101, 0.5442704,
   0.661053, 0.7039114, 0.8161213, 0.6198034, 0.3221945, 0.7089611, 0.5204957, 0.6873574, 0.7293226, 0.42802, 0.5526392, 0.6275099, 0.4913434, 0.5342655, 0.4015274, 0.7563977,
   0.4710193, 0.6975853, 0.4644963, 0.7014292, 0.6640433, 0.3754222, 0.6518684, 0.5472493, 0.4394623, 0.3226852, 0.8043634, 0.2186917, 0.2706486, 0.7939793, 0.7414838, 0.4607486,
   0.6742368, 0.3946028, 0.4153441, 0.8416582, 0.4449455, 0.6045681, 0.6135439, 0.3246379, 0.7625527, 0.4573003, 0.752948, 0.3522899, 0.6148021, 0.4241863, 0.585899, 0.5974436,
   0.5098813, 0.6439466, 0.4909143, 0.5792046, 0.3017213, 0.6276689, 0.5372389, 0.7129092, 0.5651728, 0.8066333, 0.4016525, 0.7045283, 0.7181015, 0.4659892, 0.7462776, 0.4107828,
   0.6307731, 0.5333021, 0.5203261, 0.3794271, 0.6990377, 0.6117114, 0.4675781, 0.434653, 0.4893453, 0.6019893, 0.6753034, 0.6268521, 0.3736165, 0.276493, 0.6834769, 0.2415347,
   0.5998232, 0.7182848, 0.4887825, 0.6521603, 0.3830084, 0.4778221, 0.7297622, 0.3499423, 0.6223413, 0.7087897, 0.499158, 0.5629296, 0.5719771, 0.1534965, 0.5078151, 0.7765244,
   0.3817391, 0.5925446, 0.5902386, 0.5242622, 0.6272219, 0.5296912, 0.3696125, 0.4576249, 0.6992044, 0.5307836, 0.476957, 0.5851386, 0.7531707, 0.7053524, 0.6940019, 0.5824761,
   0.4913002, 0.473547, 0.5769925, 0.402841, 0.3539937, 0.3506203, 0.7295595, 0.5157814, 0.7565682, 0.7210557, 0.6506553, 0.3213025, 0.396257, 0.688153, 0.5323707, 0.614934,
   0.7060093, 0.6300585, 0.7326669, 0.3757909, 0.2624232, 0.5714779, 0.7543353, 0.7819675, 0.5370274, 0.7863028, 0.626114, 0.3733959, 0.7717113, 0.6450968, 0.410759, 0.2479097,
   0.4812678, 0.6855009, 0.4253368, 0.3868327, 0.3470958, 0.5193612, 0.7448803, 0.2504115, 0.5531157, 0.4819261, 0.7366616, 0.6928195, 0.6548726, 0.5676284, 0.5351464, 0.6808733,
   0.4893419, 0.4983378, 0.5454146, 0.5374835, 0.6719317, 0.2832996, 0.5586387, 0.6155496, 0.6209275, 0.4169505, 0.579457, 0.7647654, 0.4854446, 0.6561033, 0.5070669, 0.4633361,
   0.6354505, 0.5050538, 0.7412558, 0.4729216, 0.5110868, 0.6958401, 0.7741575, 0.3405384, 0.7173259, 0.4626411, 0.4324659, 0.4825042, 0.7115022, 0.60309, 0.5906039, 0.7383224,
   0.2618842, 0.5866522, 0.5987292, 0.7105475, 0.3627008, 0.5713193, 0.293907, 0.456141, 0.6557843, 0.6399127, 0.7796214, 0.6573465, 0.5039908, 0.5749683, 0.5193949, 0.4661921,
   0.6592446, 0.6218187, 0.6912773, 0.4079719, 0.4510886, 0.6637399, 0.3038749, 0.4374952, 0.7798975, 0.7959641, 0.4075164, 0.4514977, 0.4267355, 0.8011685, 0.4760316, 0.5274993,
   0.5253711, 0.6039268, 0.7138527, 0.6126056, 0.3174553, 0.7109083, 0.7475765, 0.5222258, 0.7024786, 0.3690143, 0.3977479, 0.411186, 0.436262, 0.371907, 0.464085, 0.4252355,
   0.4615976, 0.6694345, 0.5810288, 0.791355, 0.5352482, 0.6713868, 0.7079781, 0.5589584, 0.6229425, 0.66624, 0.7048915, 0.5628172, 0.6660673, 0.6906822, 0.4661849, 0.8010414,
   0.8058958, 0.4733507, 0.4985422, 0.4040524, 0.4684721, 0.6206199, 0.4355139, 0.741366, 0.7615756, 0.693868, 0.623243, 0.6995946, 0.4604237, 0.5078849, 0.4689783, 0.5927739,
   0.6406821, 0.598564, 0.4292852, 0.3522674, 0.317564, 0.6350134, 0.5295714, 0.7909965, 0.5655582, 0.2174406, 0.6875998, 0.39426, 0.5097201, 0.4966781, 0.5968488, 0.6223482,
   0.5473871 };
   TGraph *graph = new TGraph(2914,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(2);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","",2914,0.01213425,0.8793827);
   Graph_Graph01->SetMinimum(0);
   Graph_Graph01->SetMaximum(1);
   Graph_Graph01->SetDirectory(nullptr);
   Graph_Graph01->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01->SetLineColor(ci);
   Graph_Graph01->GetXaxis()->SetTitle("#tau_{21}");
   Graph_Graph01->GetXaxis()->SetRange(0,2915);
   Graph_Graph01->GetXaxis()->SetLabelFont(42);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(42);
   Graph_Graph01->GetYaxis()->SetTitle("#tau_{32}");
   Graph_Graph01->GetYaxis()->SetLabelFont(42);
   Graph_Graph01->GetYaxis()->SetTitleFont(42);
   Graph_Graph01->GetZaxis()->SetLabelFont(42);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("p ");
   
   Double_t Graph1_fx2[4346] = { 0.5375001, 0.4861133, 0.456335, 0.4124215, 0.6481841, 0.4483317, 0.5560088, 0.3250377, 0.5949221, 0.3970336, 0.5981179, 0.5111634, 0.3689955, 0.6367424, 0.4701477, 0.4456339, 0.2955841,
   0.4686166, 0.5226658, 0.5293722, 0.5288275, 0.565677, 0.5780762, 0.4552591, 0.45872, 0.449074, 0.5406587, 0.5112728, 0.4744025, 0.5356952, 0.4746691, 0.2202611, 0.5512617,
   0.2100198, 0.2427354, 0.3076238, 0.7113363, 0.3101078, 0.4169696, 0.596575, 0.2656053, 0.5866282, 0.4470823, 0.4201745, 0.6088985, 0.4498019, 0.3911326, 0.3701889, 0.4771281,
   0.530365, 0.6328982, 0.420914, 0.5063841, 0.2193861, 0.2444524, 0.5912762, 0.6779853, 0.3776264, 0.3500147, 0.4727483, 0.153582, 0.3833311, 0.4879509, 0.3431292, 0.3819461,
   0.5223255, 0.3117934, 0.5273169, 0.4332759, 0.552315, 0.4904606, 0.6116682, 0.2123083, 0.3346167, 0.4729855, 0.5347519, 0.4546767, 0.4485977, 0.4220555, 0.3515896, 0.1671032,
   0.5418975, 0.4281979, 0.4638937, 0.4823645, 0.4160608, 0.3830652, 0.444726, 0.4641972, 0.3865099, 0.5928769, 0.3398043, 0.5398178, 0.5514033, 0.2743418, 0.5510783, 0.3615194,
   0.4049744, 0.3501409, 0.558764, 0.4216063, 0.300714, 0.4903322, 0.3429257, 0.4891583, 0.4406913, 0.4629464, 0.6460941, 0.34817, 0.5860606, 0.4379658, 0.346301, 0.4979357,
   0.5867166, 0.4834174, 0.5652291, 0.5649274, 0.6181046, 0.277615, 0.520035, 0.4413218, 0.3256438, 0.5834681, 0.4516461, 0.3454885, 0.7058724, 0.4694024, 0.6037713, 0.3433094,
   0.5734727, 0.4584226, 0.3334886, 0.3979631, 0.4869766, 0.6500732, 0.5165367, 0.3990643, 0.465277, 0.6028366, 0.4963548, 0.1942029, 0.4950331, 0.2131327, 0.429235, 0.4208731,
   0.3287227, 0.4730335, 0.3588839, 0.5544206, 0.4179505, 0.5302638, 0.4845735, 0.5117459, 0.4531535, 0.4871314, 0.2314589, 0.2024815, 0.3119621, 0.4055984, 0.3685465, 0.394285,
   0.391915, 0.3868872, 0.3969826, 0.6464859, 0.2264421, 0.2682653, 0.527226, 0.2970999, 0.3971317, 0.2894275, 0.1778791, 0.3807394, 0.2519163, 0.4172045, 0.4897973, 0.5998893,
   0.4844351, 0.2789235, 0.4121374, 0.4441573, 0.4490298, 0.3205377, 0.4725608, 0.6415432, 0.3348388, 0.2436852, 0.5058213, 0.3246442, 0.4067451, 0.4009141, 0.5998794, 0.6055165,
   0.4979106, 0.3139625, 0.4812962, 0.2917438, 0.5142934, 0.2120429, 0.4605609, 0.3704075, 0.3606862, 0.3210982, 0.3634064, 0.7132907, 0.4986437, 0.6014996, 0.5506156, 0.2829162,
   0.4012062, 0.5684469, 0.4640653, 0.2897476, 0.4514736, 0.4235474, 0.3009254, 0.5475163, 0.4577523, 0.2940604, 0.5029711, 0.3287613, 0.2722676, 0.4062902, 0.5257036, 0.3651582,
   0.4021239, 0.5338985, 0.7150291, 0.3672696, 0.7452236, 0.5207364, 0.5854661, 0.323776, 0.3320292, 0.3623056, 0.222457, 0.5864913, 0.3190486, 0.4770603, 0.4253536, 0.771794,
   0.5729021, 0.4026716, 0.503037, 0.3952968, 0.3909163, 0.2768806, 0.5319364, 0.309135, 0.4392899, 0.5066209, 0.539084, 0.5368654, 0.6227854, 0.4963119, 0.2469652, 0.5217959,
   0.3889123, 0.2739952, 0.4832143, 0.3605939, 0.6043482, 0.3866734, 0.2360955, 0.2721183, 0.2452142, 0.5696055, 0.4072609, 0.2287452, 0.535535, 0.3628047, 0.3443644, 0.5414123,
   0.5028868, 0.3430599, 0.4933957, 0.21516, 0.2950668, 0.4640832, 0.4515688, 0.273874, 0.3992484, 0.388307, 0.1825837, 0.4729075, 0.3714941, 0.2788533, 0.4909153, 0.6474351,
   0.3664096, 0.6911932, 0.3409349, 0.4154038, 0.5157738, 0.3758459, 0.5218514, 0.4469287, 0.4000182, 0.253482, 0.2796335, 0.5224096, 0.4119138, 0.5312182, 0.4041124, 0.425788,
   0.4006055, 0.3251728, 0.4562245, 0.3293177, 0.4449429, 0.4338598, 0.5039901, 0.2471041, 0.6572464, 0.5055054, 0.5273935, 0.3219686, 0.5385948, 0.2382374, 0.3021871, 0.4276721,
   0.5305846, 0.2420866, 0.5365821, 0.2936948, 0.447225, 0.6489535, 0.509187, 0.3282946, 0.5543721, 0.4200213, 0.3727632, 0.4291052, 0.4569689, 0.2583195, 0.4594747, 0.3814094,
   0.4760435, 0.4630008, 0.5755561, 0.3774611, 0.5599701, 0.2970756, 0.5214245, 0.6692817, 0.3886744, 0.3439563, 0.38907, 0.5593831, 0.1636096, 0.2230262, 0.5421946, 0.5757964,
   0.39975, 0.4390729, 0.4131667, 0.6116362, 0.655836, 0.5569145, 0.4697905, 0.310087, 0.4073049, 0.5630716, 0.5836827, 0.5693091, 0.5063806, 0.3371663, 0.4070186, 0.6528638,
   0.3669255, 0.3548212, 0.6673325, 0.5711473, 0.4831666, 0.6072633, 0.6148937, 0.4475478, 0.5109146, 0.425768, 0.7299516, 0.6417659, 0.5823339, 0.6478732, 0.1959201, 0.5123388,
   0.5137333, 0.3212605, 0.4542194, 0.542668, 0.5555748, 0.3890778, 0.5401378, 0.474841, 0.4476189, 0.5330696, 0.5454838, 0.4592781, 0.2368656, 0.5214791, 0.4022847, 0.1935391,
   0.4713948, 0.6169098, 0.470524, 0.4101039, 0.5026156, 0.5384738, 0.2438688, 0.4566099, 0.572369, 0.4157472, 0.4790073, 0.5067521, 0.2407164, 0.2984353, 0.3949193, 0.5904149,
   0.3852215, 0.3120716, 0.3330297, 0.360859, 0.5800933, 0.6226715, 0.6483775, 0.6059374, 0.3844423, 0.5022852, 0.3353745, 0.3201658, 0.6598981, 0.4355249, 0.3588538, 0.5629301,
   0.3186838, 0.3612728, 0.4790781, 0.4510264, 0.5200042, 0.5080986, 0.5404137, 0.3979141, 0.4054282, 0.5813667, 0.5117673, 0.3616168, 0.1624826, 0.6073227, 0.6285543, 0.5224034,
   0.5998045, 0.2112913, 0.1644913, 0.3265975, 0.4831237, 0.5676281, 0.4118647, 0.366151, 0.3875289, 0.460437, 0.1408939, 0.4967234, 0.6179825, 0.5913014, 0.4563852, 0.5181524,
   0.4052858, 0.6370534, 0.6044198, 0.463044, 0.273021, 0.4530065, 0.5126033, 0.4297384, 0.3997922, 0.1840631, 0.5484518, 0.6788269, 0.5014699, 0.5616205, 0.4236145, 0.4475855,
   0.3214072, 0.5914873, 0.4011002, 0.3966785, 0.38326, 0.3567921, 0.5496132, 0.5915264, 0.3856058, 0.4777438, 0.6039844, 0.4858974, 0.1999337, 0.4978605, 0.2390871, 0.4554439,
   0.6281294, 0.3306433, 0.4968358, 0.4846292, 0.2587771, 0.4299925, 0.2432593, 0.3676392, 0.384773, 0.5007589, 0.6887174, 0.3306364, 0.1904217, 0.4414754, 0.5100885, 0.512738,
   0.4256725, 0.4343684, 0.5826311, 0.3424137, 0.5215609, 0.5528234, 0.5004803, 0.6302856, 0.3964379, 0.6463806, 0.4827038, 0.1454721, 0.4046234, 0.4115638, 0.7463685, 0.4550551,
   0.4267056, 0.5084533, 0.5772977, 0.5863149, 0.3868638, 0.5542568, 0.4658641, 0.3984403, 0.3751861, 0.4657966, 0.3992718, 0.5634142, 0.5506826, 0.2334772, 0.2067883, 0.347979,
   0.6461092, 0.4015889, 0.3197217, 0.4914455, 0.3543284, 0.481933, 0.7792904, 0.4239515, 0.6374776, 0.473782, 0.5293418, 0.2903621, 0.1098167, 0.4428103, 0.3209751, 0.3944607,
   0.4458932, 0.4202113, 0.74272, 0.5141997, 0.2818507, 0.5737395, 0.1980312, 0.428322, 0.237761, 0.2023069, 0.2403703, 0.6627203, 0.3170868, 0.2296176, 0.4004379, 0.5440475,
   0.5752839, 0.650948, 0.4162465, 0.392171, 0.5375451, 0.5737306, 0.4641986, 0.5348286, 0.687406, 0.4920808, 0.4156781, 0.2428283, 0.3238514, 0.5424175, 0.5534183, 0.659707,
   0.3946481, 0.2734487, 0.5295878, 0.5717472, 0.5800708, 0.3788692, 0.4437007, 0.4730105, 0.4390852, 0.54317, 0.3512432, 0.5167423, 0.4364304, 0.4097421, 0.380749, 0.5049835,
   0.3495485, 0.4982597, 0.4753693, 0.5816054, 0.3595934, 0.3590039, 0.1991873, 0.4493124, 0.5523928, 0.3897651, 0.4688842, 0.6067349, 0.3888212, 0.5495329, 0.5350091, 0.2565464,
   0.6378196, 0.4867937, 0.5334469, 0.6640263, 0.5239029, 0.5357333, 0.5043892, 0.3553141, 0.2799862, 0.3527226, 0.5635964, 0.4983352, 0.2864793, 0.4693721, 0.5336367, 0.666217,
   0.4289617, 0.3397902, 0.5499034, 0.1659278, 0.407512, 0.3460174, 0.4491067, 0.4793695, 0.4742751, 0.5646656, 0.3791899, 0.4272787, 0.6957072, 0.6638178, 0.6199539, 0.4976107,
   0.5710139, 0.4469355, 0.3966804, 0.5977886, 0.3193219, 0.5310506, 0.5637425, 0.2552741, 0.6460694, 0.5339982, 0.5641326, 0.4076776, 0.5383976, 0.3364344, 0.3258095, 0.2372935,
   0.3583123, 0.4248112, 0.526687, 0.6419991, 0.337696, 0.4412709, 0.6390721, 0.6129828, 0.5823635, 0.4618925, 0.1962247, 0.558478, 0.6215695, 0.5387725, 0.560518, 0.4399405,
   0.5260171, 0.4523986, 0.4949058, 0.5375744, 0.4801597, 0.3532474, 0.3120943, 0.3244907, 0.5454857, 0.3838512, 0.3633518, 0.2651905, 0.6705307, 0.6261372, 0.2085541, 0.6289721,
   0.5875595, 0.2135135, 0.1936131, 0.1526524, 0.4529315, 0.4108207, 0.4036157, 0.2488551, 0.5003181, 0.5712692, 0.7568771, 0.4196452, 0.5303213, 0.4959139, 0.6620388, 0.430565,
   0.421559, 0.3663946, 0.5335916, 0.5247183, 0.3444668, 0.3911242, 0.6110836, 0.4915828, 0.280861, 0.4706694, 0.3480424, 0.5228295, 0.5356931, 0.4425844, 0.3525317, 0.5767543,
   0.6135328, 0.3395126, 0.4159231, 0.4191055, 0.5326231, 0.5414581, 0.6332528, 0.4660763, 0.4495991, 0.3552518, 0.5531624, 0.4187531, 0.3450097, 0.516395, 0.353597, 0.6922613,
   0.3513316, 0.5542891, 0.04396324, 0.2614827, 0.2297094, 0.4859088, 0.4017129, 0.6962904, 0.4597108, 0.2617385, 0.556898, 0.6117401, 0.5816721, 0.4853319, 0.4876813, 0.4389442,
   0.5564693, 0.5015755, 0.4508304, 0.5624914, 0.3962764, 0.4900804, 0.6620238, 0.4565078, 0.5438488, 0.3878514, 0.3676115, 0.4441541, 0.6300262, 0.4866897, 0.4998796, 0.50301,
   0.3005895, 0.2798822, 0.5548006, 0.3924188, 0.2966818, 0.3969974, 0.4171696, 0.533555, 0.4160196, 0.4030816, 0.5881308, 0.546078, 0.2280721, 0.4258455, 0.5077276, 0.3488815,
   0.5525982, 0.324062, 0.5458301, 0.5628815, 0.3837897, 0.5449004, 0.2103026, 0.4225147, 0.6050189, 0.6142824, 0.6665173, 0.4837731, 0.1828367, 0.418689, 0.344331, 0.4958816,
   0.6615259, 0.3121372, 0.5642257, 0.5658561, 0.6353092, 0.5411061, 0.5430418, 0.4934838, 0.4359401, 0.4355732, 0.500764, 0.3114417, 0.4612426, 0.3996893, 0.3436073, 0.5208928,
   0.5595613, 0.4914621, 0.4501579, 0.4558423, 0.2745708, 0.5016459, 0.5783369, 0.4350783, 0.4702065, 0.4491299, 0.5159169, 0.6033245, 0.4930769, 0.312282, 0.427418, 0.3972111,
   0.2578539, 0.4149059, 0.3012221, 0.4100417, 0.6794959, 0.4874175, 0.5376088, 0.5050204, 0.5407068, 0.5550936, 0.4863736, 0.4725728, 0.3871177, 0.226095, 0.5253947, 0.6827291,
   0.5298774, 0.4800713, 0.5840874, 0.5717273, 0.2172142, 0.3228467, 0.478043, 0.5085993, 0.3502558, 0.5265437, 0.4867242, 0.5101843, 0.5364428, 0.2875123, 0.4057705, 0.595181,
   0.364, 0.4366403, 0.5354795, 0.4006583, 0.4017617, 0.5685556, 0.4128098, 0.5697874, 0.4544767, 0.4043229, 0.5663415, 0.5082216, 0.5228533, 0.4229242, 0.6361398, 0.6112301,
   0.6174741, 0.5781835, 0.5197594, 0.3510743, 0.3985463, 0.6149085, 0.5997362, 0.1929518, 0.57438, 0.5201151, 0.4880536, 0.4272175, 0.3213114, 0.4097517, 0.5638108, 0.3177034,
   0.4366347, 0.4196181, 0.5489092, 0.5509563, 0.5509996, 0.4995926, 0.4841691, 0.4622025, 0.330028, 0.514816, 0.3935506, 0.6778367, 0.4180294, 0.3737321, 0.3784603, 0.3194607,
   0.5757067, 0.5732626, 0.6361127, 0.4962309, 0.5840749, 0.2530888, 0.2291104, 0.4687972, 0.6635225, 0.4767445, 0.5631705, 0.5378464, 0.3993918, 0.34779, 0.5582412, 0.5199523,
   0.5921513, 0.4600517, 0.363958, 0.4597771, 0.4006621, 0.563187, 0.5023087, 0.5080361, 0.4233173, 0.1702197, 0.2560952, 0.4288378, 0.601613, 0.4913231, 0.2758096, 0.561707,
   0.3802412, 0.3555833, 0.3349484, 0.4420278, 0.4197561, 0.5166605, 0.3659019, 0.4725285, 0.2621537, 0.5246755, 0.4323226, 0.386764, 0.5875091, 0.3931922, 0.5008348, 0.3614141,
   0.4258479, 0.2764636, 0.3097886, 0.5477822, 0.4747345, 0.4409507, 0.5758319, 0.5355034, 0.2561929, 0.4855213, 0.5029036, 0.3222118, 0.5536119, 0.4260686, 0.4325471, 0.3667777,
   0.708775, 0.2811315, 0.4707104, 0.5448747, 0.2812565, 0.5457777, 0.4916142, 0.1501104, 0.4427867, 0.5439848, 0.6389952, 0.5904779, 0.1660828, 0.493743, 0.3314029, 0.4642239,
   0.3370041, 0.3983664, 0.4338656, 0.5657561, 0.689458, 0.5420001, 0.3979815, 0.5598736, 0.3752613, 0.6563691, 0.5612797, 0.40577, 0.5959544, 0.5006046, 0.4147822, 0.6526964,
   0.2511857, 0.1317476, 0.5745896, 0.5219341, 0.09985958, 0.5129213, 0.3643667, 0.5430793, 0.2590494, 0.637712, 0.09728356, 0.6190619, 0.6266768, 0.4727461, 0.4731306, 0.5627005,
   0.5938264, 0.4879664, 0.4223338, 0.5755756, 0.5232681, 0.3003447, 0.3722064, 0.5460039, 0.5262387, 0.6540751, 0.5417078, 0.5365089, 0.589669, 0.342981, 0.6743728, 0.4286802,
   0.3867603, 0.2261223, 0.5899798, 0.7070591, 0.3476833, 0.5237772, 0.4975308, 0.450644, 0.5316623, 0.5475096, 0.5298302, 0.5224786, 0.4049391, 0.4781963, 0.3565008, 0.5616086,
   0.3622147, 0.5413582, 0.4167479, 0.5320969, 0.5025042, 0.6225734, 0.5593373, 0.3312424, 0.3075038, 0.4555917, 0.4506324, 0.4469668, 0.4717835, 0.5298433, 0.4702134, 0.4359245,
   0.6484035, 0.372224, 0.2756015, 0.5498091, 0.209802, 0.5207297, 0.6433401, 0.2996855, 0.4049707, 0.6011811, 0.5740772, 0.5438042, 0.3716735, 0.4730417, 0.5603329, 0.3822848,
   0.4181319, 0.4986293, 0.4085264, 0.3230291, 0.2340501, 0.4510562, 0.4520257, 0.4075482, 0.4412853, 0.446378, 0.1786708, 0.5256094, 0.440294, 0.5877035, 0.5588897, 0.4344154,
   0.5165492, 0.642015, 0.6731246, 0.4262691, 0.3794994, 0.2509664, 0.55, 0.5383711, 0.5717414, 0.4553756, 0.411153, 0.4691393, 0.5716719, 0.5615321, 0.5294316, 0.5338286,
   0.1967369, 0.4996585, 0.4167157, 0.5703341, 0.4486613, 0.7274245, 0.3755405, 0.5397016, 0.3839905, 0.5494385, 0.4647613, 0.5347655, 0.4393811, 0.5591318, 0.2120941, 0.4880525,
   0.4173277, 0.4276833, 0.604023, 0.6187118, 0.368396, 0.7089334, 0.3184623, 0.1690659, 0.5925229, 0.3016044, 0.1980738, 0.3343966, 0.5712839, 0.5360153, 0.6729738, 0.1564281,
   0.4916144, 0.8133201, 0.4813515, 0.5454114, 0.7938513, 0.4611987, 0.28324, 0.49655, 0.4097838, 0.5115268, 0.5574337, 0.2758705, 0.5237616, 0.4669253, 0.401004, 0.3122518,
   0.4612766, 0.5370734, 0.643705, 0.5239909, 0.294661, 0.5492905, 0.3104862, 0.3543103, 0.4827784, 0.4625559, 0.469737, 0.5297703, 0.4991885, 0.08168414, 0.4646021, 0.3198943,
   0.5966635, 0.2719895, 0.4080079, 0.3238463, 0.7256364, 0.4572391, 0.6126275, 0.5178632, 0.3796362, 0.4409277, 0.4924909, 0.504835, 0.288659, 0.4198009, 0.4159523, 0.5416551,
   0.2079793, 0.5974132, 0.5626343, 0.1888612, 0.5404902, 0.5014896, 0.5251235, 0.5098443, 0.2031304, 0.4822911, 0.4712527, 0.3093443, 0.2674682, 0.3560138, 0.4096518, 0.3270668,
   0.6587375, 0.5328878, 0.4069656, 0.2140253, 0.270323, 0.3997943, 0.6816278, 0.2194862, 0.3750536, 0.5260769, 0.614397, 0.6764265, 0.4483528, 0.471476, 0.4626444, 0.3455116,
   0.2869008, 0.5442358, 0.4408459, 0.7358027, 0.4304747, 0.6550622, 0.4660091, 0.5403768, 0.5703263, 0.5094031, 0.341297, 0.3533114, 0.5218487, 0.5075827, 0.504088, 0.4050133,
   0.5337772, 0.5640143, 0.3722859, 0.513984, 0.2002397, 0.4327496, 0.3197854, 0.6363092, 0.450118, 0.5621479, 0.4455703, 0.5790376, 0.5618613, 0.5006479, 0.4531999, 0.3580766,
   0.5706422, 0.3398647, 0.5589889, 0.3387948, 0.6141781, 0.4776846, 0.4584149, 0.4020003, 0.5402268, 0.6073133, 0.5077407, 0.4089741, 0.2242082, 0.4966677, 0.3192695, 0.4624124,
   0.5594292, 0.57028, 0.5267742, 0.4930048, 0.4808225, 0.4288484, 0.6358461, 0.4895502, 0.5948551, 0.4055309, 0.6006796, 0.2711225, 0.6734445, 0.5545717, 0.5285735, 0.5081784,
   0.535843, 0.552758, 0.5185659, 0.3700078, 0.6092388, 0.4105089, 0.3966904, 0.4717856, 0.6576298, 0.6269929, 0.5160956, 0.2289741, 0.4282022, 0.5234501, 0.5594199, 0.4721478,
   0.5543762, 0.4625187, 0.4236971, 0.3041698, 0.4964124, 0.4636389, 0.3841305, 0.2872671, 0.2117482, 0.4367394, 0.4409813, 0.2475298, 0.3668271, 0.4668751, 0.3947188, 0.2610626,
   0.5598585, 0.575851, 0.2456823, 0.5308684, 0.3877522, 0.3422028, 0.4988543, 0.3018261, 0.3971307, 0.5893921, 0.4746014, 0.3291675, 0.1537976, 0.3802011, 0.5413971, 0.4826739,
   0.5331721, 0.7163426, 0.1978288, 0.3930899, 0.3561839, 0.6008036, 0.5846969, 0.5758543, 0.3216727, 0.4745523, 0.5417914, 0.4851009, 0.4268769, 0.5349975, 0.6230248, 0.3834723,
   0.6116829, 0.4751596, 0.4591168, 0.4392794, 0.477946, 0.4653287, 0.5157513, 0.7081607, 0.231721, 0.3198914, 0.429856, 0.4840926, 0.5825852, 0.5680458, 0.3088957, 0.2926174,
   0.5949097, 0.6397054, 0.3881927, 0.4495493, 0.3659114, 0.5732108, 0.5048948, 0.3148191, 0.4549139, 0.5227832, 0.3552552, 0.436719, 0.523214, 0.2457925, 0.4518623, 0.4873545,
   0.6039461, 0.3881515, 0.3798418, 0.6194139, 0.4818227, 0.416687, 0.4814969, 0.6626403, 0.6523679, 0.5326149, 0.5636771, 0.427617, 0.4827569, 0.3124591, 0.5061135, 0.3309433,
   0.3123967, 0.343476, 0.5185851, 0.501596, 0.3067045, 0.3869904, 0.4990383, 0.3286687, 0.152849, 0.65506, 0.609019, 0.5697794, 0.5061495, 0.4933841, 0.5329547, 0.5042354,
   0.3840917, 0.7160691, 0.4358003, 0.2225099, 0.378128, 0.3357144, 0.5151843, 0.410677, 0.575054, 0.5148979, 0.5293791, 0.3702616, 0.2779113, 0.3529394, 0.6012623, 0.5602177,
   0.2555983, 0.269777, 0.5964823, 0.4899459, 0.3920594, 0.578622, 0.4194771, 0.4653346, 0.4840012, 0.2196726, 0.3299965, 0.5362032, 0.6254638, 0.6551046, 0.4970326, 0.4767846,
   0.2264055, 0.3908152, 0.3209947, 0.3718945, 0.7743813, 0.4022843, 0.4508058, 0.308669, 0.4067673, 0.3713657, 0.5067998, 0.3402901, 0.4437494, 0.488168, 0.4712695, 0.4997752,
   0.4107199, 0.4029216, 0.5199704, 0.4573755, 0.4074152, 0.5265002, 0.3993299, 0.5941809, 0.4809258, 0.2551047, 0.3775717, 0.6090454, 0.5296524, 0.3392641, 0.5953651, 0.5545731,
   0.4250076, 0.442158, 0.4447083, 0.2453889, 0.530934, 0.5267069, 0.4630549, 0.402014, 0.4837047, 0.5925585, 0.5613565, 0.2156434, 0.517796, 0.4438865, 0.3613069, 0.2802009,
   0.4725884, 0.4903816, 0.3251253, 0.5579229, 0.4619277, 0.5381884, 0.5540033, 0.5181106, 0.3739904, 0.4500766, 0.4521225, 0.2320862, 0.2364185, 0.282197, 0.6589445, 0.5055879,
   0.4252523, 0.3564777, 0.4877822, 0.4271854, 0.4348367, 0.4227725, 0.3151465, 0.4704726, 0.5711691, 0.5168563, 0.5990055, 0.5809848, 0.438519, 0.5404293, 0.6592954, 0.2910739,
   0.414961, 0.5314444, 0.3908626, 0.399584, 0.38101, 0.3923859, 0.3669092, 0.4808527, 0.5336657, 0.5518067, 0.5003899, 0.5130702, 0.3574203, 0.5026917, 0.3992872, 0.6153498,
   0.4970039, 0.2290566, 0.4527751, 0.5425032, 0.561617, 0.4930504, 0.291558, 0.6084366, 0.5647244, 0.3877777, 0.505802, 0.2200999, 0.5826558, 0.5736786, 0.4119645, 0.2650001,
   0.1275222, 0.7336051, 0.6008006, 0.5976093, 0.7541033, 0.3281223, 0.4277433, 0.5237221, 0.4107974, 0.6228903, 0.3992999, 0.5493567, 0.4559476, 0.5186955, 0.4079818, 0.3788604,
   0.1550814, 0.3400433, 0.4918885, 0.475289, 0.3689438, 0.5113462, 0.5316329, 0.4406976, 0.3533907, 0.346671, 0.4971028, 0.5002404, 0.5908265, 0.5666965, 0.4233773, 0.4050179,
   0.6322018, 0.3789714, 0.5375625, 0.4904113, 0.568487, 0.6714283, 0.2951835, 0.4304858, 0.5480477, 0.5678298, 0.5359759, 0.6598951, 0.2956096, 0.3250675, 0.198019, 0.4323341,
   0.4904678, 0.3750052, 0.457464, 0.363413, 0.5970216, 0.3553351, 0.5512733, 0.5088871, 0.5624561, 0.5004658, 0.6430426, 0.3765727, 0.426614, 0.4584266, 0.3243754, 0.4358777,
   0.4292622, 0.4340843, 0.7675321, 0.278312, 0.3034947, 0.5793597, 0.2099501, 0.2931534, 0.3982774, 0.539672, 0.4919484, 0.4583794, 0.5034336, 0.6440507, 0.1438497, 0.6896103,
   0.6689304, 0.4110407, 0.416341, 0.3714584, 0.2361408, 0.428961, 0.6471112, 0.5216751, 0.1569759, 0.5800862, 0.743359, 0.5621127, 0.2919766, 0.3955396, 0.441413, 0.5972305,
   0.4681399, 0.5774449, 0.606837, 0.4710009, 0.5548577, 0.3409096, 0.5313179, 0.3901579, 0.4771375, 0.543183, 0.4648111, 0.2330588, 0.4782607, 0.2928157, 0.5277757, 0.4936334,
   0.3648256, 0.4093661, 0.4014408, 0.2043836, 0.4796412, 0.492391, 0.6774617, 0.427655, 0.579104, 0.2621656, 0.4650453, 0.5349929, 0.5043754, 0.3420834, 0.5823213, 0.6215182,
   0.4939013, 0.6035048, 0.7281505, 0.5788352, 0.3746682, 0.3714696, 0.5962082, 0.3749337, 0.675233, 0.4950284, 0.4747369, 0.5440938, 0.5243596, 0.6066696, 0.4860479, 0.4325844,
   0.5088425, 0.394234, 0.1628911, 0.3758285, 0.5699363, 0.6158531, 0.4801834, 0.5281149, 0.5402083, 0.444753, 0.4734312, 0.5964403, 0.610168, 0.6043414, 0.6016062, 0.2288731,
   0.2401692, 0.6016642, 0.6612015, 0.5981861, 0.6358008, 0.5643799, 0.5238298, 0.2881688, 0.2894728, 0.3503935, 0.6524237, 0.5467203, 0.5789978, 0.5741943, 0.334661, 0.419858,
   0.4456997, 0.7124068, 0.4346819, 0.4950213, 0.5674149, 0.2192574, 0.5925803, 0.5578713, 0.4148913, 0.5643845, 0.4880927, 0.1000157, 0.2780293, 0.4402729, 0.5625358, 0.4019188,
   0.3616437, 0.6148127, 0.6038351, 0.4228777, 0.4059995, 0.3316162, 0.4795415, 0.5117787, 0.5112006, 0.7025787, 0.3043507, 0.5170567, 0.4955263, 0.4423548, 0.3001478, 0.3615073,
   0.3001885, 0.3701834, 0.3917791, 0.3859101, 0.4650729, 0.5335931, 0.2956635, 0.6585953, 0.468306, 0.2678539, 0.4023337, 0.5315973, 0.6451188, 0.6523456, 0.5507113, 0.4587189,
   0.663627, 0.6596535, 0.4302135, 0.5448081, 0.5956919, 0.4345488, 0.4437695, 0.6426415, 0.4745625, 0.4392914, 0.1552717, 0.5412824, 0.4113318, 0.5790373, 0.5465812, 0.3557187,
   0.4795298, 0.571252, 0.6373576, 0.4177217, 0.5139486, 0.3244773, 0.4752188, 0.2438304, 0.3301811, 0.5068335, 0.3361157, 0.6237661, 0.4409708, 0.5349439, 0.4098051, 0.4965038,
   0.3871563, 0.5769048, 0.3582548, 0.2873572, 0.578068, 0.3914648, 0.4300225, 0.3743345, 0.5888209, 0.4879674, 0.3572371, 0.4400228, 0.4234104, 0.4053563, 0.32258, 0.3797269,
   0.7059647, 0.4599139, 0.4322536, 0.3742787, 0.4466093, 0.6383578, 0.4293621, 0.5096469, 0.3371677, 0.5209312, 0.565335, 0.4933791, 0.3918632, 0.6259872, 0.4012329, 0.3769576,
   0.1638017, 0.4063136, 0.6085042, 0.4930876, 0.4300728, 0.4859831, 0.3863146, 0.3462554, 0.5511419, 0.2997879, 0.2866421, 0.6158407, 0.5646547, 0.4899255, 0.5453239, 0.5037907,
   0.4787174, 0.3890863, 0.6540763, 0.5358728, 0.4041012, 0.5085257, 0.4727994, 0.5417063, 0.3945233, 0.3603185, 0.5666515, 0.2067878, 0.6612032, 0.4684031, 0.4792175, 0.7269521,
   0.4765523, 0.5624008, 0.4659093, 0.4525179, 0.5755394, 0.3327923, 0.5965758, 0.6263153, 0.4519901, 0.4028189, 0.3912427, 0.5857675, 0.2939568, 0.2865097, 0.3539396, 0.4902892,
   0.4598208, 0.3891558, 0.5126513, 0.4251268, 0.224973, 0.5276204, 0.5895905, 0.4987832, 0.3542677, 0.2769608, 0.4552784, 0.5553029, 0.3199089, 0.5579919, 0.2948387, 0.4231,
   0.6473178, 0.7785755, 0.6905562, 0.4201269, 0.4770059, 0.5188149, 0.3507947, 0.4746808, 0.2299231, 0.7013171, 0.3013729, 0.4471802, 0.4726516, 0.4273206, 0.480156, 0.5658496,
   0.6987103, 0.5521218, 0.3595202, 0.2060081, 0.5152895, 0.4511558, 0.3501147, 0.6639953, 0.4111567, 0.6469316, 0.4205044, 0.4738677, 0.572564, 0.4647101, 0.4476011, 0.3065813,
   0.4908947, 0.5411036, 0.5726414, 0.3430679, 0.3765984, 0.5052848, 0.3590651, 0.4768714, 0.4325218, 0.5302379, 0.4614768, 0.4939505, 0.5659757, 0.5494542, 0.4008259, 0.675716,
   0.3824511, 0.8056517, 0.4004843, 0.3187086, 0.5295942, 0.6409472, 0.606841, 0.1700982, 0.6518772, 0.581737, 0.5026935, 0.4132738, 0.6109971, 0.3510738, 0.3118326, 0.6102096,
   0.3987549, 0.5409357, 0.400093, 0.4347161, 0.5546889, 0.433026, 0.3882901, 0.5628383, 0.6648163, 0.2025786, 0.4153536, 0.2296639, 0.2326693, 0.302045, 0.540866, 0.4484164,
   0.44402, 0.5309808, 0.3412062, 0.2670921, 0.5792582, 0.6266402, 0.5939136, 0.3805175, 0.5620453, 0.2726791, 0.4658955, 0.4745997, 0.5316984, 0.343178, 0.4126865, 0.5285209,
   0.4910235, 0.2688786, 0.5800605, 0.5774638, 0.5206122, 0.6331003, 0.6115468, 0.5084111, 0.4389557, 0.3667431, 0.7424157, 0.5670204, 0.4587694, 0.4631974, 0.2263273, 0.238531,
   0.6120464, 0.3980717, 0.4783736, 0.2793038, 0.5521506, 0.5811481, 0.4743869, 0.5536579, 0.390876, 0.273851, 0.6457732, 0.5731133, 0.5136881, 0.579012, 0.5953885, 0.4472463,
   0.5780449, 0.459209, 0.3404122, 0.3412333, 0.4157836, 0.3253226, 0.285698, 0.5451756, 0.3524418, 0.391359, 0.4178816, 0.319244, 0.4724064, 0.3860095, 0.4923472, 0.4428786,
   0.6841239, 0.2470097, 0.2920836, 0.392531, 0.387885, 0.2322651, 0.5429063, 0.4121707, 0.265072, 0.4116255, 0.4274687, 0.3820087, 0.2526163, 0.4829678, 0.2861776, 0.5625635,
   0.4584554, 0.6566628, 0.6176588, 0.4013757, 0.3446307, 0.2969405, 0.352984, 0.3685924, 0.5127482, 0.3009636, 0.645238, 0.7629085, 0.7314237, 0.4195391, 0.3730654, 0.5339556,
   0.4425181, 0.2004272, 0.3871731, 0.4514308, 0.4627842, 0.3872903, 0.4387413, 0.389016, 0.3764012, 0.5536584, 0.3678656, 0.5072917, 0.3965375, 0.3411524, 0.4132574, 0.4397755,
   0.2834304, 0.6180357, 0.590161, 0.5879315, 0.5424101, 0.479363, 0.4318075, 0.3662649, 0.6568674, 0.4571621, 0.5697613, 0.2641337, 0.550833, 0.3582701, 0.5845617, 0.3818597,
   0.4571488, 0.657477, 0.4376692, 0.3431137, 0.6072448, 0.2727073, 0.4474296, 0.5111408, 0.499982, 0.3172526, 0.4989655, 0.6265374, 0.4346575, 0.5067452, 0.5595103, 0.3643681,
   0.6627473, 0.6978184, 0.3984378, 0.3638407, 0.4442901, 0.3272057, 0.3963445, 0.2863823, 0.5695503, 0.4567093, 0.4159473, 0.2254816, 0.5363341, 0.4298022, 0.3879802, 0.5861256,
   0.36643, 0.4402322, 0.5745973, 0.5135119, 0.3297153, 0.3670806, 0.3054956, 0.3051097, 0.5898632, 0.5715183, 0.5469887, 0.5060316, 0.2207881, 0.5575163, 0.5452704, 0.6209567,
   0.4098528, 0.5184473, 0.2838717, 0.2964909, 0.4469461, 0.2867625, 0.4345025, 0.682836, 0.1889543, 0.4779498, 0.4513344, 0.4372576, 0.6112586, 0.399552, 0.5658951, 0.5141948,
   0.6071088, 0.3817987, 0.4912198, 0.2588983, 0.4277014, 0.638232, 0.4723903, 0.4185486, 0.5419933, 0.5699126, 0.454457, 0.4119541, 0.6089672, 0.6216146, 0.5681447, 0.3327129,
   0.6163278, 0.16109, 0.2450108, 0.6406202, 0.4467864, 0.1751076, 0.4462796, 0.5789796, 0.4094104, 0.4987553, 0.4574347, 0.5995538, 0.6159465, 0.4477377, 0.3816497, 0.3357968,
   0.6938992, 0.5905483, 0.3408995, 0.5450009, 0.4323528, 0.4704641, 0.6751577, 0.4719217, 0.3189237, 0.5960744, 0.4683434, 0.372654, 0.5457243, 0.4258357, 0.3474292, 0.5350821,
   0.6325292, 0.2945597, 0.4083794, 0.4367166, 0.4436534, 0.5493109, 0.6209339, 0.7376448, 0.5157613, 0.4911318, 0.2661924, 0.5949956, 0.3637496, 0.1268959, 0.464398, 0.5257448,
   0.5731836, 0.4935389, 0.6086929, 0.4519902, 0.5798867, 0.352648, 0.6907439, 0.4522335, 0.5028373, 0.5354125, 0.6402674, 0.4420328, 0.4595798, 0.5447929, 0.463877, 0.3537043,
   0.2998594, 0.3920623, 0.6209664, 0.6816194, 0.4607296, 0.6113475, 0.5294217, 0.5207547, 0.579726, 0.4112096, 0.5085906, 0.430039, 0.5872694, 0.5676336, 0.4284661, 0.4765934,
   0.6016226, 0.2818635, 0.6252332, 0.4014674, 0.5541972, 0.6388246, 0.5862914, 0.1490731, 0.362417, 0.5872393, 0.5723637, 0.2965645, 0.4046632, 0.4758691, 0.47232, 0.4859204,
   0.1322609, 0.5067157, 0.4650793, 0.5491021, 0.4269166, 0.5297769, 0.5804113, 0.5658802, 0.5489579, 0.584561, 0.4221756, 0.6239249, 0.5175988, 0.3245263, 0.3310436, 0.4378576,
   0.5965803, 0.3479809, 0.4779872, 0.4700126, 0.3381466, 0.4244443, 0.5725952, 0.4890507, 0.4731667, 0.4529533, 0.3776973, 0.3408668, 0.6272478, 0.508759, 0.5679992, 0.3080783,
   0.5283308, 0.2600314, 0.620527, 0.4443147, 0.2793792, 0.507736, 0.6750937, 0.5275031, 0.5303049, 0.6443976, 0.4491436, 0.396584, 0.4116753, 0.625788, 0.4228106, 0.5194545,
   0.4967472, 0.3907335, 0.4078184, 0.469747, 0.3638714, 0.4025058, 0.5970935, 0.6178421, 0.4901723, 0.3383301, 0.5032493, 0.6161796, 0.7237121, 0.2988982, 0.5745261, 0.1812692,
   0.5672271, 0.4700704, 0.212062, 0.4675362, 0.3897587, 0.3976898, 0.598747, 0.6195022, 0.3537803, 0.4570774, 0.4320244, 0.3799669, 0.4609265, 0.5314174, 0.1833094, 0.4445082,
   0.5028132, 0.5623265, 0.4325779, 0.4468651, 0.4454217, 0.4209876, 0.5763811, 0.1557143, 0.4715775, 0.6663301, 0.4701185, 0.5408046, 0.3708468, 0.6523262, 0.6414343, 0.4761559,
   0.5087591, 0.6144983, 0.5386334, 0.5459952, 0.3595148, 0.3720477, 0.5367799, 0.1394262, 0.2761202, 0.57884, 0.5822091, 0.5158935, 0.4689877, 0.627213, 0.6255103, 0.2132543,
   0.6145282, 0.5101434, 0.4199088, 0.2062649, 0.5453187, 0.526845, 0.4155059, 0.2781833, 0.2963609, 0.4243785, 0.4310962, 0.6118192, 0.3251874, 0.6015621, 0.4675899, 0.3078763,
   0.370786, 0.6533366, 0.2124336, 0.4742641, 0.317221, 0.4842593, 0.418911, 0.3792166, 0.4669693, 0.5408544, 0.5700994, 0.5125437, 0.5509321, 0.5420037, 0.5072459, 0.4753738,
   0.3312268, 0.3779771, 0.4664666, 0.3243414, 0.3508503, 0.3794734, 0.326548, 0.2108108, 0.6185336, 0.5305706, 0.5055707, 0.5133078, 0.4531925, 0.3845636, 0.7126905, 0.5095205,
   0.4632951, 0.6405814, 0.4882553, 0.4114615, 0.1162786, 0.3661285, 0.457344, 0.3140804, 0.5038415, 0.5178035, 0.4028169, 0.352965, 0.3061623, 0.508572, 0.3534352, 0.2894975,
   0.5230442, 0.4608705, 0.4854818, 0.3162304, 0.6448416, 0.5040234, 0.6475755, 0.4902168, 0.5218813, 0.2392864, 0.2409898, 0.608049, 0.4149386, 0.3161721, 0.4136233, 0.4800853,
   0.5792073, 0.3555366, 0.2918762, 0.1323019, 0.3987779, 0.3151561, 0.5641488, 0.5275139, 0.5760716, 0.4301103, 0.4036087, 0.4525413, 0.5939318, 0.596619, 0.6887773, 0.5946125,
   0.3023448, 0.6435273, 0.3145673, 0.5029787, 0.3783439, 0.4580492, 0.4435628, 0.6333804, 0.4704397, 0.2540407, 0.3685516, 0.1723516, 0.5266958, 0.4564787, 0.5240812, 0.352422,
   0.3759838, 0.5329765, 0.2543707, 0.5343803, 0.4611332, 0.646035, 0.5477092, 0.5229614, 0.5587752, 0.2608794, 0.2346361, 0.2665081, 0.4291218, 0.3396724, 0.4737893, 0.5094753,
   0.6131659, 0.6214718, 0.5200281, 0.543809, 0.4107127, 0.4039171, 0.5256766, 0.4328121, 0.3653249, 0.3671489, 0.5014009, 0.5264602, 0.4065997, 0.2452915, 0.3676499, 0.3205424,
   0.5991228, 0.3860664, 0.3758908, 0.5506371, 0.4671319, 0.5463191, 0.4496968, 0.4727519, 0.5473335, 0.2399944, 0.4868346, 0.3430252, 0.1124773, 0.7061207, 0.5673424, 0.4297543,
   0.6328246, 0.4588706, 0.5345187, 0.3110873, 0.4418021, 0.376692, 0.2745029, 0.5667453, 0.6998888, 0.3660948, 0.5768951, 0.4587716, 0.5270374, 0.4836725, 0.4311118, 0.5207057,
   0.4674816, 0.3642122, 0.4681813, 0.4323881, 0.6350111, 0.4775082, 0.491431, 0.5093437, 0.510763, 0.7108375, 0.533335, 0.2796063, 0.4372696, 0.4602869, 0.6192934, 0.5109238,
   0.3709314, 0.1273346, 0.3182423, 0.50961, 0.6147432, 0.4003996, 0.6254868, 0.4994622, 0.439028, 0.3570043, 0.6001035, 0.5064499, 0.5351897, 0.4876972, 0.3888724, 0.5803894,
   0.4202424, 0.2896238, 0.5005596, 0.3252482, 0.4368718, 0.3368241, 0.4450296, 0.5931019, 0.2226991, 0.5314348, 0.4855174, 0.3977282, 0.5039423, 0.4987708, 0.6149452, 0.4380608,
   0.337259, 0.5849074, 0.6773964, 0.6795758, 0.5682288, 0.4339484, 0.579875, 0.5401286, 0.5072226, 0.2883301, 0.4529023, 0.5552654, 0.6193589, 0.1804856, 0.6244899, 0.4500874,
   0.3956988, 0.3882697, 0.565486, 0.4099941, 0.5594348, 0.4806467, 0.5519308, 0.3961662, 0.4835051, 0.4950454, 0.4610218, 0.4621098, 0.2827184, 0.5748541, 0.5107042, 0.4697841,
   0.658609, 0.2460395, 0.4527364, 0.5180669, 0.6183719, 0.5943632, 0.5545564, 0.2529129, 0.4311542, 0.3883228, 0.5813162, 0.6271629, 0.4556391, 0.1323937, 0.4073014, 0.6255972,
   0.5572188, 0.6580033, 0.5494719, 0.4389265, 0.3432189, 0.5847132, 0.5386268, 0.5400821, 0.2713477, 0.5506746, 0.6023909, 0.6263295, 0.4830911, 0.5718361, 0.5319885, 0.2873213,
   0.3318208, 0.4180736, 0.4613876, 0.5343937, 0.7482472, 0.3755088, 0.4382782, 0.3411937, 0.3859162, 0.4014246, 0.3852769, 0.4976779, 0.3880109, 0.4385097, 0.4888617, 0.3366806,
   0.4477578, 0.5471069, 0.4530182, 0.6227749, 0.3871623, 0.4614086, 0.5399606, 0.396203, 0.3545592, 0.6074181, 0.5725749, 0.4563948, 0.6731677, 0.2738829, 0.6645203, 0.2688384,
   0.5820849, 0.5676404, 0.5769456, 0.4618522, 0.5598788, 0.5259914, 0.5345704, 0.2360328, 0.3545841, 0.6547379, 0.2244294, 0.3654979, 0.4973633, 0.3491326, 0.4155552, 0.3043062,
   0.4187823, 0.495193, 0.4205429, 0.5675794, 0.5459368, 0.4595172, 0.4253642, 0.4621325, 0.1521261, 0.4910507, 0.4701689, 0.3846633, 0.5109124, 0.568464, 0.4663476, 0.4932821,
   0.5054238, 0.5412869, 0.5759324, 0.5601214, 0.675432, 0.3648668, 0.4521267, 0.6291748, 0.3297663, 0.584556, 0.4393057, 0.3872356, 0.4659628, 0.3214998, 0.4155398, 0.2147144,
   0.5238279, 0.3854509, 0.3899975, 0.5610803, 0.5343112, 0.4711952, 0.5308288, 0.5749491, 0.4755891, 0.5268473, 0.2665569, 0.2416683, 0.3971001, 0.4992107, 0.6231238, 0.3533099,
   0.4654415, 0.4764519, 0.4599642, 0.3453026, 0.3473928, 0.5701252, 0.5363285, 0.4990811, 0.3982117, 0.3727197, 0.5244827, 0.5230258, 0.3435575, 0.5205842, 0.1809908, 0.3761027,
   0.5266233, 0.6210759, 0.4887567, 0.4341748, 0.4769236, 0.3893626, 0.1479053, 0.4401712, 0.2598303, 0.3913304, 0.3523665, 0.5085615, 0.4292898, 0.5421466, 0.5439491, 0.2405722,
   0.4499622, 0.6559505, 0.1838024, 0.4557967, 0.1728447, 0.402892, 0.5469431, 0.4604286, 0.587911, 0.6311076, 0.2880756, 0.5151193, 0.4428881, 0.212959, 0.5730528, 0.5792176,
   0.5622347, 0.6459531, 0.4269367, 0.5203108, 0.6586289, 0.4451355, 0.3445928, 0.7017867, 0.2384803, 0.4157221, 0.5062737, 0.6683621, 0.5582904, 0.368909, 0.557933, 0.3546472,
   0.4192193, 0.5778694, 0.486649, 0.3785811, 0.5073739, 0.5552391, 0.2458296, 0.2909445, 0.6373491, 0.5793149, 0.6276235, 0.5850911, 0.5250006, 0.6580995, 0.3539274, 0.5494541,
   0.4489114, 0.6062807, 0.540786, 0.4013012, 0.4542128, 0.6296717, 0.4086268, 0.4005322, 0.4484518, 0.3998187, 0.2187819, 0.4781489, 0.4276254, 0.3853868, 0.5993992, 0.52176,
   0.4875767, 0.4001094, 0.3998196, 0.4046866, 0.5373562, 0.4332878, 0.1948728, 0.5432454, 0.4484414, 0.4463585, 0.6745232, 0.2484916, 0.4389366, 0.4962188, 0.4382017, 0.4948435,
   0.313296, 0.4983034, 0.3284827, 0.6235291, 0.4658017, 0.4171185, 0.4450805, 0.2510444, 0.4446183, 0.584528, 0.4497001, 0.4597594, 0.5415204, 0.5687123, 0.2647568, 0.5777994,
   0.2722514, 0.5609112, 0.3837661, 0.3565198, 0.5643292, 0.3387869, 0.4794507, 0.4954649, 0.1582515, 0.5503199, 0.2430337, 0.6466905, 0.5057633, 0.417455, 0.3213564, 0.5289913,
   0.4644727, 0.4062109, 0.5877748, 0.556083, 0.6239023, 0.6350481, 0.5394614, 0.2813033, 0.3233539, 0.3096306, 0.5427704, 0.2659996, 0.2704134, 0.5799885, 0.4902533, 0.5533005,
   0.3642716, 0.590561, 0.6794825, 0.4505533, 0.4938599, 0.4517482, 0.3687514, 0.4872544, 0.5251657, 0.5109637, 0.5842509, 0.6403554, 0.4511923, 0.3672227, 0.4126342, 0.7488716,
   0.2895427, 0.5899696, 0.6856202, 0.5152569, 0.2926129, 0.6334765, 0.3574124, 0.5169145, 0.3604737, 0.6761884, 0.4479147, 0.6038387, 0.2624706, 0.5435449, 0.6742883, 0.595263,
   0.3852395, 0.6676335, 0.5069139, 0.3148515, 0.2542979, 0.4381784, 0.142554, 0.6710541, 0.5861628, 0.4780368, 0.5684873, 0.4659417, 0.4476707, 0.1606297, 0.497877, 0.5445126,
   0.437991, 0.2772688, 0.5360906, 0.470435, 0.6109111, 0.2635605, 0.4684241, 0.304188, 0.5195498, 0.4161144, 0.6918112, 0.5072116, 0.459735, 0.5020332, 0.4925129, 0.4786383,
   0.3793603, 0.5827977, 0.1292713, 0.5305725, 0.4331088, 0.4728453, 0.4844871, 0.2901999, 0.6351153, 0.5207263, 0.6205909, 0.4521842, 0.6135692, 0.2688026, 0.5501128, 0.4304393,
   0.5260028, 0.4135548, 0.4306523, 0.4501316, 0.3621885, 0.3318904, 0.4460303, 0.5786747, 0.3708587, 0.675558, 0.5827821, 0.4842087, 0.4968711, 0.5652049, 0.4811653, 0.5842575,
   0.4395012, 0.4536288, 0.7556511, 0.1666027, 0.6368043, 0.4586613, 0.2126843, 0.6416191, 0.5567228, 0.58599, 0.4698525, 0.3259561, 0.5152212, 0.4836165, 0.3438065, 0.5056645,
   0.5738533, 0.4951832, 0.5694075, 0.3993674, 0.2486525, 0.3796316, 0.4010601, 0.6003447, 0.3936465, 0.5472015, 0.4827998, 0.5384188, 0.4046934, 0.6601774, 0.3719054, 0.3864741,
   0.3617393, 0.1387635, 0.2444518, 0.3426941, 0.2878326, 0.4105987, 0.4568501, 0.3505605, 0.4880905, 0.3285815, 0.4646773, 0.6421028, 0.3804664, 0.2749092, 0.4317567, 0.623609,
   0.6735342, 0.4845003, 0.4614476, 0.4926748, 0.42028, 0.5185396, 0.5218805, 0.5010809, 0.5591456, 0.3683315, 0.4872419, 0.5913093, 0.4247945, 0.4263148, 0.5314242, 0.4703729,
   0.1639697, 0.3578094, 0.3472092, 0.5025629, 0.7094762, 0.4791351, 0.4008015, 0.4615099, 0.5859401, 0.636453, 0.3698807, 0.390889, 0.5831444, 0.5789999, 0.3879791, 0.5414131,
   0.6411519, 0.5646532, 0.5258977, 0.5129151, 0.1710154, 0.4977721, 0.3349223, 0.400187, 0.3950419, 0.6257006, 0.3592204, 0.3529973, 0.2885019, 0.1568831, 0.4941714, 0.3021623,
   0.4561994, 0.5054504, 0.5703736, 0.5251649, 0.5581125, 0.2944359, 0.2757163, 0.4052557, 0.3405485, 0.3756187, 0.4330789, 0.2715464, 0.3419219, 0.343875, 0.5604586, 0.391342,
   0.4849339, 0.3401039, 0.5054349, 0.5180085, 0.3732633, 0.5172062, 0.5385914, 0.4162997, 0.5050889, 0.449993, 0.4695635, 0.2215476, 0.4465061, 0.3442707, 0.4610338, 0.4310011,
   0.5063505, 0.4891497, 0.391307, 0.4859939, 0.4994022, 0.3718662, 0.6003694, 0.4099485, 0.5018938, 0.2969121, 0.5285043, 0.3933794, 0.5689009, 0.3420633, 0.5787352, 0.4441662,
   0.5487884, 0.2275507, 0.5269116, 0.5607183, 0.3710458, 0.5458459, 0.507369, 0.3983246, 0.53217, 0.2321334, 0.5822484, 0.2995755, 0.3692115, 0.3333046, 0.4333593, 0.6326575,
   0.515209, 0.5696996, 0.2655973, 0.5312861, 0.5777959, 0.3016695, 0.2868221, 0.3167694, 0.5328387, 0.5796278, 0.363144, 0.5157986, 0.5541143, 0.3956348, 0.5198381, 0.6101165,
   0.6986341, 0.4497012, 0.5360429, 0.4486285, 0.3059838, 0.4450627, 0.2789722, 0.4716805, 0.3333806, 0.5999421, 0.5444456, 0.1098119, 0.3330013, 0.4505859, 0.5914788, 0.2653374,
   0.4359031, 0.5770885, 0.4296769, 0.4489022, 0.5954353, 0.5366371, 0.5813609, 0.3165144, 0.4005073, 0.3233685, 0.4106568, 0.3323258, 0.273072, 0.3400712, 0.08572257, 0.520961,
   0.5556328, 0.2133255, 0.6699565, 0.6328366, 0.1628932, 0.5342043, 0.5993019, 0.4937296, 0.4609801, 0.486319, 0.501282, 0.6209663, 0.6692888, 0.4714933, 0.6237385, 0.3475807,
   0.5750708, 0.453719, 0.4345237, 0.6115571, 0.343365, 0.5012721, 0.3101185, 0.6285595, 0.2437023, 0.2711498, 0.4686131, 0.4893274, 0.3888321, 0.4946667, 0.4358069, 0.4771221,
   0.4987141, 0.600138, 0.3623841, 0.4307106, 0.4577785, 0.3340485, 0.5232856, 0.4908264, 0.673619, 0.4284757, 0.3612348, 0.5305375, 0.5421999, 0.4120649, 0.251803, 0.4812524,
   0.5329124, 0.4946969, 0.7450287, 0.4322757, 0.5061545, 0.4132416, 0.1647912, 0.4723038, 0.442295, 0.4361249, 0.4919282, 0.6252141, 0.3314733, 0.1659414, 0.6232243, 0.456718,
   0.2888026, 0.3350474, 0.3656578, 0.4059499, 0.2248453, 0.2214602, 0.5088948, 0.4283135, 0.6172157, 0.5875134, 0.431547, 0.4420473, 0.5738256, 0.570071, 0.4111083, 0.4276319,
   0.556695, 0.5542094, 0.3656983, 0.8140892, 0.5934055, 0.5115478, 0.5775973, 0.2114625, 0.5141594, 0.5536054, 0.4362997, 0.6120228, 0.4030511, 0.6722863, 0.4435739, 0.5795974,
   0.510322, 0.4608004, 0.4725365, 0.4797751, 0.5275969, 0.263292, 0.5993882, 0.3702202, 0.42438, 0.5662603, 0.6446079, 0.5279271, 0.4240785, 0.4261135, 0.5444569, 0.5638036,
   0.403688, 0.6164049, 0.4986202, 0.5018651, 0.5130506, 0.6690314, 0.5638222, 0.449965, 0.3651955, 0.4950359, 0.5737925, 0.5117751, 0.5174454, 0.2761735, 0.5498161, 0.5455927,
   0.3270867, 0.4056646, 0.4459947, 0.5050152, 0.2021176, 0.3388891, 0.4760195, 0.4975812, 0.2571774, 0.6095721, 0.4593327, 0.5064873, 0.3513588, 0.3702447, 0.3442563, 0.1630008,
   0.3395568, 0.5544425, 0.5750394, 0.2613463, 0.5805663, 0.5372419, 0.5898685, 0.4300278, 0.1159776, 0.6455934, 0.5637115, 0.5001408, 0.5958582, 0.4377342, 0.4092383, 0.663315,
   0.4562429, 0.6513829, 0.4035348, 0.3541909, 0.2375277, 0.6209744, 0.4342616, 0.4605175, 0.2307875, 0.309332, 0.6307604, 0.437362, 0.321076, 0.1393843, 0.5961934, 0.4916344,
   0.3830133, 0.3619073, 0.6509165, 0.612878, 0.577991, 0.3738474, 0.5720699, 0.4167092, 0.5596703, 0.473999, 0.5665368, 0.2768031, 0.4719585, 0.3849734, 0.5571695, 0.4679145,
   0.4633756, 0.5301788, 0.424616, 0.4006273, 0.5210536, 0.3788247, 0.3192912, 0.438139, 0.5633056, 0.4532424, 0.4614978, 0.5091974, 0.5152307, 0.5149649, 0.5019329, 0.4007995,
   0.553019, 0.5995463, 0.2072822, 0.2220454, 0.42184, 0.4666126, 0.4586104, 0.5126375, 0.437527, 0.4747199, 0.357247, 0.4917013, 0.4539582, 0.2771945, 0.4268157, 0.482679,
   0.4626373, 0.5695673, 0.5228584, 0.2730873, 0.4329337, 0.2276721, 0.3084565, 0.7135882, 0.5199268, 0.5309604, 0.4034242, 0.4474304, 0.4706901, 0.4953676, 0.6250089, 0.1957636,
   0.5382847, 0.4953495, 0.4469835, 0.3276745, 0.3772842, 0.6659854, 0.5703325, 0.400564, 0.6092252, 0.4908222, 0.2334285, 0.3435642, 0.4707248, 0.6005146, 0.3232939, 0.5591289,
   0.5276469, 0.5922749, 0.512579, 0.2209359, 0.4230719, 0.4018173, 0.4879336, 0.5223182, 0.4633131, 0.3402651, 0.4398278, 0.3718464, 0.2652743, 0.3283618, 0.3287326, 0.4700035,
   0.4761997, 0.3316856, 0.2765157, 0.5645579, 0.3530817, 0.4164759, 0.6409554, 0.6329458, 0.3695612, 0.4342194, 0.3517867, 0.4847818, 0.4606738, 0.3717357, 0.4495004, 0.5355216,
   0.6068169, 0.3335394, 0.4702687, 0.4281063, 0.5652665, 0.4219245, 0.4841802, 0.5461261, 0.4387117, 0.5100693, 0.500989, 0.5555266, 0.4997847, 0.5919009, 0.3330217, 0.6935432,
   0.4056022, 0.5497211, 0.521392, 0.2638242, 0.5931801, 0.5244758, 0.2994445, 0.4575965, 0.3254089, 0.6339667, 0.4427542, 0.6022975, 0.3418795, 0.4997658, 0.4136243, 0.5777402,
   0.411015, 0.4454296, 0.2744532, 0.3471787, 0.4656309, 0.4793208, 0.1877706, 0.283228, 0.5601645, 0.5020631, 0.2554059, 0.3523792, 0.4298744, 0.5092508, 0.5337366, 0.4236998,
   0.5006577, 0.636068, 0.2955075, 0.5482143, 0.4943891, 0.3575125, 0.3828652, 0.4733442, 0.2354608, 0.4685135, 0.4263697, 0.5742745, 0.2387046, 0.4403651, 0.3610186, 0.3699813,
   0.3929365, 0.5440449, 0.5777898, 0.4996394, 0.5447166, 0.4922669, 0.6226535, 0.6047612, 0.5716584, 0.3647813, 0.2797524, 0.4822255, 0.6192687, 0.3318149, 0.3015618, 0.4250048,
   0.5617485, 0.3974202, 0.4256303, 0.6544915, 0.6033249, 0.2420573, 0.4900565, 0.3224297, 0.2670616, 0.2415035, 0.2273561, 0.5063114, 0.6347722, 0.4097362, 0.5091815, 0.5726452,
   0.7326679, 0.5351949, 0.6019107, 0.4116574, 0.4944467, 0.7031639, 0.3326077, 0.3661044, 0.4535306, 0.2430968, 0.331806, 0.2437874, 0.6003456, 0.5883965, 0.1958312, 0.5679486,
   0.2787509, 0.5801387, 0.4789991, 0.3379047, 0.4843315, 0.3929732, 0.4854865, 0.5891595, 0.2700501, 0.3784459, 0.3205405, 0.636705, 0.3933039, 0.3962434, 0.5131882, 0.3485251,
   0.5254124, 0.2600061, 0.3420373, 0.5552972, 0.5102106, 0.481392, 0.4630024, 0.1862589, 0.4199217, 0.5178768, 0.6973134, 0.5964229, 0.6016433, 0.4181627, 0.6554075, 0.3458643,
   0.5347356, 0.3898515, 0.5255389, 0.388547, 0.4604512, 0.560797, 0.6323844, 0.4222211, 0.4501826, 0.4979339, 0.4429605, 0.4430237, 0.7620831, 0.3946974, 0.3903854, 0.5484296,
   0.4959519, 0.5739259, 0.5124366, 0.4832629, 0.500161, 0.693678, 0.5610039, 0.6050631, 0.5173237, 0.2297395, 0.4909904, 0.3541473, 0.3770344, 0.3408848, 0.4856295, 0.5787622,
   0.3618257, 0.4535721, 0.4369503, 0.213065, 0.5663912, 0.5050521, 0.4835583, 0.3009812, 0.3511195, 0.3210842, 0.4028458, 0.4068585, 0.4948417, 0.5148145, 0.3785113, 0.4480942,
   0.4383858, 0.5639797, 0.3440599, 0.3319983, 0.5708482, 0.2389029, 0.4439112, 0.5576566, 0.6104479, 0.5445524, 0.4776694, 0.542143, 0.3327642, 0.7103001, 0.3378237, 0.4034793,
   0.3235257, 0.2663499, 0.507837, 0.4862479, 0.5943978, 0.3291034, 0.434237, 0.4641871, 0.4129545, 0.5357477, 0.6887807, 0.5235465, 0.2895076, 0.5314476, 0.7828711, 0.6247956,
   0.4864093, 0.532178, 0.3734789, 0.4841226, 0.500859, 0.6164346, 0.4224029, 0.4639663, 0.5387095, 0.5915151, 0.4083728, 0.5038857, 0.5057766, 0.2753533, 0.7002721, 0.3651412,
   0.638404, 0.5334086, 0.2073703, 0.4498859, 0.3961284, 0.5342016, 0.476236, 0.4972856, 0.2352983, 0.5457429, 0.544901, 0.321998, 0.6963507, 0.5835018, 0.556075, 0.5048922,
   0.3137013, 0.555913, 0.6315468, 0.4287068, 0.1648867, 0.5587041, 0.2912879, 0.3760727, 0.2626313, 0.4459074, 0.559341, 0.3705248, 0.2991887, 0.6916118, 0.3220722, 0.2728438,
   0.4253097, 0.487185, 0.6375565, 0.3404929, 0.5981212, 0.5654547, 0.4590683, 0.1547098, 0.4999484, 0.4740113, 0.3939986, 0.6033415, 0.6575409, 0.3740413, 0.1757014, 0.2061655,
   0.3571291, 0.5729516, 0.5287364, 0.472196, 0.4244935, 0.4888715, 0.3859388, 0.5831514, 0.6250476, 0.3448562, 0.3566283, 0.527992, 0.4656259, 0.3706022, 0.4299438, 0.4267135,
   0.5033239, 0.348036, 0.4720829, 0.2348406, 0.3737772, 0.4941262, 0.5794941, 0.5406544, 0.288345, 0.5929499, 0.2229707, 0.1936793, 0.5232853, 0.4860904, 0.3681155, 0.4835939,
   0.6327084, 0.4996486, 0.4883345, 0.480783, 0.5053948, 0.3641561, 0.4147376, 0.4399674, 0.4377328, 0.3213185, 0.5457894, 0.2769185, 0.4769203, 0.445011, 0.5016354, 0.3682148,
   0.4116266, 0.3720024, 0.3081815, 0.4489155, 0.3835986, 0.6299459, 0.2478169, 0.2948744, 0.4479282, 0.2360717, 0.5315992, 0.223733, 0.2404373, 0.5497608, 0.4233267, 0.2985761,
   0.4013927, 0.5713437, 0.3152996, 0.3910193, 0.4008394, 0.5201927, 0.548435, 0.3069853, 0.4462387, 0.2000682, 0.1600486, 0.4739263, 0.3733732, 0.4061507, 0.5297369, 0.1580022,
   0.5200649, 0.487685, 0.4166133, 0.6154366, 0.327004, 0.4426965, 0.3954954, 0.3219173, 0.4388523, 0.4509067, 0.4944527, 0.5240257, 0.4871083, 0.600268, 0.6305481, 0.4024769,
   0.5982651, 0.4953, 0.2207543, 0.4379941, 0.4733477, 0.4152871, 0.4816622, 0.3617904, 0.4839495, 0.3572046, 0.6212875, 0.5916115, 0.4801591, 0.3655101, 0.3630185, 0.3244032,
   0.1240661, 0.5495602, 0.3446682, 0.237027, 0.5167553, 0.5668467, 0.6184229, 0.4852921, 0.5172377, 0.4606944, 0.3319901, 0.6133424, 0.2762129, 0.5806299, 0.4336996, 0.434393,
   0.5457625, 0.6538571, 0.421138, 0.2436612, 0.1990133, 0.4616419, 0.5397977, 0.5244784, 0.4950415, 0.3101398, 0.2375536, 0.4242157, 0.506405, 0.5096765, 0.3843604, 0.3735112,
   0.3928632, 0.5018136, 0.426716, 0.6172193, 0.3940106, 0.1908821, 0.5636282, 0.5817145, 0.5575941, 0.3733352, 0.5521383, 0.5382887, 0.5576782, 0.4755377, 0.4223448, 0.5264882,
   0.6533385, 0.2158549, 0.2436842, 0.4573169, 0.4883319, 0.566144, 0.4856377, 0.1594507, 0.5355427, 0.5917947, 0.4710672, 0.4537635, 0.198216, 0.436856, 0.6389494, 0.4764786,
   0.5481958, 0.4351074, 0.4038096, 0.5240788, 0.4923154, 0.2479441, 0.6422556, 0.3686773, 0.3945824, 0.6595972, 0.5133646, 0.2792213, 0.2871814, 0.4606336, 0.5042017, 0.5292537,
   0.4244399, 0.3468639, 0.274022, 0.3837667, 0.4747052, 0.4853843, 0.4020405, 0.4944689, 0.7001552, 0.382922, 0.5487437, 0.7320171, 0.6823606, 0.3277457, 0.3379415, 0.5722311,
   0.4232056, 0.3700411, 0.5143185, 0.5311292, 0.4582609, 0.5691872, 0.5380005, 0.4500609, 0.4494934, 0.5129011, 0.4470815, 0.4822004, 0.5769455, 0.5723957, 0.4591395, 0.444363,
   0.6109918, 0.565786, 0.4743457, 0.3530311, 0.4943919, 0.4687135, 0.3889646, 0.3952887, 0.5109562, 0.6200217, 0.3506619, 0.4471896, 0.4282273, 0.4875451, 0.6133447, 0.6002318,
   0.4864122, 0.2011706, 0.5280159, 0.5855035, 0.4624257, 0.5872505, 0.2856796, 0.4572401, 0.4421248, 0.4373303, 0.5136253, 0.6939438, 0.487867, 0.2501689, 0.5700454, 0.6269521,
   0.5342607, 0.2928408, 0.5624121, 0.2358376, 0.7113332, 0.429365, 0.4278018, 0.4954043, 0.06399843, 0.4182943, 0.5441002, 0.485216, 0.4419158, 0.5895639, 0.4269464, 0.446842,
   0.5249161, 0.5102539, 0.4031608, 0.480471, 0.6685879, 0.4351487, 0.6407152, 0.4130278, 0.3566265, 0.3428149, 0.457487, 0.4714293, 0.5371931, 0.5668089, 0.4090284, 0.6178952,
   0.3491233, 0.4190753, 0.5410177, 0.3865807, 0.5166584, 0.3235518, 0.4922547, 0.5370861, 0.3823525, 0.6449339, 0.3843522, 0.1524585, 0.5055673, 0.4418685, 0.4671913, 0.6274647,
   0.4086377, 0.6492044, 0.4256245, 0.5035627, 0.5780823, 0.6191269, 0.4378104, 0.472195, 0.4739342, 0.5700705, 0.4900056, 0.5785539, 0.292294, 0.2548139, 0.355972, 0.7154388,
   0.4281603, 0.4453027, 0.5657064, 0.4278859, 0.425972, 0.4002279, 0.5207533, 0.6454684, 0.462758, 0.5028139, 0.5082037, 0.4942119, 0.5808906, 0.5337158, 0.6102753, 0.4132158,
   0.3384896, 0.3162728, 0.4564427, 0.5282475, 0.4060244, 0.4353195, 0.588367, 0.4729812, 0.5328292, 0.474381, 0.1289636, 0.5684029, 0.349571, 0.5274252, 0.5452898, 0.3922682,
   0.4798703, 0.5213879, 0.6049419, 0.5875149, 0.2982384, 0.6158928, 0.6343451, 0.1882619, 0.5976191, 0.6082214, 0.5391134, 0.3365397, 0.6075402, 0.5073802, 0.5743072, 0.4312854,
   0.5839423, 0.4341023, 0.3132519, 0.4851235, 0.4341465, 0.1908467, 0.4457166, 0.4304298, 0.4766483, 0.1949833, 0.4891239, 0.5795862, 0.4670854, 0.357195, 0.4820672, 0.5622334,
   0.4442023, 0.4263976, 0.4200894, 0.3986618, 0.6781842, 0.5140741, 0.4867096, 0.4855856, 0.6715696, 0.5859958, 0.457605, 0.1569528, 0.5172401, 0.3859458, 0.5612947, 0.5477987,
   0.3729521, 0.4490858, 0.5829213, 0.3698119, 0.3929008, 0.4822353, 0.3016244, 0.3832555, 0.3987244, 0.5298433, 0.3414549, 0.6537749, 0.2019744, 0.5337849, 0.5394391, 0.3124569,
   0.604534, 0.4214593, 0.5239766, 0.4774222, 0.3095437, 0.6184763, 0.4521991, 0.4590296, 0.5474589, 0.6590114, 0.3311972, 0.4513778, 0.1602365, 0.5117443, 0.5312058, 0.5346206,
   0.4012951, 0.1484409, 0.2362442, 0.5894166, 0.7188511, 0.3959911, 0.4116082, 0.6471179, 0.5922799, 0.4189216, 0.3124413, 0.5953066, 0.4981484, 0.5299791, 0.5564222, 0.2380711,
   0.3841942, 0.3864259, 0.5479248, 0.3877757, 0.6662655, 0.515449, 0.3022931, 0.5204241, 0.5723227, 0.3114115, 0.2234339, 0.6358567, 0.5335941, 0.4108124, 0.4319782, 0.6011418,
   0.5358924, 0.3996537, 0.4826759, 0.3890172, 0.4306947, 0.3959135, 0.6029869, 0.7288265, 0.5448623, 0.5857964, 0.4006001, 0.4318489, 0.5159288, 0.3921939, 0.2794867, 0.6351222,
   0.3558339, 0.1624183, 0.2301687, 0.6565679, 0.6545277, 0.6451585, 0.3530346, 0.2252764, 0.4212004 };
   Double_t Graph1_fy2[4346] = { 0.5629087, 0.3852479, 0.6447031, 0.6281862, 0.4822961, 0.3841024, 0.5723517, 0.7278951, 0.5503176, 0.4415125, 0.5125509, 0.3164562, 0.7424726, 0.516143, 0.7152424, 0.5098748, 0.6258059,
   0.4084491, 0.3134911, 0.5197082, 0.4721002, 0.3102761, 0.4925517, 0.6856619, 0.7141514, 0.4808752, 0.4460612, 0.4207676, 0.341181, 0.5950146, 0.7187849, 0.5815572, 0.4558763,
   0.7416061, 0.6412602, 0.7459509, 0.7172285, 0.4780264, 0.3943375, 0.4367402, 0.5310995, 0.349796, 0.5053292, 0.5319504, 0.5314539, 0.6867514, 0.4982893, 0.6604004, 0.6360996,
   0.5229377, 0.5266154, 0.737584, 0.4093013, 0.6270417, 0.5633717, 0.5508932, 0.4996877, 0.3781781, 0.553723, 0.6587141, 0.732916, 0.7539169, 0.2832586, 0.4100986, 0.3710826,
   0.2052124, 0.4111145, 0.6273666, 0.7820045, 0.5621021, 0.2034189, 0.5841849, 0.6985534, 0.6997405, 0.498354, 0.3558621, 0.2677061, 0.4630441, 0.4994843, 0.3158434, 0.4421016,
   0.4527375, 0.6128635, 0.6042539, 0.3773035, 0.3122042, 0.4609784, 0.5940573, 0.5250828, 0.4162711, 0.3922725, 0.5321342, 0.4949078, 0.2446115, 0.757158, 0.3621452, 0.8183337,
   0.294095, 0.6285909, 0.425412, 0.3637444, 0.7102607, 0.526203, 0.7047704, 0.3966045, 0.3810882, 0.2509688, 0.4592108, 0.5297653, 0.4422981, 0.3769404, 0.666532, 0.3110033,
   0.4390013, 0.5825032, 0.3009578, 0.3093261, 0.4146565, 0.8453498, 0.3600983, 0.6482758, 0.5082481, 0.4240524, 0.3362267, 0.4662445, 0.5541314, 0.3983162, 0.4639152, 0.7651516,
   0.4391966, 0.1925236, 0.76695, 0.4680563, 0.4420234, 0.3723604, 0.3468077, 0.3627719, 0.3579856, 0.4882182, 0.5423925, 0.7738429, 0.2185331, 0.6936964, 0.5505512, 0.6853696,
   0.3277351, 0.3785635, 0.4094279, 0.5134749, 0.295513, 0.774283, 0.3936158, 0.7528143, 0.4708918, 0.468565, 0.6110657, 0.7161235, 0.4770461, 0.3947387, 0.4550103, 0.4616552,
   0.4634075, 0.6832951, 0.4791268, 0.5255284, 0.8176516, 0.5159432, 0.5057677, 0.617468, 0.4964437, 0.6588656, 0.6472093, 0.3591698, 0.7321739, 0.5372525, 0.6129195, 0.5309763,
   0.5112553, 0.7769966, 0.63686, 0.4797584, 0.3721979, 0.3539684, 0.4129926, 0.6422123, 0.4035781, 0.5241339, 0.3710882, 0.4261817, 0.4976562, 0.5149287, 0.3971001, 0.4001885,
   0.5028388, 0.6343111, 0.3764936, 0.5328096, 0.3474734, 0.8684145, 0.6471232, 0.3244983, 0.3471031, 0.5966039, 0.4785264, 0.4263429, 0.5075078, 0.311621, 0.6681362, 0.6215756,
   0.4214209, 0.6150982, 0.3384636, 0.3450453, 0.6942709, 0.3741489, 0.6485177, 0.6435997, 0.6178879, 0.6492254, 0.6907128, 0.4036216, 0.4223423, 0.4095601, 0.4980809, 0.5217077,
   0.5659983, 0.506829, 0.5083693, 0.750733, 0.4873502, 0.4842654, 0.4106237, 0.8141037, 0.4630782, 0.7289441, 0.8100019, 0.3609281, 0.3077795, 0.4413489, 0.5768425, 0.7372731,
   0.4204259, 0.5431498, 0.4831081, 0.7217088, 0.3248672, 0.7006739, 0.239689, 0.7028491, 0.2384357, 0.3489069, 0.2999784, 0.27109, 0.6909258, 0.5760716, 0.7707657, 0.6697167,
   0.4287185, 0.7070019, 0.7338136, 0.5029587, 0.570196, 0.6658129, 0.7288781, 0.7359276, 0.7090504, 0.4165581, 0.5250744, 0.5082934, 0.4965741, 0.2713029, 0.737722, 0.4244973,
   0.7129654, 0.6650106, 0.703813, 0.5469438, 0.7270756, 0.5872566, 0.4490332, 0.5801156, 0.5439494, 0.1461088, 0.8365667, 0.3978161, 0.4210106, 0.6747984, 0.6613075, 0.5900822,
   0.6062074, 0.7139617, 0.4689282, 0.5788147, 0.5863083, 0.2474507, 0.4136866, 0.6233834, 0.3539443, 0.5600343, 0.6189091, 0.6616219, 0.4432115, 0.3479934, 0.4098279, 0.7540542,
   0.3193659, 0.7667004, 0.576003, 0.4989044, 0.706304, 0.7641282, 0.6231622, 0.7440448, 0.6223491, 0.362561, 0.5377179, 0.4905858, 0.5691741, 0.4592967, 0.8339618, 0.3064799,
   0.6431744, 0.745627, 0.583777, 0.4091209, 0.6834282, 0.4671168, 0.4155463, 0.7622016, 0.3732613, 0.6500912, 0.4529073, 0.7244768, 0.4975147, 0.6137013, 0.4681006, 0.7685356,
   0.3473072, 0.4766555, 0.4292171, 0.4637213, 0.3148687, 0.7292559, 0.164648, 0.6764441, 0.4536095, 0.7093573, 0.590169, 0.5556984, 0.6739095, 0.6613714, 0.2772179, 0.5899346,
   0.7305371, 0.4093589, 0.5864626, 0.809368, 0.6750238, 0.687747, 0.4528074, 0.5548031, 0.7619491, 0.480552, 0.8507341, 0.4828118, 0.7787229, 0.8231599, 0.402255, 0.5583126,
   0.4966738, 0.6756383, 0.5822111, 0.4831044, 0.6320772, 0.5618622, 0.2863463, 0.4809233, 0.2478344, 0.4456027, 0.4493921, 0.5051388, 0.5771961, 0.5521523, 0.6004131, 0.4255452,
   0.4512644, 0.4361961, 0.3734404, 0.4949437, 0.3960021, 0.492887, 0.2198069, 0.5419767, 0.4578095, 0.476311, 0.4175116, 0.2591573, 0.6931756, 0.5433096, 0.5348318, 0.79549,
   0.4342825, 0.5140387, 0.4838379, 0.4516255, 0.6964674, 0.4141268, 0.24457, 0.3615075, 0.5086987, 0.5061449, 0.5432385, 0.5864221, 0.7769109, 0.466172, 0.6131988, 0.4424948,
   0.5374559, 0.7428833, 0.3537428, 0.6119711, 0.4484547, 0.5471836, 0.5276046, 0.5612052, 0.4066932, 0.4683724, 0.5319797, 0.3446175, 0.5557945, 0.3998252, 0.4597374, 0.4224952,
   0.5590372, 0.3935465, 0.2463284, 0.5980191, 0.3631932, 0.4689903, 0.5578971, 0.4830782, 0.4588492, 0.4454337, 0.3386344, 0.3586436, 0.6533477, 0.4314514, 0.3597928, 0.2666051,
   0.4276418, 0.7275795, 0.67609, 0.6969538, 0.3212049, 0.3691924, 0.6528662, 0.4613463, 0.661902, 0.2186242, 0.7488213, 0.6758283, 0.3896827, 0.3320753, 0.4802539, 0.4976667,
   0.5290197, 0.5730448, 0.5368215, 0.4257756, 0.7570136, 0.4345513, 0.690791, 0.3151887, 0.302086, 0.7156858, 0.3615716, 0.5487651, 0.3543524, 0.4688729, 0.581973, 0.5216867,
   0.6630931, 0.5596571, 0.6109822, 0.2914567, 0.7032797, 0.6507647, 0.5031154, 0.3923812, 0.6713979, 0.2179771, 0.5986828, 0.4499896, 0.7707524, 0.4555443, 0.7818438, 0.4852151,
   0.4436155, 0.4324821, 0.6360273, 0.4402957, 0.6724613, 0.7813193, 0.3905316, 0.5337933, 0.664069, 0.4518251, 0.5693203, 0.7285482, 0.5084018, 0.2888525, 0.446708, 0.5504248,
   0.2237484, 0.3217747, 0.2778524, 0.3991443, 0.4561653, 0.627462, 0.6319564, 0.469546, 0.4453274, 0.5040389, 0.4247073, 0.4070537, 0.6088374, 0.3300804, 0.6250237, 0.5230417,
   0.3466047, 0.3790814, 0.2100954, 0.4786688, 0.4228611, 0.5126498, 0.4405181, 0.6801401, 0.4137262, 0.3787151, 0.5365783, 0.3729921, 0.4199623, 0.7185494, 0.6160793, 0.5925532,
   0.7507682, 0.4882491, 0.6673954, 0.3325124, 0.8434426, 0.4365228, 0.5201717, 0.6271973, 0.7268509, 0.6120937, 0.321153, 0.4208288, 0.8391004, 0.6566261, 0.6798548, 0.6917849,
   0.4863648, 0.3323444, 0.5234103, 0.5077406, 0.7537576, 0.4790497, 0.6957307, 0.7555516, 0.7325038, 0.7089155, 0.6891437, 0.4271555, 0.6134005, 0.3311432, 0.4529185, 0.6337262,
   0.6103774, 0.5667716, 0.6778772, 0.737174, 0.2367173, 0.4796209, 0.4031632, 0.379281, 0.5829179, 0.6377175, 0.3817107, 0.7073263, 0.7906065, 0.5526308, 0.3387389, 0.4518551,
   0.3938147, 0.5938846, 0.2347273, 0.3293351, 0.2921887, 0.6723269, 0.4102901, 0.3185232, 0.5339881, 0.515161, 0.7928147, 0.3468114, 0.2315346, 0.4845171, 0.3678638, 0.348037,
   0.665765, 0.4049268, 0.7075697, 0.4799801, 0.5423741, 0.3788041, 0.6455439, 0.5166205, 0.5124578, 0.4441662, 0.3405895, 0.3700899, 0.5789443, 0.6102626, 0.4085732, 0.7888177,
   0.4980684, 0.4791459, 0.4606557, 0.6242294, 0.4208556, 0.3265577, 0.1922061, 0.5807628, 0.5586004, 0.2846624, 0.4335229, 0.4721975, 0.373503, 0.4319471, 0.1749717, 0.6558305,
   0.5394699, 0.4382495, 0.569326, 0.6135849, 0.4196775, 0.2959747, 0.5002108, 0.7815316, 0.437782, 0.4058493, 0.4537921, 0.5042651, 0.6454828, 0.31777, 0.399733, 0.4471478,
   0.4969142, 0.4676798, 0.5434494, 0.5844933, 0.4132617, 0.2587171, 0.333675, 0.7225675, 0.5331761, 0.4188789, 0.6008942, 0.3089492, 0.4146272, 0.3596089, 0.5858737, 0.4298903,
   0.5146725, 0.3229338, 0.3885781, 0.7706677, 0.6108807, 0.5628314, 0.4776587, 0.6085511, 0.5176641, 0.5772371, 0.8729967, 0.47584, 0.680196, 0.5673938, 0.6235404, 0.6667117,
   0.2801977, 0.3055472, 0.5249346, 0.6471972, 0.3826858, 0.6477806, 0.5130212, 0.5627217, 0.5097653, 0.4113758, 0.5004972, 0.622654, 0.6100691, 0.5093257, 0.727847, 0.3173041,
   0.1909331, 0.7328482, 0.7031174, 0.6658186, 0.4208336, 0.4666477, 0.6031499, 0.7020456, 0.3726973, 0.3914429, 0.4258664, 0.246249, 0.481965, 0.3793724, 0.3665526, 0.5253546,
   0.6337247, 0.6606935, 0.5259202, 0.4451616, 0.7220402, 0.2662036, 0.6104678, 0.3030885, 0.4546174, 0.3219962, 0.441158, 0.3459978, 0.264946, 0.4895536, 0.3975099, 0.4136994,
   0.4374363, 0.5642493, 0.6966, 0.5647463, 0.3068462, 0.1785119, 0.4235897, 0.7040482, 0.6511917, 0.5064612, 0.3796998, 0.4782529, 0.6403178, 0.5425905, 0.345758, 0.552409,
   0.3412251, 0.7229145, 0.7024933, 0.6540354, 0.6891333, 0.270603, 0.4803646, 0.3613092, 0.5782629, 0.6569894, 0.4619483, 0.3658443, 0.7265644, 0.6354941, 0.4693199, 0.705786,
   0.4389274, 0.4844989, 0.4746426, 0.2849781, 0.5553771, 0.3955978, 0.4159781, 0.3226237, 0.5311089, 0.4456168, 0.556137, 0.3049836, 0.6347839, 0.6071535, 0.5083789, 0.6067733,
   0.4413111, 0.5988038, 0.259505, 0.6343297, 0.5895349, 0.3673744, 0.3734817, 0.6093873, 0.6074405, 0.4827814, 0.4558543, 0.5288729, 0.565814, 0.6060897, 0.4923609, 0.5094869,
   0.4441364, 0.6303106, 0.4360223, 0.3706209, 0.4112381, 0.4604417, 0.8521326, 0.3772954, 0.3056869, 0.5832185, 0.4869622, 0.3592213, 0.6075959, 0.4958743, 0.5836163, 0.4444352,
   0.3756624, 0.562533, 0.4077559, 0.4372586, 0.5758462, 0.3658029, 0.6666764, 0.6394242, 0.4272672, 0.7220997, 0.5836265, 0.7038026, 0.4384872, 0.3849281, 0.4539368, 0.2559955,
   0.4541354, 0.427336, 0.545427, 0.480715, 0.6393885, 0.2568169, 0.6329471, 0.3741806, 0.6186876, 0.5025994, 0.363761, 0.3928681, 0.6774569, 0.7559059, 0.3819215, 0.398915,
   0.6354569, 0.3616999, 0.7605603, 0.4356393, 0.75937, 0.1751916, 0.6775562, 0.7003638, 0.6608386, 0.3724136, 0.4728756, 0.4563702, 0.5299158, 0.365299, 0.5470814, 0.5090793,
   0.4722044, 0.5018969, 0.3775843, 0.2273435, 0.7522743, 0.4388637, 0.658979, 0.3775303, 0.7591436, 0.4828006, 0.411555, 0.7228453, 0.5481632, 0.4608722, 0.5059984, 0.4953933,
   0.7054, 0.3813761, 0.5602775, 0.5047739, 0.5824479, 0.4376884, 0.4879872, 0.6828733, 0.2941881, 0.6601347, 0.6900855, 0.4113984, 0.3122914, 0.4374167, 0.3669857, 0.4652751,
   0.5251069, 0.3929274, 0.2871703, 0.3307683, 0.3277698, 0.5059251, 0.6079633, 0.5157509, 0.4756105, 0.5264956, 0.5613484, 0.3123663, 0.5577068, 0.3478139, 0.3048077, 0.5036671,
   0.3211065, 0.4539395, 0.4091816, 0.2571998, 0.6402567, 0.37795, 0.4802596, 0.6854378, 0.3637874, 0.7463052, 0.2958618, 0.639262, 0.5558781, 0.4725796, 0.5623565, 0.5934381,
   0.5359858, 0.4421892, 0.8455086, 0.5439331, 0.3786028, 0.7573487, 0.5698894, 0.6853093, 0.600571, 0.4648555, 0.3413701, 0.4129659, 0.4546353, 0.6589366, 0.50261, 0.5204198,
   0.5404456, 0.4629284, 0.8215621, 0.3012982, 0.4423981, 0.5767033, 0.4941203, 0.4667343, 0.6950878, 0.727185, 0.7792577, 0.3946459, 0.4174018, 0.3290375, 0.730658, 0.5028827,
   0.5559107, 0.5985421, 0.3323584, 0.6555223, 0.6714622, 0.3390967, 0.4357703, 0.3607803, 0.4369349, 0.3105257, 0.2620259, 0.5452933, 0.3874152, 0.4614136, 0.5973766, 0.8257883,
   0.405081, 0.6750537, 0.5590079, 0.7052335, 0.2528358, 0.2088248, 0.4056612, 0.4308085, 0.543355, 0.3495464, 0.7796236, 0.6892205, 0.343148, 0.4327874, 0.4157105, 0.5711975,
   0.597115, 0.7545562, 0.5114116, 0.5664428, 0.4553109, 0.4731974, 0.5533313, 0.6965618, 0.6043171, 0.3951685, 0.5294713, 0.564704, 0.6005777, 0.324871, 0.7260675, 0.2784681,
   0.5699304, 0.5785694, 0.3788798, 0.6182737, 0.7267117, 0.3010305, 0.3968666, 0.5445726, 0.54627, 0.4881839, 0.3897038, 0.401846, 0.6316394, 0.5210722, 0.3035213, 0.6240034,
   0.7347847, 0.6748076, 0.2927022, 0.3816467, 0.7256221, 0.4570876, 0.3905612, 0.5075825, 0.4413867, 0.5922851, 0.7868988, 0.4202415, 0.653452, 0.2639122, 0.3528618, 0.6513253,
   0.4531401, 0.5396218, 0.4784073, 0.6141474, 0.4991449, 0.6642227, 0.6250347, 0.455102, 0.5480662, 0.4611985, 0.6920396, 0.2876637, 0.4424514, 0.4877577, 0.4787846, 0.3933164,
   0.4989191, 0.736554, 0.6302745, 0.4888603, 0.3916692, 0.4310804, 0.512395, 0.2247228, 0.4915672, 0.3224846, 0.458224, 0.4020371, 0.5573781, 0.2387343, 0.5709071, 0.3813583,
   0.3628092, 0.6170474, 0.3163522, 0.716341, 0.5755728, 0.4240376, 0.5166731, 0.7312191, 0.5615575, 0.2899101, 0.6398722, 0.5727273, 0.3050381, 0.5274462, 0.4313094, 0.5043941,
   0.4350601, 0.6186847, 0.5970171, 0.4483298, 0.5262579, 0.5161876, 0.5203672, 0.500852, 0.3282853, 0.4810734, 0.446929, 0.6964554, 0.4851431, 0.3632913, 0.5531811, 0.4434422,
   0.6398149, 0.4520176, 0.3674286, 0.6657078, 0.8063552, 0.4632395, 0.6438673, 0.3089239, 0.3782109, 0.3662496, 0.7768154, 0.3909153, 0.7608764, 0.4423095, 0.5935475, 0.7408934,
   0.5144596, 0.4281054, 0.4339923, 0.5502924, 0.2965078, 0.5081232, 0.4977934, 0.3807902, 0.545099, 0.5004824, 0.440991, 0.4179545, 0.3824829, 0.4765261, 0.7964592, 0.5292796,
   0.7931609, 0.2943256, 0.3939362, 0.3010344, 0.7155706, 0.4970301, 0.4070172, 0.6322482, 0.66039, 0.4325232, 0.4396365, 0.4455572, 0.2183121, 0.6684806, 0.6907606, 0.5104495,
   0.695338, 0.6118351, 0.5216125, 0.4021419, 0.5739859, 0.5627, 0.7164875, 0.4555877, 0.58529, 0.2529632, 0.7854926, 0.6595966, 0.581679, 0.4379749, 0.6408421, 0.5383523,
   0.4802078, 0.6318677, 0.368148, 0.3174977, 0.7071713, 0.4095413, 0.4582398, 0.438655, 0.5830526, 0.2621573, 0.3242212, 0.726327, 0.4083367, 0.6929129, 0.3101938, 0.7447225,
   0.6134022, 0.6539511, 0.4223813, 0.3488477, 0.5495708, 0.5744577, 0.5339577, 0.6849355, 0.7472085, 0.495144, 0.684016, 0.5025272, 0.3736244, 0.7970243, 0.6137182, 0.5616006,
   0.4499921, 0.5002896, 0.3945952, 0.4682717, 0.5526061, 0.316161, 0.4426708, 0.2919402, 0.425356, 0.5533831, 0.4462915, 0.3590506, 0.6609995, 0.2847249, 0.5379943, 0.4734909,
   0.6348026, 0.4284154, 0.539624, 0.6812932, 0.3606409, 0.4463817, 0.4653556, 0.7332273, 0.7520218, 0.2992968, 0.5707008, 0.4077144, 0.5295501, 0.3967331, 0.7177367, 0.4537391,
   0.6626909, 0.6860272, 0.4101287, 0.6836551, 0.667822, 0.345287, 0.5561279, 0.7564089, 0.4080842, 0.5133097, 0.6803412, 0.6404409, 0.4165506, 0.4709555, 0.349639, 0.79166,
   0.6555775, 0.6137528, 0.446545, 0.6531135, 0.5344529, 0.5824997, 0.6181694, 0.3420468, 0.3718475, 0.4213321, 0.7165962, 0.4864967, 0.3539194, 0.3458835, 0.4521996, 0.5508109,
   0.3714909, 0.2971744, 0.7120224, 0.3733667, 0.5300131, 0.7438526, 0.7583141, 0.6389767, 0.6308688, 0.5354434, 0.5341011, 0.5077896, 0.5474154, 0.5355863, 0.5299399, 0.723273,
   0.5901085, 0.513203, 0.5560941, 0.3762273, 0.5328119, 0.2578517, 0.3915158, 0.639331, 0.5016514, 0.3462054, 0.6651109, 0.6233525, 0.729256, 0.6047665, 0.5852184, 0.5810233,
   0.5869018, 0.59435, 0.3154193, 0.4635579, 0.4744069, 0.3988325, 0.4941508, 0.6144428, 0.4656129, 0.4782288, 0.5280874, 0.7402111, 0.665319, 0.449765, 0.4109189, 0.5164489,
   0.4595891, 0.5906542, 0.6738375, 0.4952714, 0.6276662, 0.4965203, 0.2876211, 0.6247633, 0.7266248, 0.6685469, 0.3314143, 0.7207505, 0.4409895, 0.6009809, 0.4560525, 0.4756417,
   0.7518035, 0.3501913, 0.2245037, 0.6613594, 0.4595532, 0.3970403, 0.3257778, 0.3505165, 0.7339221, 0.5791966, 0.2250869, 0.7362787, 0.4411639, 0.2922576, 0.4045185, 0.6888954,
   0.481951, 0.7838541, 0.6360925, 0.3973601, 0.595084, 0.6977153, 0.3579423, 0.7594695, 0.6862014, 0.437866, 0.3167897, 0.5046173, 0.6619651, 0.675812, 0.4555763, 0.4960042,
   0.6056951, 0.7203462, 0.6841803, 0.6304383, 0.6328781, 0.519164, 0.332328, 0.3314169, 0.617278, 0.2294721, 0.5781021, 0.4405795, 0.3453843, 0.3880235, 0.3596134, 0.5973867,
   0.4997421, 0.5145099, 0.4047222, 0.44441, 0.6742246, 0.3554164, 0.5883151, 0.487717, 0.6957174, 0.581275, 0.4459119, 0.527836, 0.6624368, 0.5379274, 0.5106238, 0.4855801,
   0.5151278, 0.4805065, 0.494385, 0.7967092, 0.6666105, 0.4654874, 0.3608972, 0.5687051, 0.4357836, 0.4659027, 0.6886277, 0.3528112, 0.493934, 0.8439255, 0.4999167, 0.4043046,
   0.340132, 0.5823268, 0.7440782, 0.4676757, 0.6361241, 0.4423852, 0.6532122, 0.5888778, 0.5773261, 0.5328237, 0.5636056, 0.4215962, 0.604669, 0.7679082, 0.4217354, 0.6930438,
   0.6113254, 0.4246591, 0.3842289, 0.444284, 0.4375431, 0.272551, 0.5001696, 0.6251855, 0.736023, 0.504529, 0.4597993, 0.6730818, 0.4387746, 0.5126532, 0.6775116, 0.3479609,
   0.228299, 0.6766018, 0.5694944, 0.6201795, 0.5052806, 0.6162156, 0.2949283, 0.564347, 0.3793217, 0.559252, 0.2604011, 0.6817498, 0.6959716, 0.3469528, 0.4557948, 0.5085821,
   0.8144383, 0.5219035, 0.3848094, 0.4928239, 0.4955579, 0.7493978, 0.6458539, 0.3756155, 0.3430095, 0.7911422, 0.3865558, 0.3567853, 0.5731422, 0.655659, 0.2491911, 0.495804,
   0.5797337, 0.5218094, 0.5686409, 0.7191418, 0.6772919, 0.4907805, 0.3193689, 0.6268904, 0.6745651, 0.5379761, 0.3391114, 0.4335193, 0.4056597, 0.5321493, 0.7349889, 0.3833348,
   0.5217057, 0.4885164, 0.4018566, 0.400358, 0.4248964, 0.3834142, 0.319178, 0.46101, 0.2000788, 0.4954753, 0.8074632, 0.4355409, 0.5302931, 0.7752288, 0.5747216, 0.5427237,
   0.5709468, 0.6094581, 0.3329317, 0.8134, 0.7860659, 0.3770184, 0.8032022, 0.2771782, 0.2158182, 0.3484668, 0.3494306, 0.7870055, 0.2953542, 0.534909, 0.6125596, 0.6104158,
   0.4444486, 0.4894705, 0.5897127, 0.4360908, 0.5699076, 0.7071141, 0.4484042, 0.3545835, 0.2987534, 0.5179056, 0.5018259, 0.7316561, 0.4110436, 0.2717203, 0.4390878, 0.5234196,
   0.5509704, 0.634366, 0.5490917, 0.3021793, 0.3041703, 0.4371425, 0.5569945, 0.6894014, 0.6822753, 0.4231309, 0.6148509, 0.6198801, 0.7375722, 0.7571099, 0.4950206, 0.6080161,
   0.3161971, 0.5093547, 0.2799249, 0.712054, 0.4901418, 0.6501121, 0.4293723, 0.5401855, 0.4049188, 0.4794041, 0.4474467, 0.5938538, 0.3779409, 0.4581649, 0.383694, 0.5955734,
   0.464586, 0.7068528, 0.3837501, 0.3715433, 0.4863293, 0.3903787, 0.6157058, 0.6337156, 0.4004257, 0.3632081, 0.2686026, 0.5592685, 0.4790033, 0.5862777, 0.5649497, 0.7009478,
   0.7416857, 0.5907717, 0.4498937, 0.4097076, 0.4948166, 0.6267534, 0.4451981, 0.4391526, 0.3546293, 0.6310705, 0.5450601, 0.2176326, 0.3406723, 0.4744284, 0.7311047, 0.4416694,
   0.6684563, 0.704033, 0.6171988, 0.8162252, 0.3537526, 0.3329364, 0.5772195, 0.4192508, 0.5890133, 0.4714953, 0.2961984, 0.4815315, 0.3797551, 0.5520476, 0.5772497, 0.3553121,
   0.7044025, 0.5402263, 0.4645691, 0.6062164, 0.3980143, 0.5305578, 0.5025393, 0.3438901, 0.3702375, 0.4852514, 0.4058445, 0.6719876, 0.7072908, 0.7226048, 0.8121129, 0.6167544,
   0.5077737, 0.3180376, 0.4285192, 0.7878038, 0.3452227, 0.4054177, 0.6004511, 0.6091951, 0.4245402, 0.3602393, 0.5597454, 0.5213624, 0.777481, 0.4728231, 0.7639784, 0.8006341,
   0.6415592, 0.5230417, 0.6103445, 0.6177563, 0.4957917, 0.410833, 0.8383995, 0.8065277, 0.4558387, 0.3561056, 0.2390853, 0.4462996, 0.4305591, 0.6210529, 0.8260529, 0.5247406,
   0.715943, 0.4692981, 0.3860995, 0.4695114, 0.6011465, 0.2692509, 0.4700937, 0.4288515, 0.736299, 0.7669123, 0.5773929, 0.4712502, 0.7078325, 0.2745748, 0.5999332, 0.6340434,
   0.5294539, 0.6730098, 0.5793191, 0.648066, 0.5592531, 0.6896495, 0.1377677, 0.6073884, 0.2480894, 0.3072027, 0.5907578, 0.5605373, 0.4939754, 0.2483306, 0.5017083, 0.2746232,
   0.5307394, 0.3027009, 0.525626, 0.668626, 0.5374882, 0.6268282, 0.6426519, 0.2243538, 0.473183, 0.5530796, 0.4161589, 0.5472789, 0.3475257, 0.5007663, 0.3298265, 0.4940939,
   0.6135069, 0.6607653, 0.5932671, 0.2547943, 0.4028606, 0.4395037, 0.4469783, 0.4270543, 0.4286141, 0.3067306, 0.3194871, 0.7201249, 0.563354, 0.2811744, 0.7228379, 0.4547816,
   0.6343246, 0.7704241, 0.4223575, 0.6451159, 0.2682791, 0.5260755, 0.6695316, 0.5480876, 0.361277, 0.5251294, 0.4732964, 0.6014872, 0.3392554, 0.5451816, 0.5286908, 0.8700478,
   0.5863934, 0.4447456, 0.4038174, 0.6628283, 0.6472372, 0.4438925, 0.5053893, 0.6784979, 0.6121429, 0.4994807, 0.5515043, 0.3020872, 0.5699883, 0.5382, 0.589321, 0.2929291,
   0.4653815, 0.5323855, 0.3597828, 0.331158, 0.6389135, 0.7473617, 0.4475488, 0.6207699, 0.2765453, 0.3450048, 0.6632597, 0.5693467, 0.5869451, 0.2921492, 0.4105916, 0.332983,
   0.4561599, 0.5399185, 0.4344508, 0.3105388, 0.3665714, 0.523874, 0.6296047, 0.4071405, 0.5063859, 0.6526215, 0.279373, 0.4646268, 0.2803805, 0.4151904, 0.7699814, 0.1302515,
   0.6855432, 0.8120047, 0.5471807, 0.5609955, 0.5279055, 0.3814687, 0.5425232, 0.3156562, 0.3563948, 0.8024913, 0.7403525, 0.4197435, 0.4575817, 0.6783122, 0.5282692, 0.4106259,
   0.7824213, 0.3909349, 0.2459129, 0.4447982, 0.7639299, 0.3660293, 0.4306899, 0.6447438, 0.5311753, 0.5771748, 0.8335879, 0.6361843, 0.5528587, 0.5780589, 0.5324204, 0.4408766,
   0.5963818, 0.4857044, 0.5722085, 0.6129944, 0.5125757, 0.7664606, 0.7260941, 0.3208345, 0.5066417, 0.6271389, 0.6897446, 0.4018053, 0.3586251, 0.6761979, 0.4169397, 0.3532812,
   0.2100039, 0.5432824, 0.5723406, 0.2060796, 0.5510094, 0.2376361, 0.6089525, 0.2403482, 0.3129362, 0.5406131, 0.5710255, 0.3197115, 0.6464259, 0.6905464, 0.6591873, 0.3184127,
   0.6510602, 0.444877, 0.7254522, 0.5395835, 0.2811822, 0.4812506, 0.7033581, 0.6184042, 0.7162771, 0.5433058, 0.3044185, 0.2679136, 0.273792, 0.5476158, 0.4918672, 0.6181816,
   0.5117987, 0.3459749, 0.3937381, 0.2573292, 0.4418036, 0.6565651, 0.7623948, 0.6830022, 0.7522326, 0.5167571, 0.6297598, 0.6991164, 0.5829805, 0.6586428, 0.3841542, 0.4237609,
   0.4490842, 0.312724, 0.4571522, 0.6488042, 0.644439, 0.4891149, 0.5289263, 0.3423455, 0.4740624, 0.4693273, 0.3896769, 0.4674028, 0.4446401, 0.5697752, 0.3807265, 0.5101241,
   0.2657196, 0.3955616, 0.7651683, 0.4363353, 0.2852312, 0.3469031, 0.4245067, 0.2956116, 0.3870362, 0.5836921, 0.6407685, 0.8488715, 0.3706953, 0.310847, 0.4075544, 0.5520032,
   0.3996018, 0.800061, 0.5988335, 0.3476691, 0.6563458, 0.6250783, 0.5782384, 0.63155, 0.4495826, 0.7739871, 0.4981927, 0.482985, 0.544939, 0.4126342, 0.7838703, 0.3858321,
   0.8132623, 0.7215841, 0.6685195, 0.2945173, 0.6273036, 0.6690011, 0.7077084, 0.4654929, 0.6962161, 0.6115619, 0.611474, 0.3121793, 0.4153307, 0.4226818, 0.2496338, 0.4582122,
   0.5012922, 0.3201261, 0.2841873, 0.6268394, 0.2841273, 0.3476902, 0.5940539, 0.5015059, 0.6126297, 0.7696797, 0.3538515, 0.6374784, 0.4246245, 0.2946433, 0.2738078, 0.7251791,
   0.5847009, 0.4377003, 0.371105, 0.4187997, 0.4573835, 0.3112632, 0.4463646, 0.4003477, 0.798519, 0.4921029, 0.511819, 0.477327, 0.2870536, 0.3566032, 0.4478929, 0.5892971,
   0.7105311, 0.4822441, 0.4151766, 0.3838569, 0.4601519, 0.5374427, 0.5836083, 0.7973302, 0.7285872, 0.4383606, 0.5281926, 0.4811654, 0.6508661, 0.3186148, 0.7973958, 0.3455182,
   0.5183643, 0.5022818, 0.7194396, 0.4361784, 0.4247319, 0.3172613, 0.4151579, 0.3099058, 0.6253847, 0.8516952, 0.5488818, 0.728532, 0.536138, 0.6647995, 0.6202037, 0.5354109,
   0.5002543, 0.1841127, 0.5327888, 0.3382951, 0.5866782, 0.5118294, 0.6772259, 0.5064002, 0.2772389, 0.3571359, 0.7893279, 0.6968343, 0.5762501, 0.525016, 0.6237764, 0.5836968,
   0.5191662, 0.7688304, 0.5045983, 0.31863, 0.4592175, 0.7197365, 0.602239, 0.6606624, 0.3226281, 0.2944424, 0.6413512, 0.3507803, 0.7336363, 0.4823094, 0.6289908, 0.4458248,
   0.5495901, 0.8313892, 0.835566, 0.546828, 0.3499422, 0.2374865, 0.5325158, 0.4565817, 0.3028392, 0.7568075, 0.4515283, 0.4072923, 0.4537716, 0.4215697, 0.2810613, 0.5622578,
   0.4746972, 0.6947706, 0.4295219, 0.7538475, 0.5532962, 0.776606, 0.6293857, 0.4948207, 0.4517398, 0.7839833, 0.8253525, 0.340787, 0.4670484, 0.4377601, 0.5071714, 0.5013576,
   0.7527564, 0.4629056, 0.6498038, 0.4009836, 0.6001417, 0.7679163, 0.7091989, 0.4969835, 0.5122322, 0.2615442, 0.6226378, 0.3060106, 0.8178701, 0.6556801, 0.7232276, 0.4930624,
   0.4449077, 0.6258811, 0.6172062, 0.4167247, 0.810643, 0.7223411, 0.304679, 0.6729931, 0.2996549, 0.7301877, 0.5535205, 0.70307, 0.6128945, 0.4428042, 0.3630897, 0.3581888,
   0.4903463, 0.4599431, 0.6008689, 0.4545719, 0.7384916, 0.5674987, 0.4792295, 0.3693365, 0.7809244, 0.2070381, 0.6000126, 0.3146621, 0.3538636, 0.689235, 0.5286205, 0.6377611,
   0.5473474, 0.5574638, 0.348892, 0.2817041, 0.1981199, 0.3750431, 0.3299035, 0.5572131, 0.5060053, 0.5563997, 0.3334222, 0.5756463, 0.5790061, 0.6123272, 0.4943097, 0.2518296,
   0.6628668, 0.6002901, 0.6419821, 0.7481585, 0.5109216, 0.5255566, 0.6689497, 0.3676565, 0.4309028, 0.3921695, 0.6706297, 0.5932216, 0.3903243, 0.5229595, 0.4326311, 0.3533095,
   0.5640001, 0.448694, 0.6322823, 0.509546, 0.3657526, 0.5599794, 0.2604912, 0.585567, 0.4896533, 0.6177301, 0.5451276, 0.5722097, 0.3030629, 0.5970339, 0.3944295, 0.4743006,
   0.5248837, 0.4027294, 0.6838753, 0.5637431, 0.7207497, 0.5533226, 0.6079416, 0.7097623, 0.2701838, 0.5131356, 0.6168267, 0.5099812, 0.8192159, 0.6754046, 0.2932505, 0.4618765,
   0.778826, 0.6707564, 0.5050729, 0.7631604, 0.6853185, 0.8077502, 0.8335267, 0.6285396, 0.6078773, 0.5702074, 0.2148171, 0.6734299, 0.6761692, 0.3598128, 0.6040611, 0.5031313,
   0.4447825, 0.2971981, 0.2529614, 0.6233305, 0.3198526, 0.6824035, 0.636244, 0.2558922, 0.5434332, 0.5407493, 0.808089, 0.5619421, 0.6512353, 0.5991254, 0.7064276, 0.2772073,
   0.450652, 0.799408, 0.5892751, 0.3834063, 0.571342, 0.5861324, 0.6865523, 0.5562732, 0.3433648, 0.3396868, 0.7839186, 0.3860957, 0.6026342, 0.5346174, 0.7686557, 0.7204765,
   0.4482294, 0.5351909, 0.3723073, 0.7530615, 0.4220888, 0.5726186, 0.7378083, 0.6959035, 0.6613401, 0.5318637, 0.3246746, 0.4922543, 0.268163, 0.5896361, 0.4153519, 0.4148595,
   0.4674378, 0.351571, 0.3205199, 0.4505492, 0.6033776, 0.52642, 0.4728344, 0.3891765, 0.2320496, 0.4139852, 0.7924554, 0.4793992, 0.6018569, 0.8102607, 0.2854678, 0.4824938,
   0.4361096, 0.5218291, 0.4173149, 0.4076293, 0.2845268, 0.7478538, 0.4412783, 0.3681787, 0.4242033, 0.7005737, 0.3431832, 0.285446, 0.6704134, 0.5192814, 0.3758799, 0.5382098,
   0.7393528, 0.4459152, 0.7368444, 0.7312356, 0.3034808, 0.5643185, 0.5820286, 0.2611188, 0.6681975, 0.6328628, 0.5879356, 0.5055717, 0.4908332, 0.4309494, 0.5716105, 0.5445947,
   0.5363044, 0.2326805, 0.4922355, 0.3965229, 0.5166681, 0.4185418, 0.3563339, 0.605007, 0.4079915, 0.4160326, 0.5853183, 0.4710904, 0.3242682, 0.7970634, 0.4261383, 0.7262043,
   0.5882685, 0.5442835, 0.2767498, 0.7263371, 0.3682373, 0.4197468, 0.4283235, 0.5861981, 0.3787895, 0.7370284, 0.6957099, 0.75431, 0.5159778, 0.5525867, 0.5589461, 0.4542445,
   0.5347781, 0.4934945, 0.346639, 0.6547199, 0.7134709, 0.2838804, 0.4472056, 0.2967876, 0.5124041, 0.3099215, 0.4691078, 0.3986703, 0.6504568, 0.692395, 0.4825331, 0.7647667,
   0.3907888, 0.3641492, 0.4367441, 0.344777, 0.6051095, 0.4185801, 0.6133683, 0.4964032, 0.5983685, 0.3323403, 0.5345076, 0.4149903, 0.5138509, 0.4936126, 0.6014798, 0.2817791,
   0.2789843, 0.5124264, 0.2952166, 0.6033258, 0.8365315, 0.3269932, 0.5691987, 0.7786748, 0.5859906, 0.4527671, 0.5630906, 0.4462643, 0.6650127, 0.5853465, 0.4134985, 0.7785304,
   0.5322086, 0.2721784, 0.8338681, 0.5327219, 0.7395546, 0.5015063, 0.3877312, 0.678297, 0.6628989, 0.6118103, 0.6682833, 0.7717007, 0.4869352, 0.4634235, 0.7515261, 0.5677713,
   0.5401998, 0.5843356, 0.3091158, 0.6143985, 0.587249, 0.6253185, 0.4419107, 0.7553852, 0.3685454, 0.4987623, 0.3878841, 0.7372118, 0.3948349, 0.5285044, 0.5868132, 0.4096398,
   0.4497614, 0.4212278, 0.5028498, 0.6748281, 0.6305658, 0.3704414, 0.4669542, 0.652273, 0.8244402, 0.5542963, 0.5690805, 0.3138652, 0.3075077, 0.5821136, 0.677967, 0.5005275,
   0.4585553, 0.1855445, 0.3531245, 0.6899639, 0.5073563, 0.4684882, 0.4990579, 0.7701267, 0.4878545, 0.5440207, 0.4057578, 0.5286318, 0.6419142, 0.431865, 0.5038741, 0.7422226,
   0.5401198, 0.5016617, 0.7624649, 0.3593408, 0.3558987, 0.5530835, 0.8521059, 0.646787, 0.2697808, 0.4462843, 0.4218723, 0.6990513, 0.4850578, 0.4453405, 0.2887498, 0.5647706,
   0.6630325, 0.6647406, 0.254955, 0.8265909, 0.5102063, 0.5247388, 0.5221378, 0.4085433, 0.3418621, 0.5651614, 0.4459431, 0.350351, 0.5152947, 0.4281958, 0.4224091, 0.2797765,
   0.4499096, 0.533482, 0.5181419, 0.2554051, 0.6777602, 0.6632611, 0.3628167, 0.7339643, 0.5913339, 0.2686896, 0.6586623, 0.5429115, 0.4589664, 0.6636843, 0.3280333, 0.2881356,
   0.4283167, 0.4591925, 0.5951583, 0.486464, 0.2815696, 0.4965979, 0.3735683, 0.3241974, 0.2934387, 0.6232772, 0.4557076, 0.5151449, 0.7471099, 0.7275786, 0.5039139, 0.4042577,
   0.5559011, 0.7365603, 0.4819883, 0.6965683, 0.3408318, 0.8436536, 0.6103581, 0.5213337, 0.3041447, 0.2777961, 0.4485109, 0.759021, 0.4542069, 0.7230651, 0.7810726, 0.4467638,
   0.5764573, 0.6889026, 0.6730904, 0.7208067, 0.7515662, 0.5169654, 0.6319706, 0.772726, 0.447626, 0.6247695, 0.4828267, 0.6528061, 0.4483927, 0.5728073, 0.5488825, 0.7799346,
   0.2694741, 0.5346462, 0.5644607, 0.4655331, 0.4022406, 0.5200452, 0.5756782, 0.3976912, 0.3401738, 0.6209888, 0.745551, 0.8065702, 0.7268789, 0.5570472, 0.7002262, 0.556663,
   0.5290837, 0.4501443, 0.3783557, 0.3134545, 0.4437074, 0.2412067, 0.4179904, 0.4827281, 0.6445063, 0.5629758, 0.6178931, 0.3502056, 0.5209117, 0.4063971, 0.4899085, 0.677664,
   0.3462267, 0.7060551, 0.3388023, 0.3549406, 0.4153923, 0.3575629, 0.6240741, 0.3139054, 0.5273024, 0.7575892, 0.3957309, 0.4914521, 0.5556829, 0.630106, 0.7761635, 0.3314073,
   0.4914735, 0.4045061, 0.2197146, 0.6176409, 0.2863461, 0.6308742, 0.5689301, 0.6246325, 0.424937, 0.2413196, 0.6566011, 0.1946021, 0.3095707, 0.5706439, 0.3750071, 0.5189136,
   0.2923311, 0.5009919, 0.5336802, 0.5171604, 0.5438137, 0.3917294, 0.4251769, 0.5671318, 0.3700358, 0.6219831, 0.2763185, 0.6915219, 0.5636626, 0.6899499, 0.4465353, 0.4635951,
   0.5641384, 0.5526547, 0.2294837, 0.3079756, 0.4925667, 0.6587311, 0.5404612, 0.5198814, 0.5843259, 0.5266114, 0.2939789, 0.5192622, 0.3125094, 0.3411114, 0.4083219, 0.481406,
   0.4194209, 0.7840167, 0.315354, 0.7114094, 0.5637498, 0.4453428, 0.4933562, 0.3426814, 0.7294704, 0.6740174, 0.6049427, 0.6286957, 0.2674547, 0.770954, 0.6807235, 0.2851848,
   0.4211284, 0.4224422, 0.5165862, 0.4034563, 0.6572307, 0.4663044, 0.4018216, 0.5629511, 0.5076939, 0.7781166, 0.6333305, 0.6111959, 0.3844234, 0.7687346, 0.5279108, 0.5771267,
   0.5069634, 0.4083719, 0.4688038, 0.6197327, 0.2186674, 0.4400182, 0.4119295, 0.4036191, 0.5063167, 0.254114, 0.7541555, 0.4632337, 0.5686848, 0.4976835, 0.3536169, 0.389822,
   0.6201435, 0.5407434, 0.3588758, 0.3990622, 0.5620461, 0.4835428, 0.5295053, 0.7382177, 0.7991818, 0.5217361, 0.3055513, 0.5203541, 0.6632586, 0.6760402, 0.7322565, 0.6257179,
   0.3245613, 0.4498137, 0.4868302, 0.8588669, 0.2685625, 0.5827017, 0.2854299, 0.6891088, 0.6259266, 0.7284349, 0.376439, 0.3445185, 0.6639923, 0.3058746, 0.2689689, 0.8019394,
   0.7900543, 0.6443347, 0.6863001, 0.5364414, 0.6705323, 0.405165, 0.4635294, 0.5511017, 0.2989769, 0.792457, 0.4516381, 0.5155805, 0.4235502, 0.3366683, 0.6794677, 0.4410507,
   0.3425514, 0.6546673, 0.1486603, 0.3702369, 0.5560716, 0.3841237, 0.3701018, 0.7595684, 0.6504406, 0.6038321, 0.3025358, 0.5798243, 0.6219367, 0.6237453, 0.5966666, 0.7879293,
   0.364973, 0.7009537, 0.8373796, 0.7649774, 0.5443398, 0.6682556, 0.4404345, 0.5090738, 0.405438, 0.6612338, 0.6986718, 0.5225855, 0.6986967, 0.7133116, 0.4820941, 0.3792794,
   0.4782018, 0.6057477, 0.6084517, 0.3152073, 0.7123532, 0.7107041, 0.571777, 0.4260777, 0.786544, 0.3911063, 0.3998785, 0.4990752, 0.5364345, 0.4560904, 0.5337654, 0.8358911,
   0.6032266, 0.5319244, 0.3666066, 0.2555609, 0.4176372, 0.6074612, 0.4989538, 0.4218376, 0.4437967, 0.3617241, 0.5512897, 0.4129393, 0.4801997, 0.4911724, 0.3650915, 0.710482,
   0.4508128, 0.5678402, 0.468498, 0.6459837, 0.4558476, 0.4807906, 0.8052337, 0.6350165, 0.5683073, 0.6363449, 0.6649966, 0.3985911, 0.222352, 0.3381319, 0.3767027, 0.7945288,
   0.4925934, 0.5130752, 0.6552636, 0.3139529, 0.3254543, 0.3252285, 0.4178478, 0.7191185, 0.4514096, 0.4217263, 0.3540485, 0.660704, 0.737196, 0.5340031, 0.7131626, 0.4022133,
   0.427741, 0.5762913, 0.3562683, 0.417321, 0.3364148, 0.5667436, 0.5447481, 0.7063234, 0.7027768, 0.5579534, 0.6134155, 0.601231, 0.6106982, 0.4729509, 0.3719106, 0.6662781,
   0.3995699, 0.4586051, 0.6711778, 0.3973635, 0.599172, 0.5437053, 0.3270867, 0.2903952, 0.3535603, 0.5756132, 0.7181192, 0.6908481, 0.3394215, 0.6892173, 0.3642437, 0.5103797,
   0.4586681, 0.5168611, 0.4221196, 0.2486299, 0.4990523, 0.4324632, 0.5633709, 0.3882333, 0.7129453, 0.5721703, 0.6851693, 0.3557735, 0.8265871, 0.517529, 0.3825114, 0.5821301,
   0.4095979, 0.7152632, 0.5769709, 0.7047682, 0.7601118, 0.4135036, 0.6123416, 0.4798427, 0.4915356, 0.4908739, 0.6149235, 0.393498, 0.3225689, 0.5947652, 0.324618, 0.5446822,
   0.3593427, 0.5671259, 0.4490006, 0.7234433, 0.5593628, 0.4507947, 0.3579788, 0.4007643, 0.3722579, 0.5840622, 0.6823766, 0.6129664, 0.2921488, 0.4939628, 0.5323308, 0.4264312,
   0.5676016, 0.6839238, 0.4949429, 0.5748379, 0.5234985, 0.2949745, 0.5731823, 0.2930588, 0.6919674, 0.6017708, 0.6389494, 0.4331776, 0.4072451, 0.6895396, 0.3708687, 0.6710026,
   0.7234715, 0.5556827, 0.7293701, 0.3043908, 0.5198843, 0.6116922, 0.4677644, 0.7677449, 0.6981688, 0.3135646, 0.7328457, 0.7605576, 0.3686951, 0.317209, 0.3518718, 0.7245162,
   0.6448925, 0.7705708, 0.4324895, 0.4998347, 0.3305955, 0.6027248, 0.3771568, 0.4817269, 0.7282845, 0.2883672, 0.5723083, 0.6459819, 0.4974442, 0.5663571, 0.5581238, 0.2750259,
   0.4966024, 0.4573082, 0.7675785, 0.4751201, 0.4713618, 0.5145924, 0.7385387, 0.7937545, 0.797537, 0.699516, 0.3986123, 0.7924079, 0.534351, 0.6798775, 0.6570196, 0.4234847,
   0.7340871, 0.4761016, 0.6489398, 0.6795886, 0.3612271, 0.367584, 0.493176, 0.5565438, 0.3900324, 0.3389278, 0.334051, 0.5834197, 0.3956244, 0.5322121, 0.7257321, 0.6448842,
   0.5950565, 0.4137513, 0.5225963, 0.626602, 0.4113767, 0.621933, 0.462908, 0.3349949, 0.5858158, 0.6355118, 0.2553814, 0.6636109, 0.7843157, 0.7978094, 0.7013688, 0.2719289,
   0.572868, 0.6756594, 0.634338, 0.5335098, 0.7043563, 0.5388439, 0.6047091, 0.7906987, 0.3510185, 0.6533229, 0.5332047, 0.427734, 0.4527553, 0.6387409, 0.6923798, 0.3650572,
   0.5765148, 0.4097167, 0.3806288, 0.6492465, 0.5798549, 0.5384111, 0.3236795, 0.652505, 0.550362, 0.4081434, 0.5967731, 0.5642977, 0.4050255, 0.7210196, 0.3503417, 0.3869772,
   0.5407802, 0.4459846, 0.619903, 0.4488571, 0.4770447, 0.5523275, 0.4825773, 0.5828041, 0.3714079, 0.5619938, 0.5634734, 0.4477465, 0.503078, 0.3806985, 0.3189779, 0.2438117,
   0.5441426, 0.5573653, 0.5863255, 0.4534187, 0.3181691, 0.649666, 0.7019398, 0.5443332, 0.5407152, 0.4984512, 0.4246027, 0.6807864, 0.392603, 0.4559456, 0.6015142, 0.6278157,
   0.3768765, 0.3944832, 0.6193568, 0.7073343, 0.5127054, 0.5206588, 0.7511478, 0.4719386, 0.7530117, 0.5935507, 0.2476941, 0.4646553, 0.3863418, 0.3022414, 0.6736364, 0.2140419,
   0.5771332, 0.7087006, 0.3456078, 0.3844129, 0.4185114, 0.3989183, 0.4290364, 0.5939401, 0.3382431, 0.313976, 0.4104666, 0.489482, 0.4745377, 0.4270582, 0.6761733, 0.3009353,
   0.2531461, 0.6164445, 0.6572219, 0.5378801, 0.5737091, 0.4169903, 0.6913922, 0.7534558, 0.365672, 0.5761622, 0.3445464, 0.6837007, 0.6688228, 0.690546, 0.7188938, 0.5341132,
   0.7094447, 0.7731289, 0.4905023, 0.3459079, 0.3123893, 0.2629914, 0.7511066, 0.2242279, 0.4231731, 0.7410827, 0.3871492, 0.3513291, 0.5350015, 0.5842389, 0.5212328, 0.3610889,
   0.7183935, 0.7136856, 0.6456145, 0.597837, 0.6011134, 0.4715829, 0.2122208, 0.2972477, 0.4093837, 0.4929839, 0.630387, 0.5340863, 0.2960641, 0.5906399, 0.5857512, 0.2635701,
   0.5294473, 0.5897056, 0.2317358, 0.3536417, 0.7655894, 0.3093288, 0.632946, 0.3056535, 0.7652984, 0.3826424, 0.5249144, 0.5005657, 0.7128066, 0.7980329, 0.5745416, 0.4428804,
   0.3150977, 0.5243639, 0.4203319, 0.3828957, 0.5779206, 0.7594889, 0.6039711, 0.4825005, 0.6718729, 0.6980042, 0.5828551, 0.5409622, 0.3646516, 0.6818919, 0.3482788, 0.6772743,
   0.5955108, 0.8765841, 0.5198045, 0.5129163, 0.3078344, 0.3946103, 0.7413083, 0.6343705, 0.6447233, 0.6208538, 0.743719, 0.7262858, 0.4656641, 0.7798069, 0.5795448, 0.3165059,
   0.4844477, 0.4454401, 0.5946345, 0.2369256, 0.4366236, 0.5187678, 0.4661871, 0.2789377, 0.3756114, 0.8053078, 0.4672058, 0.3634141, 0.4175052, 0.5388936, 0.6062121, 0.5910175,
   0.5708038, 0.6888499, 0.4206745, 0.4505942, 0.2579523, 0.4686098, 0.2532407, 0.741637, 0.4160177, 0.7128874, 0.2938783, 0.4279728, 0.2590959, 0.6457039, 0.657998, 0.6277745,
   0.610292, 0.3087898, 0.5811496, 0.6656904, 0.2971531, 0.4620189, 0.1497688, 0.4678986, 0.6808724, 0.236344, 0.5162749, 0.4342122, 0.5854245, 0.4253113, 0.3686606, 0.3275306,
   0.7034429, 0.3831613, 0.3019522, 0.550332, 0.6580345, 0.5675875, 0.3944421, 0.4931343, 0.6675879, 0.6087223, 0.5885754, 0.5299817, 0.2051892, 0.4549809, 0.3382602, 0.6472235,
   0.4211122, 0.4707332, 0.3574754, 0.3113097, 0.4600611, 0.4267975, 0.5062885, 0.3981268, 0.5314146, 0.444351, 0.6428725, 0.4280361, 0.5604411, 0.5747489, 0.6442201, 0.554589,
   0.2885295, 0.8368403, 0.5548298, 0.5049745, 0.555598, 0.3444055, 0.5605826, 0.6806608, 0.3738768, 0.6771789, 0.4895917, 0.3903373, 0.4652355, 0.4986736, 0.4533472, 0.5463941,
   0.4031917, 0.6542688, 0.7506363, 0.2876567, 0.7261763, 0.6635778, 0.527049, 0.4126417, 0.7686712, 0.4994531, 0.4357993, 0.4198063, 0.4598435, 0.6061708, 0.3114938, 0.330092,
   0.5218412, 0.445005, 0.6441112, 0.2418689, 0.4515972, 0.5857482, 0.6139998, 0.4957327, 0.618212, 0.6834764, 0.8434016, 0.2680731, 0.5475926, 0.5296425, 0.5844697, 0.3643483,
   0.3831157, 0.4883932, 0.6539745, 0.3293208, 0.4164235, 0.4830344, 0.8242176, 0.2757255, 0.4718128, 0.5661302, 0.5401525, 0.5137436, 0.717139, 0.6254708, 0.440524, 0.5412577,
   0.586979, 0.5944146, 0.3120269, 0.5996601, 0.7682006, 0.7031388, 0.5377374, 0.6299886, 0.4816632, 0.49527, 0.4417163, 0.627098, 0.4239794, 0.4993972, 0.6263831, 0.6321307,
   0.5857657, 0.472371, 0.7987922, 0.7334749, 0.4954328, 0.5056752, 0.382975, 0.4535083, 0.5580435, 0.5851321, 0.16976, 0.6951733, 0.6522605, 0.4879061, 0.6386213, 0.2572339,
   0.4711703, 0.4542596, 0.302039, 0.3779349, 0.6695881, 0.6563208, 0.7592443, 0.6576204, 0.3456238, 0.5006675, 0.4300536, 0.4320109, 0.4571415, 0.4400186, 0.3129735, 0.456597,
   0.8571804, 0.3746096, 0.2655506, 0.607985, 0.4174316, 0.4413464, 0.6537382, 0.3490704, 0.5120109, 0.2114754, 0.5533003, 0.6862141, 0.6500133, 0.4114296, 0.3674684, 0.3636849,
   0.4137834, 0.2930589, 0.3135383, 0.413785, 0.7274199, 0.3013749, 0.5246937, 0.1841501, 0.714556, 0.7599065, 0.5503349, 0.3741421, 0.7638273, 0.4272486, 0.7025623, 0.8657205,
   0.6709377, 0.4000212, 0.4783753, 0.7615151, 0.4446804, 0.2906968, 0.460737, 0.7194645, 0.7819958, 0.4273632, 0.5115232, 0.4880995, 0.4740562, 0.2638337, 0.409373, 0.4812054,
   0.4399171, 0.4197134, 0.6802402, 0.3381207, 0.7385613, 0.3911243, 0.6017655, 0.4068762, 0.8403061, 0.403656, 0.5931449, 0.6432737, 0.4335065, 0.7295722, 0.7611899, 0.538551,
   0.3739162, 0.7783144, 0.405029, 0.4340815, 0.4897625, 0.2596267, 0.4580428, 0.5149087, 0.7233236, 0.5278006, 0.429107, 0.6747823, 0.3113468, 0.3402747, 0.3303333, 0.7405879,
   0.3001835, 0.2306405, 0.369138, 0.5469205, 0.4001367, 0.6728144, 0.5086879, 0.6826913, 0.3872843, 0.6395649, 0.7234419, 0.4360747, 0.4955545, 0.7097583, 0.3465145, 0.3244125,
   0.2497287, 0.743776, 0.6895123, 0.7315774, 0.3487796, 0.6820347, 0.7405199, 0.6449108, 0.6384761, 0.4163636, 0.7630354, 0.4581981, 0.6127811, 0.6435415, 0.4208307, 0.4741791,
   0.4693795, 0.5942362, 0.5358461, 0.7717007, 0.6576225, 0.5032134, 0.5309075, 0.4992274, 0.3875666, 0.6957598, 0.3486384, 0.3739253, 0.3561926, 0.6441152, 0.5471727, 0.7439478,
   0.4207397, 0.5779204, 0.6333419, 0.8010043, 0.3061936, 0.4223433, 0.565556, 0.2494131, 0.6690359, 0.5882537, 0.4387851, 0.4643191, 0.6088884, 0.401139, 0.7758979, 0.5686276,
   0.294888, 0.3852839, 0.6122886, 0.6878883, 0.6935773, 0.3392494, 0.4818219, 0.4272118, 0.3100317, 0.4851858, 0.5151257, 0.6240488, 0.7325374, 0.7413037, 0.5784302, 0.4826576,
   0.4267373, 0.4620917, 0.4067045, 0.4388145, 0.6298463, 0.5217369, 0.4783158, 0.4259039, 0.4538236, 0.5739121, 0.5080551, 0.3926683, 0.3800155, 0.4042822, 0.6329008, 0.5209004,
   0.429087, 0.6102011, 0.3013719, 0.4712847, 0.4889963, 0.2881066, 0.6790521, 0.3963742, 0.7173514, 0.6435101, 0.2402884, 0.3669449, 0.3985481, 0.6615428, 0.3217288, 0.5754625,
   0.6408122, 0.4013946, 0.2635626, 0.6072047, 0.4054122, 0.1569181, 0.3952525, 0.4439567, 0.3080251, 0.633255, 0.4095013, 0.3676236, 0.3733281, 0.6902422, 0.2959041, 0.668646,
   0.2085762, 0.4263043, 0.8182371, 0.3966037, 0.5112837, 0.2545861, 0.6360082, 0.3946078, 0.3713327, 0.6908279, 0.6282759, 0.5818542, 0.5606096, 0.4662501, 0.4941568, 0.4414526,
   0.3869058, 0.4707696, 0.6687906, 0.752122, 0.5686114, 0.3204281, 0.5205821, 0.4115001, 0.6944669, 0.3848483, 0.3560981, 0.5122504, 0.5768881, 0.3271801, 0.5698968, 0.6459295,
   0.5393267, 0.2965431, 0.3932952, 0.28384, 0.5477095, 0.4761996, 0.3115081, 0.4731973, 0.521897, 0.4282852, 0.8126013, 0.7229406, 0.287532, 0.7200155, 0.2877196, 0.6921695,
   0.4490944, 0.4812748, 0.4168106, 0.6460927, 0.2717432, 0.5619245, 0.5721334, 0.7339482, 0.362354, 0.6666927, 0.7924275, 0.4680533, 0.4396003, 0.5860819, 0.5898702, 0.2769129,
   0.669544, 0.548267, 0.6571496, 0.4997086, 0.4214507, 0.5323727, 0.4453683, 0.5899692, 0.3219252, 0.7760257, 0.5659952, 0.7518907, 0.4722859, 0.3337736, 0.7309036, 0.3881882,
   0.4069428, 0.6729453, 0.6111435, 0.3596644, 0.6704531, 0.7999128, 0.4681154, 0.4111455, 0.7808621, 0.6861064, 0.2008702, 0.4636555, 0.3730359, 0.3957146, 0.482632, 0.3611967,
   0.2069892, 0.6928278, 0.5980879, 0.2632589, 0.6898363, 0.2680933, 0.2849141, 0.7878141, 0.4045569, 0.5318491, 0.6597351, 0.364558, 0.4409953, 0.5779415, 0.6341846, 0.5365285,
   0.5809862, 0.6459429, 0.324403, 0.413358, 0.4854141, 0.6393782, 0.4246434, 0.5429235, 0.3926927, 0.6236849, 0.6110598, 0.3437876, 0.6127521, 0.5217381, 0.4461595, 0.342898,
   0.362598, 0.4968645, 0.504703, 0.5438545, 0.569507, 0.4724168, 0.560533, 0.4412427, 0.332768, 0.7625828, 0.606639, 0.3618583, 0.542931, 0.4890271, 0.7806841, 0.7717645,
   0.3274921, 0.4228568, 0.4689767, 0.8183382, 0.5443292, 0.3377247, 0.4867877, 0.5944581, 0.52221, 0.6952495, 0.641985, 0.592542, 0.4492206, 0.4728507, 0.5441992, 0.6045917,
   0.4374939, 0.4452537, 0.6706572, 0.3125611, 0.5314028, 0.8634441, 0.5664914, 0.3316312, 0.5029228, 0.5394816, 0.4860019, 0.2895249, 0.4034357, 0.4567672, 0.7282577, 0.6954085,
   0.5638463, 0.6132438, 0.1833522, 0.4448805, 0.3821273, 0.6052323, 0.4966885, 0.2992096, 0.6119863, 0.3134758, 0.3025796, 0.3730569, 0.6589899, 0.1974158, 0.5607203, 0.4594275,
   0.2453967, 0.5033783, 0.3638552, 0.1979906, 0.3352877, 0.5254278, 0.4136618, 0.361717, 0.7775956, 0.4696488, 0.6880141, 0.5051113, 0.2540909, 0.6530448, 0.6492247, 0.7830428,
   0.5612676, 0.4084936, 0.7108979, 0.6289211, 0.5118732, 0.739519, 0.7278772, 0.3911662, 0.5657988, 0.3698853, 0.5020962, 0.2461549, 0.5478474, 0.7740691, 0.5780103, 0.4555443,
   0.509835, 0.5462795, 0.4322526, 0.2687919, 0.7487118, 0.2482814, 0.5564529, 0.4929615, 0.6118723, 0.3393405, 0.5796062, 0.3046929, 0.6927559, 0.5245766, 0.4550158, 0.5886585,
   0.7142441, 0.644621, 0.7662722, 0.2730751, 0.2605945, 0.3159895, 0.3145024, 0.4826747, 0.6482715, 0.451149, 0.73457, 0.4144203, 0.6067109, 0.578558, 0.6781406, 0.6999236,
   0.5661896, 0.2596537, 0.4872782, 0.648909, 0.3606858, 0.4169791, 0.4310839, 0.5546743, 0.4749056, 0.4658408, 0.4952882, 0.7640322, 0.7511929, 0.5911853, 0.6521097, 0.6086717,
   0.5613104, 0.7384968, 0.3987356, 0.5654339, 0.6095164, 0.3894634, 0.4050934, 0.262724, 0.7136161, 0.6979581, 0.5258448, 0.5664907, 0.2567368, 0.324813, 0.4790462, 0.6810737,
   0.4415248, 0.4535976, 0.4982359, 0.2768148, 0.2519468, 0.5365199, 0.4634238, 0.2919938, 0.4032891, 0.2623682, 0.4554353, 0.3355492, 0.3353187, 0.445885, 0.397323, 0.6372966,
   0.5282342, 0.4803453, 0.5929513, 0.5509471, 0.6310321, 0.5617968, 0.7214829, 0.5036707, 0.5189298, 0.64838, 0.7533485, 0.6723813, 0.8280831, 0.3002768, 0.7587439, 0.6680708,
   0.308754, 0.7044216, 0.3074191, 0.4813678, 0.6632816, 0.3512564, 0.4362233, 0.5795771, 0.4990681, 0.6990286, 0.5798768, 0.7102609, 0.4672158, 0.4430255, 0.6472974, 0.7867415,
   0.5085876, 0.6071064, 0.4948356, 0.5605452, 0.4295744, 0.4765917, 0.762753, 0.6504369, 0.5487976, 0.6558358, 0.4502679, 0.4047323, 0.5675006, 0.6946672, 0.5295996, 0.5827788,
   0.3749407, 0.4094668, 0.2646249, 0.4214372, 0.6567366, 0.8189113, 0.4846104, 0.2978778, 0.328959, 0.4448717, 0.4458085, 0.5791703, 0.5640076, 0.5487409, 0.5587133, 0.5777143,
   0.7931257, 0.3579574, 0.7733302, 0.6430966, 0.7014433, 0.6564742, 0.4894851, 0.4938319, 0.4685024, 0.4083469, 0.7398897, 0.3601037, 0.2984196, 0.4607603, 0.6797342, 0.3875999,
   0.4602795, 0.6334597, 0.4578513, 0.3567854, 0.7169311, 0.2630487, 0.5525714, 0.5120203, 0.6476646, 0.7444729, 0.7182353, 0.703105, 0.389517, 0.3714505, 0.4543684, 0.4360244,
   0.3923341, 0.385826, 0.3911545, 0.3332809, 0.5361288, 0.7216884, 0.5354551, 0.4711665, 0.3731626, 0.7199643, 0.7649155, 0.4086876, 0.3581075, 0.4942456, 0.3711005, 0.3471196,
   0.5431213, 0.3811051, 0.5678203, 0.6883389, 0.4324902, 0.594777, 0.3978899, 0.7126789, 0.6742236, 0.7271149, 0.3983512, 0.4510062, 0.5537512, 0.6245987, 0.3917395, 0.3039782,
   0.4377193, 0.4433302, 0.4016276, 0.3100163, 0.336839, 0.7288986, 0.7215435, 0.3979458, 0.6594144, 0.6918483, 0.5876796, 0.7237666, 0.6132342, 0.3168541, 0.567894, 0.610462,
   0.2602199, 0.5826499, 0.6364043, 0.4029974, 0.5264071, 0.4366172, 0.6597755, 0.3834856, 0.5415975, 0.8136551, 0.4062244, 0.5928844, 0.6136987, 0.5022642, 0.7966184, 0.6927809,
   0.6340553, 0.6012233, 0.2966105, 0.5192361, 0.401468, 0.4322209, 0.4537957, 0.4358273, 0.2772312, 0.4425861, 0.3880751, 0.3491235, 0.3537207, 0.7737998, 0.5106886, 0.2987991,
   0.5990793, 0.29324, 0.3954632, 0.277505, 0.5146162, 0.4653911, 0.4356776, 0.7220201, 0.7149436, 0.4435621, 0.3653114, 0.2673564, 0.36798, 0.2315872, 0.6928673, 0.5036397,
   0.4702255, 0.5680135, 0.4211095, 0.6184964, 0.3862591, 0.446258, 0.620104, 0.3090384, 0.4934896, 0.3619204, 0.4156169, 0.4198665, 0.3385897, 0.7697101, 0.5208469, 0.6521765,
   0.5254936, 0.5163646, 0.4488114, 0.7607791, 0.7146947, 0.4210846, 0.2723735, 0.459305, 0.7527788, 0.6395113, 0.6364635, 0.2735843, 0.3501616, 0.5801873, 0.4228909, 0.5311266,
   0.573488, 0.2025336, 0.540934, 0.6489847, 0.560384, 0.3935321, 0.6611854, 0.6439861, 0.5464033, 0.3086567, 0.3809673, 0.4249752, 0.6752922, 0.4667734, 0.2833928, 0.5972247,
   0.6560017, 0.2865947, 0.3205286, 0.4513313, 0.3757016, 0.8059903, 0.486784, 0.4851379, 0.7434505, 0.4678455, 0.7467293, 0.6989391, 0.3485146, 0.2541894, 0.3398168, 0.533901,
   0.447476, 0.5356999, 0.3573937, 0.5840704, 0.2725527, 0.5371008, 0.5099925, 0.2332353, 0.4818112, 0.4650948, 0.5006641, 0.5379769, 0.8272612, 0.669423, 0.7620552, 0.5983239,
   0.4464995, 0.5401736, 0.5925004, 0.3355793, 0.3335486, 0.5003547, 0.2707385, 0.6811803, 0.5847347, 0.3102913, 0.6963609, 0.3164352, 0.3171408, 0.2828791, 0.4547098, 0.2709112,
   0.5647596, 0.7416828, 0.524011, 0.4010523, 0.35304, 0.363017, 0.4180484, 0.643842, 0.4254239, 0.4732219, 0.7215083, 0.6426683, 0.7014681, 0.3984251, 0.48332, 0.5957018,
   0.4647301, 0.4629165, 0.4505237, 0.301614, 0.6676432, 0.4527454, 0.5202073, 0.738513, 0.5056514, 0.4873763, 0.4780087, 0.5913606, 0.5959393, 0.5067356, 0.5939314, 0.5165094,
   0.6746165, 0.5586045, 0.600334, 0.6478968, 0.4871478, 0.5674837, 0.560522, 0.4062214, 0.3230059, 0.6995084, 0.7313275, 0.5827969, 0.2938941, 0.1976269, 0.2965788, 0.6037799,
   0.4069555, 0.3121169, 0.5817626, 0.7096388, 0.3809943, 0.3725862, 0.3531276, 0.3690718, 0.7179184, 0.4011115, 0.7162529, 0.72998, 0.6155666, 0.5506699, 0.5268129, 0.4239278,
   0.4064805, 0.6374722, 0.6528705, 0.5652177, 0.486687, 0.5900222, 0.7298001, 0.5578532, 0.6425287, 0.5071394, 0.4265867, 0.4414372, 0.5477905, 0.3254055, 0.6763353, 0.6924185,
   0.4210208, 0.578634, 0.7227981, 0.5679697, 0.6948746, 0.6836367, 0.3412006, 0.3561662, 0.3231935, 0.388391, 0.5485677, 0.5373144, 0.7317017, 0.6021968, 0.4974726, 0.3285469,
   0.7118197, 0.6510768, 0.574388, 0.6005187, 0.5165098, 0.6913701, 0.4820878, 0.5926645, 0.5578132, 0.4217131, 0.6863942, 0.4133681, 0.4755378, 0.3316525, 0.3277485, 0.606599,
   0.5042132, 0.4080486, 0.6707157, 0.3311767, 0.5723886, 0.67788, 0.3418028, 0.2647393, 0.371238, 0.7932729, 0.5347625, 0.5229223, 0.3184968, 0.724952, 0.7388749, 0.419902,
   0.3039213, 0.403886, 0.4919973, 0.4347023, 0.6336023, 0.6409385, 0.3746562, 0.6250598, 0.5977195, 0.5256944, 0.531377, 0.4170636, 0.4317489, 0.3945779, 0.6975707, 0.671855,
   0.3293737, 0.8225567, 0.5220187, 0.6499664, 0.709726, 0.5432113, 0.7373531, 0.5134744, 0.3824909 };
   graph = new TGraph(4346,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(2);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",4346,0,0.8911018);
   Graph_Graph12->SetMinimum(0);
   Graph_Graph12->SetMaximum(1);
   Graph_Graph12->SetDirectory(nullptr);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetRange(1,4347);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("p ");
   
   TLegend *leg = new TLegend(0.129,0.78,0.53,0.89,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","light-jets","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph1","jets matched to parton top","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   leg->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
   can1->SaveAs("TR_example.pdf");
   can1->SaveAs("TR_example.png");
}


==> figures/det_ml_vs_match__analyzed_histos_boosted_Y0_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_ml_vs_match__analyzed_histos_boosted_Y0_rownorm()
{
//=========Macro generated from canvas: det_ml_vs_match__analyzed_histos_boosted_Y0/
//=========  (Wed Jul 24 14:46:48 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_ml_vs_match__analyzed_histos_boosted_Y0 = new TCanvas("det_ml_vs_match__analyzed_histos_boosted_Y0", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_ml_vs_match__analyzed_histos_boosted_Y0->Range(-0.6,-0.375,3.4,3.375);
   det_ml_vs_match__analyzed_histos_boosted_Y0->SetFillColor(0);
   det_ml_vs_match__analyzed_histos_boosted_Y0->SetBorderMode(0);
   det_ml_vs_match__analyzed_histos_boosted_Y0->SetBorderSize(2);
   det_ml_vs_match__analyzed_histos_boosted_Y0->SetLeftMargin(0.15);
   det_ml_vs_match__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   det_ml_vs_match__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   
   TH2D *det_ml_vs_match = new TH2D("det_ml_vs_match","",3,0,3,3,0,3);
   det_ml_vs_match->SetBinContent(6,0.8926339);
   det_ml_vs_match->SetBinContent(7,0.05826288);
   det_ml_vs_match->SetBinContent(8,0.04910326);
   det_ml_vs_match->SetBinContent(11,0.3681948);
   det_ml_vs_match->SetBinContent(12,0.6318052);
   det_ml_vs_match->SetBinContent(16,0.5748796);
   det_ml_vs_match->SetBinContent(18,0.4251204);
   det_ml_vs_match->SetMinimum(0);
   det_ml_vs_match->SetMaximum(1);
   det_ml_vs_match->SetEntries(3578104);
   det_ml_vs_match->SetContour(20);
   det_ml_vs_match->SetContourLevel(0,0);
   det_ml_vs_match->SetContourLevel(1,0.05);
   det_ml_vs_match->SetContourLevel(2,0.1);
   det_ml_vs_match->SetContourLevel(3,0.15);
   det_ml_vs_match->SetContourLevel(4,0.2);
   det_ml_vs_match->SetContourLevel(5,0.25);
   det_ml_vs_match->SetContourLevel(6,0.3);
   det_ml_vs_match->SetContourLevel(7,0.35);
   det_ml_vs_match->SetContourLevel(8,0.4);
   det_ml_vs_match->SetContourLevel(9,0.45);
   det_ml_vs_match->SetContourLevel(10,0.5);
   det_ml_vs_match->SetContourLevel(11,0.55);
   det_ml_vs_match->SetContourLevel(12,0.6);
   det_ml_vs_match->SetContourLevel(13,0.65);
   det_ml_vs_match->SetContourLevel(14,0.7);
   det_ml_vs_match->SetContourLevel(15,0.75);
   det_ml_vs_match->SetContourLevel(16,0.8);
   det_ml_vs_match->SetContourLevel(17,0.85);
   det_ml_vs_match->SetContourLevel(18,0.9);
   det_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_ml_vs_match->SetLineColor(ci);
   det_ml_vs_match->SetMarkerSize(2);
   det_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   det_ml_vs_match->GetXaxis()->SetLabelFont(42);
   det_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetXaxis()->SetTitleFont(42);
   det_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_ml_vs_match->GetYaxis()->SetLabelFont(42);
   det_ml_vs_match->GetYaxis()->SetTitleFont(42);
   det_ml_vs_match->GetZaxis()->SetLabelFont(42);
   det_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetZaxis()->SetTitleFont(42);
   det_ml_vs_match->Draw("colz text");
   det_ml_vs_match__analyzed_histos_boosted_Y0->Modified();
   det_ml_vs_match__analyzed_histos_boosted_Y0->cd();
   det_ml_vs_match__analyzed_histos_boosted_Y0->SetSelected(det_ml_vs_match__analyzed_histos_boosted_Y0);
}


==> figures/det_ml_vs_match__analyzed_histos_boosted_Y0_w100G_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_ml_vs_match__analyzed_histos_boosted_Y0_w100G_rownorm()
{
//=========Macro generated from canvas: det_ml_vs_match__analyzed_histos_boosted_Y0_w100G/
//=========  (Wed Jul 24 14:46:09 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_ml_vs_match__analyzed_histos_boosted_Y0_w100G = new TCanvas("det_ml_vs_match__analyzed_histos_boosted_Y0_w100G", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->Range(-0.6,-0.375,3.4,3.375);
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetFillColor(0);
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetBorderMode(0);
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetBorderSize(2);
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetLeftMargin(0.15);
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   
   TH2D *det_ml_vs_match = new TH2D("det_ml_vs_match","",3,0,3,3,0,3);
   det_ml_vs_match->SetBinContent(6,0.9007296);
   det_ml_vs_match->SetBinContent(7,0.05030888);
   det_ml_vs_match->SetBinContent(8,0.04896152);
   det_ml_vs_match->SetBinContent(11,0.3823003);
   det_ml_vs_match->SetBinContent(12,0.6176997);
   det_ml_vs_match->SetBinContent(16,0.5860387);
   det_ml_vs_match->SetBinContent(18,0.4139613);
   det_ml_vs_match->SetMinimum(0);
   det_ml_vs_match->SetMaximum(1);
   det_ml_vs_match->SetEntries(1152256);
   det_ml_vs_match->SetContour(20);
   det_ml_vs_match->SetContourLevel(0,0);
   det_ml_vs_match->SetContourLevel(1,0.05);
   det_ml_vs_match->SetContourLevel(2,0.1);
   det_ml_vs_match->SetContourLevel(3,0.15);
   det_ml_vs_match->SetContourLevel(4,0.2);
   det_ml_vs_match->SetContourLevel(5,0.25);
   det_ml_vs_match->SetContourLevel(6,0.3);
   det_ml_vs_match->SetContourLevel(7,0.35);
   det_ml_vs_match->SetContourLevel(8,0.4);
   det_ml_vs_match->SetContourLevel(9,0.45);
   det_ml_vs_match->SetContourLevel(10,0.5);
   det_ml_vs_match->SetContourLevel(11,0.55);
   det_ml_vs_match->SetContourLevel(12,0.6);
   det_ml_vs_match->SetContourLevel(13,0.65);
   det_ml_vs_match->SetContourLevel(14,0.7);
   det_ml_vs_match->SetContourLevel(15,0.75);
   det_ml_vs_match->SetContourLevel(16,0.8);
   det_ml_vs_match->SetContourLevel(17,0.85);
   det_ml_vs_match->SetContourLevel(18,0.9);
   det_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_ml_vs_match->SetLineColor(ci);
   det_ml_vs_match->SetMarkerSize(2);
   det_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   det_ml_vs_match->GetXaxis()->SetLabelFont(42);
   det_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetXaxis()->SetTitleFont(42);
   det_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_ml_vs_match->GetYaxis()->SetLabelFont(42);
   det_ml_vs_match->GetYaxis()->SetTitleFont(42);
   det_ml_vs_match->GetZaxis()->SetLabelFont(42);
   det_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetZaxis()->SetTitleFont(42);
   det_ml_vs_match->Draw("colz text");
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->Modified();
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->cd();
   det_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetSelected(det_ml_vs_match__analyzed_histos_boosted_Y0_w100G);
}


==> figures/det_ml_vs_match__analyzed_histos_boosted_Zprime_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_ml_vs_match__analyzed_histos_boosted_Zprime_rownorm()
{
//=========Macro generated from canvas: det_ml_vs_match__analyzed_histos_boosted_Zprime/
//=========  (Wed Jul 24 14:45:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_ml_vs_match__analyzed_histos_boosted_Zprime = new TCanvas("det_ml_vs_match__analyzed_histos_boosted_Zprime", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_ml_vs_match__analyzed_histos_boosted_Zprime->Range(-0.6,-0.375,3.4,3.375);
   det_ml_vs_match__analyzed_histos_boosted_Zprime->SetFillColor(0);
   det_ml_vs_match__analyzed_histos_boosted_Zprime->SetBorderMode(0);
   det_ml_vs_match__analyzed_histos_boosted_Zprime->SetBorderSize(2);
   det_ml_vs_match__analyzed_histos_boosted_Zprime->SetLeftMargin(0.15);
   det_ml_vs_match__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   det_ml_vs_match__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   
   TH2D *det_ml_vs_match = new TH2D("det_ml_vs_match","",3,0,3,3,0,3);
   det_ml_vs_match->SetBinContent(6,0.8601049);
   det_ml_vs_match->SetBinContent(7,0.08547269);
   det_ml_vs_match->SetBinContent(8,0.05442238);
   det_ml_vs_match->SetBinContent(11,0.3877963);
   det_ml_vs_match->SetBinContent(12,0.6122037);
   det_ml_vs_match->SetBinContent(16,0.5438279);
   det_ml_vs_match->SetBinContent(18,0.4561721);
   det_ml_vs_match->SetMinimum(0);
   det_ml_vs_match->SetMaximum(1);
   det_ml_vs_match->SetEntries(615832);
   det_ml_vs_match->SetContour(20);
   det_ml_vs_match->SetContourLevel(0,0);
   det_ml_vs_match->SetContourLevel(1,0.05);
   det_ml_vs_match->SetContourLevel(2,0.1);
   det_ml_vs_match->SetContourLevel(3,0.15);
   det_ml_vs_match->SetContourLevel(4,0.2);
   det_ml_vs_match->SetContourLevel(5,0.25);
   det_ml_vs_match->SetContourLevel(6,0.3);
   det_ml_vs_match->SetContourLevel(7,0.35);
   det_ml_vs_match->SetContourLevel(8,0.4);
   det_ml_vs_match->SetContourLevel(9,0.45);
   det_ml_vs_match->SetContourLevel(10,0.5);
   det_ml_vs_match->SetContourLevel(11,0.55);
   det_ml_vs_match->SetContourLevel(12,0.6);
   det_ml_vs_match->SetContourLevel(13,0.65);
   det_ml_vs_match->SetContourLevel(14,0.7);
   det_ml_vs_match->SetContourLevel(15,0.75);
   det_ml_vs_match->SetContourLevel(16,0.8);
   det_ml_vs_match->SetContourLevel(17,0.85);
   det_ml_vs_match->SetContourLevel(18,0.9);
   det_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_ml_vs_match->SetLineColor(ci);
   det_ml_vs_match->SetMarkerSize(2);
   det_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   det_ml_vs_match->GetXaxis()->SetLabelFont(42);
   det_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetXaxis()->SetTitleFont(42);
   det_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_ml_vs_match->GetYaxis()->SetLabelFont(42);
   det_ml_vs_match->GetYaxis()->SetTitleFont(42);
   det_ml_vs_match->GetZaxis()->SetLabelFont(42);
   det_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetZaxis()->SetTitleFont(42);
   det_ml_vs_match->Draw("colz text");
   det_ml_vs_match__analyzed_histos_boosted_Zprime->Modified();
   det_ml_vs_match__analyzed_histos_boosted_Zprime->cd();
   det_ml_vs_match__analyzed_histos_boosted_Zprime->SetSelected(det_ml_vs_match__analyzed_histos_boosted_Zprime);
}


==> figures/det_ml_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_ml_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm()
{
//=========Macro generated from canvas: det_ml_vs_match__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 14:45:54 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_ml_vs_match__analyzed_histos_delphes_SMtt_closure = new TCanvas("det_ml_vs_match__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->Range(-0.6,-0.375,3.4,3.375);
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetLeftMargin(0.15);
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   TH2D *det_ml_vs_match = new TH2D("det_ml_vs_match","",3,0,3,3,0,3);
   det_ml_vs_match->SetBinContent(6,0.9849667);
   det_ml_vs_match->SetBinContent(7,0.002843909);
   det_ml_vs_match->SetBinContent(8,0.01218937);
   det_ml_vs_match->SetBinContent(11,0.5075526);
   det_ml_vs_match->SetBinContent(12,0.4924474);
   det_ml_vs_match->SetBinContent(16,0.7632606);
   det_ml_vs_match->SetBinContent(18,0.2367394);
   det_ml_vs_match->SetMinimum(0);
   det_ml_vs_match->SetMaximum(1);
   det_ml_vs_match->SetEntries(3216025);
   det_ml_vs_match->SetContour(20);
   det_ml_vs_match->SetContourLevel(0,0);
   det_ml_vs_match->SetContourLevel(1,0.05);
   det_ml_vs_match->SetContourLevel(2,0.1);
   det_ml_vs_match->SetContourLevel(3,0.15);
   det_ml_vs_match->SetContourLevel(4,0.2);
   det_ml_vs_match->SetContourLevel(5,0.25);
   det_ml_vs_match->SetContourLevel(6,0.3);
   det_ml_vs_match->SetContourLevel(7,0.35);
   det_ml_vs_match->SetContourLevel(8,0.4);
   det_ml_vs_match->SetContourLevel(9,0.45);
   det_ml_vs_match->SetContourLevel(10,0.5);
   det_ml_vs_match->SetContourLevel(11,0.55);
   det_ml_vs_match->SetContourLevel(12,0.6);
   det_ml_vs_match->SetContourLevel(13,0.65);
   det_ml_vs_match->SetContourLevel(14,0.7);
   det_ml_vs_match->SetContourLevel(15,0.75);
   det_ml_vs_match->SetContourLevel(16,0.8);
   det_ml_vs_match->SetContourLevel(17,0.85);
   det_ml_vs_match->SetContourLevel(18,0.9);
   det_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_ml_vs_match->SetLineColor(ci);
   det_ml_vs_match->SetMarkerSize(2);
   det_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   det_ml_vs_match->GetXaxis()->SetLabelFont(42);
   det_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetXaxis()->SetTitleFont(42);
   det_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_ml_vs_match->GetYaxis()->SetLabelFont(42);
   det_ml_vs_match->GetYaxis()->SetTitleFont(42);
   det_ml_vs_match->GetZaxis()->SetLabelFont(42);
   det_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetZaxis()->SetTitleFont(42);
   det_ml_vs_match->Draw("colz text");
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->Modified();
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->cd();
   det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetSelected(det_ml_vs_match__analyzed_histos_delphes_SMtt_closure);
}


==> figures/det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm()
{
//=========Macro generated from canvas: det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 14:48:10 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-0.6,-0.375,3.4,3.375);
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetLeftMargin(0.15);
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   TH2D *det_ml_vs_match = new TH2D("det_ml_vs_match","",3,0,3,3,0,3);
   det_ml_vs_match->SetBinContent(6,0.9564394);
   det_ml_vs_match->SetBinContent(7,0.02493035);
   det_ml_vs_match->SetBinContent(8,0.01863021);
   det_ml_vs_match->SetBinContent(11,0.4681072);
   det_ml_vs_match->SetBinContent(12,0.5318928);
   det_ml_vs_match->SetBinContent(16,0.7360744);
   det_ml_vs_match->SetBinContent(18,0.2639256);
   det_ml_vs_match->SetMinimum(0);
   det_ml_vs_match->SetMaximum(1);
   det_ml_vs_match->SetEntries(7051387);
   det_ml_vs_match->SetContour(20);
   det_ml_vs_match->SetContourLevel(0,0);
   det_ml_vs_match->SetContourLevel(1,0.05);
   det_ml_vs_match->SetContourLevel(2,0.1);
   det_ml_vs_match->SetContourLevel(3,0.15);
   det_ml_vs_match->SetContourLevel(4,0.2);
   det_ml_vs_match->SetContourLevel(5,0.25);
   det_ml_vs_match->SetContourLevel(6,0.3);
   det_ml_vs_match->SetContourLevel(7,0.35);
   det_ml_vs_match->SetContourLevel(8,0.4);
   det_ml_vs_match->SetContourLevel(9,0.45);
   det_ml_vs_match->SetContourLevel(10,0.5);
   det_ml_vs_match->SetContourLevel(11,0.55);
   det_ml_vs_match->SetContourLevel(12,0.6);
   det_ml_vs_match->SetContourLevel(13,0.65);
   det_ml_vs_match->SetContourLevel(14,0.7);
   det_ml_vs_match->SetContourLevel(15,0.75);
   det_ml_vs_match->SetContourLevel(16,0.8);
   det_ml_vs_match->SetContourLevel(17,0.85);
   det_ml_vs_match->SetContourLevel(18,0.9);
   det_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_ml_vs_match->SetLineColor(ci);
   det_ml_vs_match->SetMarkerSize(2);
   det_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   det_ml_vs_match->GetXaxis()->SetLabelFont(42);
   det_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetXaxis()->SetTitleFont(42);
   det_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_ml_vs_match->GetYaxis()->SetLabelFont(42);
   det_ml_vs_match->GetYaxis()->SetTitleFont(42);
   det_ml_vs_match->GetZaxis()->SetLabelFont(42);
   det_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetZaxis()->SetTitleFont(42);
   det_ml_vs_match->Draw("colz text");
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm()
{
//=========Macro generated from canvas: det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 14:47:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-0.6,-0.375,3.4,3.375);
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetLeftMargin(0.15);
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   TH2D *det_ml_vs_match = new TH2D("det_ml_vs_match","",3,0,3,3,0,3);
   det_ml_vs_match->SetBinContent(6,0.9233304);
   det_ml_vs_match->SetBinContent(7,0.05704485);
   det_ml_vs_match->SetBinContent(8,0.01962472);
   det_ml_vs_match->SetBinContent(11,0.336676);
   det_ml_vs_match->SetBinContent(12,0.663324);
   det_ml_vs_match->SetBinContent(16,0.7222759);
   det_ml_vs_match->SetBinContent(18,0.2777241);
   det_ml_vs_match->SetMinimum(0);
   det_ml_vs_match->SetMaximum(1);
   det_ml_vs_match->SetEntries(7571757);
   det_ml_vs_match->SetContour(20);
   det_ml_vs_match->SetContourLevel(0,0);
   det_ml_vs_match->SetContourLevel(1,0.05);
   det_ml_vs_match->SetContourLevel(2,0.1);
   det_ml_vs_match->SetContourLevel(3,0.15);
   det_ml_vs_match->SetContourLevel(4,0.2);
   det_ml_vs_match->SetContourLevel(5,0.25);
   det_ml_vs_match->SetContourLevel(6,0.3);
   det_ml_vs_match->SetContourLevel(7,0.35);
   det_ml_vs_match->SetContourLevel(8,0.4);
   det_ml_vs_match->SetContourLevel(9,0.45);
   det_ml_vs_match->SetContourLevel(10,0.5);
   det_ml_vs_match->SetContourLevel(11,0.55);
   det_ml_vs_match->SetContourLevel(12,0.6);
   det_ml_vs_match->SetContourLevel(13,0.65);
   det_ml_vs_match->SetContourLevel(14,0.7);
   det_ml_vs_match->SetContourLevel(15,0.75);
   det_ml_vs_match->SetContourLevel(16,0.8);
   det_ml_vs_match->SetContourLevel(17,0.85);
   det_ml_vs_match->SetContourLevel(18,0.9);
   det_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_ml_vs_match->SetLineColor(ci);
   det_ml_vs_match->SetMarkerSize(2);
   det_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   det_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   det_ml_vs_match->GetXaxis()->SetLabelFont(42);
   det_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetXaxis()->SetTitleFont(42);
   det_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_ml_vs_match->GetYaxis()->SetLabelFont(42);
   det_ml_vs_match->GetYaxis()->SetTitleFont(42);
   det_ml_vs_match->GetZaxis()->SetLabelFont(42);
   det_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   det_ml_vs_match->GetZaxis()->SetTitleFont(42);
   det_ml_vs_match->Draw("colz text");
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/det_stand_vs_match__analyzed_histos_boosted_Y0_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_match__analyzed_histos_boosted_Y0_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_match__analyzed_histos_boosted_Y0/
//=========  (Wed Jul 24 14:46:48 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_match__analyzed_histos_boosted_Y0 = new TCanvas("det_stand_vs_match__analyzed_histos_boosted_Y0", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_match__analyzed_histos_boosted_Y0->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_match__analyzed_histos_boosted_Y0->SetFillColor(0);
   det_stand_vs_match__analyzed_histos_boosted_Y0->SetBorderMode(0);
   det_stand_vs_match__analyzed_histos_boosted_Y0->SetBorderSize(2);
   det_stand_vs_match__analyzed_histos_boosted_Y0->SetLeftMargin(0.15);
   det_stand_vs_match__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   det_stand_vs_match__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_match = new TH2D("det_stand_vs_match","",3,0,3,3,0,3);
   det_stand_vs_match->SetBinContent(6,0.7764612);
   det_stand_vs_match->SetBinContent(7,0.08557251);
   det_stand_vs_match->SetBinContent(8,0.1379663);
   det_stand_vs_match->SetBinContent(11,0.1841684);
   det_stand_vs_match->SetBinContent(12,0.8158316);
   det_stand_vs_match->SetBinContent(16,0.2038057);
   det_stand_vs_match->SetBinContent(18,0.7961943);
   det_stand_vs_match->SetMinimum(0);
   det_stand_vs_match->SetMaximum(1);
   det_stand_vs_match->SetEntries(3588274);
   det_stand_vs_match->SetContour(20);
   det_stand_vs_match->SetContourLevel(0,0);
   det_stand_vs_match->SetContourLevel(1,0.05);
   det_stand_vs_match->SetContourLevel(2,0.1);
   det_stand_vs_match->SetContourLevel(3,0.15);
   det_stand_vs_match->SetContourLevel(4,0.2);
   det_stand_vs_match->SetContourLevel(5,0.25);
   det_stand_vs_match->SetContourLevel(6,0.3);
   det_stand_vs_match->SetContourLevel(7,0.35);
   det_stand_vs_match->SetContourLevel(8,0.4);
   det_stand_vs_match->SetContourLevel(9,0.45);
   det_stand_vs_match->SetContourLevel(10,0.5);
   det_stand_vs_match->SetContourLevel(11,0.55);
   det_stand_vs_match->SetContourLevel(12,0.6);
   det_stand_vs_match->SetContourLevel(13,0.65);
   det_stand_vs_match->SetContourLevel(14,0.7);
   det_stand_vs_match->SetContourLevel(15,0.75);
   det_stand_vs_match->SetContourLevel(16,0.8);
   det_stand_vs_match->SetContourLevel(17,0.85);
   det_stand_vs_match->SetContourLevel(18,0.9);
   det_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_match->SetLineColor(ci);
   det_stand_vs_match->SetMarkerSize(2);
   det_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_match->GetXaxis()->SetLabelFont(42);
   det_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetXaxis()->SetTitleFont(42);
   det_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_stand_vs_match->GetYaxis()->SetLabelFont(42);
   det_stand_vs_match->GetYaxis()->SetTitleFont(42);
   det_stand_vs_match->GetZaxis()->SetLabelFont(42);
   det_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetZaxis()->SetTitleFont(42);
   det_stand_vs_match->Draw("colz text");
   det_stand_vs_match__analyzed_histos_boosted_Y0->Modified();
   det_stand_vs_match__analyzed_histos_boosted_Y0->cd();
   det_stand_vs_match__analyzed_histos_boosted_Y0->SetSelected(det_stand_vs_match__analyzed_histos_boosted_Y0);
}


==> figures/det_stand_vs_match__analyzed_histos_boosted_Y0_w100G_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_match__analyzed_histos_boosted_Y0_w100G_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_match__analyzed_histos_boosted_Y0_w100G/
//=========  (Wed Jul 24 14:46:09 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_match__analyzed_histos_boosted_Y0_w100G = new TCanvas("det_stand_vs_match__analyzed_histos_boosted_Y0_w100G", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetFillColor(0);
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetBorderMode(0);
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetBorderSize(2);
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetLeftMargin(0.15);
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_match = new TH2D("det_stand_vs_match","",3,0,3,3,0,3);
   det_stand_vs_match->SetBinContent(6,0.7823762);
   det_stand_vs_match->SetBinContent(7,0.07604615);
   det_stand_vs_match->SetBinContent(8,0.1415776);
   det_stand_vs_match->SetBinContent(11,0.1868628);
   det_stand_vs_match->SetBinContent(12,0.8131372);
   det_stand_vs_match->SetBinContent(16,0.192962);
   det_stand_vs_match->SetBinContent(18,0.807038);
   det_stand_vs_match->SetMinimum(0);
   det_stand_vs_match->SetMaximum(1);
   det_stand_vs_match->SetEntries(1155950);
   det_stand_vs_match->SetContour(20);
   det_stand_vs_match->SetContourLevel(0,0);
   det_stand_vs_match->SetContourLevel(1,0.05);
   det_stand_vs_match->SetContourLevel(2,0.1);
   det_stand_vs_match->SetContourLevel(3,0.15);
   det_stand_vs_match->SetContourLevel(4,0.2);
   det_stand_vs_match->SetContourLevel(5,0.25);
   det_stand_vs_match->SetContourLevel(6,0.3);
   det_stand_vs_match->SetContourLevel(7,0.35);
   det_stand_vs_match->SetContourLevel(8,0.4);
   det_stand_vs_match->SetContourLevel(9,0.45);
   det_stand_vs_match->SetContourLevel(10,0.5);
   det_stand_vs_match->SetContourLevel(11,0.55);
   det_stand_vs_match->SetContourLevel(12,0.6);
   det_stand_vs_match->SetContourLevel(13,0.65);
   det_stand_vs_match->SetContourLevel(14,0.7);
   det_stand_vs_match->SetContourLevel(15,0.75);
   det_stand_vs_match->SetContourLevel(16,0.8);
   det_stand_vs_match->SetContourLevel(17,0.85);
   det_stand_vs_match->SetContourLevel(18,0.9);
   det_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_match->SetLineColor(ci);
   det_stand_vs_match->SetMarkerSize(2);
   det_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_match->GetXaxis()->SetLabelFont(42);
   det_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetXaxis()->SetTitleFont(42);
   det_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_stand_vs_match->GetYaxis()->SetLabelFont(42);
   det_stand_vs_match->GetYaxis()->SetTitleFont(42);
   det_stand_vs_match->GetZaxis()->SetLabelFont(42);
   det_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetZaxis()->SetTitleFont(42);
   det_stand_vs_match->Draw("colz text");
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->Modified();
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->cd();
   det_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetSelected(det_stand_vs_match__analyzed_histos_boosted_Y0_w100G);
}


==> figures/det_stand_vs_match__analyzed_histos_boosted_Zprime_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_match__analyzed_histos_boosted_Zprime_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_match__analyzed_histos_boosted_Zprime/
//=========  (Wed Jul 24 14:45:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_match__analyzed_histos_boosted_Zprime = new TCanvas("det_stand_vs_match__analyzed_histos_boosted_Zprime", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_match__analyzed_histos_boosted_Zprime->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_match__analyzed_histos_boosted_Zprime->SetFillColor(0);
   det_stand_vs_match__analyzed_histos_boosted_Zprime->SetBorderMode(0);
   det_stand_vs_match__analyzed_histos_boosted_Zprime->SetBorderSize(2);
   det_stand_vs_match__analyzed_histos_boosted_Zprime->SetLeftMargin(0.15);
   det_stand_vs_match__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   det_stand_vs_match__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_match = new TH2D("det_stand_vs_match","",3,0,3,3,0,3);
   det_stand_vs_match->SetBinContent(6,0.722287);
   det_stand_vs_match->SetBinContent(7,0.1216339);
   det_stand_vs_match->SetBinContent(8,0.1560791);
   det_stand_vs_match->SetBinContent(11,0.1792515);
   det_stand_vs_match->SetBinContent(12,0.8207485);
   det_stand_vs_match->SetBinContent(16,0.1799894);
   det_stand_vs_match->SetBinContent(18,0.8200106);
   det_stand_vs_match->SetMinimum(0);
   det_stand_vs_match->SetMaximum(1);
   det_stand_vs_match->SetEntries(616218);
   det_stand_vs_match->SetContour(20);
   det_stand_vs_match->SetContourLevel(0,0);
   det_stand_vs_match->SetContourLevel(1,0.05);
   det_stand_vs_match->SetContourLevel(2,0.1);
   det_stand_vs_match->SetContourLevel(3,0.15);
   det_stand_vs_match->SetContourLevel(4,0.2);
   det_stand_vs_match->SetContourLevel(5,0.25);
   det_stand_vs_match->SetContourLevel(6,0.3);
   det_stand_vs_match->SetContourLevel(7,0.35);
   det_stand_vs_match->SetContourLevel(8,0.4);
   det_stand_vs_match->SetContourLevel(9,0.45);
   det_stand_vs_match->SetContourLevel(10,0.5);
   det_stand_vs_match->SetContourLevel(11,0.55);
   det_stand_vs_match->SetContourLevel(12,0.6);
   det_stand_vs_match->SetContourLevel(13,0.65);
   det_stand_vs_match->SetContourLevel(14,0.7);
   det_stand_vs_match->SetContourLevel(15,0.75);
   det_stand_vs_match->SetContourLevel(16,0.8);
   det_stand_vs_match->SetContourLevel(17,0.85);
   det_stand_vs_match->SetContourLevel(18,0.9);
   det_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_match->SetLineColor(ci);
   det_stand_vs_match->SetMarkerSize(2);
   det_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_match->GetXaxis()->SetLabelFont(42);
   det_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetXaxis()->SetTitleFont(42);
   det_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_stand_vs_match->GetYaxis()->SetLabelFont(42);
   det_stand_vs_match->GetYaxis()->SetTitleFont(42);
   det_stand_vs_match->GetZaxis()->SetLabelFont(42);
   det_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetZaxis()->SetTitleFont(42);
   det_stand_vs_match->Draw("colz text");
   det_stand_vs_match__analyzed_histos_boosted_Zprime->Modified();
   det_stand_vs_match__analyzed_histos_boosted_Zprime->cd();
   det_stand_vs_match__analyzed_histos_boosted_Zprime->SetSelected(det_stand_vs_match__analyzed_histos_boosted_Zprime);
}


==> figures/det_stand_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_match__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 14:45:54 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_match__analyzed_histos_delphes_SMtt_closure = new TCanvas("det_stand_vs_match__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetLeftMargin(0.15);
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_match = new TH2D("det_stand_vs_match","",3,0,3,3,0,3);
   det_stand_vs_match->SetBinContent(6,0.8839989);
   det_stand_vs_match->SetBinContent(7,0.007758283);
   det_stand_vs_match->SetBinContent(8,0.1082428);
   det_stand_vs_match->SetBinContent(11,0.208552);
   det_stand_vs_match->SetBinContent(12,0.791448);
   det_stand_vs_match->SetBinContent(16,0.1439493);
   det_stand_vs_match->SetBinContent(18,0.8560507);
   det_stand_vs_match->SetMinimum(0);
   det_stand_vs_match->SetMaximum(1);
   det_stand_vs_match->SetEntries(3217098);
   det_stand_vs_match->SetContour(20);
   det_stand_vs_match->SetContourLevel(0,0);
   det_stand_vs_match->SetContourLevel(1,0.05);
   det_stand_vs_match->SetContourLevel(2,0.1);
   det_stand_vs_match->SetContourLevel(3,0.15);
   det_stand_vs_match->SetContourLevel(4,0.2);
   det_stand_vs_match->SetContourLevel(5,0.25);
   det_stand_vs_match->SetContourLevel(6,0.3);
   det_stand_vs_match->SetContourLevel(7,0.35);
   det_stand_vs_match->SetContourLevel(8,0.4);
   det_stand_vs_match->SetContourLevel(9,0.45);
   det_stand_vs_match->SetContourLevel(10,0.5);
   det_stand_vs_match->SetContourLevel(11,0.55);
   det_stand_vs_match->SetContourLevel(12,0.6);
   det_stand_vs_match->SetContourLevel(13,0.65);
   det_stand_vs_match->SetContourLevel(14,0.7);
   det_stand_vs_match->SetContourLevel(15,0.75);
   det_stand_vs_match->SetContourLevel(16,0.8);
   det_stand_vs_match->SetContourLevel(17,0.85);
   det_stand_vs_match->SetContourLevel(18,0.9);
   det_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_match->SetLineColor(ci);
   det_stand_vs_match->SetMarkerSize(2);
   det_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_match->GetXaxis()->SetLabelFont(42);
   det_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetXaxis()->SetTitleFont(42);
   det_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_stand_vs_match->GetYaxis()->SetLabelFont(42);
   det_stand_vs_match->GetYaxis()->SetTitleFont(42);
   det_stand_vs_match->GetZaxis()->SetLabelFont(42);
   det_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetZaxis()->SetTitleFont(42);
   det_stand_vs_match->Draw("colz text");
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->Modified();
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->cd();
   det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetSelected(det_stand_vs_match__analyzed_histos_delphes_SMtt_closure);
}


==> figures/det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 14:48:10 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetLeftMargin(0.15);
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_match = new TH2D("det_stand_vs_match","",3,0,3,3,0,3);
   det_stand_vs_match->SetBinContent(6,0.7789014);
   det_stand_vs_match->SetBinContent(7,0.07715568);
   det_stand_vs_match->SetBinContent(8,0.1439429);
   det_stand_vs_match->SetBinContent(11,0.1597862);
   det_stand_vs_match->SetBinContent(12,0.8402138);
   det_stand_vs_match->SetBinContent(16,0.1850388);
   det_stand_vs_match->SetBinContent(18,0.8149612);
   det_stand_vs_match->SetMinimum(0);
   det_stand_vs_match->SetMaximum(1);
   det_stand_vs_match->SetEntries(7052575);
   det_stand_vs_match->SetContour(20);
   det_stand_vs_match->SetContourLevel(0,0);
   det_stand_vs_match->SetContourLevel(1,0.05);
   det_stand_vs_match->SetContourLevel(2,0.1);
   det_stand_vs_match->SetContourLevel(3,0.15);
   det_stand_vs_match->SetContourLevel(4,0.2);
   det_stand_vs_match->SetContourLevel(5,0.25);
   det_stand_vs_match->SetContourLevel(6,0.3);
   det_stand_vs_match->SetContourLevel(7,0.35);
   det_stand_vs_match->SetContourLevel(8,0.4);
   det_stand_vs_match->SetContourLevel(9,0.45);
   det_stand_vs_match->SetContourLevel(10,0.5);
   det_stand_vs_match->SetContourLevel(11,0.55);
   det_stand_vs_match->SetContourLevel(12,0.6);
   det_stand_vs_match->SetContourLevel(13,0.65);
   det_stand_vs_match->SetContourLevel(14,0.7);
   det_stand_vs_match->SetContourLevel(15,0.75);
   det_stand_vs_match->SetContourLevel(16,0.8);
   det_stand_vs_match->SetContourLevel(17,0.85);
   det_stand_vs_match->SetContourLevel(18,0.9);
   det_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_match->SetLineColor(ci);
   det_stand_vs_match->SetMarkerSize(2);
   det_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_match->GetXaxis()->SetLabelFont(42);
   det_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetXaxis()->SetTitleFont(42);
   det_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_stand_vs_match->GetYaxis()->SetLabelFont(42);
   det_stand_vs_match->GetYaxis()->SetTitleFont(42);
   det_stand_vs_match->GetZaxis()->SetLabelFont(42);
   det_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetZaxis()->SetTitleFont(42);
   det_stand_vs_match->Draw("colz text");
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 14:47:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetLeftMargin(0.15);
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_match = new TH2D("det_stand_vs_match","",3,0,3,3,0,3);
   det_stand_vs_match->SetBinContent(6,0.8044498);
   det_stand_vs_match->SetBinContent(7,0.09676575);
   det_stand_vs_match->SetBinContent(8,0.09878446);
   det_stand_vs_match->SetBinContent(11,0.1493943);
   det_stand_vs_match->SetBinContent(12,0.8506057);
   det_stand_vs_match->SetBinContent(16,0.2294093);
   det_stand_vs_match->SetBinContent(18,0.7705907);
   det_stand_vs_match->SetMinimum(0);
   det_stand_vs_match->SetMaximum(1);
   det_stand_vs_match->SetEntries(7574505);
   det_stand_vs_match->SetContour(20);
   det_stand_vs_match->SetContourLevel(0,0);
   det_stand_vs_match->SetContourLevel(1,0.05);
   det_stand_vs_match->SetContourLevel(2,0.1);
   det_stand_vs_match->SetContourLevel(3,0.15);
   det_stand_vs_match->SetContourLevel(4,0.2);
   det_stand_vs_match->SetContourLevel(5,0.25);
   det_stand_vs_match->SetContourLevel(6,0.3);
   det_stand_vs_match->SetContourLevel(7,0.35);
   det_stand_vs_match->SetContourLevel(8,0.4);
   det_stand_vs_match->SetContourLevel(9,0.45);
   det_stand_vs_match->SetContourLevel(10,0.5);
   det_stand_vs_match->SetContourLevel(11,0.55);
   det_stand_vs_match->SetContourLevel(12,0.6);
   det_stand_vs_match->SetContourLevel(13,0.65);
   det_stand_vs_match->SetContourLevel(14,0.7);
   det_stand_vs_match->SetContourLevel(15,0.75);
   det_stand_vs_match->SetContourLevel(16,0.8);
   det_stand_vs_match->SetContourLevel(17,0.85);
   det_stand_vs_match->SetContourLevel(18,0.9);
   det_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_match->SetLineColor(ci);
   det_stand_vs_match->SetMarkerSize(2);
   det_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_match->GetXaxis()->SetLabelFont(42);
   det_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetXaxis()->SetTitleFont(42);
   det_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   det_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   det_stand_vs_match->GetYaxis()->SetLabelFont(42);
   det_stand_vs_match->GetYaxis()->SetTitleFont(42);
   det_stand_vs_match->GetZaxis()->SetLabelFont(42);
   det_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_match->GetZaxis()->SetTitleFont(42);
   det_stand_vs_match->Draw("colz text");
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/det_stand_vs_ml__analyzed_histos_boosted_Y0_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_ml__analyzed_histos_boosted_Y0_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_ml__analyzed_histos_boosted_Y0/
//=========  (Wed Jul 24 14:46:48 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_ml__analyzed_histos_boosted_Y0 = new TCanvas("det_stand_vs_ml__analyzed_histos_boosted_Y0", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_ml__analyzed_histos_boosted_Y0->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_ml__analyzed_histos_boosted_Y0->SetFillColor(0);
   det_stand_vs_ml__analyzed_histos_boosted_Y0->SetBorderMode(0);
   det_stand_vs_ml__analyzed_histos_boosted_Y0->SetBorderSize(2);
   det_stand_vs_ml__analyzed_histos_boosted_Y0->SetLeftMargin(0.15);
   det_stand_vs_ml__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   det_stand_vs_ml__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_ml = new TH2D("det_stand_vs_ml","",3,0,3,3,0,3);
   det_stand_vs_ml->SetBinContent(6,0.7978684);
   det_stand_vs_ml->SetBinContent(7,0.07647889);
   det_stand_vs_ml->SetBinContent(8,0.1256527);
   det_stand_vs_ml->SetBinContent(11,0.1866527);
   det_stand_vs_ml->SetBinContent(12,0.8133473);
   det_stand_vs_ml->SetBinContent(16,0.1496659);
   det_stand_vs_ml->SetBinContent(18,0.8503341);
   det_stand_vs_ml->SetMinimum(0);
   det_stand_vs_ml->SetMaximum(1);
   det_stand_vs_ml->SetEntries(3578104);
   det_stand_vs_ml->SetContour(20);
   det_stand_vs_ml->SetContourLevel(0,0);
   det_stand_vs_ml->SetContourLevel(1,0.05);
   det_stand_vs_ml->SetContourLevel(2,0.1);
   det_stand_vs_ml->SetContourLevel(3,0.15);
   det_stand_vs_ml->SetContourLevel(4,0.2);
   det_stand_vs_ml->SetContourLevel(5,0.25);
   det_stand_vs_ml->SetContourLevel(6,0.3);
   det_stand_vs_ml->SetContourLevel(7,0.35);
   det_stand_vs_ml->SetContourLevel(8,0.4);
   det_stand_vs_ml->SetContourLevel(9,0.45);
   det_stand_vs_ml->SetContourLevel(10,0.5);
   det_stand_vs_ml->SetContourLevel(11,0.55);
   det_stand_vs_ml->SetContourLevel(12,0.6);
   det_stand_vs_ml->SetContourLevel(13,0.65);
   det_stand_vs_ml->SetContourLevel(14,0.7);
   det_stand_vs_ml->SetContourLevel(15,0.75);
   det_stand_vs_ml->SetContourLevel(16,0.8);
   det_stand_vs_ml->SetContourLevel(17,0.85);
   det_stand_vs_ml->SetContourLevel(18,0.9);
   det_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_ml->SetLineColor(ci);
   det_stand_vs_ml->SetMarkerSize(2);
   det_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   det_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   det_stand_vs_ml->Draw("colz text");
   det_stand_vs_ml__analyzed_histos_boosted_Y0->Modified();
   det_stand_vs_ml__analyzed_histos_boosted_Y0->cd();
   det_stand_vs_ml__analyzed_histos_boosted_Y0->SetSelected(det_stand_vs_ml__analyzed_histos_boosted_Y0);
}


==> figures/det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G/
//=========  (Wed Jul 24 14:46:09 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G = new TCanvas("det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetFillColor(0);
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetBorderMode(0);
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetBorderSize(2);
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetLeftMargin(0.15);
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_ml = new TH2D("det_stand_vs_ml","",3,0,3,3,0,3);
   det_stand_vs_ml->SetBinContent(6,0.7970788);
   det_stand_vs_ml->SetBinContent(7,0.07078957);
   det_stand_vs_ml->SetBinContent(8,0.1321316);
   det_stand_vs_ml->SetBinContent(11,0.189919);
   det_stand_vs_ml->SetBinContent(12,0.810081);
   det_stand_vs_ml->SetBinContent(16,0.148453);
   det_stand_vs_ml->SetBinContent(18,0.851547);
   det_stand_vs_ml->SetMinimum(0);
   det_stand_vs_ml->SetMaximum(1);
   det_stand_vs_ml->SetEntries(1152256);
   det_stand_vs_ml->SetContour(20);
   det_stand_vs_ml->SetContourLevel(0,0);
   det_stand_vs_ml->SetContourLevel(1,0.05);
   det_stand_vs_ml->SetContourLevel(2,0.1);
   det_stand_vs_ml->SetContourLevel(3,0.15);
   det_stand_vs_ml->SetContourLevel(4,0.2);
   det_stand_vs_ml->SetContourLevel(5,0.25);
   det_stand_vs_ml->SetContourLevel(6,0.3);
   det_stand_vs_ml->SetContourLevel(7,0.35);
   det_stand_vs_ml->SetContourLevel(8,0.4);
   det_stand_vs_ml->SetContourLevel(9,0.45);
   det_stand_vs_ml->SetContourLevel(10,0.5);
   det_stand_vs_ml->SetContourLevel(11,0.55);
   det_stand_vs_ml->SetContourLevel(12,0.6);
   det_stand_vs_ml->SetContourLevel(13,0.65);
   det_stand_vs_ml->SetContourLevel(14,0.7);
   det_stand_vs_ml->SetContourLevel(15,0.75);
   det_stand_vs_ml->SetContourLevel(16,0.8);
   det_stand_vs_ml->SetContourLevel(17,0.85);
   det_stand_vs_ml->SetContourLevel(18,0.9);
   det_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_ml->SetLineColor(ci);
   det_stand_vs_ml->SetMarkerSize(2);
   det_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   det_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   det_stand_vs_ml->Draw("colz text");
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->Modified();
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->cd();
   det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetSelected(det_stand_vs_ml__analyzed_histos_boosted_Y0_w100G);
}


==> figures/det_stand_vs_ml__analyzed_histos_boosted_Zprime_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_ml__analyzed_histos_boosted_Zprime_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_ml__analyzed_histos_boosted_Zprime/
//=========  (Wed Jul 24 14:45:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_ml__analyzed_histos_boosted_Zprime = new TCanvas("det_stand_vs_ml__analyzed_histos_boosted_Zprime", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->SetFillColor(0);
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->SetBorderMode(0);
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->SetBorderSize(2);
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->SetLeftMargin(0.15);
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_ml = new TH2D("det_stand_vs_ml","",3,0,3,3,0,3);
   det_stand_vs_ml->SetBinContent(6,0.7200112);
   det_stand_vs_ml->SetBinContent(7,0.1129468);
   det_stand_vs_ml->SetBinContent(8,0.1670421);
   det_stand_vs_ml->SetBinContent(11,0.1842851);
   det_stand_vs_ml->SetBinContent(12,0.8157149);
   det_stand_vs_ml->SetBinContent(16,0.1041935);
   det_stand_vs_ml->SetBinContent(18,0.8958065);
   det_stand_vs_ml->SetMinimum(0);
   det_stand_vs_ml->SetMaximum(1);
   det_stand_vs_ml->SetEntries(615832);
   det_stand_vs_ml->SetContour(20);
   det_stand_vs_ml->SetContourLevel(0,0);
   det_stand_vs_ml->SetContourLevel(1,0.05);
   det_stand_vs_ml->SetContourLevel(2,0.1);
   det_stand_vs_ml->SetContourLevel(3,0.15);
   det_stand_vs_ml->SetContourLevel(4,0.2);
   det_stand_vs_ml->SetContourLevel(5,0.25);
   det_stand_vs_ml->SetContourLevel(6,0.3);
   det_stand_vs_ml->SetContourLevel(7,0.35);
   det_stand_vs_ml->SetContourLevel(8,0.4);
   det_stand_vs_ml->SetContourLevel(9,0.45);
   det_stand_vs_ml->SetContourLevel(10,0.5);
   det_stand_vs_ml->SetContourLevel(11,0.55);
   det_stand_vs_ml->SetContourLevel(12,0.6);
   det_stand_vs_ml->SetContourLevel(13,0.65);
   det_stand_vs_ml->SetContourLevel(14,0.7);
   det_stand_vs_ml->SetContourLevel(15,0.75);
   det_stand_vs_ml->SetContourLevel(16,0.8);
   det_stand_vs_ml->SetContourLevel(17,0.85);
   det_stand_vs_ml->SetContourLevel(18,0.9);
   det_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_ml->SetLineColor(ci);
   det_stand_vs_ml->SetMarkerSize(2);
   det_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   det_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   det_stand_vs_ml->Draw("colz text");
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->Modified();
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->cd();
   det_stand_vs_ml__analyzed_histos_boosted_Zprime->SetSelected(det_stand_vs_ml__analyzed_histos_boosted_Zprime);
}


==> figures/det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 14:45:54 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure = new TCanvas("det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetLeftMargin(0.15);
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_ml = new TH2D("det_stand_vs_ml","",3,0,3,3,0,3);
   det_stand_vs_ml->SetBinContent(6,0.8581947);
   det_stand_vs_ml->SetBinContent(7,0.01099464);
   det_stand_vs_ml->SetBinContent(8,0.1308107);
   det_stand_vs_ml->SetBinContent(11,0.2104721);
   det_stand_vs_ml->SetBinContent(12,0.7895279);
   det_stand_vs_ml->SetBinContent(16,0.1128607);
   det_stand_vs_ml->SetBinContent(18,0.8871393);
   det_stand_vs_ml->SetMinimum(0);
   det_stand_vs_ml->SetMaximum(1);
   det_stand_vs_ml->SetEntries(3216025);
   det_stand_vs_ml->SetContour(20);
   det_stand_vs_ml->SetContourLevel(0,0);
   det_stand_vs_ml->SetContourLevel(1,0.05);
   det_stand_vs_ml->SetContourLevel(2,0.1);
   det_stand_vs_ml->SetContourLevel(3,0.15);
   det_stand_vs_ml->SetContourLevel(4,0.2);
   det_stand_vs_ml->SetContourLevel(5,0.25);
   det_stand_vs_ml->SetContourLevel(6,0.3);
   det_stand_vs_ml->SetContourLevel(7,0.35);
   det_stand_vs_ml->SetContourLevel(8,0.4);
   det_stand_vs_ml->SetContourLevel(9,0.45);
   det_stand_vs_ml->SetContourLevel(10,0.5);
   det_stand_vs_ml->SetContourLevel(11,0.55);
   det_stand_vs_ml->SetContourLevel(12,0.6);
   det_stand_vs_ml->SetContourLevel(13,0.65);
   det_stand_vs_ml->SetContourLevel(14,0.7);
   det_stand_vs_ml->SetContourLevel(15,0.75);
   det_stand_vs_ml->SetContourLevel(16,0.8);
   det_stand_vs_ml->SetContourLevel(17,0.85);
   det_stand_vs_ml->SetContourLevel(18,0.9);
   det_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_ml->SetLineColor(ci);
   det_stand_vs_ml->SetMarkerSize(2);
   det_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   det_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   det_stand_vs_ml->Draw("colz text");
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->Modified();
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->cd();
   det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetSelected(det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure);
}


==> figures/det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 14:48:10 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetLeftMargin(0.15);
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_ml = new TH2D("det_stand_vs_ml","",3,0,3,3,0,3);
   det_stand_vs_ml->SetBinContent(6,0.7641847);
   det_stand_vs_ml->SetBinContent(7,0.07958535);
   det_stand_vs_ml->SetBinContent(8,0.1562299);
   det_stand_vs_ml->SetBinContent(11,0.1460716);
   det_stand_vs_ml->SetBinContent(12,0.8539284);
   det_stand_vs_ml->SetBinContent(16,0.09861216);
   det_stand_vs_ml->SetBinContent(18,0.9013878);
   det_stand_vs_ml->SetMinimum(0);
   det_stand_vs_ml->SetMaximum(1);
   det_stand_vs_ml->SetEntries(7051387);
   det_stand_vs_ml->SetContour(20);
   det_stand_vs_ml->SetContourLevel(0,0);
   det_stand_vs_ml->SetContourLevel(1,0.05);
   det_stand_vs_ml->SetContourLevel(2,0.1);
   det_stand_vs_ml->SetContourLevel(3,0.15);
   det_stand_vs_ml->SetContourLevel(4,0.2);
   det_stand_vs_ml->SetContourLevel(5,0.25);
   det_stand_vs_ml->SetContourLevel(6,0.3);
   det_stand_vs_ml->SetContourLevel(7,0.35);
   det_stand_vs_ml->SetContourLevel(8,0.4);
   det_stand_vs_ml->SetContourLevel(9,0.45);
   det_stand_vs_ml->SetContourLevel(10,0.5);
   det_stand_vs_ml->SetContourLevel(11,0.55);
   det_stand_vs_ml->SetContourLevel(12,0.6);
   det_stand_vs_ml->SetContourLevel(13,0.65);
   det_stand_vs_ml->SetContourLevel(14,0.7);
   det_stand_vs_ml->SetContourLevel(15,0.75);
   det_stand_vs_ml->SetContourLevel(16,0.8);
   det_stand_vs_ml->SetContourLevel(17,0.85);
   det_stand_vs_ml->SetContourLevel(18,0.9);
   det_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_ml->SetLineColor(ci);
   det_stand_vs_ml->SetMarkerSize(2);
   det_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   det_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   det_stand_vs_ml->Draw("colz text");
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm()
{
//=========Macro generated from canvas: det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 14:47:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-0.6,-0.375,3.4,3.375);
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetLeftMargin(0.15);
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   TH2D *det_stand_vs_ml = new TH2D("det_stand_vs_ml","",3,0,3,3,0,3);
   det_stand_vs_ml->SetBinContent(6,0.7949197);
   det_stand_vs_ml->SetBinContent(7,0.1004271);
   det_stand_vs_ml->SetBinContent(8,0.1046532);
   det_stand_vs_ml->SetBinContent(11,0.1171837);
   det_stand_vs_ml->SetBinContent(12,0.8828163);
   det_stand_vs_ml->SetBinContent(16,0.09786002);
   det_stand_vs_ml->SetBinContent(18,0.90214);
   det_stand_vs_ml->SetMinimum(0);
   det_stand_vs_ml->SetMaximum(1);
   det_stand_vs_ml->SetEntries(7571757);
   det_stand_vs_ml->SetContour(20);
   det_stand_vs_ml->SetContourLevel(0,0);
   det_stand_vs_ml->SetContourLevel(1,0.05);
   det_stand_vs_ml->SetContourLevel(2,0.1);
   det_stand_vs_ml->SetContourLevel(3,0.15);
   det_stand_vs_ml->SetContourLevel(4,0.2);
   det_stand_vs_ml->SetContourLevel(5,0.25);
   det_stand_vs_ml->SetContourLevel(6,0.3);
   det_stand_vs_ml->SetContourLevel(7,0.35);
   det_stand_vs_ml->SetContourLevel(8,0.4);
   det_stand_vs_ml->SetContourLevel(9,0.45);
   det_stand_vs_ml->SetContourLevel(10,0.5);
   det_stand_vs_ml->SetContourLevel(11,0.55);
   det_stand_vs_ml->SetContourLevel(12,0.6);
   det_stand_vs_ml->SetContourLevel(13,0.65);
   det_stand_vs_ml->SetContourLevel(14,0.7);
   det_stand_vs_ml->SetContourLevel(15,0.75);
   det_stand_vs_ml->SetContourLevel(16,0.8);
   det_stand_vs_ml->SetContourLevel(17,0.85);
   det_stand_vs_ml->SetContourLevel(18,0.9);
   det_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,det_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   det_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   det_stand_vs_ml->SetLineColor(ci);
   det_stand_vs_ml->SetMarkerSize(2);
   det_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   det_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   det_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   det_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   det_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   det_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   det_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   det_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   det_stand_vs_ml->Draw("colz text");
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/ljets_mass_det_build_analyzed_histos_delphes_SMtt_closure.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ljets_mass_det_build_analyzed_histos_delphes_SMtt_closure()
{
//=========Macro generated from canvas: can1/can1
//=========  (Fri Jun 14 14:20:52 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,30,1600,800);
   gStyle->SetOptStat(0);
   can1->Range(-37.5,0.8423271,337.5,6.036334);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetLogy();
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis1[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a__1 = new TH1D("h3a__1","",100, xAxis1);
   h3a__1->SetBinContent(0,729);
   h3a__1->SetBinContent(1,9882);
   h3a__1->SetBinContent(2,59953);
   h3a__1->SetBinContent(3,142289);
   h3a__1->SetBinContent(4,173534);
   h3a__1->SetBinContent(5,163204);
   h3a__1->SetBinContent(6,158825);
   h3a__1->SetBinContent(7,160488);
   h3a__1->SetBinContent(8,160937);
   h3a__1->SetBinContent(9,156304);
   h3a__1->SetBinContent(10,151752);
   h3a__1->SetBinContent(11,146012);
   h3a__1->SetBinContent(12,139229);
   h3a__1->SetBinContent(13,131867);
   h3a__1->SetBinContent(14,124750);
   h3a__1->SetBinContent(15,115432);
   h3a__1->SetBinContent(16,105360);
   h3a__1->SetBinContent(17,94512);
   h3a__1->SetBinContent(18,84682);
   h3a__1->SetBinContent(19,76534);
   h3a__1->SetBinContent(20,68982);
   h3a__1->SetBinContent(21,65224);
   h3a__1->SetBinContent(22,60925);
   h3a__1->SetBinContent(23,59011);
   h3a__1->SetBinContent(24,57983);
   h3a__1->SetBinContent(25,58195);
   h3a__1->SetBinContent(26,56766);
   h3a__1->SetBinContent(27,52086);
   h3a__1->SetBinContent(28,45759);
   h3a__1->SetBinContent(29,37639);
   h3a__1->SetBinContent(30,31072);
   h3a__1->SetBinContent(31,25596);
   h3a__1->SetBinContent(32,21557);
   h3a__1->SetBinContent(33,18728);
   h3a__1->SetBinContent(34,16936);
   h3a__1->SetBinContent(35,14917);
   h3a__1->SetBinContent(36,13376);
   h3a__1->SetBinContent(37,11845);
   h3a__1->SetBinContent(38,10667);
   h3a__1->SetBinContent(39,9661);
   h3a__1->SetBinContent(40,9078);
   h3a__1->SetBinContent(41,8310);
   h3a__1->SetBinContent(42,7442);
   h3a__1->SetBinContent(43,7094);
   h3a__1->SetBinContent(44,6616);
   h3a__1->SetBinContent(45,6199);
   h3a__1->SetBinContent(46,5522);
   h3a__1->SetBinContent(47,5505);
   h3a__1->SetBinContent(48,5360);
   h3a__1->SetBinContent(49,5209);
   h3a__1->SetBinContent(50,5191);
   h3a__1->SetBinContent(51,5117);
   h3a__1->SetBinContent(52,4963);
   h3a__1->SetBinContent(53,4820);
   h3a__1->SetBinContent(54,4645);
   h3a__1->SetBinContent(55,4315);
   h3a__1->SetBinContent(56,4011);
   h3a__1->SetBinContent(57,3473);
   h3a__1->SetBinContent(58,3054);
   h3a__1->SetBinContent(59,2527);
   h3a__1->SetBinContent(60,2088);
   h3a__1->SetBinContent(61,1655);
   h3a__1->SetBinContent(62,1338);
   h3a__1->SetBinContent(63,1085);
   h3a__1->SetBinContent(64,910);
   h3a__1->SetBinContent(65,782);
   h3a__1->SetBinContent(66,622);
   h3a__1->SetBinContent(67,540);
   h3a__1->SetBinContent(68,512);
   h3a__1->SetBinContent(69,412);
   h3a__1->SetBinContent(70,365);
   h3a__1->SetBinContent(71,326);
   h3a__1->SetBinContent(72,298);
   h3a__1->SetBinContent(73,296);
   h3a__1->SetBinContent(74,272);
   h3a__1->SetBinContent(75,250);
   h3a__1->SetBinContent(76,235);
   h3a__1->SetBinContent(77,226);
   h3a__1->SetBinContent(78,192);
   h3a__1->SetBinContent(79,175);
   h3a__1->SetBinContent(80,161);
   h3a__1->SetBinContent(81,172);
   h3a__1->SetBinContent(82,146);
   h3a__1->SetBinContent(83,134);
   h3a__1->SetBinContent(84,98);
   h3a__1->SetBinContent(85,104);
   h3a__1->SetBinContent(86,104);
   h3a__1->SetBinContent(87,92);
   h3a__1->SetBinContent(88,88);
   h3a__1->SetBinContent(89,86);
   h3a__1->SetBinContent(90,88);
   h3a__1->SetBinContent(91,63);
   h3a__1->SetBinContent(92,83);
   h3a__1->SetBinContent(93,87);
   h3a__1->SetBinContent(94,61);
   h3a__1->SetBinContent(95,55);
   h3a__1->SetBinContent(96,54);
   h3a__1->SetBinContent(97,65);
   h3a__1->SetBinContent(98,59);
   h3a__1->SetBinContent(99,46);
   h3a__1->SetBinContent(100,63);
   h3a__1->SetBinContent(101,950);
   h3a__1->SetEntries(3217089);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a__1->SetFillColor(ci);
   h3a__1->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a__1->SetLineColor(ci);
   h3a__1->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a__1->GetXaxis()->SetLabelFont(42);
   h3a__1->GetXaxis()->SetTitleOffset(1);
   h3a__1->GetXaxis()->SetTitleFont(42);
   h3a__1->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a__1->GetYaxis()->SetLabelFont(42);
   h3a__1->GetYaxis()->SetTitleFont(42);
   h3a__1->GetZaxis()->SetLabelFont(42);
   h3a__1->GetZaxis()->SetTitleOffset(1);
   h3a__1->GetZaxis()->SetTitleFont(42);
   h3a__1->Draw("hist ");
   Double_t xAxis2[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3b__2 = new TH1D("h3b__2","",100, xAxis2);
   h3b__2->SetBinContent(0,729);
   h3b__2->SetBinContent(1,9882);
   h3b__2->SetBinContent(2,59953);
   h3b__2->SetBinContent(3,142289);
   h3b__2->SetBinContent(4,173534);
   h3b__2->SetBinContent(5,163204);
   h3b__2->SetBinContent(6,158825);
   h3b__2->SetBinContent(7,160488);
   h3b__2->SetBinContent(8,160937);
   h3b__2->SetBinContent(9,156304);
   h3b__2->SetBinContent(10,151752);
   h3b__2->SetBinContent(11,146012);
   h3b__2->SetBinContent(12,139229);
   h3b__2->SetBinContent(13,131867);
   h3b__2->SetBinContent(14,124750);
   h3b__2->SetBinContent(15,115432);
   h3b__2->SetBinContent(16,105360);
   h3b__2->SetBinContent(17,94512);
   h3b__2->SetBinContent(18,84682);
   h3b__2->SetBinContent(19,76534);
   h3b__2->SetBinContent(20,68982);
   h3b__2->SetBinContent(21,65224);
   h3b__2->SetBinContent(22,60925);
   h3b__2->SetBinContent(23,59011);
   h3b__2->SetBinContent(24,57983);
   h3b__2->SetBinContent(25,58195);
   h3b__2->SetBinContent(26,56766);
   h3b__2->SetBinContent(27,52086);
   h3b__2->SetBinContent(28,45759);
   h3b__2->SetBinContent(29,37639);
   h3b__2->SetBinContent(30,31072);
   h3b__2->SetBinContent(31,25596);
   h3b__2->SetBinContent(32,21557);
   h3b__2->SetBinContent(33,18728);
   h3b__2->SetBinContent(34,16936);
   h3b__2->SetBinContent(35,14917);
   h3b__2->SetBinContent(36,13376);
   h3b__2->SetBinContent(37,11845);
   h3b__2->SetBinContent(38,10667);
   h3b__2->SetBinContent(39,9661);
   h3b__2->SetBinContent(40,9078);
   h3b__2->SetBinContent(41,8310);
   h3b__2->SetBinContent(42,7442);
   h3b__2->SetBinContent(43,7094);
   h3b__2->SetBinContent(44,6616);
   h3b__2->SetBinContent(45,6199);
   h3b__2->SetBinContent(46,5522);
   h3b__2->SetBinContent(47,5505);
   h3b__2->SetBinContent(48,5360);
   h3b__2->SetBinContent(49,5209);
   h3b__2->SetBinContent(50,5191);
   h3b__2->SetBinContent(51,5117);
   h3b__2->SetBinContent(52,4963);
   h3b__2->SetBinContent(53,4820);
   h3b__2->SetBinContent(54,4645);
   h3b__2->SetBinContent(55,4315);
   h3b__2->SetBinContent(56,4011);
   h3b__2->SetBinContent(57,3473);
   h3b__2->SetBinContent(58,3054);
   h3b__2->SetBinContent(59,2527);
   h3b__2->SetBinContent(60,2088);
   h3b__2->SetBinContent(61,1655);
   h3b__2->SetBinContent(62,1338);
   h3b__2->SetBinContent(63,1085);
   h3b__2->SetBinContent(64,910);
   h3b__2->SetBinContent(65,782);
   h3b__2->SetBinContent(66,622);
   h3b__2->SetBinContent(67,540);
   h3b__2->SetBinContent(68,512);
   h3b__2->SetBinContent(69,412);
   h3b__2->SetBinContent(70,365);
   h3b__2->SetBinContent(71,326);
   h3b__2->SetBinContent(72,298);
   h3b__2->SetBinContent(73,296);
   h3b__2->SetBinContent(74,272);
   h3b__2->SetBinContent(75,250);
   h3b__2->SetBinContent(76,235);
   h3b__2->SetBinContent(77,226);
   h3b__2->SetBinContent(78,192);
   h3b__2->SetBinContent(79,175);
   h3b__2->SetBinContent(80,161);
   h3b__2->SetBinContent(81,172);
   h3b__2->SetBinContent(82,146);
   h3b__2->SetBinContent(83,134);
   h3b__2->SetBinContent(84,98);
   h3b__2->SetBinContent(85,104);
   h3b__2->SetBinContent(86,104);
   h3b__2->SetBinContent(87,92);
   h3b__2->SetBinContent(88,88);
   h3b__2->SetBinContent(89,86);
   h3b__2->SetBinContent(90,88);
   h3b__2->SetBinContent(91,63);
   h3b__2->SetBinContent(92,83);
   h3b__2->SetBinContent(93,87);
   h3b__2->SetBinContent(94,61);
   h3b__2->SetBinContent(95,55);
   h3b__2->SetBinContent(96,54);
   h3b__2->SetBinContent(97,65);
   h3b__2->SetBinContent(98,59);
   h3b__2->SetBinContent(99,46);
   h3b__2->SetBinContent(100,63);
   h3b__2->SetBinContent(101,950);
   h3b__2->SetEntries(3217089);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   h3b__2->SetFillColor(ci);
   h3b__2->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   h3b__2->SetLineColor(ci);
   h3b__2->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3b__2->GetXaxis()->SetLabelFont(42);
   h3b__2->GetXaxis()->SetTitleOffset(1);
   h3b__2->GetXaxis()->SetTitleFont(42);
   h3b__2->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3b__2->GetYaxis()->SetLabelFont(42);
   h3b__2->GetYaxis()->SetTitleFont(42);
   h3b__2->GetZaxis()->SetLabelFont(42);
   h3b__2->GetZaxis()->SetTitleOffset(1);
   h3b__2->GetZaxis()->SetTitleFont(42);
   h3b__2->Draw("hist SAME");
   Double_t xAxis3[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3c__3 = new TH1D("h3c__3","",100, xAxis3);
   h3c__3->SetBinContent(0,729);
   h3c__3->SetBinContent(1,9882);
   h3c__3->SetBinContent(2,59953);
   h3c__3->SetBinContent(3,142289);
   h3c__3->SetBinContent(4,173534);
   h3c__3->SetBinContent(5,163204);
   h3c__3->SetBinContent(6,158825);
   h3c__3->SetBinContent(7,160488);
   h3c__3->SetBinContent(8,160937);
   h3c__3->SetBinContent(9,156304);
   h3c__3->SetBinContent(10,151752);
   h3c__3->SetBinContent(11,146012);
   h3c__3->SetBinContent(12,139229);
   h3c__3->SetBinContent(13,131867);
   h3c__3->SetBinContent(14,124750);
   h3c__3->SetBinContent(15,115432);
   h3c__3->SetBinContent(16,105360);
   h3c__3->SetBinContent(17,94512);
   h3c__3->SetBinContent(18,84682);
   h3c__3->SetBinContent(19,76534);
   h3c__3->SetBinContent(20,68982);
   h3c__3->SetBinContent(21,65224);
   h3c__3->SetBinContent(22,60925);
   h3c__3->SetBinContent(23,59011);
   h3c__3->SetBinContent(24,57983);
   h3c__3->SetBinContent(25,58195);
   h3c__3->SetBinContent(26,56766);
   h3c__3->SetBinContent(27,52086);
   h3c__3->SetBinContent(28,45759);
   h3c__3->SetBinContent(29,37639);
   h3c__3->SetBinContent(30,31072);
   h3c__3->SetBinContent(31,25596);
   h3c__3->SetBinContent(32,21557);
   h3c__3->SetBinContent(33,18728);
   h3c__3->SetBinContent(34,16936);
   h3c__3->SetBinContent(35,14917);
   h3c__3->SetBinContent(36,13376);
   h3c__3->SetBinContent(37,11845);
   h3c__3->SetBinContent(38,10667);
   h3c__3->SetBinContent(39,9661);
   h3c__3->SetBinContent(40,9078);
   h3c__3->SetBinContent(41,8310);
   h3c__3->SetBinContent(42,7442);
   h3c__3->SetBinContent(43,7094);
   h3c__3->SetBinContent(44,6616);
   h3c__3->SetBinContent(45,6199);
   h3c__3->SetBinContent(46,5522);
   h3c__3->SetBinContent(47,5505);
   h3c__3->SetBinContent(48,5360);
   h3c__3->SetBinContent(49,5209);
   h3c__3->SetBinContent(50,5191);
   h3c__3->SetBinContent(51,5117);
   h3c__3->SetBinContent(52,4963);
   h3c__3->SetBinContent(53,4820);
   h3c__3->SetBinContent(54,4645);
   h3c__3->SetBinContent(55,4315);
   h3c__3->SetBinContent(56,4011);
   h3c__3->SetBinContent(57,3473);
   h3c__3->SetBinContent(58,3054);
   h3c__3->SetBinContent(59,2527);
   h3c__3->SetBinContent(60,2088);
   h3c__3->SetBinContent(61,1655);
   h3c__3->SetBinContent(62,1338);
   h3c__3->SetBinContent(63,1085);
   h3c__3->SetBinContent(64,910);
   h3c__3->SetBinContent(65,782);
   h3c__3->SetBinContent(66,622);
   h3c__3->SetBinContent(67,540);
   h3c__3->SetBinContent(68,512);
   h3c__3->SetBinContent(69,412);
   h3c__3->SetBinContent(70,365);
   h3c__3->SetBinContent(71,326);
   h3c__3->SetBinContent(72,298);
   h3c__3->SetBinContent(73,296);
   h3c__3->SetBinContent(74,272);
   h3c__3->SetBinContent(75,250);
   h3c__3->SetBinContent(76,235);
   h3c__3->SetBinContent(77,226);
   h3c__3->SetBinContent(78,192);
   h3c__3->SetBinContent(79,175);
   h3c__3->SetBinContent(80,161);
   h3c__3->SetBinContent(81,172);
   h3c__3->SetBinContent(82,146);
   h3c__3->SetBinContent(83,134);
   h3c__3->SetBinContent(84,98);
   h3c__3->SetBinContent(85,104);
   h3c__3->SetBinContent(86,104);
   h3c__3->SetBinContent(87,92);
   h3c__3->SetBinContent(88,88);
   h3c__3->SetBinContent(89,86);
   h3c__3->SetBinContent(90,88);
   h3c__3->SetBinContent(91,63);
   h3c__3->SetBinContent(92,83);
   h3c__3->SetBinContent(93,87);
   h3c__3->SetBinContent(94,61);
   h3c__3->SetBinContent(95,55);
   h3c__3->SetBinContent(96,54);
   h3c__3->SetBinContent(97,65);
   h3c__3->SetBinContent(98,59);
   h3c__3->SetBinContent(99,46);
   h3c__3->SetBinContent(100,63);
   h3c__3->SetBinContent(101,950);
   h3c__3->SetEntries(3217089);

   ci = 1180;
   
   h3c__3->SetFillColor(ci);
   h3c__3->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   h3c__3->SetLineColor(ci);
   h3c__3->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3c__3->GetXaxis()->SetLabelFont(42);
   h3c__3->GetXaxis()->SetTitleOffset(1);
   h3c__3->GetXaxis()->SetTitleFont(42);
   h3c__3->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3c__3->GetYaxis()->SetLabelFont(42);
   h3c__3->GetYaxis()->SetTitleFont(42);
   h3c__3->GetZaxis()->SetLabelFont(42);
   h3c__3->GetZaxis()->SetTitleOffset(1);
   h3c__3->GetZaxis()->SetTitleFont(42);
   h3c__3->Draw("hist SAME");
   Double_t xAxis4[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw1__4 = new TH1D("hw1__4","",100, xAxis4);
   hw1__4->SetBinContent(1,9882);
   hw1__4->SetBinContent(2,59953);
   hw1__4->SetBinContent(3,142289);
   hw1__4->SetBinContent(4,173534);
   hw1__4->SetBinContent(5,163204);
   hw1__4->SetBinContent(6,158825);
   hw1__4->SetBinContent(7,160488);
   hw1__4->SetBinContent(8,160937);
   hw1__4->SetBinContent(9,156304);
   hw1__4->SetBinContent(10,151752);
   hw1__4->SetBinContent(11,146012);
   hw1__4->SetBinContent(12,139229);
   hw1__4->SetBinContent(13,131867);
   hw1__4->SetBinContent(14,124750);
   hw1__4->SetBinContent(15,115432);
   hw1__4->SetBinContent(16,105360);
   hw1__4->SetBinContent(17,94512);
   hw1__4->SetBinContent(18,84682);
   hw1__4->SetBinContent(19,76534);
   hw1__4->SetBinContent(20,68982);
   hw1__4->SetBinContent(21,65051);
   hw1__4->SetBinContent(22,60000);
   hw1__4->SetBinContent(23,56931);
   hw1__4->SetBinContent(24,51730);
   hw1__4->SetBinContent(25,45047);
   hw1__4->SetBinContent(26,40069);
   hw1__4->SetBinContent(27,34984);
   hw1__4->SetBinContent(28,33209);
   hw1__4->SetBinContent(29,32357);
   hw1__4->SetBinContent(30,29097);
   hw1__4->SetBinContent(31,24838);
   hw1__4->SetBinContent(32,21506);
   hw1__4->SetBinContent(33,18722);
   hw1__4->SetBinContent(34,16936);
   hw1__4->SetBinContent(35,14917);
   hw1__4->SetBinContent(36,13376);
   hw1__4->SetBinContent(37,11845);
   hw1__4->SetBinContent(38,10667);
   hw1__4->SetBinContent(39,9661);
   hw1__4->SetBinContent(40,9078);
   hw1__4->SetBinContent(41,8310);
   hw1__4->SetBinContent(42,7442);
   hw1__4->SetBinContent(43,7094);
   hw1__4->SetBinContent(44,6616);
   hw1__4->SetBinContent(45,6199);
   hw1__4->SetBinContent(46,4729);
   hw1__4->SetBinContent(47,4567);
   hw1__4->SetBinContent(48,4058);
   hw1__4->SetBinContent(49,3628);
   hw1__4->SetBinContent(50,3409);
   hw1__4->SetBinContent(51,2934);
   hw1__4->SetBinContent(52,2631);
   hw1__4->SetBinContent(53,2320);
   hw1__4->SetBinContent(54,2061);
   hw1__4->SetBinContent(55,1770);
   hw1__4->SetBinContent(56,1650);
   hw1__4->SetBinContent(57,1461);
   hw1__4->SetBinContent(58,1310);
   hw1__4->SetBinContent(59,1266);
   hw1__4->SetBinContent(60,1230);
   hw1__4->SetBinContent(61,1065);
   hw1__4->SetBinContent(62,962);
   hw1__4->SetBinContent(63,850);
   hw1__4->SetBinContent(64,777);
   hw1__4->SetBinContent(65,693);
   hw1__4->SetBinContent(66,573);
   hw1__4->SetBinContent(67,529);
   hw1__4->SetBinContent(68,512);
   hw1__4->SetBinContent(69,412);
   hw1__4->SetBinContent(70,365);
   hw1__4->SetBinContent(71,326);
   hw1__4->SetBinContent(72,298);
   hw1__4->SetBinContent(73,296);
   hw1__4->SetBinContent(74,272);
   hw1__4->SetBinContent(75,250);
   hw1__4->SetBinContent(76,235);
   hw1__4->SetBinContent(77,226);
   hw1__4->SetBinContent(78,192);
   hw1__4->SetBinContent(79,175);
   hw1__4->SetBinContent(80,161);
   hw1__4->SetBinContent(81,172);
   hw1__4->SetBinContent(82,146);
   hw1__4->SetBinContent(83,134);
   hw1__4->SetBinContent(84,98);
   hw1__4->SetBinContent(85,104);
   hw1__4->SetBinContent(86,104);
   hw1__4->SetBinContent(87,92);
   hw1__4->SetBinContent(88,88);
   hw1__4->SetBinContent(89,86);
   hw1__4->SetBinContent(90,88);
   hw1__4->SetBinContent(91,63);
   hw1__4->SetBinContent(92,83);
   hw1__4->SetBinContent(93,87);
   hw1__4->SetBinContent(94,61);
   hw1__4->SetBinContent(95,55);
   hw1__4->SetBinContent(96,54);
   hw1__4->SetBinContent(97,65);
   hw1__4->SetBinContent(98,59);
   hw1__4->SetBinContent(99,46);
   hw1__4->SetBinContent(100,63);
   hw1__4->SetEntries(100);
   hw1__4->SetStats(0);

   ci = TColor::GetColor("#fbfbfb");
   hw1__4->SetFillColor(ci);
   hw1__4->SetFillStyle(1);

   ci = TColor::GetColor("#000099");
   hw1__4->SetLineColor(ci);
   hw1__4->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw1__4->GetXaxis()->SetLabelFont(42);
   hw1__4->GetXaxis()->SetTitleOffset(1);
   hw1__4->GetXaxis()->SetTitleFont(42);
   hw1__4->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw1__4->GetYaxis()->SetLabelFont(42);
   hw1__4->GetYaxis()->SetTitleFont(42);
   hw1__4->GetZaxis()->SetLabelFont(42);
   hw1__4->GetZaxis()->SetTitleOffset(1);
   hw1__4->GetZaxis()->SetTitleFont(42);
   hw1__4->Draw("hist same");
   Double_t xAxis5[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__5 = new TH1D("h3a_copy__5","",100, xAxis5);
   h3a_copy__5->SetBinContent(0,729);
   h3a_copy__5->SetBinContent(1,9882);
   h3a_copy__5->SetBinContent(2,59953);
   h3a_copy__5->SetBinContent(3,142289);
   h3a_copy__5->SetBinContent(4,173534);
   h3a_copy__5->SetBinContent(5,163204);
   h3a_copy__5->SetBinContent(6,158825);
   h3a_copy__5->SetBinContent(7,160488);
   h3a_copy__5->SetBinContent(8,160937);
   h3a_copy__5->SetBinContent(9,156304);
   h3a_copy__5->SetBinContent(10,151752);
   h3a_copy__5->SetBinContent(11,146012);
   h3a_copy__5->SetBinContent(12,139229);
   h3a_copy__5->SetBinContent(13,131867);
   h3a_copy__5->SetBinContent(14,124750);
   h3a_copy__5->SetBinContent(15,115432);
   h3a_copy__5->SetBinContent(16,105360);
   h3a_copy__5->SetBinContent(17,94512);
   h3a_copy__5->SetBinContent(18,84682);
   h3a_copy__5->SetBinContent(19,76534);
   h3a_copy__5->SetBinContent(20,68982);
   h3a_copy__5->SetBinContent(21,65224);
   h3a_copy__5->SetBinContent(22,60925);
   h3a_copy__5->SetBinContent(23,59011);
   h3a_copy__5->SetBinContent(24,57983);
   h3a_copy__5->SetBinContent(25,58195);
   h3a_copy__5->SetBinContent(26,56766);
   h3a_copy__5->SetBinContent(27,52086);
   h3a_copy__5->SetBinContent(28,45759);
   h3a_copy__5->SetBinContent(29,37639);
   h3a_copy__5->SetBinContent(30,31072);
   h3a_copy__5->SetBinContent(31,25596);
   h3a_copy__5->SetBinContent(32,21557);
   h3a_copy__5->SetBinContent(33,18728);
   h3a_copy__5->SetBinContent(34,16936);
   h3a_copy__5->SetBinContent(35,14917);
   h3a_copy__5->SetBinContent(36,13376);
   h3a_copy__5->SetBinContent(37,11845);
   h3a_copy__5->SetBinContent(38,10667);
   h3a_copy__5->SetBinContent(39,9661);
   h3a_copy__5->SetBinContent(40,9078);
   h3a_copy__5->SetBinContent(41,8310);
   h3a_copy__5->SetBinContent(42,7442);
   h3a_copy__5->SetBinContent(43,7094);
   h3a_copy__5->SetBinContent(44,6616);
   h3a_copy__5->SetBinContent(45,6199);
   h3a_copy__5->SetBinContent(46,5522);
   h3a_copy__5->SetBinContent(47,5505);
   h3a_copy__5->SetBinContent(48,5360);
   h3a_copy__5->SetBinContent(49,5209);
   h3a_copy__5->SetBinContent(50,5191);
   h3a_copy__5->SetBinContent(51,5117);
   h3a_copy__5->SetBinContent(52,4963);
   h3a_copy__5->SetBinContent(53,4820);
   h3a_copy__5->SetBinContent(54,4645);
   h3a_copy__5->SetBinContent(55,4315);
   h3a_copy__5->SetBinContent(56,4011);
   h3a_copy__5->SetBinContent(57,3473);
   h3a_copy__5->SetBinContent(58,3054);
   h3a_copy__5->SetBinContent(59,2527);
   h3a_copy__5->SetBinContent(60,2088);
   h3a_copy__5->SetBinContent(61,1655);
   h3a_copy__5->SetBinContent(62,1338);
   h3a_copy__5->SetBinContent(63,1085);
   h3a_copy__5->SetBinContent(64,910);
   h3a_copy__5->SetBinContent(65,782);
   h3a_copy__5->SetBinContent(66,622);
   h3a_copy__5->SetBinContent(67,540);
   h3a_copy__5->SetBinContent(68,512);
   h3a_copy__5->SetBinContent(69,412);
   h3a_copy__5->SetBinContent(70,365);
   h3a_copy__5->SetBinContent(71,326);
   h3a_copy__5->SetBinContent(72,298);
   h3a_copy__5->SetBinContent(73,296);
   h3a_copy__5->SetBinContent(74,272);
   h3a_copy__5->SetBinContent(75,250);
   h3a_copy__5->SetBinContent(76,235);
   h3a_copy__5->SetBinContent(77,226);
   h3a_copy__5->SetBinContent(78,192);
   h3a_copy__5->SetBinContent(79,175);
   h3a_copy__5->SetBinContent(80,161);
   h3a_copy__5->SetBinContent(81,172);
   h3a_copy__5->SetBinContent(82,146);
   h3a_copy__5->SetBinContent(83,134);
   h3a_copy__5->SetBinContent(84,98);
   h3a_copy__5->SetBinContent(85,104);
   h3a_copy__5->SetBinContent(86,104);
   h3a_copy__5->SetBinContent(87,92);
   h3a_copy__5->SetBinContent(88,88);
   h3a_copy__5->SetBinContent(89,86);
   h3a_copy__5->SetBinContent(90,88);
   h3a_copy__5->SetBinContent(91,63);
   h3a_copy__5->SetBinContent(92,83);
   h3a_copy__5->SetBinContent(93,87);
   h3a_copy__5->SetBinContent(94,61);
   h3a_copy__5->SetBinContent(95,55);
   h3a_copy__5->SetBinContent(96,54);
   h3a_copy__5->SetBinContent(97,65);
   h3a_copy__5->SetBinContent(98,59);
   h3a_copy__5->SetBinContent(99,46);
   h3a_copy__5->SetBinContent(100,63);
   h3a_copy__5->SetBinContent(101,950);
   h3a_copy__5->SetEntries(3217089);
   h3a_copy__5->SetDirectory(nullptr);

   ci = 1179;
   
   h3a_copy__5->SetFillColor(ci);
   h3a_copy__5->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__5->SetLineColor(ci);
   h3a_copy__5->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__5->GetXaxis()->SetLabelFont(42);
   h3a_copy__5->GetXaxis()->SetTitleOffset(1);
   h3a_copy__5->GetXaxis()->SetTitleFont(42);
   h3a_copy__5->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__5->GetYaxis()->SetLabelFont(42);
   h3a_copy__5->GetYaxis()->SetTitleFont(42);
   h3a_copy__5->GetZaxis()->SetLabelFont(42);
   h3a_copy__5->GetZaxis()->SetTitleOffset(1);
   h3a_copy__5->GetZaxis()->SetTitleFont(42);
   h3a_copy__5->Draw("sameaxis");
   Double_t xAxis6[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw1_c__6 = new TH1D("hw1_c__6","",100, xAxis6);
   hw1_c__6->SetBinContent(1,9882);
   hw1_c__6->SetBinContent(2,59953);
   hw1_c__6->SetBinContent(3,142289);
   hw1_c__6->SetBinContent(4,173534);
   hw1_c__6->SetBinContent(5,163204);
   hw1_c__6->SetBinContent(6,158825);
   hw1_c__6->SetBinContent(7,160488);
   hw1_c__6->SetBinContent(8,160937);
   hw1_c__6->SetBinContent(9,156304);
   hw1_c__6->SetBinContent(10,151752);
   hw1_c__6->SetBinContent(11,146012);
   hw1_c__6->SetBinContent(12,139229);
   hw1_c__6->SetBinContent(13,131867);
   hw1_c__6->SetBinContent(14,124750);
   hw1_c__6->SetBinContent(15,115432);
   hw1_c__6->SetBinContent(16,105360);
   hw1_c__6->SetBinContent(17,94512);
   hw1_c__6->SetBinContent(18,84682);
   hw1_c__6->SetBinContent(19,76534);
   hw1_c__6->SetBinContent(20,68982);
   hw1_c__6->SetBinContent(21,65051);
   hw1_c__6->SetBinContent(22,60000);
   hw1_c__6->SetBinContent(23,56931);
   hw1_c__6->SetBinContent(24,51730);
   hw1_c__6->SetBinContent(25,45047);
   hw1_c__6->SetBinContent(26,40069);
   hw1_c__6->SetBinContent(27,34984);
   hw1_c__6->SetBinContent(28,33209);
   hw1_c__6->SetBinContent(29,32357);
   hw1_c__6->SetBinContent(30,29097);
   hw1_c__6->SetBinContent(31,24838);
   hw1_c__6->SetBinContent(32,21506);
   hw1_c__6->SetBinContent(33,18722);
   hw1_c__6->SetBinContent(34,16936);
   hw1_c__6->SetBinContent(35,14917);
   hw1_c__6->SetBinContent(36,13376);
   hw1_c__6->SetBinContent(37,11845);
   hw1_c__6->SetBinContent(38,10667);
   hw1_c__6->SetBinContent(39,9661);
   hw1_c__6->SetBinContent(40,9078);
   hw1_c__6->SetBinContent(41,8310);
   hw1_c__6->SetBinContent(42,7442);
   hw1_c__6->SetBinContent(43,7094);
   hw1_c__6->SetBinContent(44,6616);
   hw1_c__6->SetBinContent(45,6199);
   hw1_c__6->SetBinContent(46,4729);
   hw1_c__6->SetBinContent(47,4567);
   hw1_c__6->SetBinContent(48,4058);
   hw1_c__6->SetBinContent(49,3628);
   hw1_c__6->SetBinContent(50,3409);
   hw1_c__6->SetBinContent(51,2934);
   hw1_c__6->SetBinContent(52,2631);
   hw1_c__6->SetBinContent(53,2320);
   hw1_c__6->SetBinContent(54,2061);
   hw1_c__6->SetBinContent(55,1770);
   hw1_c__6->SetBinContent(56,1650);
   hw1_c__6->SetBinContent(57,1461);
   hw1_c__6->SetBinContent(58,1310);
   hw1_c__6->SetBinContent(59,1266);
   hw1_c__6->SetBinContent(60,1230);
   hw1_c__6->SetBinContent(61,1065);
   hw1_c__6->SetBinContent(62,962);
   hw1_c__6->SetBinContent(63,850);
   hw1_c__6->SetBinContent(64,777);
   hw1_c__6->SetBinContent(65,693);
   hw1_c__6->SetBinContent(66,573);
   hw1_c__6->SetBinContent(67,529);
   hw1_c__6->SetBinContent(68,512);
   hw1_c__6->SetBinContent(69,412);
   hw1_c__6->SetBinContent(70,365);
   hw1_c__6->SetBinContent(71,326);
   hw1_c__6->SetBinContent(72,298);
   hw1_c__6->SetBinContent(73,296);
   hw1_c__6->SetBinContent(74,272);
   hw1_c__6->SetBinContent(75,250);
   hw1_c__6->SetBinContent(76,235);
   hw1_c__6->SetBinContent(77,226);
   hw1_c__6->SetBinContent(78,192);
   hw1_c__6->SetBinContent(79,175);
   hw1_c__6->SetBinContent(80,161);
   hw1_c__6->SetBinContent(81,172);
   hw1_c__6->SetBinContent(82,146);
   hw1_c__6->SetBinContent(83,134);
   hw1_c__6->SetBinContent(84,98);
   hw1_c__6->SetBinContent(85,104);
   hw1_c__6->SetBinContent(86,104);
   hw1_c__6->SetBinContent(87,92);
   hw1_c__6->SetBinContent(88,88);
   hw1_c__6->SetBinContent(89,86);
   hw1_c__6->SetBinContent(90,88);
   hw1_c__6->SetBinContent(91,63);
   hw1_c__6->SetBinContent(92,83);
   hw1_c__6->SetBinContent(93,87);
   hw1_c__6->SetBinContent(94,61);
   hw1_c__6->SetBinContent(95,55);
   hw1_c__6->SetBinContent(96,54);
   hw1_c__6->SetBinContent(97,65);
   hw1_c__6->SetBinContent(98,59);
   hw1_c__6->SetBinContent(99,46);
   hw1_c__6->SetBinContent(100,63);
   hw1_c__6->SetEntries(100);
   hw1_c__6->SetStats(0);

   ci = 1179;
   
   hw1_c__6->SetFillColor(ci);
   hw1_c__6->SetFillStyle(3001);

   ci = TColor::GetColor("#000099");
   hw1_c__6->SetLineColor(ci);
   hw1_c__6->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw1_c__6->GetXaxis()->SetLabelFont(42);
   hw1_c__6->GetXaxis()->SetTitleOffset(1);
   hw1_c__6->GetXaxis()->SetTitleFont(42);
   hw1_c__6->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw1_c__6->GetYaxis()->SetLabelFont(42);
   hw1_c__6->GetYaxis()->SetTitleFont(42);
   hw1_c__6->GetZaxis()->SetLabelFont(42);
   hw1_c__6->GetZaxis()->SetTitleOffset(1);
   hw1_c__6->GetZaxis()->SetTitleFont(42);
   hw1_c__6->Draw("hist same");
   Double_t xAxis7[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw1_c2__7 = new TH1D("hw1_c2__7","",100, xAxis7);
   hw1_c2__7->SetBinContent(1,9882);
   hw1_c2__7->SetBinContent(2,59953);
   hw1_c2__7->SetBinContent(3,142289);
   hw1_c2__7->SetBinContent(4,173534);
   hw1_c2__7->SetBinContent(5,163204);
   hw1_c2__7->SetBinContent(6,158825);
   hw1_c2__7->SetBinContent(7,160488);
   hw1_c2__7->SetBinContent(8,160937);
   hw1_c2__7->SetBinContent(9,156304);
   hw1_c2__7->SetBinContent(10,151752);
   hw1_c2__7->SetBinContent(11,146012);
   hw1_c2__7->SetBinContent(12,139229);
   hw1_c2__7->SetBinContent(13,131867);
   hw1_c2__7->SetBinContent(14,124750);
   hw1_c2__7->SetBinContent(15,115432);
   hw1_c2__7->SetBinContent(16,105360);
   hw1_c2__7->SetBinContent(17,94512);
   hw1_c2__7->SetBinContent(18,84682);
   hw1_c2__7->SetBinContent(19,76534);
   hw1_c2__7->SetBinContent(20,68982);
   hw1_c2__7->SetBinContent(21,65051);
   hw1_c2__7->SetBinContent(22,60000);
   hw1_c2__7->SetBinContent(23,56931);
   hw1_c2__7->SetBinContent(24,51730);
   hw1_c2__7->SetBinContent(25,45047);
   hw1_c2__7->SetBinContent(26,40069);
   hw1_c2__7->SetBinContent(27,34984);
   hw1_c2__7->SetBinContent(28,33209);
   hw1_c2__7->SetBinContent(29,32357);
   hw1_c2__7->SetBinContent(30,29097);
   hw1_c2__7->SetBinContent(31,24838);
   hw1_c2__7->SetBinContent(32,21506);
   hw1_c2__7->SetBinContent(33,18722);
   hw1_c2__7->SetBinContent(34,16936);
   hw1_c2__7->SetBinContent(35,14917);
   hw1_c2__7->SetBinContent(36,13376);
   hw1_c2__7->SetBinContent(37,11845);
   hw1_c2__7->SetBinContent(38,10667);
   hw1_c2__7->SetBinContent(39,9661);
   hw1_c2__7->SetBinContent(40,9078);
   hw1_c2__7->SetBinContent(41,8310);
   hw1_c2__7->SetBinContent(42,7442);
   hw1_c2__7->SetBinContent(43,7094);
   hw1_c2__7->SetBinContent(44,6616);
   hw1_c2__7->SetBinContent(45,6199);
   hw1_c2__7->SetBinContent(46,4729);
   hw1_c2__7->SetBinContent(47,4567);
   hw1_c2__7->SetBinContent(48,4058);
   hw1_c2__7->SetBinContent(49,3628);
   hw1_c2__7->SetBinContent(50,3409);
   hw1_c2__7->SetBinContent(51,2934);
   hw1_c2__7->SetBinContent(52,2631);
   hw1_c2__7->SetBinContent(53,2320);
   hw1_c2__7->SetBinContent(54,2061);
   hw1_c2__7->SetBinContent(55,1770);
   hw1_c2__7->SetBinContent(56,1650);
   hw1_c2__7->SetBinContent(57,1461);
   hw1_c2__7->SetBinContent(58,1310);
   hw1_c2__7->SetBinContent(59,1266);
   hw1_c2__7->SetBinContent(60,1230);
   hw1_c2__7->SetBinContent(61,1065);
   hw1_c2__7->SetBinContent(62,962);
   hw1_c2__7->SetBinContent(63,850);
   hw1_c2__7->SetBinContent(64,777);
   hw1_c2__7->SetBinContent(65,693);
   hw1_c2__7->SetBinContent(66,573);
   hw1_c2__7->SetBinContent(67,529);
   hw1_c2__7->SetBinContent(68,512);
   hw1_c2__7->SetBinContent(69,412);
   hw1_c2__7->SetBinContent(70,365);
   hw1_c2__7->SetBinContent(71,326);
   hw1_c2__7->SetBinContent(72,298);
   hw1_c2__7->SetBinContent(73,296);
   hw1_c2__7->SetBinContent(74,272);
   hw1_c2__7->SetBinContent(75,250);
   hw1_c2__7->SetBinContent(76,235);
   hw1_c2__7->SetBinContent(77,226);
   hw1_c2__7->SetBinContent(78,192);
   hw1_c2__7->SetBinContent(79,175);
   hw1_c2__7->SetBinContent(80,161);
   hw1_c2__7->SetBinContent(81,172);
   hw1_c2__7->SetBinContent(82,146);
   hw1_c2__7->SetBinContent(83,134);
   hw1_c2__7->SetBinContent(84,98);
   hw1_c2__7->SetBinContent(85,104);
   hw1_c2__7->SetBinContent(86,104);
   hw1_c2__7->SetBinContent(87,92);
   hw1_c2__7->SetBinContent(88,88);
   hw1_c2__7->SetBinContent(89,86);
   hw1_c2__7->SetBinContent(90,88);
   hw1_c2__7->SetBinContent(91,63);
   hw1_c2__7->SetBinContent(92,83);
   hw1_c2__7->SetBinContent(93,87);
   hw1_c2__7->SetBinContent(94,61);
   hw1_c2__7->SetBinContent(95,55);
   hw1_c2__7->SetBinContent(96,54);
   hw1_c2__7->SetBinContent(97,65);
   hw1_c2__7->SetBinContent(98,59);
   hw1_c2__7->SetBinContent(99,46);
   hw1_c2__7->SetBinContent(100,63);
   hw1_c2__7->SetEntries(100);
   hw1_c2__7->SetStats(0);

   ci = 1180;
   
   hw1_c2__7->SetFillColor(ci);
   hw1_c2__7->SetFillStyle(3004);

   ci = TColor::GetColor("#000099");
   hw1_c2__7->SetLineColor(ci);
   hw1_c2__7->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw1_c2__7->GetXaxis()->SetLabelFont(42);
   hw1_c2__7->GetXaxis()->SetTitleOffset(1);
   hw1_c2__7->GetXaxis()->SetTitleFont(42);
   hw1_c2__7->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw1_c2__7->GetYaxis()->SetLabelFont(42);
   hw1_c2__7->GetYaxis()->SetTitleFont(42);
   hw1_c2__7->GetZaxis()->SetLabelFont(42);
   hw1_c2__7->GetZaxis()->SetTitleOffset(1);
   hw1_c2__7->GetZaxis()->SetTitleFont(42);
   hw1_c2__7->Draw("hist same");
   Double_t xAxis8[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__8 = new TH1D("h3a_copy__8","",100, xAxis8);
   h3a_copy__8->SetBinContent(0,729);
   h3a_copy__8->SetBinContent(1,9882);
   h3a_copy__8->SetBinContent(2,59953);
   h3a_copy__8->SetBinContent(3,142289);
   h3a_copy__8->SetBinContent(4,173534);
   h3a_copy__8->SetBinContent(5,163204);
   h3a_copy__8->SetBinContent(6,158825);
   h3a_copy__8->SetBinContent(7,160488);
   h3a_copy__8->SetBinContent(8,160937);
   h3a_copy__8->SetBinContent(9,156304);
   h3a_copy__8->SetBinContent(10,151752);
   h3a_copy__8->SetBinContent(11,146012);
   h3a_copy__8->SetBinContent(12,139229);
   h3a_copy__8->SetBinContent(13,131867);
   h3a_copy__8->SetBinContent(14,124750);
   h3a_copy__8->SetBinContent(15,115432);
   h3a_copy__8->SetBinContent(16,105360);
   h3a_copy__8->SetBinContent(17,94512);
   h3a_copy__8->SetBinContent(18,84682);
   h3a_copy__8->SetBinContent(19,76534);
   h3a_copy__8->SetBinContent(20,68982);
   h3a_copy__8->SetBinContent(21,65224);
   h3a_copy__8->SetBinContent(22,60925);
   h3a_copy__8->SetBinContent(23,59011);
   h3a_copy__8->SetBinContent(24,57983);
   h3a_copy__8->SetBinContent(25,58195);
   h3a_copy__8->SetBinContent(26,56766);
   h3a_copy__8->SetBinContent(27,52086);
   h3a_copy__8->SetBinContent(28,45759);
   h3a_copy__8->SetBinContent(29,37639);
   h3a_copy__8->SetBinContent(30,31072);
   h3a_copy__8->SetBinContent(31,25596);
   h3a_copy__8->SetBinContent(32,21557);
   h3a_copy__8->SetBinContent(33,18728);
   h3a_copy__8->SetBinContent(34,16936);
   h3a_copy__8->SetBinContent(35,14917);
   h3a_copy__8->SetBinContent(36,13376);
   h3a_copy__8->SetBinContent(37,11845);
   h3a_copy__8->SetBinContent(38,10667);
   h3a_copy__8->SetBinContent(39,9661);
   h3a_copy__8->SetBinContent(40,9078);
   h3a_copy__8->SetBinContent(41,8310);
   h3a_copy__8->SetBinContent(42,7442);
   h3a_copy__8->SetBinContent(43,7094);
   h3a_copy__8->SetBinContent(44,6616);
   h3a_copy__8->SetBinContent(45,6199);
   h3a_copy__8->SetBinContent(46,5522);
   h3a_copy__8->SetBinContent(47,5505);
   h3a_copy__8->SetBinContent(48,5360);
   h3a_copy__8->SetBinContent(49,5209);
   h3a_copy__8->SetBinContent(50,5191);
   h3a_copy__8->SetBinContent(51,5117);
   h3a_copy__8->SetBinContent(52,4963);
   h3a_copy__8->SetBinContent(53,4820);
   h3a_copy__8->SetBinContent(54,4645);
   h3a_copy__8->SetBinContent(55,4315);
   h3a_copy__8->SetBinContent(56,4011);
   h3a_copy__8->SetBinContent(57,3473);
   h3a_copy__8->SetBinContent(58,3054);
   h3a_copy__8->SetBinContent(59,2527);
   h3a_copy__8->SetBinContent(60,2088);
   h3a_copy__8->SetBinContent(61,1655);
   h3a_copy__8->SetBinContent(62,1338);
   h3a_copy__8->SetBinContent(63,1085);
   h3a_copy__8->SetBinContent(64,910);
   h3a_copy__8->SetBinContent(65,782);
   h3a_copy__8->SetBinContent(66,622);
   h3a_copy__8->SetBinContent(67,540);
   h3a_copy__8->SetBinContent(68,512);
   h3a_copy__8->SetBinContent(69,412);
   h3a_copy__8->SetBinContent(70,365);
   h3a_copy__8->SetBinContent(71,326);
   h3a_copy__8->SetBinContent(72,298);
   h3a_copy__8->SetBinContent(73,296);
   h3a_copy__8->SetBinContent(74,272);
   h3a_copy__8->SetBinContent(75,250);
   h3a_copy__8->SetBinContent(76,235);
   h3a_copy__8->SetBinContent(77,226);
   h3a_copy__8->SetBinContent(78,192);
   h3a_copy__8->SetBinContent(79,175);
   h3a_copy__8->SetBinContent(80,161);
   h3a_copy__8->SetBinContent(81,172);
   h3a_copy__8->SetBinContent(82,146);
   h3a_copy__8->SetBinContent(83,134);
   h3a_copy__8->SetBinContent(84,98);
   h3a_copy__8->SetBinContent(85,104);
   h3a_copy__8->SetBinContent(86,104);
   h3a_copy__8->SetBinContent(87,92);
   h3a_copy__8->SetBinContent(88,88);
   h3a_copy__8->SetBinContent(89,86);
   h3a_copy__8->SetBinContent(90,88);
   h3a_copy__8->SetBinContent(91,63);
   h3a_copy__8->SetBinContent(92,83);
   h3a_copy__8->SetBinContent(93,87);
   h3a_copy__8->SetBinContent(94,61);
   h3a_copy__8->SetBinContent(95,55);
   h3a_copy__8->SetBinContent(96,54);
   h3a_copy__8->SetBinContent(97,65);
   h3a_copy__8->SetBinContent(98,59);
   h3a_copy__8->SetBinContent(99,46);
   h3a_copy__8->SetBinContent(100,63);
   h3a_copy__8->SetBinContent(101,950);
   h3a_copy__8->SetEntries(3217089);
   h3a_copy__8->SetDirectory(nullptr);

   ci = 1179;
   
   h3a_copy__8->SetFillColor(ci);
   h3a_copy__8->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__8->SetLineColor(ci);
   h3a_copy__8->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__8->GetXaxis()->SetLabelFont(42);
   h3a_copy__8->GetXaxis()->SetTitleOffset(1);
   h3a_copy__8->GetXaxis()->SetTitleFont(42);
   h3a_copy__8->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__8->GetYaxis()->SetLabelFont(42);
   h3a_copy__8->GetYaxis()->SetTitleFont(42);
   h3a_copy__8->GetZaxis()->SetLabelFont(42);
   h3a_copy__8->GetZaxis()->SetTitleOffset(1);
   h3a_copy__8->GetZaxis()->SetTitleFont(42);
   h3a_copy__8->Draw("sameaxis");
   Double_t xAxis9[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw2__9 = new TH1D("hw2__9","",100, xAxis9);
   hw2__9->SetBinContent(1,9882);
   hw2__9->SetBinContent(2,59953);
   hw2__9->SetBinContent(3,142289);
   hw2__9->SetBinContent(4,173534);
   hw2__9->SetBinContent(5,163204);
   hw2__9->SetBinContent(6,158825);
   hw2__9->SetBinContent(7,160488);
   hw2__9->SetBinContent(8,160937);
   hw2__9->SetBinContent(9,156304);
   hw2__9->SetBinContent(10,151752);
   hw2__9->SetBinContent(11,146012);
   hw2__9->SetBinContent(12,139229);
   hw2__9->SetBinContent(13,131867);
   hw2__9->SetBinContent(14,124750);
   hw2__9->SetBinContent(15,115432);
   hw2__9->SetBinContent(16,105360);
   hw2__9->SetBinContent(17,94512);
   hw2__9->SetBinContent(18,84682);
   hw2__9->SetBinContent(19,76534);
   hw2__9->SetBinContent(20,68982);
   hw2__9->SetBinContent(21,55808);
   hw2__9->SetBinContent(22,49142);
   hw2__9->SetBinContent(23,44280);
   hw2__9->SetBinContent(24,39999);
   hw2__9->SetBinContent(25,36732);
   hw2__9->SetBinContent(26,33974);
   hw2__9->SetBinContent(27,30240);
   hw2__9->SetBinContent(28,27137);
   hw2__9->SetBinContent(29,23890);
   hw2__9->SetBinContent(30,21225);
   hw2__9->SetBinContent(31,18786);
   hw2__9->SetBinContent(32,16647);
   hw2__9->SetBinContent(33,15313);
   hw2__9->SetBinContent(34,16936);
   hw2__9->SetBinContent(35,14917);
   hw2__9->SetBinContent(36,13376);
   hw2__9->SetBinContent(37,11845);
   hw2__9->SetBinContent(38,10667);
   hw2__9->SetBinContent(39,9661);
   hw2__9->SetBinContent(40,9078);
   hw2__9->SetBinContent(41,8310);
   hw2__9->SetBinContent(42,7442);
   hw2__9->SetBinContent(43,7094);
   hw2__9->SetBinContent(44,6616);
   hw2__9->SetBinContent(45,6199);
   hw2__9->SetBinContent(46,2829);
   hw2__9->SetBinContent(47,2652);
   hw2__9->SetBinContent(48,2406);
   hw2__9->SetBinContent(49,2205);
   hw2__9->SetBinContent(50,2046);
   hw2__9->SetBinContent(51,1891);
   hw2__9->SetBinContent(52,1829);
   hw2__9->SetBinContent(53,1726);
   hw2__9->SetBinContent(54,1523);
   hw2__9->SetBinContent(55,1446);
   hw2__9->SetBinContent(56,1341);
   hw2__9->SetBinContent(57,1154);
   hw2__9->SetBinContent(58,991);
   hw2__9->SetBinContent(59,902);
   hw2__9->SetBinContent(60,814);
   hw2__9->SetBinContent(61,635);
   hw2__9->SetBinContent(62,591);
   hw2__9->SetBinContent(63,539);
   hw2__9->SetBinContent(64,440);
   hw2__9->SetBinContent(65,431);
   hw2__9->SetBinContent(66,376);
   hw2__9->SetBinContent(67,333);
   hw2__9->SetBinContent(68,318);
   hw2__9->SetBinContent(69,412);
   hw2__9->SetBinContent(70,365);
   hw2__9->SetBinContent(71,326);
   hw2__9->SetBinContent(72,298);
   hw2__9->SetBinContent(73,296);
   hw2__9->SetBinContent(74,272);
   hw2__9->SetBinContent(75,250);
   hw2__9->SetBinContent(76,235);
   hw2__9->SetBinContent(77,226);
   hw2__9->SetBinContent(78,192);
   hw2__9->SetBinContent(79,175);
   hw2__9->SetBinContent(80,161);
   hw2__9->SetBinContent(81,172);
   hw2__9->SetBinContent(82,146);
   hw2__9->SetBinContent(83,134);
   hw2__9->SetBinContent(84,98);
   hw2__9->SetBinContent(85,104);
   hw2__9->SetBinContent(86,104);
   hw2__9->SetBinContent(87,92);
   hw2__9->SetBinContent(88,88);
   hw2__9->SetBinContent(89,86);
   hw2__9->SetBinContent(90,88);
   hw2__9->SetBinContent(91,63);
   hw2__9->SetBinContent(92,83);
   hw2__9->SetBinContent(93,87);
   hw2__9->SetBinContent(94,61);
   hw2__9->SetBinContent(95,55);
   hw2__9->SetBinContent(96,54);
   hw2__9->SetBinContent(97,65);
   hw2__9->SetBinContent(98,59);
   hw2__9->SetBinContent(99,46);
   hw2__9->SetBinContent(100,63);
   hw2__9->SetEntries(100);
   hw2__9->SetStats(0);

   ci = 1180;
   
   hw2__9->SetFillColor(ci);
   hw2__9->SetFillStyle(3005);

   ci = TColor::GetColor("#000099");
   hw2__9->SetLineColor(ci);
   hw2__9->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw2__9->GetXaxis()->SetLabelFont(42);
   hw2__9->GetXaxis()->SetTitleOffset(1);
   hw2__9->GetXaxis()->SetTitleFont(42);
   hw2__9->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw2__9->GetYaxis()->SetLabelFont(42);
   hw2__9->GetYaxis()->SetTitleFont(42);
   hw2__9->GetZaxis()->SetLabelFont(42);
   hw2__9->GetZaxis()->SetTitleOffset(1);
   hw2__9->GetZaxis()->SetTitleFont(42);
   hw2__9->Draw("hist same");
   Double_t xAxis10[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h_low_white__10 = new TH1D("h_low_white__10","",100, xAxis10);
   h_low_white__10->SetBinContent(1,9882);
   h_low_white__10->SetBinContent(2,59953);
   h_low_white__10->SetBinContent(3,142289);
   h_low_white__10->SetBinContent(4,173534);
   h_low_white__10->SetBinContent(5,163204);
   h_low_white__10->SetBinContent(6,158825);
   h_low_white__10->SetBinContent(7,160488);
   h_low_white__10->SetBinContent(8,160937);
   h_low_white__10->SetBinContent(9,156304);
   h_low_white__10->SetBinContent(10,151752);
   h_low_white__10->SetBinContent(11,146012);
   h_low_white__10->SetBinContent(12,139229);
   h_low_white__10->SetBinContent(13,131867);
   h_low_white__10->SetBinContent(14,124750);
   h_low_white__10->SetBinContent(15,115432);
   h_low_white__10->SetBinContent(16,105360);
   h_low_white__10->SetBinContent(17,94512);
   h_low_white__10->SetBinContent(18,84682);
   h_low_white__10->SetBinContent(19,76534);
   h_low_white__10->SetBinContent(20,68982);
   h_low_white__10->SetBinContent(21,55808);
   h_low_white__10->SetBinContent(22,49142);
   h_low_white__10->SetBinContent(23,44280);
   h_low_white__10->SetBinContent(24,39999);
   h_low_white__10->SetBinContent(25,36732);
   h_low_white__10->SetBinContent(26,33974);
   h_low_white__10->SetBinContent(27,30240);
   h_low_white__10->SetBinContent(28,27137);
   h_low_white__10->SetBinContent(29,23890);
   h_low_white__10->SetBinContent(30,21225);
   h_low_white__10->SetBinContent(31,18786);
   h_low_white__10->SetBinContent(32,16647);
   h_low_white__10->SetBinContent(33,15313);
   h_low_white__10->SetBinContent(34,16936);
   h_low_white__10->SetBinContent(35,14917);
   h_low_white__10->SetBinContent(36,13376);
   h_low_white__10->SetBinContent(37,11845);
   h_low_white__10->SetBinContent(38,10667);
   h_low_white__10->SetBinContent(39,9661);
   h_low_white__10->SetBinContent(40,9078);
   h_low_white__10->SetBinContent(41,8310);
   h_low_white__10->SetBinContent(42,7442);
   h_low_white__10->SetBinContent(43,7094);
   h_low_white__10->SetBinContent(44,6616);
   h_low_white__10->SetBinContent(45,6199);
   h_low_white__10->SetBinContent(46,2829);
   h_low_white__10->SetBinContent(47,2652);
   h_low_white__10->SetBinContent(48,2406);
   h_low_white__10->SetBinContent(49,2205);
   h_low_white__10->SetBinContent(50,2046);
   h_low_white__10->SetBinContent(51,1891);
   h_low_white__10->SetBinContent(52,1829);
   h_low_white__10->SetBinContent(53,1726);
   h_low_white__10->SetBinContent(54,1523);
   h_low_white__10->SetBinContent(55,1446);
   h_low_white__10->SetBinContent(56,1341);
   h_low_white__10->SetBinContent(57,1154);
   h_low_white__10->SetBinContent(58,991);
   h_low_white__10->SetBinContent(59,902);
   h_low_white__10->SetBinContent(60,814);
   h_low_white__10->SetBinContent(61,635);
   h_low_white__10->SetBinContent(62,591);
   h_low_white__10->SetBinContent(63,539);
   h_low_white__10->SetBinContent(64,440);
   h_low_white__10->SetBinContent(65,431);
   h_low_white__10->SetBinContent(66,376);
   h_low_white__10->SetBinContent(67,333);
   h_low_white__10->SetBinContent(68,318);
   h_low_white__10->SetBinContent(69,412);
   h_low_white__10->SetBinContent(70,365);
   h_low_white__10->SetBinContent(71,326);
   h_low_white__10->SetBinContent(72,298);
   h_low_white__10->SetBinContent(73,296);
   h_low_white__10->SetBinContent(74,272);
   h_low_white__10->SetBinContent(75,250);
   h_low_white__10->SetBinContent(76,235);
   h_low_white__10->SetBinContent(77,226);
   h_low_white__10->SetBinContent(78,192);
   h_low_white__10->SetBinContent(79,175);
   h_low_white__10->SetBinContent(80,161);
   h_low_white__10->SetBinContent(81,172);
   h_low_white__10->SetBinContent(82,146);
   h_low_white__10->SetBinContent(83,134);
   h_low_white__10->SetBinContent(84,98);
   h_low_white__10->SetBinContent(85,104);
   h_low_white__10->SetBinContent(86,104);
   h_low_white__10->SetBinContent(87,92);
   h_low_white__10->SetBinContent(88,88);
   h_low_white__10->SetBinContent(89,86);
   h_low_white__10->SetBinContent(90,88);
   h_low_white__10->SetBinContent(91,63);
   h_low_white__10->SetBinContent(92,83);
   h_low_white__10->SetBinContent(93,87);
   h_low_white__10->SetBinContent(94,61);
   h_low_white__10->SetBinContent(95,55);
   h_low_white__10->SetBinContent(96,54);
   h_low_white__10->SetBinContent(97,65);
   h_low_white__10->SetBinContent(98,59);
   h_low_white__10->SetBinContent(99,46);
   h_low_white__10->SetBinContent(100,63);
   h_low_white__10->SetEntries(100);
   h_low_white__10->SetStats(0);

   ci = TColor::GetColor("#fbfbfb");
   h_low_white__10->SetFillColor(ci);
   h_low_white__10->SetFillStyle(1);

   ci = TColor::GetColor("#000099");
   h_low_white__10->SetLineColor(ci);
   h_low_white__10->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h_low_white__10->GetXaxis()->SetLabelFont(42);
   h_low_white__10->GetXaxis()->SetTitleOffset(1);
   h_low_white__10->GetXaxis()->SetTitleFont(42);
   h_low_white__10->GetYaxis()->SetTitle("Number of Jets per Bin");
   h_low_white__10->GetYaxis()->SetLabelFont(42);
   h_low_white__10->GetYaxis()->SetTitleFont(42);
   h_low_white__10->GetZaxis()->SetLabelFont(42);
   h_low_white__10->GetZaxis()->SetTitleOffset(1);
   h_low_white__10->GetZaxis()->SetTitleFont(42);
   h_low_white__10->Draw("hist same");
   Double_t xAxis11[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__11 = new TH1D("h3a_copy__11","",100, xAxis11);
   h3a_copy__11->SetBinContent(0,729);
   h3a_copy__11->SetBinContent(1,9882);
   h3a_copy__11->SetBinContent(2,59953);
   h3a_copy__11->SetBinContent(3,142289);
   h3a_copy__11->SetBinContent(4,173534);
   h3a_copy__11->SetBinContent(5,163204);
   h3a_copy__11->SetBinContent(6,158825);
   h3a_copy__11->SetBinContent(7,160488);
   h3a_copy__11->SetBinContent(8,160937);
   h3a_copy__11->SetBinContent(9,156304);
   h3a_copy__11->SetBinContent(10,151752);
   h3a_copy__11->SetBinContent(11,146012);
   h3a_copy__11->SetBinContent(12,139229);
   h3a_copy__11->SetBinContent(13,131867);
   h3a_copy__11->SetBinContent(14,124750);
   h3a_copy__11->SetBinContent(15,115432);
   h3a_copy__11->SetBinContent(16,105360);
   h3a_copy__11->SetBinContent(17,94512);
   h3a_copy__11->SetBinContent(18,84682);
   h3a_copy__11->SetBinContent(19,76534);
   h3a_copy__11->SetBinContent(20,68982);
   h3a_copy__11->SetBinContent(21,65224);
   h3a_copy__11->SetBinContent(22,60925);
   h3a_copy__11->SetBinContent(23,59011);
   h3a_copy__11->SetBinContent(24,57983);
   h3a_copy__11->SetBinContent(25,58195);
   h3a_copy__11->SetBinContent(26,56766);
   h3a_copy__11->SetBinContent(27,52086);
   h3a_copy__11->SetBinContent(28,45759);
   h3a_copy__11->SetBinContent(29,37639);
   h3a_copy__11->SetBinContent(30,31072);
   h3a_copy__11->SetBinContent(31,25596);
   h3a_copy__11->SetBinContent(32,21557);
   h3a_copy__11->SetBinContent(33,18728);
   h3a_copy__11->SetBinContent(34,16936);
   h3a_copy__11->SetBinContent(35,14917);
   h3a_copy__11->SetBinContent(36,13376);
   h3a_copy__11->SetBinContent(37,11845);
   h3a_copy__11->SetBinContent(38,10667);
   h3a_copy__11->SetBinContent(39,9661);
   h3a_copy__11->SetBinContent(40,9078);
   h3a_copy__11->SetBinContent(41,8310);
   h3a_copy__11->SetBinContent(42,7442);
   h3a_copy__11->SetBinContent(43,7094);
   h3a_copy__11->SetBinContent(44,6616);
   h3a_copy__11->SetBinContent(45,6199);
   h3a_copy__11->SetBinContent(46,5522);
   h3a_copy__11->SetBinContent(47,5505);
   h3a_copy__11->SetBinContent(48,5360);
   h3a_copy__11->SetBinContent(49,5209);
   h3a_copy__11->SetBinContent(50,5191);
   h3a_copy__11->SetBinContent(51,5117);
   h3a_copy__11->SetBinContent(52,4963);
   h3a_copy__11->SetBinContent(53,4820);
   h3a_copy__11->SetBinContent(54,4645);
   h3a_copy__11->SetBinContent(55,4315);
   h3a_copy__11->SetBinContent(56,4011);
   h3a_copy__11->SetBinContent(57,3473);
   h3a_copy__11->SetBinContent(58,3054);
   h3a_copy__11->SetBinContent(59,2527);
   h3a_copy__11->SetBinContent(60,2088);
   h3a_copy__11->SetBinContent(61,1655);
   h3a_copy__11->SetBinContent(62,1338);
   h3a_copy__11->SetBinContent(63,1085);
   h3a_copy__11->SetBinContent(64,910);
   h3a_copy__11->SetBinContent(65,782);
   h3a_copy__11->SetBinContent(66,622);
   h3a_copy__11->SetBinContent(67,540);
   h3a_copy__11->SetBinContent(68,512);
   h3a_copy__11->SetBinContent(69,412);
   h3a_copy__11->SetBinContent(70,365);
   h3a_copy__11->SetBinContent(71,326);
   h3a_copy__11->SetBinContent(72,298);
   h3a_copy__11->SetBinContent(73,296);
   h3a_copy__11->SetBinContent(74,272);
   h3a_copy__11->SetBinContent(75,250);
   h3a_copy__11->SetBinContent(76,235);
   h3a_copy__11->SetBinContent(77,226);
   h3a_copy__11->SetBinContent(78,192);
   h3a_copy__11->SetBinContent(79,175);
   h3a_copy__11->SetBinContent(80,161);
   h3a_copy__11->SetBinContent(81,172);
   h3a_copy__11->SetBinContent(82,146);
   h3a_copy__11->SetBinContent(83,134);
   h3a_copy__11->SetBinContent(84,98);
   h3a_copy__11->SetBinContent(85,104);
   h3a_copy__11->SetBinContent(86,104);
   h3a_copy__11->SetBinContent(87,92);
   h3a_copy__11->SetBinContent(88,88);
   h3a_copy__11->SetBinContent(89,86);
   h3a_copy__11->SetBinContent(90,88);
   h3a_copy__11->SetBinContent(91,63);
   h3a_copy__11->SetBinContent(92,83);
   h3a_copy__11->SetBinContent(93,87);
   h3a_copy__11->SetBinContent(94,61);
   h3a_copy__11->SetBinContent(95,55);
   h3a_copy__11->SetBinContent(96,54);
   h3a_copy__11->SetBinContent(97,65);
   h3a_copy__11->SetBinContent(98,59);
   h3a_copy__11->SetBinContent(99,46);
   h3a_copy__11->SetBinContent(100,63);
   h3a_copy__11->SetBinContent(101,950);
   h3a_copy__11->SetEntries(3217089);
   h3a_copy__11->SetDirectory(nullptr);

   ci = 1179;
   
   h3a_copy__11->SetFillColor(ci);
   h3a_copy__11->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__11->SetLineColor(ci);
   h3a_copy__11->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__11->GetXaxis()->SetLabelFont(42);
   h3a_copy__11->GetXaxis()->SetTitleOffset(1);
   h3a_copy__11->GetXaxis()->SetTitleFont(42);
   h3a_copy__11->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__11->GetYaxis()->SetLabelFont(42);
   h3a_copy__11->GetYaxis()->SetTitleFont(42);
   h3a_copy__11->GetZaxis()->SetLabelFont(42);
   h3a_copy__11->GetZaxis()->SetTitleOffset(1);
   h3a_copy__11->GetZaxis()->SetTitleFont(42);
   h3a_copy__11->Draw("sameaxis");
   Double_t xAxis12[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h_low_white2__12 = new TH1D("h_low_white2__12","",100, xAxis12);
   h_low_white2__12->SetBinContent(1,9882);
   h_low_white2__12->SetBinContent(2,59953);
   h_low_white2__12->SetBinContent(3,142289);
   h_low_white2__12->SetBinContent(4,173534);
   h_low_white2__12->SetBinContent(5,163204);
   h_low_white2__12->SetBinContent(6,158825);
   h_low_white2__12->SetBinContent(7,160488);
   h_low_white2__12->SetBinContent(8,160937);
   h_low_white2__12->SetBinContent(9,156304);
   h_low_white2__12->SetBinContent(10,151752);
   h_low_white2__12->SetBinContent(11,146012);
   h_low_white2__12->SetBinContent(12,139229);
   h_low_white2__12->SetBinContent(13,131867);
   h_low_white2__12->SetBinContent(14,124750);
   h_low_white2__12->SetBinContent(15,115432);
   h_low_white2__12->SetBinContent(16,105360);
   h_low_white2__12->SetBinContent(17,94512);
   h_low_white2__12->SetBinContent(18,84682);
   h_low_white2__12->SetBinContent(19,76534);
   h_low_white2__12->SetBinContent(20,68982);
   h_low_white2__12->SetBinContent(21,55808);
   h_low_white2__12->SetBinContent(22,49142);
   h_low_white2__12->SetBinContent(23,44280);
   h_low_white2__12->SetBinContent(24,39999);
   h_low_white2__12->SetBinContent(25,36732);
   h_low_white2__12->SetBinContent(26,33974);
   h_low_white2__12->SetBinContent(27,30240);
   h_low_white2__12->SetBinContent(28,27137);
   h_low_white2__12->SetBinContent(29,23890);
   h_low_white2__12->SetBinContent(30,21225);
   h_low_white2__12->SetBinContent(31,18786);
   h_low_white2__12->SetBinContent(32,16647);
   h_low_white2__12->SetBinContent(33,15313);
   h_low_white2__12->SetBinContent(34,16936);
   h_low_white2__12->SetBinContent(35,14917);
   h_low_white2__12->SetBinContent(36,13376);
   h_low_white2__12->SetBinContent(37,11845);
   h_low_white2__12->SetBinContent(38,10667);
   h_low_white2__12->SetBinContent(39,9661);
   h_low_white2__12->SetBinContent(40,9078);
   h_low_white2__12->SetBinContent(41,8310);
   h_low_white2__12->SetBinContent(42,7442);
   h_low_white2__12->SetBinContent(43,7094);
   h_low_white2__12->SetBinContent(44,6616);
   h_low_white2__12->SetBinContent(45,6199);
   h_low_white2__12->SetBinContent(46,2829);
   h_low_white2__12->SetBinContent(47,2652);
   h_low_white2__12->SetBinContent(48,2406);
   h_low_white2__12->SetBinContent(49,2205);
   h_low_white2__12->SetBinContent(50,2046);
   h_low_white2__12->SetBinContent(51,1891);
   h_low_white2__12->SetBinContent(52,1829);
   h_low_white2__12->SetBinContent(53,1726);
   h_low_white2__12->SetBinContent(54,1523);
   h_low_white2__12->SetBinContent(55,1446);
   h_low_white2__12->SetBinContent(56,1341);
   h_low_white2__12->SetBinContent(57,1154);
   h_low_white2__12->SetBinContent(58,991);
   h_low_white2__12->SetBinContent(59,902);
   h_low_white2__12->SetBinContent(60,814);
   h_low_white2__12->SetBinContent(61,635);
   h_low_white2__12->SetBinContent(62,591);
   h_low_white2__12->SetBinContent(63,539);
   h_low_white2__12->SetBinContent(64,440);
   h_low_white2__12->SetBinContent(65,431);
   h_low_white2__12->SetBinContent(66,376);
   h_low_white2__12->SetBinContent(67,333);
   h_low_white2__12->SetBinContent(68,318);
   h_low_white2__12->SetBinContent(69,412);
   h_low_white2__12->SetBinContent(70,365);
   h_low_white2__12->SetBinContent(71,326);
   h_low_white2__12->SetBinContent(72,298);
   h_low_white2__12->SetBinContent(73,296);
   h_low_white2__12->SetBinContent(74,272);
   h_low_white2__12->SetBinContent(75,250);
   h_low_white2__12->SetBinContent(76,235);
   h_low_white2__12->SetBinContent(77,226);
   h_low_white2__12->SetBinContent(78,192);
   h_low_white2__12->SetBinContent(79,175);
   h_low_white2__12->SetBinContent(80,161);
   h_low_white2__12->SetBinContent(81,172);
   h_low_white2__12->SetBinContent(82,146);
   h_low_white2__12->SetBinContent(83,134);
   h_low_white2__12->SetBinContent(84,98);
   h_low_white2__12->SetBinContent(85,104);
   h_low_white2__12->SetBinContent(86,104);
   h_low_white2__12->SetBinContent(87,92);
   h_low_white2__12->SetBinContent(88,88);
   h_low_white2__12->SetBinContent(89,86);
   h_low_white2__12->SetBinContent(90,88);
   h_low_white2__12->SetBinContent(91,63);
   h_low_white2__12->SetBinContent(92,83);
   h_low_white2__12->SetBinContent(93,87);
   h_low_white2__12->SetBinContent(94,61);
   h_low_white2__12->SetBinContent(95,55);
   h_low_white2__12->SetBinContent(96,54);
   h_low_white2__12->SetBinContent(97,65);
   h_low_white2__12->SetBinContent(98,59);
   h_low_white2__12->SetBinContent(99,46);
   h_low_white2__12->SetBinContent(100,63);
   h_low_white2__12->SetEntries(100);
   h_low_white2__12->SetStats(0);

   ci = 1179;
   
   h_low_white2__12->SetFillColor(ci);
   h_low_white2__12->SetFillStyle(3001);

   ci = TColor::GetColor("#000099");
   h_low_white2__12->SetLineColor(ci);
   h_low_white2__12->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h_low_white2__12->GetXaxis()->SetLabelFont(42);
   h_low_white2__12->GetXaxis()->SetTitleOffset(1);
   h_low_white2__12->GetXaxis()->SetTitleFont(42);
   h_low_white2__12->GetYaxis()->SetTitle("Number of Jets per Bin");
   h_low_white2__12->GetYaxis()->SetLabelFont(42);
   h_low_white2__12->GetYaxis()->SetTitleFont(42);
   h_low_white2__12->GetZaxis()->SetLabelFont(42);
   h_low_white2__12->GetZaxis()->SetTitleOffset(1);
   h_low_white2__12->GetZaxis()->SetTitleFont(42);
   h_low_white2__12->Draw("hist same");
   Double_t xAxis13[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw3__13 = new TH1D("hw3__13","",100, xAxis13);
   hw3__13->SetBinContent(1,9882);
   hw3__13->SetBinContent(2,59953);
   hw3__13->SetBinContent(3,142289);
   hw3__13->SetBinContent(4,173534);
   hw3__13->SetBinContent(5,163204);
   hw3__13->SetBinContent(6,158825);
   hw3__13->SetBinContent(7,160488);
   hw3__13->SetBinContent(8,160937);
   hw3__13->SetBinContent(9,156304);
   hw3__13->SetBinContent(10,151752);
   hw3__13->SetBinContent(11,146012);
   hw3__13->SetBinContent(12,139229);
   hw3__13->SetBinContent(13,131867);
   hw3__13->SetBinContent(14,124750);
   hw3__13->SetBinContent(15,115432);
   hw3__13->SetBinContent(16,105360);
   hw3__13->SetBinContent(17,94512);
   hw3__13->SetBinContent(18,84682);
   hw3__13->SetBinContent(19,76534);
   hw3__13->SetBinContent(20,68982);
   hw3__13->SetBinContent(21,14636);
   hw3__13->SetBinContent(22,13084);
   hw3__13->SetBinContent(23,12182);
   hw3__13->SetBinContent(24,11384);
   hw3__13->SetBinContent(25,10695);
   hw3__13->SetBinContent(26,10053);
   hw3__13->SetBinContent(27,8974);
   hw3__13->SetBinContent(28,7964);
   hw3__13->SetBinContent(29,6574);
   hw3__13->SetBinContent(30,5671);
   hw3__13->SetBinContent(31,4909);
   hw3__13->SetBinContent(32,4355);
   hw3__13->SetBinContent(33,3940);
   hw3__13->SetBinContent(34,16936);
   hw3__13->SetBinContent(35,14917);
   hw3__13->SetBinContent(36,13376);
   hw3__13->SetBinContent(37,11845);
   hw3__13->SetBinContent(38,10667);
   hw3__13->SetBinContent(39,9661);
   hw3__13->SetBinContent(40,9078);
   hw3__13->SetBinContent(41,8310);
   hw3__13->SetBinContent(42,7442);
   hw3__13->SetBinContent(43,7094);
   hw3__13->SetBinContent(44,6616);
   hw3__13->SetBinContent(45,6199);
   hw3__13->SetBinContent(46,1527);
   hw3__13->SetBinContent(47,1392);
   hw3__13->SetBinContent(48,1267);
   hw3__13->SetBinContent(49,1191);
   hw3__13->SetBinContent(50,1108);
   hw3__13->SetBinContent(51,1041);
   hw3__13->SetBinContent(52,981);
   hw3__13->SetBinContent(53,949);
   hw3__13->SetBinContent(54,862);
   hw3__13->SetBinContent(55,835);
   hw3__13->SetBinContent(56,821);
   hw3__13->SetBinContent(57,686);
   hw3__13->SetBinContent(58,593);
   hw3__13->SetBinContent(59,482);
   hw3__13->SetBinContent(60,418);
   hw3__13->SetBinContent(61,268);
   hw3__13->SetBinContent(62,216);
   hw3__13->SetBinContent(63,173);
   hw3__13->SetBinContent(64,136);
   hw3__13->SetBinContent(65,113);
   hw3__13->SetBinContent(66,103);
   hw3__13->SetBinContent(67,76);
   hw3__13->SetBinContent(68,77);
   hw3__13->SetBinContent(69,412);
   hw3__13->SetBinContent(70,365);
   hw3__13->SetBinContent(71,326);
   hw3__13->SetBinContent(72,298);
   hw3__13->SetBinContent(73,296);
   hw3__13->SetBinContent(74,272);
   hw3__13->SetBinContent(75,250);
   hw3__13->SetBinContent(76,235);
   hw3__13->SetBinContent(77,226);
   hw3__13->SetBinContent(78,192);
   hw3__13->SetBinContent(79,175);
   hw3__13->SetBinContent(80,161);
   hw3__13->SetBinContent(81,172);
   hw3__13->SetBinContent(82,146);
   hw3__13->SetBinContent(83,134);
   hw3__13->SetBinContent(84,98);
   hw3__13->SetBinContent(85,104);
   hw3__13->SetBinContent(86,104);
   hw3__13->SetBinContent(87,92);
   hw3__13->SetBinContent(88,88);
   hw3__13->SetBinContent(89,86);
   hw3__13->SetBinContent(90,88);
   hw3__13->SetBinContent(91,63);
   hw3__13->SetBinContent(92,83);
   hw3__13->SetBinContent(93,87);
   hw3__13->SetBinContent(94,61);
   hw3__13->SetBinContent(95,55);
   hw3__13->SetBinContent(96,54);
   hw3__13->SetBinContent(97,65);
   hw3__13->SetBinContent(98,59);
   hw3__13->SetBinContent(99,46);
   hw3__13->SetBinContent(100,63);
   hw3__13->SetEntries(100);
   hw3__13->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   hw3__13->SetFillColor(ci);
   hw3__13->SetFillStyle(1);

   ci = TColor::GetColor("#000099");
   hw3__13->SetLineColor(ci);
   hw3__13->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw3__13->GetXaxis()->SetLabelFont(42);
   hw3__13->GetXaxis()->SetTitleOffset(1);
   hw3__13->GetXaxis()->SetTitleFont(42);
   hw3__13->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw3__13->GetYaxis()->SetLabelFont(42);
   hw3__13->GetYaxis()->SetTitleFont(42);
   hw3__13->GetZaxis()->SetLabelFont(42);
   hw3__13->GetZaxis()->SetTitleOffset(1);
   hw3__13->GetZaxis()->SetTitleFont(42);
   hw3__13->Draw("hist same");
   Double_t xAxis14[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3__14 = new TH1D("h3__14","",100, xAxis14);
   h3__14->SetBinContent(0,729);
   h3__14->SetBinContent(1,9882);
   h3__14->SetBinContent(2,59953);
   h3__14->SetBinContent(3,142289);
   h3__14->SetBinContent(4,173534);
   h3__14->SetBinContent(5,163204);
   h3__14->SetBinContent(6,158825);
   h3__14->SetBinContent(7,160488);
   h3__14->SetBinContent(8,160937);
   h3__14->SetBinContent(9,156304);
   h3__14->SetBinContent(10,151752);
   h3__14->SetBinContent(11,146012);
   h3__14->SetBinContent(12,139229);
   h3__14->SetBinContent(13,131867);
   h3__14->SetBinContent(14,124750);
   h3__14->SetBinContent(15,115432);
   h3__14->SetBinContent(16,105360);
   h3__14->SetBinContent(17,94512);
   h3__14->SetBinContent(18,84682);
   h3__14->SetBinContent(19,76534);
   h3__14->SetBinContent(20,68982);
   h3__14->SetBinContent(21,65224);
   h3__14->SetBinContent(22,60925);
   h3__14->SetBinContent(23,59011);
   h3__14->SetBinContent(24,57983);
   h3__14->SetBinContent(25,58195);
   h3__14->SetBinContent(26,56766);
   h3__14->SetBinContent(27,52086);
   h3__14->SetBinContent(28,45759);
   h3__14->SetBinContent(29,37639);
   h3__14->SetBinContent(30,31072);
   h3__14->SetBinContent(31,25596);
   h3__14->SetBinContent(32,21557);
   h3__14->SetBinContent(33,18728);
   h3__14->SetBinContent(34,16936);
   h3__14->SetBinContent(35,14917);
   h3__14->SetBinContent(36,13376);
   h3__14->SetBinContent(37,11845);
   h3__14->SetBinContent(38,10667);
   h3__14->SetBinContent(39,9661);
   h3__14->SetBinContent(40,9078);
   h3__14->SetBinContent(41,8310);
   h3__14->SetBinContent(42,7442);
   h3__14->SetBinContent(43,7094);
   h3__14->SetBinContent(44,6616);
   h3__14->SetBinContent(45,6199);
   h3__14->SetBinContent(46,5522);
   h3__14->SetBinContent(47,5505);
   h3__14->SetBinContent(48,5360);
   h3__14->SetBinContent(49,5209);
   h3__14->SetBinContent(50,5191);
   h3__14->SetBinContent(51,5117);
   h3__14->SetBinContent(52,4963);
   h3__14->SetBinContent(53,4820);
   h3__14->SetBinContent(54,4645);
   h3__14->SetBinContent(55,4315);
   h3__14->SetBinContent(56,4011);
   h3__14->SetBinContent(57,3473);
   h3__14->SetBinContent(58,3054);
   h3__14->SetBinContent(59,2527);
   h3__14->SetBinContent(60,2088);
   h3__14->SetBinContent(61,1655);
   h3__14->SetBinContent(62,1338);
   h3__14->SetBinContent(63,1085);
   h3__14->SetBinContent(64,910);
   h3__14->SetBinContent(65,782);
   h3__14->SetBinContent(66,622);
   h3__14->SetBinContent(67,540);
   h3__14->SetBinContent(68,512);
   h3__14->SetBinContent(69,412);
   h3__14->SetBinContent(70,365);
   h3__14->SetBinContent(71,326);
   h3__14->SetBinContent(72,298);
   h3__14->SetBinContent(73,296);
   h3__14->SetBinContent(74,272);
   h3__14->SetBinContent(75,250);
   h3__14->SetBinContent(76,235);
   h3__14->SetBinContent(77,226);
   h3__14->SetBinContent(78,192);
   h3__14->SetBinContent(79,175);
   h3__14->SetBinContent(80,161);
   h3__14->SetBinContent(81,172);
   h3__14->SetBinContent(82,146);
   h3__14->SetBinContent(83,134);
   h3__14->SetBinContent(84,98);
   h3__14->SetBinContent(85,104);
   h3__14->SetBinContent(86,104);
   h3__14->SetBinContent(87,92);
   h3__14->SetBinContent(88,88);
   h3__14->SetBinContent(89,86);
   h3__14->SetBinContent(90,88);
   h3__14->SetBinContent(91,63);
   h3__14->SetBinContent(92,83);
   h3__14->SetBinContent(93,87);
   h3__14->SetBinContent(94,61);
   h3__14->SetBinContent(95,55);
   h3__14->SetBinContent(96,54);
   h3__14->SetBinContent(97,65);
   h3__14->SetBinContent(98,59);
   h3__14->SetBinContent(99,46);
   h3__14->SetBinContent(100,63);
   h3__14->SetBinContent(101,950);
   h3__14->SetEntries(3217089);
   h3__14->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3__14->GetXaxis()->SetLabelFont(42);
   h3__14->GetXaxis()->SetTitleOffset(1);
   h3__14->GetXaxis()->SetTitleFont(42);
   h3__14->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3__14->GetYaxis()->SetLabelFont(42);
   h3__14->GetYaxis()->SetTitleFont(42);
   h3__14->GetZaxis()->SetLabelFont(42);
   h3__14->GetZaxis()->SetTitleOffset(1);
   h3__14->GetZaxis()->SetTitleFont(42);
   h3__14->Draw("hist e1 +same");
   Double_t xAxis15[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__15 = new TH1D("h3a_copy__15","",100, xAxis15);
   h3a_copy__15->SetBinContent(0,729);
   h3a_copy__15->SetBinContent(1,9882);
   h3a_copy__15->SetBinContent(2,59953);
   h3a_copy__15->SetBinContent(3,142289);
   h3a_copy__15->SetBinContent(4,173534);
   h3a_copy__15->SetBinContent(5,163204);
   h3a_copy__15->SetBinContent(6,158825);
   h3a_copy__15->SetBinContent(7,160488);
   h3a_copy__15->SetBinContent(8,160937);
   h3a_copy__15->SetBinContent(9,156304);
   h3a_copy__15->SetBinContent(10,151752);
   h3a_copy__15->SetBinContent(11,146012);
   h3a_copy__15->SetBinContent(12,139229);
   h3a_copy__15->SetBinContent(13,131867);
   h3a_copy__15->SetBinContent(14,124750);
   h3a_copy__15->SetBinContent(15,115432);
   h3a_copy__15->SetBinContent(16,105360);
   h3a_copy__15->SetBinContent(17,94512);
   h3a_copy__15->SetBinContent(18,84682);
   h3a_copy__15->SetBinContent(19,76534);
   h3a_copy__15->SetBinContent(20,68982);
   h3a_copy__15->SetBinContent(21,65224);
   h3a_copy__15->SetBinContent(22,60925);
   h3a_copy__15->SetBinContent(23,59011);
   h3a_copy__15->SetBinContent(24,57983);
   h3a_copy__15->SetBinContent(25,58195);
   h3a_copy__15->SetBinContent(26,56766);
   h3a_copy__15->SetBinContent(27,52086);
   h3a_copy__15->SetBinContent(28,45759);
   h3a_copy__15->SetBinContent(29,37639);
   h3a_copy__15->SetBinContent(30,31072);
   h3a_copy__15->SetBinContent(31,25596);
   h3a_copy__15->SetBinContent(32,21557);
   h3a_copy__15->SetBinContent(33,18728);
   h3a_copy__15->SetBinContent(34,16936);
   h3a_copy__15->SetBinContent(35,14917);
   h3a_copy__15->SetBinContent(36,13376);
   h3a_copy__15->SetBinContent(37,11845);
   h3a_copy__15->SetBinContent(38,10667);
   h3a_copy__15->SetBinContent(39,9661);
   h3a_copy__15->SetBinContent(40,9078);
   h3a_copy__15->SetBinContent(41,8310);
   h3a_copy__15->SetBinContent(42,7442);
   h3a_copy__15->SetBinContent(43,7094);
   h3a_copy__15->SetBinContent(44,6616);
   h3a_copy__15->SetBinContent(45,6199);
   h3a_copy__15->SetBinContent(46,5522);
   h3a_copy__15->SetBinContent(47,5505);
   h3a_copy__15->SetBinContent(48,5360);
   h3a_copy__15->SetBinContent(49,5209);
   h3a_copy__15->SetBinContent(50,5191);
   h3a_copy__15->SetBinContent(51,5117);
   h3a_copy__15->SetBinContent(52,4963);
   h3a_copy__15->SetBinContent(53,4820);
   h3a_copy__15->SetBinContent(54,4645);
   h3a_copy__15->SetBinContent(55,4315);
   h3a_copy__15->SetBinContent(56,4011);
   h3a_copy__15->SetBinContent(57,3473);
   h3a_copy__15->SetBinContent(58,3054);
   h3a_copy__15->SetBinContent(59,2527);
   h3a_copy__15->SetBinContent(60,2088);
   h3a_copy__15->SetBinContent(61,1655);
   h3a_copy__15->SetBinContent(62,1338);
   h3a_copy__15->SetBinContent(63,1085);
   h3a_copy__15->SetBinContent(64,910);
   h3a_copy__15->SetBinContent(65,782);
   h3a_copy__15->SetBinContent(66,622);
   h3a_copy__15->SetBinContent(67,540);
   h3a_copy__15->SetBinContent(68,512);
   h3a_copy__15->SetBinContent(69,412);
   h3a_copy__15->SetBinContent(70,365);
   h3a_copy__15->SetBinContent(71,326);
   h3a_copy__15->SetBinContent(72,298);
   h3a_copy__15->SetBinContent(73,296);
   h3a_copy__15->SetBinContent(74,272);
   h3a_copy__15->SetBinContent(75,250);
   h3a_copy__15->SetBinContent(76,235);
   h3a_copy__15->SetBinContent(77,226);
   h3a_copy__15->SetBinContent(78,192);
   h3a_copy__15->SetBinContent(79,175);
   h3a_copy__15->SetBinContent(80,161);
   h3a_copy__15->SetBinContent(81,172);
   h3a_copy__15->SetBinContent(82,146);
   h3a_copy__15->SetBinContent(83,134);
   h3a_copy__15->SetBinContent(84,98);
   h3a_copy__15->SetBinContent(85,104);
   h3a_copy__15->SetBinContent(86,104);
   h3a_copy__15->SetBinContent(87,92);
   h3a_copy__15->SetBinContent(88,88);
   h3a_copy__15->SetBinContent(89,86);
   h3a_copy__15->SetBinContent(90,88);
   h3a_copy__15->SetBinContent(91,63);
   h3a_copy__15->SetBinContent(92,83);
   h3a_copy__15->SetBinContent(93,87);
   h3a_copy__15->SetBinContent(94,61);
   h3a_copy__15->SetBinContent(95,55);
   h3a_copy__15->SetBinContent(96,54);
   h3a_copy__15->SetBinContent(97,65);
   h3a_copy__15->SetBinContent(98,59);
   h3a_copy__15->SetBinContent(99,46);
   h3a_copy__15->SetBinContent(100,63);
   h3a_copy__15->SetBinContent(101,950);
   h3a_copy__15->SetEntries(3217089);
   h3a_copy__15->SetDirectory(nullptr);

   ci = 1179;
   
   h3a_copy__15->SetFillColor(ci);
   h3a_copy__15->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__15->SetLineColor(ci);
   h3a_copy__15->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__15->GetXaxis()->SetLabelFont(42);
   h3a_copy__15->GetXaxis()->SetTitleOffset(1);
   h3a_copy__15->GetXaxis()->SetTitleFont(42);
   h3a_copy__15->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__15->GetYaxis()->SetLabelFont(42);
   h3a_copy__15->GetYaxis()->SetTitleFont(42);
   h3a_copy__15->GetZaxis()->SetLabelFont(42);
   h3a_copy__15->GetZaxis()->SetTitleOffset(1);
   h3a_copy__15->GetZaxis()->SetTitleFont(42);
   h3a_copy__15->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.568,0.637,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h3","All jets","lf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh","ML tagged jets","f");

   ci = 1180;
   
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh2","Matched jets","f");

   ci = 1180;
   
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh3","Cut based tagged jets","f");

   ci = 1179;
   
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh4","Light jets && not Cut based tagged","f");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
   can1->Print("ljets_mass_det_build_analyzed_histos_delphes_SMtt_closure.png");
   can1->Print("ljets_mass_det_build_analyzed_histos_delphes_SMtt_closure.pdf");

}


==> figures/ljets_mass_det_build_analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ljets_mass_det_build_analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged()
{
//=========Macro generated from canvas: can1/can1
//=========  (Fri Jun 14 14:37:45 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,30,1600,800);
   gStyle->SetOptStat(0);
   can1->Range(-37.5,-24867.02,337.5,223803.2);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis1[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a__1 = new TH1D("h3a__1","",100, xAxis1);
   h3a__1->SetBinContent(0,769);
   h3a__1->SetBinContent(1,10449);
   h3a__1->SetBinContent(2,62499);
   h3a__1->SetBinContent(3,150390);
   h3a__1->SetBinContent(4,186878);
   h3a__1->SetBinContent(5,182289);
   h3a__1->SetBinContent(6,181575);
   h3a__1->SetBinContent(7,184776);
   h3a__1->SetBinContent(8,188781);
   h3a__1->SetBinContent(9,189461);
   h3a__1->SetBinContent(10,189463);
   h3a__1->SetBinContent(11,188159);
   h3a__1->SetBinContent(12,184710);
   h3a__1->SetBinContent(13,182374);
   h3a__1->SetBinContent(14,176743);
   h3a__1->SetBinContent(15,170606);
   h3a__1->SetBinContent(16,163793);
   h3a__1->SetBinContent(17,155568);
   h3a__1->SetBinContent(18,147708);
   h3a__1->SetBinContent(19,141849);
   h3a__1->SetBinContent(20,136667);
   h3a__1->SetBinContent(21,136062);
   h3a__1->SetBinContent(22,134467);
   h3a__1->SetBinContent(23,134204);
   h3a__1->SetBinContent(24,135767);
   h3a__1->SetBinContent(25,137566);
   h3a__1->SetBinContent(26,139659);
   h3a__1->SetBinContent(27,137510);
   h3a__1->SetBinContent(28,129943);
   h3a__1->SetBinContent(29,120853);
   h3a__1->SetBinContent(30,111365);
   h3a__1->SetBinContent(31,103275);
   h3a__1->SetBinContent(32,97090);
   h3a__1->SetBinContent(33,92325);
   h3a__1->SetBinContent(34,90382);
   h3a__1->SetBinContent(35,86249);
   h3a__1->SetBinContent(36,82596);
   h3a__1->SetBinContent(37,79001);
   h3a__1->SetBinContent(38,76755);
   h3a__1->SetBinContent(39,73821);
   h3a__1->SetBinContent(40,71149);
   h3a__1->SetBinContent(41,68351);
   h3a__1->SetBinContent(42,65816);
   h3a__1->SetBinContent(43,64423);
   h3a__1->SetBinContent(44,63344);
   h3a__1->SetBinContent(45,61631);
   h3a__1->SetBinContent(46,58192);
   h3a__1->SetBinContent(47,57233);
   h3a__1->SetBinContent(48,57056);
   h3a__1->SetBinContent(49,56780);
   h3a__1->SetBinContent(50,56461);
   h3a__1->SetBinContent(51,56311);
   h3a__1->SetBinContent(52,55659);
   h3a__1->SetBinContent(53,55099);
   h3a__1->SetBinContent(54,54487);
   h3a__1->SetBinContent(55,52916);
   h3a__1->SetBinContent(56,50564);
   h3a__1->SetBinContent(57,48434);
   h3a__1->SetBinContent(58,45156);
   h3a__1->SetBinContent(59,41417);
   h3a__1->SetBinContent(60,38134);
   h3a__1->SetBinContent(61,34406);
   h3a__1->SetBinContent(62,31911);
   h3a__1->SetBinContent(63,29084);
   h3a__1->SetBinContent(64,26546);
   h3a__1->SetBinContent(65,24762);
   h3a__1->SetBinContent(66,23124);
   h3a__1->SetBinContent(67,21334);
   h3a__1->SetBinContent(68,20077);
   h3a__1->SetBinContent(69,17968);
   h3a__1->SetBinContent(70,17012);
   h3a__1->SetBinContent(71,15876);
   h3a__1->SetBinContent(72,15262);
   h3a__1->SetBinContent(73,14200);
   h3a__1->SetBinContent(74,13806);
   h3a__1->SetBinContent(75,12732);
   h3a__1->SetBinContent(76,12254);
   h3a__1->SetBinContent(77,11594);
   h3a__1->SetBinContent(78,11186);
   h3a__1->SetBinContent(79,10469);
   h3a__1->SetBinContent(80,9904);
   h3a__1->SetBinContent(81,9462);
   h3a__1->SetBinContent(82,8946);
   h3a__1->SetBinContent(83,8577);
   h3a__1->SetBinContent(84,8394);
   h3a__1->SetBinContent(85,8031);
   h3a__1->SetBinContent(86,7613);
   h3a__1->SetBinContent(87,7294);
   h3a__1->SetBinContent(88,6880);
   h3a__1->SetBinContent(89,6695);
   h3a__1->SetBinContent(90,6321);
   h3a__1->SetBinContent(91,6138);
   h3a__1->SetBinContent(92,5852);
   h3a__1->SetBinContent(93,5509);
   h3a__1->SetBinContent(94,5228);
   h3a__1->SetBinContent(95,5136);
   h3a__1->SetBinContent(96,4894);
   h3a__1->SetBinContent(97,4797);
   h3a__1->SetBinContent(98,4405);
   h3a__1->SetBinContent(99,4250);
   h3a__1->SetBinContent(100,4026);
   h3a__1->SetBinContent(101,97601);
   h3a__1->SetEntries(7052566);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a__1->SetFillColor(ci);
   h3a__1->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a__1->SetLineColor(ci);
   h3a__1->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a__1->GetXaxis()->SetLabelFont(42);
   h3a__1->GetXaxis()->SetTitleOffset(1);
   h3a__1->GetXaxis()->SetTitleFont(42);
   h3a__1->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a__1->GetYaxis()->SetLabelFont(42);
   h3a__1->GetYaxis()->SetTitleFont(42);
   h3a__1->GetZaxis()->SetLabelFont(42);
   h3a__1->GetZaxis()->SetTitleOffset(1);
   h3a__1->GetZaxis()->SetTitleFont(42);
   h3a__1->Draw("hist ");
   Double_t xAxis2[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3b__2 = new TH1D("h3b__2","",100, xAxis2);
   h3b__2->SetBinContent(0,769);
   h3b__2->SetBinContent(1,10449);
   h3b__2->SetBinContent(2,62499);
   h3b__2->SetBinContent(3,150390);
   h3b__2->SetBinContent(4,186878);
   h3b__2->SetBinContent(5,182289);
   h3b__2->SetBinContent(6,181575);
   h3b__2->SetBinContent(7,184776);
   h3b__2->SetBinContent(8,188781);
   h3b__2->SetBinContent(9,189461);
   h3b__2->SetBinContent(10,189463);
   h3b__2->SetBinContent(11,188159);
   h3b__2->SetBinContent(12,184710);
   h3b__2->SetBinContent(13,182374);
   h3b__2->SetBinContent(14,176743);
   h3b__2->SetBinContent(15,170606);
   h3b__2->SetBinContent(16,163793);
   h3b__2->SetBinContent(17,155568);
   h3b__2->SetBinContent(18,147708);
   h3b__2->SetBinContent(19,141849);
   h3b__2->SetBinContent(20,136667);
   h3b__2->SetBinContent(21,136062);
   h3b__2->SetBinContent(22,134467);
   h3b__2->SetBinContent(23,134204);
   h3b__2->SetBinContent(24,135767);
   h3b__2->SetBinContent(25,137566);
   h3b__2->SetBinContent(26,139659);
   h3b__2->SetBinContent(27,137510);
   h3b__2->SetBinContent(28,129943);
   h3b__2->SetBinContent(29,120853);
   h3b__2->SetBinContent(30,111365);
   h3b__2->SetBinContent(31,103275);
   h3b__2->SetBinContent(32,97090);
   h3b__2->SetBinContent(33,92325);
   h3b__2->SetBinContent(34,90382);
   h3b__2->SetBinContent(35,86249);
   h3b__2->SetBinContent(36,82596);
   h3b__2->SetBinContent(37,79001);
   h3b__2->SetBinContent(38,76755);
   h3b__2->SetBinContent(39,73821);
   h3b__2->SetBinContent(40,71149);
   h3b__2->SetBinContent(41,68351);
   h3b__2->SetBinContent(42,65816);
   h3b__2->SetBinContent(43,64423);
   h3b__2->SetBinContent(44,63344);
   h3b__2->SetBinContent(45,61631);
   h3b__2->SetBinContent(46,58192);
   h3b__2->SetBinContent(47,57233);
   h3b__2->SetBinContent(48,57056);
   h3b__2->SetBinContent(49,56780);
   h3b__2->SetBinContent(50,56461);
   h3b__2->SetBinContent(51,56311);
   h3b__2->SetBinContent(52,55659);
   h3b__2->SetBinContent(53,55099);
   h3b__2->SetBinContent(54,54487);
   h3b__2->SetBinContent(55,52916);
   h3b__2->SetBinContent(56,50564);
   h3b__2->SetBinContent(57,48434);
   h3b__2->SetBinContent(58,45156);
   h3b__2->SetBinContent(59,41417);
   h3b__2->SetBinContent(60,38134);
   h3b__2->SetBinContent(61,34406);
   h3b__2->SetBinContent(62,31911);
   h3b__2->SetBinContent(63,29084);
   h3b__2->SetBinContent(64,26546);
   h3b__2->SetBinContent(65,24762);
   h3b__2->SetBinContent(66,23124);
   h3b__2->SetBinContent(67,21334);
   h3b__2->SetBinContent(68,20077);
   h3b__2->SetBinContent(69,17968);
   h3b__2->SetBinContent(70,17012);
   h3b__2->SetBinContent(71,15876);
   h3b__2->SetBinContent(72,15262);
   h3b__2->SetBinContent(73,14200);
   h3b__2->SetBinContent(74,13806);
   h3b__2->SetBinContent(75,12732);
   h3b__2->SetBinContent(76,12254);
   h3b__2->SetBinContent(77,11594);
   h3b__2->SetBinContent(78,11186);
   h3b__2->SetBinContent(79,10469);
   h3b__2->SetBinContent(80,9904);
   h3b__2->SetBinContent(81,9462);
   h3b__2->SetBinContent(82,8946);
   h3b__2->SetBinContent(83,8577);
   h3b__2->SetBinContent(84,8394);
   h3b__2->SetBinContent(85,8031);
   h3b__2->SetBinContent(86,7613);
   h3b__2->SetBinContent(87,7294);
   h3b__2->SetBinContent(88,6880);
   h3b__2->SetBinContent(89,6695);
   h3b__2->SetBinContent(90,6321);
   h3b__2->SetBinContent(91,6138);
   h3b__2->SetBinContent(92,5852);
   h3b__2->SetBinContent(93,5509);
   h3b__2->SetBinContent(94,5228);
   h3b__2->SetBinContent(95,5136);
   h3b__2->SetBinContent(96,4894);
   h3b__2->SetBinContent(97,4797);
   h3b__2->SetBinContent(98,4405);
   h3b__2->SetBinContent(99,4250);
   h3b__2->SetBinContent(100,4026);
   h3b__2->SetBinContent(101,97601);
   h3b__2->SetEntries(7052566);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   h3b__2->SetFillColor(ci);
   h3b__2->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   h3b__2->SetLineColor(ci);
   h3b__2->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3b__2->GetXaxis()->SetLabelFont(42);
   h3b__2->GetXaxis()->SetTitleOffset(1);
   h3b__2->GetXaxis()->SetTitleFont(42);
   h3b__2->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3b__2->GetYaxis()->SetLabelFont(42);
   h3b__2->GetYaxis()->SetTitleFont(42);
   h3b__2->GetZaxis()->SetLabelFont(42);
   h3b__2->GetZaxis()->SetTitleOffset(1);
   h3b__2->GetZaxis()->SetTitleFont(42);
   h3b__2->Draw("hist SAME");
   Double_t xAxis3[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3c__3 = new TH1D("h3c__3","",100, xAxis3);
   h3c__3->SetBinContent(0,769);
   h3c__3->SetBinContent(1,10449);
   h3c__3->SetBinContent(2,62499);
   h3c__3->SetBinContent(3,150390);
   h3c__3->SetBinContent(4,186878);
   h3c__3->SetBinContent(5,182289);
   h3c__3->SetBinContent(6,181575);
   h3c__3->SetBinContent(7,184776);
   h3c__3->SetBinContent(8,188781);
   h3c__3->SetBinContent(9,189461);
   h3c__3->SetBinContent(10,189463);
   h3c__3->SetBinContent(11,188159);
   h3c__3->SetBinContent(12,184710);
   h3c__3->SetBinContent(13,182374);
   h3c__3->SetBinContent(14,176743);
   h3c__3->SetBinContent(15,170606);
   h3c__3->SetBinContent(16,163793);
   h3c__3->SetBinContent(17,155568);
   h3c__3->SetBinContent(18,147708);
   h3c__3->SetBinContent(19,141849);
   h3c__3->SetBinContent(20,136667);
   h3c__3->SetBinContent(21,136062);
   h3c__3->SetBinContent(22,134467);
   h3c__3->SetBinContent(23,134204);
   h3c__3->SetBinContent(24,135767);
   h3c__3->SetBinContent(25,137566);
   h3c__3->SetBinContent(26,139659);
   h3c__3->SetBinContent(27,137510);
   h3c__3->SetBinContent(28,129943);
   h3c__3->SetBinContent(29,120853);
   h3c__3->SetBinContent(30,111365);
   h3c__3->SetBinContent(31,103275);
   h3c__3->SetBinContent(32,97090);
   h3c__3->SetBinContent(33,92325);
   h3c__3->SetBinContent(34,90382);
   h3c__3->SetBinContent(35,86249);
   h3c__3->SetBinContent(36,82596);
   h3c__3->SetBinContent(37,79001);
   h3c__3->SetBinContent(38,76755);
   h3c__3->SetBinContent(39,73821);
   h3c__3->SetBinContent(40,71149);
   h3c__3->SetBinContent(41,68351);
   h3c__3->SetBinContent(42,65816);
   h3c__3->SetBinContent(43,64423);
   h3c__3->SetBinContent(44,63344);
   h3c__3->SetBinContent(45,61631);
   h3c__3->SetBinContent(46,58192);
   h3c__3->SetBinContent(47,57233);
   h3c__3->SetBinContent(48,57056);
   h3c__3->SetBinContent(49,56780);
   h3c__3->SetBinContent(50,56461);
   h3c__3->SetBinContent(51,56311);
   h3c__3->SetBinContent(52,55659);
   h3c__3->SetBinContent(53,55099);
   h3c__3->SetBinContent(54,54487);
   h3c__3->SetBinContent(55,52916);
   h3c__3->SetBinContent(56,50564);
   h3c__3->SetBinContent(57,48434);
   h3c__3->SetBinContent(58,45156);
   h3c__3->SetBinContent(59,41417);
   h3c__3->SetBinContent(60,38134);
   h3c__3->SetBinContent(61,34406);
   h3c__3->SetBinContent(62,31911);
   h3c__3->SetBinContent(63,29084);
   h3c__3->SetBinContent(64,26546);
   h3c__3->SetBinContent(65,24762);
   h3c__3->SetBinContent(66,23124);
   h3c__3->SetBinContent(67,21334);
   h3c__3->SetBinContent(68,20077);
   h3c__3->SetBinContent(69,17968);
   h3c__3->SetBinContent(70,17012);
   h3c__3->SetBinContent(71,15876);
   h3c__3->SetBinContent(72,15262);
   h3c__3->SetBinContent(73,14200);
   h3c__3->SetBinContent(74,13806);
   h3c__3->SetBinContent(75,12732);
   h3c__3->SetBinContent(76,12254);
   h3c__3->SetBinContent(77,11594);
   h3c__3->SetBinContent(78,11186);
   h3c__3->SetBinContent(79,10469);
   h3c__3->SetBinContent(80,9904);
   h3c__3->SetBinContent(81,9462);
   h3c__3->SetBinContent(82,8946);
   h3c__3->SetBinContent(83,8577);
   h3c__3->SetBinContent(84,8394);
   h3c__3->SetBinContent(85,8031);
   h3c__3->SetBinContent(86,7613);
   h3c__3->SetBinContent(87,7294);
   h3c__3->SetBinContent(88,6880);
   h3c__3->SetBinContent(89,6695);
   h3c__3->SetBinContent(90,6321);
   h3c__3->SetBinContent(91,6138);
   h3c__3->SetBinContent(92,5852);
   h3c__3->SetBinContent(93,5509);
   h3c__3->SetBinContent(94,5228);
   h3c__3->SetBinContent(95,5136);
   h3c__3->SetBinContent(96,4894);
   h3c__3->SetBinContent(97,4797);
   h3c__3->SetBinContent(98,4405);
   h3c__3->SetBinContent(99,4250);
   h3c__3->SetBinContent(100,4026);
   h3c__3->SetBinContent(101,97601);
   h3c__3->SetEntries(7052566);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   h3c__3->SetFillColor(ci);
   h3c__3->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   h3c__3->SetLineColor(ci);
   h3c__3->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3c__3->GetXaxis()->SetLabelFont(42);
   h3c__3->GetXaxis()->SetTitleOffset(1);
   h3c__3->GetXaxis()->SetTitleFont(42);
   h3c__3->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3c__3->GetYaxis()->SetLabelFont(42);
   h3c__3->GetYaxis()->SetTitleFont(42);
   h3c__3->GetZaxis()->SetLabelFont(42);
   h3c__3->GetZaxis()->SetTitleOffset(1);
   h3c__3->GetZaxis()->SetTitleFont(42);
   h3c__3->Draw("hist SAME");
   Double_t xAxis4[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw1__4 = new TH1D("hw1__4","",100, xAxis4);
   hw1__4->SetBinContent(1,10449);
   hw1__4->SetBinContent(2,62499);
   hw1__4->SetBinContent(3,150390);
   hw1__4->SetBinContent(4,186878);
   hw1__4->SetBinContent(5,182289);
   hw1__4->SetBinContent(6,181575);
   hw1__4->SetBinContent(7,184776);
   hw1__4->SetBinContent(8,188781);
   hw1__4->SetBinContent(9,189461);
   hw1__4->SetBinContent(10,189463);
   hw1__4->SetBinContent(11,188159);
   hw1__4->SetBinContent(12,184710);
   hw1__4->SetBinContent(13,182374);
   hw1__4->SetBinContent(14,176743);
   hw1__4->SetBinContent(15,170606);
   hw1__4->SetBinContent(16,163793);
   hw1__4->SetBinContent(17,155568);
   hw1__4->SetBinContent(18,147708);
   hw1__4->SetBinContent(19,141849);
   hw1__4->SetBinContent(20,136667);
   hw1__4->SetBinContent(21,135381);
   hw1__4->SetBinContent(22,131176);
   hw1__4->SetBinContent(23,126240);
   hw1__4->SetBinContent(24,118304);
   hw1__4->SetBinContent(25,106767);
   hw1__4->SetBinContent(26,100753);
   hw1__4->SetBinContent(27,95970);
   hw1__4->SetBinContent(28,95398);
   hw1__4->SetBinContent(29,99755);
   hw1__4->SetBinContent(30,100280);
   hw1__4->SetBinContent(31,98679);
   hw1__4->SetBinContent(32,96731);
   hw1__4->SetBinContent(33,92287);
   hw1__4->SetBinContent(34,90382);
   hw1__4->SetBinContent(35,86249);
   hw1__4->SetBinContent(36,82596);
   hw1__4->SetBinContent(37,79001);
   hw1__4->SetBinContent(38,76755);
   hw1__4->SetBinContent(39,73821);
   hw1__4->SetBinContent(40,71149);
   hw1__4->SetBinContent(41,68351);
   hw1__4->SetBinContent(42,65816);
   hw1__4->SetBinContent(43,64423);
   hw1__4->SetBinContent(44,63344);
   hw1__4->SetBinContent(45,61631);
   hw1__4->SetBinContent(46,47237);
   hw1__4->SetBinContent(47,44398);
   hw1__4->SetBinContent(48,40609);
   hw1__4->SetBinContent(49,37681);
   hw1__4->SetBinContent(50,35300);
   hw1__4->SetBinContent(51,31916);
   hw1__4->SetBinContent(52,30443);
   hw1__4->SetBinContent(53,29638);
   hw1__4->SetBinContent(54,28631);
   hw1__4->SetBinContent(55,27640);
   hw1__4->SetBinContent(56,26150);
   hw1__4->SetBinContent(57,25052);
   hw1__4->SetBinContent(58,23547);
   hw1__4->SetBinContent(59,24484);
   hw1__4->SetBinContent(60,25384);
   hw1__4->SetBinContent(61,23975);
   hw1__4->SetBinContent(62,24467);
   hw1__4->SetBinContent(63,24286);
   hw1__4->SetBinContent(64,23705);
   hw1__4->SetBinContent(65,22917);
   hw1__4->SetBinContent(66,21673);
   hw1__4->SetBinContent(67,20764);
   hw1__4->SetBinContent(68,20039);
   hw1__4->SetBinContent(69,17968);
   hw1__4->SetBinContent(70,17012);
   hw1__4->SetBinContent(71,15876);
   hw1__4->SetBinContent(72,15262);
   hw1__4->SetBinContent(73,14200);
   hw1__4->SetBinContent(74,13806);
   hw1__4->SetBinContent(75,12732);
   hw1__4->SetBinContent(76,12254);
   hw1__4->SetBinContent(77,11594);
   hw1__4->SetBinContent(78,11186);
   hw1__4->SetBinContent(79,10469);
   hw1__4->SetBinContent(80,9904);
   hw1__4->SetBinContent(81,9462);
   hw1__4->SetBinContent(82,8946);
   hw1__4->SetBinContent(83,8577);
   hw1__4->SetBinContent(84,8394);
   hw1__4->SetBinContent(85,8031);
   hw1__4->SetBinContent(86,7613);
   hw1__4->SetBinContent(87,7294);
   hw1__4->SetBinContent(88,6880);
   hw1__4->SetBinContent(89,6695);
   hw1__4->SetBinContent(90,6321);
   hw1__4->SetBinContent(91,6138);
   hw1__4->SetBinContent(92,5852);
   hw1__4->SetBinContent(93,5509);
   hw1__4->SetBinContent(94,5228);
   hw1__4->SetBinContent(95,5136);
   hw1__4->SetBinContent(96,4894);
   hw1__4->SetBinContent(97,4797);
   hw1__4->SetBinContent(98,4405);
   hw1__4->SetBinContent(99,4250);
   hw1__4->SetBinContent(100,4026);
   hw1__4->SetEntries(100);
   hw1__4->SetStats(0);

   ci = TColor::GetColor("#fbfbfb");
   hw1__4->SetFillColor(ci);
   hw1__4->SetFillStyle(1);

   ci = TColor::GetColor("#000099");
   hw1__4->SetLineColor(ci);
   hw1__4->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw1__4->GetXaxis()->SetLabelFont(42);
   hw1__4->GetXaxis()->SetTitleOffset(1);
   hw1__4->GetXaxis()->SetTitleFont(42);
   hw1__4->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw1__4->GetYaxis()->SetLabelFont(42);
   hw1__4->GetYaxis()->SetTitleFont(42);
   hw1__4->GetZaxis()->SetLabelFont(42);
   hw1__4->GetZaxis()->SetTitleOffset(1);
   hw1__4->GetZaxis()->SetTitleFont(42);
   hw1__4->Draw("hist same");
   Double_t xAxis5[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__5 = new TH1D("h3a_copy__5","",100, xAxis5);
   h3a_copy__5->SetBinContent(0,769);
   h3a_copy__5->SetBinContent(1,10449);
   h3a_copy__5->SetBinContent(2,62499);
   h3a_copy__5->SetBinContent(3,150390);
   h3a_copy__5->SetBinContent(4,186878);
   h3a_copy__5->SetBinContent(5,182289);
   h3a_copy__5->SetBinContent(6,181575);
   h3a_copy__5->SetBinContent(7,184776);
   h3a_copy__5->SetBinContent(8,188781);
   h3a_copy__5->SetBinContent(9,189461);
   h3a_copy__5->SetBinContent(10,189463);
   h3a_copy__5->SetBinContent(11,188159);
   h3a_copy__5->SetBinContent(12,184710);
   h3a_copy__5->SetBinContent(13,182374);
   h3a_copy__5->SetBinContent(14,176743);
   h3a_copy__5->SetBinContent(15,170606);
   h3a_copy__5->SetBinContent(16,163793);
   h3a_copy__5->SetBinContent(17,155568);
   h3a_copy__5->SetBinContent(18,147708);
   h3a_copy__5->SetBinContent(19,141849);
   h3a_copy__5->SetBinContent(20,136667);
   h3a_copy__5->SetBinContent(21,136062);
   h3a_copy__5->SetBinContent(22,134467);
   h3a_copy__5->SetBinContent(23,134204);
   h3a_copy__5->SetBinContent(24,135767);
   h3a_copy__5->SetBinContent(25,137566);
   h3a_copy__5->SetBinContent(26,139659);
   h3a_copy__5->SetBinContent(27,137510);
   h3a_copy__5->SetBinContent(28,129943);
   h3a_copy__5->SetBinContent(29,120853);
   h3a_copy__5->SetBinContent(30,111365);
   h3a_copy__5->SetBinContent(31,103275);
   h3a_copy__5->SetBinContent(32,97090);
   h3a_copy__5->SetBinContent(33,92325);
   h3a_copy__5->SetBinContent(34,90382);
   h3a_copy__5->SetBinContent(35,86249);
   h3a_copy__5->SetBinContent(36,82596);
   h3a_copy__5->SetBinContent(37,79001);
   h3a_copy__5->SetBinContent(38,76755);
   h3a_copy__5->SetBinContent(39,73821);
   h3a_copy__5->SetBinContent(40,71149);
   h3a_copy__5->SetBinContent(41,68351);
   h3a_copy__5->SetBinContent(42,65816);
   h3a_copy__5->SetBinContent(43,64423);
   h3a_copy__5->SetBinContent(44,63344);
   h3a_copy__5->SetBinContent(45,61631);
   h3a_copy__5->SetBinContent(46,58192);
   h3a_copy__5->SetBinContent(47,57233);
   h3a_copy__5->SetBinContent(48,57056);
   h3a_copy__5->SetBinContent(49,56780);
   h3a_copy__5->SetBinContent(50,56461);
   h3a_copy__5->SetBinContent(51,56311);
   h3a_copy__5->SetBinContent(52,55659);
   h3a_copy__5->SetBinContent(53,55099);
   h3a_copy__5->SetBinContent(54,54487);
   h3a_copy__5->SetBinContent(55,52916);
   h3a_copy__5->SetBinContent(56,50564);
   h3a_copy__5->SetBinContent(57,48434);
   h3a_copy__5->SetBinContent(58,45156);
   h3a_copy__5->SetBinContent(59,41417);
   h3a_copy__5->SetBinContent(60,38134);
   h3a_copy__5->SetBinContent(61,34406);
   h3a_copy__5->SetBinContent(62,31911);
   h3a_copy__5->SetBinContent(63,29084);
   h3a_copy__5->SetBinContent(64,26546);
   h3a_copy__5->SetBinContent(65,24762);
   h3a_copy__5->SetBinContent(66,23124);
   h3a_copy__5->SetBinContent(67,21334);
   h3a_copy__5->SetBinContent(68,20077);
   h3a_copy__5->SetBinContent(69,17968);
   h3a_copy__5->SetBinContent(70,17012);
   h3a_copy__5->SetBinContent(71,15876);
   h3a_copy__5->SetBinContent(72,15262);
   h3a_copy__5->SetBinContent(73,14200);
   h3a_copy__5->SetBinContent(74,13806);
   h3a_copy__5->SetBinContent(75,12732);
   h3a_copy__5->SetBinContent(76,12254);
   h3a_copy__5->SetBinContent(77,11594);
   h3a_copy__5->SetBinContent(78,11186);
   h3a_copy__5->SetBinContent(79,10469);
   h3a_copy__5->SetBinContent(80,9904);
   h3a_copy__5->SetBinContent(81,9462);
   h3a_copy__5->SetBinContent(82,8946);
   h3a_copy__5->SetBinContent(83,8577);
   h3a_copy__5->SetBinContent(84,8394);
   h3a_copy__5->SetBinContent(85,8031);
   h3a_copy__5->SetBinContent(86,7613);
   h3a_copy__5->SetBinContent(87,7294);
   h3a_copy__5->SetBinContent(88,6880);
   h3a_copy__5->SetBinContent(89,6695);
   h3a_copy__5->SetBinContent(90,6321);
   h3a_copy__5->SetBinContent(91,6138);
   h3a_copy__5->SetBinContent(92,5852);
   h3a_copy__5->SetBinContent(93,5509);
   h3a_copy__5->SetBinContent(94,5228);
   h3a_copy__5->SetBinContent(95,5136);
   h3a_copy__5->SetBinContent(96,4894);
   h3a_copy__5->SetBinContent(97,4797);
   h3a_copy__5->SetBinContent(98,4405);
   h3a_copy__5->SetBinContent(99,4250);
   h3a_copy__5->SetBinContent(100,4026);
   h3a_copy__5->SetBinContent(101,97601);
   h3a_copy__5->SetEntries(7052566);
   h3a_copy__5->SetDirectory(nullptr);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a_copy__5->SetFillColor(ci);
   h3a_copy__5->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__5->SetLineColor(ci);
   h3a_copy__5->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__5->GetXaxis()->SetLabelFont(42);
   h3a_copy__5->GetXaxis()->SetTitleOffset(1);
   h3a_copy__5->GetXaxis()->SetTitleFont(42);
   h3a_copy__5->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__5->GetYaxis()->SetLabelFont(42);
   h3a_copy__5->GetYaxis()->SetTitleFont(42);
   h3a_copy__5->GetZaxis()->SetLabelFont(42);
   h3a_copy__5->GetZaxis()->SetTitleOffset(1);
   h3a_copy__5->GetZaxis()->SetTitleFont(42);
   h3a_copy__5->Draw("sameaxis");
   Double_t xAxis6[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw1_c__6 = new TH1D("hw1_c__6","",100, xAxis6);
   hw1_c__6->SetBinContent(1,10449);
   hw1_c__6->SetBinContent(2,62499);
   hw1_c__6->SetBinContent(3,150390);
   hw1_c__6->SetBinContent(4,186878);
   hw1_c__6->SetBinContent(5,182289);
   hw1_c__6->SetBinContent(6,181575);
   hw1_c__6->SetBinContent(7,184776);
   hw1_c__6->SetBinContent(8,188781);
   hw1_c__6->SetBinContent(9,189461);
   hw1_c__6->SetBinContent(10,189463);
   hw1_c__6->SetBinContent(11,188159);
   hw1_c__6->SetBinContent(12,184710);
   hw1_c__6->SetBinContent(13,182374);
   hw1_c__6->SetBinContent(14,176743);
   hw1_c__6->SetBinContent(15,170606);
   hw1_c__6->SetBinContent(16,163793);
   hw1_c__6->SetBinContent(17,155568);
   hw1_c__6->SetBinContent(18,147708);
   hw1_c__6->SetBinContent(19,141849);
   hw1_c__6->SetBinContent(20,136667);
   hw1_c__6->SetBinContent(21,135381);
   hw1_c__6->SetBinContent(22,131176);
   hw1_c__6->SetBinContent(23,126240);
   hw1_c__6->SetBinContent(24,118304);
   hw1_c__6->SetBinContent(25,106767);
   hw1_c__6->SetBinContent(26,100753);
   hw1_c__6->SetBinContent(27,95970);
   hw1_c__6->SetBinContent(28,95398);
   hw1_c__6->SetBinContent(29,99755);
   hw1_c__6->SetBinContent(30,100280);
   hw1_c__6->SetBinContent(31,98679);
   hw1_c__6->SetBinContent(32,96731);
   hw1_c__6->SetBinContent(33,92287);
   hw1_c__6->SetBinContent(34,90382);
   hw1_c__6->SetBinContent(35,86249);
   hw1_c__6->SetBinContent(36,82596);
   hw1_c__6->SetBinContent(37,79001);
   hw1_c__6->SetBinContent(38,76755);
   hw1_c__6->SetBinContent(39,73821);
   hw1_c__6->SetBinContent(40,71149);
   hw1_c__6->SetBinContent(41,68351);
   hw1_c__6->SetBinContent(42,65816);
   hw1_c__6->SetBinContent(43,64423);
   hw1_c__6->SetBinContent(44,63344);
   hw1_c__6->SetBinContent(45,61631);
   hw1_c__6->SetBinContent(46,47237);
   hw1_c__6->SetBinContent(47,44398);
   hw1_c__6->SetBinContent(48,40609);
   hw1_c__6->SetBinContent(49,37681);
   hw1_c__6->SetBinContent(50,35300);
   hw1_c__6->SetBinContent(51,31916);
   hw1_c__6->SetBinContent(52,30443);
   hw1_c__6->SetBinContent(53,29638);
   hw1_c__6->SetBinContent(54,28631);
   hw1_c__6->SetBinContent(55,27640);
   hw1_c__6->SetBinContent(56,26150);
   hw1_c__6->SetBinContent(57,25052);
   hw1_c__6->SetBinContent(58,23547);
   hw1_c__6->SetBinContent(59,24484);
   hw1_c__6->SetBinContent(60,25384);
   hw1_c__6->SetBinContent(61,23975);
   hw1_c__6->SetBinContent(62,24467);
   hw1_c__6->SetBinContent(63,24286);
   hw1_c__6->SetBinContent(64,23705);
   hw1_c__6->SetBinContent(65,22917);
   hw1_c__6->SetBinContent(66,21673);
   hw1_c__6->SetBinContent(67,20764);
   hw1_c__6->SetBinContent(68,20039);
   hw1_c__6->SetBinContent(69,17968);
   hw1_c__6->SetBinContent(70,17012);
   hw1_c__6->SetBinContent(71,15876);
   hw1_c__6->SetBinContent(72,15262);
   hw1_c__6->SetBinContent(73,14200);
   hw1_c__6->SetBinContent(74,13806);
   hw1_c__6->SetBinContent(75,12732);
   hw1_c__6->SetBinContent(76,12254);
   hw1_c__6->SetBinContent(77,11594);
   hw1_c__6->SetBinContent(78,11186);
   hw1_c__6->SetBinContent(79,10469);
   hw1_c__6->SetBinContent(80,9904);
   hw1_c__6->SetBinContent(81,9462);
   hw1_c__6->SetBinContent(82,8946);
   hw1_c__6->SetBinContent(83,8577);
   hw1_c__6->SetBinContent(84,8394);
   hw1_c__6->SetBinContent(85,8031);
   hw1_c__6->SetBinContent(86,7613);
   hw1_c__6->SetBinContent(87,7294);
   hw1_c__6->SetBinContent(88,6880);
   hw1_c__6->SetBinContent(89,6695);
   hw1_c__6->SetBinContent(90,6321);
   hw1_c__6->SetBinContent(91,6138);
   hw1_c__6->SetBinContent(92,5852);
   hw1_c__6->SetBinContent(93,5509);
   hw1_c__6->SetBinContent(94,5228);
   hw1_c__6->SetBinContent(95,5136);
   hw1_c__6->SetBinContent(96,4894);
   hw1_c__6->SetBinContent(97,4797);
   hw1_c__6->SetBinContent(98,4405);
   hw1_c__6->SetBinContent(99,4250);
   hw1_c__6->SetBinContent(100,4026);
   hw1_c__6->SetEntries(100);
   hw1_c__6->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   hw1_c__6->SetFillColor(ci);
   hw1_c__6->SetFillStyle(3001);

   ci = TColor::GetColor("#000099");
   hw1_c__6->SetLineColor(ci);
   hw1_c__6->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw1_c__6->GetXaxis()->SetLabelFont(42);
   hw1_c__6->GetXaxis()->SetTitleOffset(1);
   hw1_c__6->GetXaxis()->SetTitleFont(42);
   hw1_c__6->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw1_c__6->GetYaxis()->SetLabelFont(42);
   hw1_c__6->GetYaxis()->SetTitleFont(42);
   hw1_c__6->GetZaxis()->SetLabelFont(42);
   hw1_c__6->GetZaxis()->SetTitleOffset(1);
   hw1_c__6->GetZaxis()->SetTitleFont(42);
   hw1_c__6->Draw("hist same");
   Double_t xAxis7[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw1_c2__7 = new TH1D("hw1_c2__7","",100, xAxis7);
   hw1_c2__7->SetBinContent(1,10449);
   hw1_c2__7->SetBinContent(2,62499);
   hw1_c2__7->SetBinContent(3,150390);
   hw1_c2__7->SetBinContent(4,186878);
   hw1_c2__7->SetBinContent(5,182289);
   hw1_c2__7->SetBinContent(6,181575);
   hw1_c2__7->SetBinContent(7,184776);
   hw1_c2__7->SetBinContent(8,188781);
   hw1_c2__7->SetBinContent(9,189461);
   hw1_c2__7->SetBinContent(10,189463);
   hw1_c2__7->SetBinContent(11,188159);
   hw1_c2__7->SetBinContent(12,184710);
   hw1_c2__7->SetBinContent(13,182374);
   hw1_c2__7->SetBinContent(14,176743);
   hw1_c2__7->SetBinContent(15,170606);
   hw1_c2__7->SetBinContent(16,163793);
   hw1_c2__7->SetBinContent(17,155568);
   hw1_c2__7->SetBinContent(18,147708);
   hw1_c2__7->SetBinContent(19,141849);
   hw1_c2__7->SetBinContent(20,136667);
   hw1_c2__7->SetBinContent(21,135381);
   hw1_c2__7->SetBinContent(22,131176);
   hw1_c2__7->SetBinContent(23,126240);
   hw1_c2__7->SetBinContent(24,118304);
   hw1_c2__7->SetBinContent(25,106767);
   hw1_c2__7->SetBinContent(26,100753);
   hw1_c2__7->SetBinContent(27,95970);
   hw1_c2__7->SetBinContent(28,95398);
   hw1_c2__7->SetBinContent(29,99755);
   hw1_c2__7->SetBinContent(30,100280);
   hw1_c2__7->SetBinContent(31,98679);
   hw1_c2__7->SetBinContent(32,96731);
   hw1_c2__7->SetBinContent(33,92287);
   hw1_c2__7->SetBinContent(34,90382);
   hw1_c2__7->SetBinContent(35,86249);
   hw1_c2__7->SetBinContent(36,82596);
   hw1_c2__7->SetBinContent(37,79001);
   hw1_c2__7->SetBinContent(38,76755);
   hw1_c2__7->SetBinContent(39,73821);
   hw1_c2__7->SetBinContent(40,71149);
   hw1_c2__7->SetBinContent(41,68351);
   hw1_c2__7->SetBinContent(42,65816);
   hw1_c2__7->SetBinContent(43,64423);
   hw1_c2__7->SetBinContent(44,63344);
   hw1_c2__7->SetBinContent(45,61631);
   hw1_c2__7->SetBinContent(46,47237);
   hw1_c2__7->SetBinContent(47,44398);
   hw1_c2__7->SetBinContent(48,40609);
   hw1_c2__7->SetBinContent(49,37681);
   hw1_c2__7->SetBinContent(50,35300);
   hw1_c2__7->SetBinContent(51,31916);
   hw1_c2__7->SetBinContent(52,30443);
   hw1_c2__7->SetBinContent(53,29638);
   hw1_c2__7->SetBinContent(54,28631);
   hw1_c2__7->SetBinContent(55,27640);
   hw1_c2__7->SetBinContent(56,26150);
   hw1_c2__7->SetBinContent(57,25052);
   hw1_c2__7->SetBinContent(58,23547);
   hw1_c2__7->SetBinContent(59,24484);
   hw1_c2__7->SetBinContent(60,25384);
   hw1_c2__7->SetBinContent(61,23975);
   hw1_c2__7->SetBinContent(62,24467);
   hw1_c2__7->SetBinContent(63,24286);
   hw1_c2__7->SetBinContent(64,23705);
   hw1_c2__7->SetBinContent(65,22917);
   hw1_c2__7->SetBinContent(66,21673);
   hw1_c2__7->SetBinContent(67,20764);
   hw1_c2__7->SetBinContent(68,20039);
   hw1_c2__7->SetBinContent(69,17968);
   hw1_c2__7->SetBinContent(70,17012);
   hw1_c2__7->SetBinContent(71,15876);
   hw1_c2__7->SetBinContent(72,15262);
   hw1_c2__7->SetBinContent(73,14200);
   hw1_c2__7->SetBinContent(74,13806);
   hw1_c2__7->SetBinContent(75,12732);
   hw1_c2__7->SetBinContent(76,12254);
   hw1_c2__7->SetBinContent(77,11594);
   hw1_c2__7->SetBinContent(78,11186);
   hw1_c2__7->SetBinContent(79,10469);
   hw1_c2__7->SetBinContent(80,9904);
   hw1_c2__7->SetBinContent(81,9462);
   hw1_c2__7->SetBinContent(82,8946);
   hw1_c2__7->SetBinContent(83,8577);
   hw1_c2__7->SetBinContent(84,8394);
   hw1_c2__7->SetBinContent(85,8031);
   hw1_c2__7->SetBinContent(86,7613);
   hw1_c2__7->SetBinContent(87,7294);
   hw1_c2__7->SetBinContent(88,6880);
   hw1_c2__7->SetBinContent(89,6695);
   hw1_c2__7->SetBinContent(90,6321);
   hw1_c2__7->SetBinContent(91,6138);
   hw1_c2__7->SetBinContent(92,5852);
   hw1_c2__7->SetBinContent(93,5509);
   hw1_c2__7->SetBinContent(94,5228);
   hw1_c2__7->SetBinContent(95,5136);
   hw1_c2__7->SetBinContent(96,4894);
   hw1_c2__7->SetBinContent(97,4797);
   hw1_c2__7->SetBinContent(98,4405);
   hw1_c2__7->SetBinContent(99,4250);
   hw1_c2__7->SetBinContent(100,4026);
   hw1_c2__7->SetEntries(100);
   hw1_c2__7->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   hw1_c2__7->SetFillColor(ci);
   hw1_c2__7->SetFillStyle(3004);

   ci = TColor::GetColor("#000099");
   hw1_c2__7->SetLineColor(ci);
   hw1_c2__7->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw1_c2__7->GetXaxis()->SetLabelFont(42);
   hw1_c2__7->GetXaxis()->SetTitleOffset(1);
   hw1_c2__7->GetXaxis()->SetTitleFont(42);
   hw1_c2__7->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw1_c2__7->GetYaxis()->SetLabelFont(42);
   hw1_c2__7->GetYaxis()->SetTitleFont(42);
   hw1_c2__7->GetZaxis()->SetLabelFont(42);
   hw1_c2__7->GetZaxis()->SetTitleOffset(1);
   hw1_c2__7->GetZaxis()->SetTitleFont(42);
   hw1_c2__7->Draw("hist same");
   Double_t xAxis8[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__8 = new TH1D("h3a_copy__8","",100, xAxis8);
   h3a_copy__8->SetBinContent(0,769);
   h3a_copy__8->SetBinContent(1,10449);
   h3a_copy__8->SetBinContent(2,62499);
   h3a_copy__8->SetBinContent(3,150390);
   h3a_copy__8->SetBinContent(4,186878);
   h3a_copy__8->SetBinContent(5,182289);
   h3a_copy__8->SetBinContent(6,181575);
   h3a_copy__8->SetBinContent(7,184776);
   h3a_copy__8->SetBinContent(8,188781);
   h3a_copy__8->SetBinContent(9,189461);
   h3a_copy__8->SetBinContent(10,189463);
   h3a_copy__8->SetBinContent(11,188159);
   h3a_copy__8->SetBinContent(12,184710);
   h3a_copy__8->SetBinContent(13,182374);
   h3a_copy__8->SetBinContent(14,176743);
   h3a_copy__8->SetBinContent(15,170606);
   h3a_copy__8->SetBinContent(16,163793);
   h3a_copy__8->SetBinContent(17,155568);
   h3a_copy__8->SetBinContent(18,147708);
   h3a_copy__8->SetBinContent(19,141849);
   h3a_copy__8->SetBinContent(20,136667);
   h3a_copy__8->SetBinContent(21,136062);
   h3a_copy__8->SetBinContent(22,134467);
   h3a_copy__8->SetBinContent(23,134204);
   h3a_copy__8->SetBinContent(24,135767);
   h3a_copy__8->SetBinContent(25,137566);
   h3a_copy__8->SetBinContent(26,139659);
   h3a_copy__8->SetBinContent(27,137510);
   h3a_copy__8->SetBinContent(28,129943);
   h3a_copy__8->SetBinContent(29,120853);
   h3a_copy__8->SetBinContent(30,111365);
   h3a_copy__8->SetBinContent(31,103275);
   h3a_copy__8->SetBinContent(32,97090);
   h3a_copy__8->SetBinContent(33,92325);
   h3a_copy__8->SetBinContent(34,90382);
   h3a_copy__8->SetBinContent(35,86249);
   h3a_copy__8->SetBinContent(36,82596);
   h3a_copy__8->SetBinContent(37,79001);
   h3a_copy__8->SetBinContent(38,76755);
   h3a_copy__8->SetBinContent(39,73821);
   h3a_copy__8->SetBinContent(40,71149);
   h3a_copy__8->SetBinContent(41,68351);
   h3a_copy__8->SetBinContent(42,65816);
   h3a_copy__8->SetBinContent(43,64423);
   h3a_copy__8->SetBinContent(44,63344);
   h3a_copy__8->SetBinContent(45,61631);
   h3a_copy__8->SetBinContent(46,58192);
   h3a_copy__8->SetBinContent(47,57233);
   h3a_copy__8->SetBinContent(48,57056);
   h3a_copy__8->SetBinContent(49,56780);
   h3a_copy__8->SetBinContent(50,56461);
   h3a_copy__8->SetBinContent(51,56311);
   h3a_copy__8->SetBinContent(52,55659);
   h3a_copy__8->SetBinContent(53,55099);
   h3a_copy__8->SetBinContent(54,54487);
   h3a_copy__8->SetBinContent(55,52916);
   h3a_copy__8->SetBinContent(56,50564);
   h3a_copy__8->SetBinContent(57,48434);
   h3a_copy__8->SetBinContent(58,45156);
   h3a_copy__8->SetBinContent(59,41417);
   h3a_copy__8->SetBinContent(60,38134);
   h3a_copy__8->SetBinContent(61,34406);
   h3a_copy__8->SetBinContent(62,31911);
   h3a_copy__8->SetBinContent(63,29084);
   h3a_copy__8->SetBinContent(64,26546);
   h3a_copy__8->SetBinContent(65,24762);
   h3a_copy__8->SetBinContent(66,23124);
   h3a_copy__8->SetBinContent(67,21334);
   h3a_copy__8->SetBinContent(68,20077);
   h3a_copy__8->SetBinContent(69,17968);
   h3a_copy__8->SetBinContent(70,17012);
   h3a_copy__8->SetBinContent(71,15876);
   h3a_copy__8->SetBinContent(72,15262);
   h3a_copy__8->SetBinContent(73,14200);
   h3a_copy__8->SetBinContent(74,13806);
   h3a_copy__8->SetBinContent(75,12732);
   h3a_copy__8->SetBinContent(76,12254);
   h3a_copy__8->SetBinContent(77,11594);
   h3a_copy__8->SetBinContent(78,11186);
   h3a_copy__8->SetBinContent(79,10469);
   h3a_copy__8->SetBinContent(80,9904);
   h3a_copy__8->SetBinContent(81,9462);
   h3a_copy__8->SetBinContent(82,8946);
   h3a_copy__8->SetBinContent(83,8577);
   h3a_copy__8->SetBinContent(84,8394);
   h3a_copy__8->SetBinContent(85,8031);
   h3a_copy__8->SetBinContent(86,7613);
   h3a_copy__8->SetBinContent(87,7294);
   h3a_copy__8->SetBinContent(88,6880);
   h3a_copy__8->SetBinContent(89,6695);
   h3a_copy__8->SetBinContent(90,6321);
   h3a_copy__8->SetBinContent(91,6138);
   h3a_copy__8->SetBinContent(92,5852);
   h3a_copy__8->SetBinContent(93,5509);
   h3a_copy__8->SetBinContent(94,5228);
   h3a_copy__8->SetBinContent(95,5136);
   h3a_copy__8->SetBinContent(96,4894);
   h3a_copy__8->SetBinContent(97,4797);
   h3a_copy__8->SetBinContent(98,4405);
   h3a_copy__8->SetBinContent(99,4250);
   h3a_copy__8->SetBinContent(100,4026);
   h3a_copy__8->SetBinContent(101,97601);
   h3a_copy__8->SetEntries(7052566);
   h3a_copy__8->SetDirectory(nullptr);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a_copy__8->SetFillColor(ci);
   h3a_copy__8->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__8->SetLineColor(ci);
   h3a_copy__8->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__8->GetXaxis()->SetLabelFont(42);
   h3a_copy__8->GetXaxis()->SetTitleOffset(1);
   h3a_copy__8->GetXaxis()->SetTitleFont(42);
   h3a_copy__8->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__8->GetYaxis()->SetLabelFont(42);
   h3a_copy__8->GetYaxis()->SetTitleFont(42);
   h3a_copy__8->GetZaxis()->SetLabelFont(42);
   h3a_copy__8->GetZaxis()->SetTitleOffset(1);
   h3a_copy__8->GetZaxis()->SetTitleFont(42);
   h3a_copy__8->Draw("sameaxis");
   Double_t xAxis9[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw2__9 = new TH1D("hw2__9","",100, xAxis9);
   hw2__9->SetBinContent(1,10449);
   hw2__9->SetBinContent(2,62499);
   hw2__9->SetBinContent(3,150390);
   hw2__9->SetBinContent(4,186878);
   hw2__9->SetBinContent(5,182289);
   hw2__9->SetBinContent(6,181575);
   hw2__9->SetBinContent(7,184776);
   hw2__9->SetBinContent(8,188781);
   hw2__9->SetBinContent(9,189461);
   hw2__9->SetBinContent(10,189463);
   hw2__9->SetBinContent(11,188159);
   hw2__9->SetBinContent(12,184710);
   hw2__9->SetBinContent(13,182374);
   hw2__9->SetBinContent(14,176743);
   hw2__9->SetBinContent(15,170606);
   hw2__9->SetBinContent(16,163793);
   hw2__9->SetBinContent(17,155568);
   hw2__9->SetBinContent(18,147708);
   hw2__9->SetBinContent(19,141849);
   hw2__9->SetBinContent(20,136667);
   hw2__9->SetBinContent(21,119805);
   hw2__9->SetBinContent(22,114477);
   hw2__9->SetBinContent(23,109560);
   hw2__9->SetBinContent(24,105534);
   hw2__9->SetBinContent(25,101700);
   hw2__9->SetBinContent(26,99418);
   hw2__9->SetBinContent(27,95970);
   hw2__9->SetBinContent(28,91805);
   hw2__9->SetBinContent(29,87654);
   hw2__9->SetBinContent(30,83485);
   hw2__9->SetBinContent(31,79839);
   hw2__9->SetBinContent(32,77357);
   hw2__9->SetBinContent(33,74916);
   hw2__9->SetBinContent(34,90382);
   hw2__9->SetBinContent(35,86249);
   hw2__9->SetBinContent(36,82596);
   hw2__9->SetBinContent(37,79001);
   hw2__9->SetBinContent(38,76755);
   hw2__9->SetBinContent(39,73821);
   hw2__9->SetBinContent(40,71149);
   hw2__9->SetBinContent(41,68351);
   hw2__9->SetBinContent(42,65816);
   hw2__9->SetBinContent(43,64423);
   hw2__9->SetBinContent(44,63344);
   hw2__9->SetBinContent(45,61631);
   hw2__9->SetBinContent(46,38042);
   hw2__9->SetBinContent(47,36276);
   hw2__9->SetBinContent(48,34975);
   hw2__9->SetBinContent(49,33837);
   hw2__9->SetBinContent(50,32890);
   hw2__9->SetBinContent(51,31916);
   hw2__9->SetBinContent(52,30443);
   hw2__9->SetBinContent(53,29638);
   hw2__9->SetBinContent(54,28631);
   hw2__9->SetBinContent(55,27640);
   hw2__9->SetBinContent(56,26150);
   hw2__9->SetBinContent(57,25052);
   hw2__9->SetBinContent(58,23547);
   hw2__9->SetBinContent(59,21929);
   hw2__9->SetBinContent(60,20611);
   hw2__9->SetBinContent(61,19118);
   hw2__9->SetBinContent(62,18492);
   hw2__9->SetBinContent(63,17218);
   hw2__9->SetBinContent(64,16072);
   hw2__9->SetBinContent(65,15478);
   hw2__9->SetBinContent(66,14766);
   hw2__9->SetBinContent(67,14025);
   hw2__9->SetBinContent(68,13379);
   hw2__9->SetBinContent(69,17968);
   hw2__9->SetBinContent(70,17012);
   hw2__9->SetBinContent(71,15876);
   hw2__9->SetBinContent(72,15262);
   hw2__9->SetBinContent(73,14200);
   hw2__9->SetBinContent(74,13806);
   hw2__9->SetBinContent(75,12732);
   hw2__9->SetBinContent(76,12254);
   hw2__9->SetBinContent(77,11594);
   hw2__9->SetBinContent(78,11186);
   hw2__9->SetBinContent(79,10469);
   hw2__9->SetBinContent(80,9904);
   hw2__9->SetBinContent(81,9462);
   hw2__9->SetBinContent(82,8946);
   hw2__9->SetBinContent(83,8577);
   hw2__9->SetBinContent(84,8394);
   hw2__9->SetBinContent(85,8031);
   hw2__9->SetBinContent(86,7613);
   hw2__9->SetBinContent(87,7294);
   hw2__9->SetBinContent(88,6880);
   hw2__9->SetBinContent(89,6695);
   hw2__9->SetBinContent(90,6321);
   hw2__9->SetBinContent(91,6138);
   hw2__9->SetBinContent(92,5852);
   hw2__9->SetBinContent(93,5509);
   hw2__9->SetBinContent(94,5228);
   hw2__9->SetBinContent(95,5136);
   hw2__9->SetBinContent(96,4894);
   hw2__9->SetBinContent(97,4797);
   hw2__9->SetBinContent(98,4405);
   hw2__9->SetBinContent(99,4250);
   hw2__9->SetBinContent(100,4026);
   hw2__9->SetEntries(100);
   hw2__9->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   hw2__9->SetFillColor(ci);
   hw2__9->SetFillStyle(3005);

   ci = TColor::GetColor("#000099");
   hw2__9->SetLineColor(ci);
   hw2__9->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw2__9->GetXaxis()->SetLabelFont(42);
   hw2__9->GetXaxis()->SetTitleOffset(1);
   hw2__9->GetXaxis()->SetTitleFont(42);
   hw2__9->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw2__9->GetYaxis()->SetLabelFont(42);
   hw2__9->GetYaxis()->SetTitleFont(42);
   hw2__9->GetZaxis()->SetLabelFont(42);
   hw2__9->GetZaxis()->SetTitleOffset(1);
   hw2__9->GetZaxis()->SetTitleFont(42);
   hw2__9->Draw("hist same");
   Double_t xAxis10[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h_low_white__10 = new TH1D("h_low_white__10","",100, xAxis10);
   h_low_white__10->SetBinContent(1,10449);
   h_low_white__10->SetBinContent(2,62499);
   h_low_white__10->SetBinContent(3,150390);
   h_low_white__10->SetBinContent(4,186878);
   h_low_white__10->SetBinContent(5,182289);
   h_low_white__10->SetBinContent(6,181575);
   h_low_white__10->SetBinContent(7,184776);
   h_low_white__10->SetBinContent(8,188781);
   h_low_white__10->SetBinContent(9,189461);
   h_low_white__10->SetBinContent(10,189463);
   h_low_white__10->SetBinContent(11,188159);
   h_low_white__10->SetBinContent(12,184710);
   h_low_white__10->SetBinContent(13,182374);
   h_low_white__10->SetBinContent(14,176743);
   h_low_white__10->SetBinContent(15,170606);
   h_low_white__10->SetBinContent(16,163793);
   h_low_white__10->SetBinContent(17,155568);
   h_low_white__10->SetBinContent(18,147708);
   h_low_white__10->SetBinContent(19,141849);
   h_low_white__10->SetBinContent(20,136667);
   h_low_white__10->SetBinContent(21,119805);
   h_low_white__10->SetBinContent(22,114477);
   h_low_white__10->SetBinContent(23,109560);
   h_low_white__10->SetBinContent(24,105534);
   h_low_white__10->SetBinContent(25,101700);
   h_low_white__10->SetBinContent(26,99418);
   h_low_white__10->SetBinContent(27,95776);
   h_low_white__10->SetBinContent(28,91805);
   h_low_white__10->SetBinContent(29,87654);
   h_low_white__10->SetBinContent(30,83485);
   h_low_white__10->SetBinContent(31,79839);
   h_low_white__10->SetBinContent(32,77357);
   h_low_white__10->SetBinContent(33,74916);
   h_low_white__10->SetBinContent(34,90382);
   h_low_white__10->SetBinContent(35,86249);
   h_low_white__10->SetBinContent(36,82596);
   h_low_white__10->SetBinContent(37,79001);
   h_low_white__10->SetBinContent(38,76755);
   h_low_white__10->SetBinContent(39,73821);
   h_low_white__10->SetBinContent(40,71149);
   h_low_white__10->SetBinContent(41,68351);
   h_low_white__10->SetBinContent(42,65816);
   h_low_white__10->SetBinContent(43,64423);
   h_low_white__10->SetBinContent(44,63344);
   h_low_white__10->SetBinContent(45,61631);
   h_low_white__10->SetBinContent(46,38042);
   h_low_white__10->SetBinContent(47,36276);
   h_low_white__10->SetBinContent(48,34975);
   h_low_white__10->SetBinContent(49,33837);
   h_low_white__10->SetBinContent(50,32890);
   h_low_white__10->SetBinContent(51,31592);
   h_low_white__10->SetBinContent(52,29352);
   h_low_white__10->SetBinContent(53,27689);
   h_low_white__10->SetBinContent(54,25623);
   h_low_white__10->SetBinContent(55,24345);
   h_low_white__10->SetBinContent(56,23731);
   h_low_white__10->SetBinContent(57,23401);
   h_low_white__10->SetBinContent(58,22976);
   h_low_white__10->SetBinContent(59,21929);
   h_low_white__10->SetBinContent(60,20611);
   h_low_white__10->SetBinContent(61,19118);
   h_low_white__10->SetBinContent(62,18492);
   h_low_white__10->SetBinContent(63,17218);
   h_low_white__10->SetBinContent(64,16072);
   h_low_white__10->SetBinContent(65,15478);
   h_low_white__10->SetBinContent(66,14766);
   h_low_white__10->SetBinContent(67,14025);
   h_low_white__10->SetBinContent(68,13379);
   h_low_white__10->SetBinContent(69,17968);
   h_low_white__10->SetBinContent(70,17012);
   h_low_white__10->SetBinContent(71,15876);
   h_low_white__10->SetBinContent(72,15262);
   h_low_white__10->SetBinContent(73,14200);
   h_low_white__10->SetBinContent(74,13806);
   h_low_white__10->SetBinContent(75,12732);
   h_low_white__10->SetBinContent(76,12254);
   h_low_white__10->SetBinContent(77,11594);
   h_low_white__10->SetBinContent(78,11186);
   h_low_white__10->SetBinContent(79,10469);
   h_low_white__10->SetBinContent(80,9904);
   h_low_white__10->SetBinContent(81,9462);
   h_low_white__10->SetBinContent(82,8946);
   h_low_white__10->SetBinContent(83,8577);
   h_low_white__10->SetBinContent(84,8394);
   h_low_white__10->SetBinContent(85,8031);
   h_low_white__10->SetBinContent(86,7613);
   h_low_white__10->SetBinContent(87,7294);
   h_low_white__10->SetBinContent(88,6880);
   h_low_white__10->SetBinContent(89,6695);
   h_low_white__10->SetBinContent(90,6321);
   h_low_white__10->SetBinContent(91,6138);
   h_low_white__10->SetBinContent(92,5852);
   h_low_white__10->SetBinContent(93,5509);
   h_low_white__10->SetBinContent(94,5228);
   h_low_white__10->SetBinContent(95,5136);
   h_low_white__10->SetBinContent(96,4894);
   h_low_white__10->SetBinContent(97,4797);
   h_low_white__10->SetBinContent(98,4405);
   h_low_white__10->SetBinContent(99,4250);
   h_low_white__10->SetBinContent(100,4026);
   h_low_white__10->SetEntries(100);
   h_low_white__10->SetStats(0);

   ci = TColor::GetColor("#fbfbfb");
   h_low_white__10->SetFillColor(ci);
   h_low_white__10->SetFillStyle(1);

   ci = TColor::GetColor("#000099");
   h_low_white__10->SetLineColor(ci);
   h_low_white__10->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h_low_white__10->GetXaxis()->SetLabelFont(42);
   h_low_white__10->GetXaxis()->SetTitleOffset(1);
   h_low_white__10->GetXaxis()->SetTitleFont(42);
   h_low_white__10->GetYaxis()->SetTitle("Number of Jets per Bin");
   h_low_white__10->GetYaxis()->SetLabelFont(42);
   h_low_white__10->GetYaxis()->SetTitleFont(42);
   h_low_white__10->GetZaxis()->SetLabelFont(42);
   h_low_white__10->GetZaxis()->SetTitleOffset(1);
   h_low_white__10->GetZaxis()->SetTitleFont(42);
   h_low_white__10->Draw("hist same");
   Double_t xAxis11[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__11 = new TH1D("h3a_copy__11","",100, xAxis11);
   h3a_copy__11->SetBinContent(0,769);
   h3a_copy__11->SetBinContent(1,10449);
   h3a_copy__11->SetBinContent(2,62499);
   h3a_copy__11->SetBinContent(3,150390);
   h3a_copy__11->SetBinContent(4,186878);
   h3a_copy__11->SetBinContent(5,182289);
   h3a_copy__11->SetBinContent(6,181575);
   h3a_copy__11->SetBinContent(7,184776);
   h3a_copy__11->SetBinContent(8,188781);
   h3a_copy__11->SetBinContent(9,189461);
   h3a_copy__11->SetBinContent(10,189463);
   h3a_copy__11->SetBinContent(11,188159);
   h3a_copy__11->SetBinContent(12,184710);
   h3a_copy__11->SetBinContent(13,182374);
   h3a_copy__11->SetBinContent(14,176743);
   h3a_copy__11->SetBinContent(15,170606);
   h3a_copy__11->SetBinContent(16,163793);
   h3a_copy__11->SetBinContent(17,155568);
   h3a_copy__11->SetBinContent(18,147708);
   h3a_copy__11->SetBinContent(19,141849);
   h3a_copy__11->SetBinContent(20,136667);
   h3a_copy__11->SetBinContent(21,136062);
   h3a_copy__11->SetBinContent(22,134467);
   h3a_copy__11->SetBinContent(23,134204);
   h3a_copy__11->SetBinContent(24,135767);
   h3a_copy__11->SetBinContent(25,137566);
   h3a_copy__11->SetBinContent(26,139659);
   h3a_copy__11->SetBinContent(27,137510);
   h3a_copy__11->SetBinContent(28,129943);
   h3a_copy__11->SetBinContent(29,120853);
   h3a_copy__11->SetBinContent(30,111365);
   h3a_copy__11->SetBinContent(31,103275);
   h3a_copy__11->SetBinContent(32,97090);
   h3a_copy__11->SetBinContent(33,92325);
   h3a_copy__11->SetBinContent(34,90382);
   h3a_copy__11->SetBinContent(35,86249);
   h3a_copy__11->SetBinContent(36,82596);
   h3a_copy__11->SetBinContent(37,79001);
   h3a_copy__11->SetBinContent(38,76755);
   h3a_copy__11->SetBinContent(39,73821);
   h3a_copy__11->SetBinContent(40,71149);
   h3a_copy__11->SetBinContent(41,68351);
   h3a_copy__11->SetBinContent(42,65816);
   h3a_copy__11->SetBinContent(43,64423);
   h3a_copy__11->SetBinContent(44,63344);
   h3a_copy__11->SetBinContent(45,61631);
   h3a_copy__11->SetBinContent(46,58192);
   h3a_copy__11->SetBinContent(47,57233);
   h3a_copy__11->SetBinContent(48,57056);
   h3a_copy__11->SetBinContent(49,56780);
   h3a_copy__11->SetBinContent(50,56461);
   h3a_copy__11->SetBinContent(51,56311);
   h3a_copy__11->SetBinContent(52,55659);
   h3a_copy__11->SetBinContent(53,55099);
   h3a_copy__11->SetBinContent(54,54487);
   h3a_copy__11->SetBinContent(55,52916);
   h3a_copy__11->SetBinContent(56,50564);
   h3a_copy__11->SetBinContent(57,48434);
   h3a_copy__11->SetBinContent(58,45156);
   h3a_copy__11->SetBinContent(59,41417);
   h3a_copy__11->SetBinContent(60,38134);
   h3a_copy__11->SetBinContent(61,34406);
   h3a_copy__11->SetBinContent(62,31911);
   h3a_copy__11->SetBinContent(63,29084);
   h3a_copy__11->SetBinContent(64,26546);
   h3a_copy__11->SetBinContent(65,24762);
   h3a_copy__11->SetBinContent(66,23124);
   h3a_copy__11->SetBinContent(67,21334);
   h3a_copy__11->SetBinContent(68,20077);
   h3a_copy__11->SetBinContent(69,17968);
   h3a_copy__11->SetBinContent(70,17012);
   h3a_copy__11->SetBinContent(71,15876);
   h3a_copy__11->SetBinContent(72,15262);
   h3a_copy__11->SetBinContent(73,14200);
   h3a_copy__11->SetBinContent(74,13806);
   h3a_copy__11->SetBinContent(75,12732);
   h3a_copy__11->SetBinContent(76,12254);
   h3a_copy__11->SetBinContent(77,11594);
   h3a_copy__11->SetBinContent(78,11186);
   h3a_copy__11->SetBinContent(79,10469);
   h3a_copy__11->SetBinContent(80,9904);
   h3a_copy__11->SetBinContent(81,9462);
   h3a_copy__11->SetBinContent(82,8946);
   h3a_copy__11->SetBinContent(83,8577);
   h3a_copy__11->SetBinContent(84,8394);
   h3a_copy__11->SetBinContent(85,8031);
   h3a_copy__11->SetBinContent(86,7613);
   h3a_copy__11->SetBinContent(87,7294);
   h3a_copy__11->SetBinContent(88,6880);
   h3a_copy__11->SetBinContent(89,6695);
   h3a_copy__11->SetBinContent(90,6321);
   h3a_copy__11->SetBinContent(91,6138);
   h3a_copy__11->SetBinContent(92,5852);
   h3a_copy__11->SetBinContent(93,5509);
   h3a_copy__11->SetBinContent(94,5228);
   h3a_copy__11->SetBinContent(95,5136);
   h3a_copy__11->SetBinContent(96,4894);
   h3a_copy__11->SetBinContent(97,4797);
   h3a_copy__11->SetBinContent(98,4405);
   h3a_copy__11->SetBinContent(99,4250);
   h3a_copy__11->SetBinContent(100,4026);
   h3a_copy__11->SetBinContent(101,97601);
   h3a_copy__11->SetEntries(7052566);
   h3a_copy__11->SetDirectory(nullptr);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a_copy__11->SetFillColor(ci);
   h3a_copy__11->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__11->SetLineColor(ci);
   h3a_copy__11->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__11->GetXaxis()->SetLabelFont(42);
   h3a_copy__11->GetXaxis()->SetTitleOffset(1);
   h3a_copy__11->GetXaxis()->SetTitleFont(42);
   h3a_copy__11->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__11->GetYaxis()->SetLabelFont(42);
   h3a_copy__11->GetYaxis()->SetTitleFont(42);
   h3a_copy__11->GetZaxis()->SetLabelFont(42);
   h3a_copy__11->GetZaxis()->SetTitleOffset(1);
   h3a_copy__11->GetZaxis()->SetTitleFont(42);
   h3a_copy__11->Draw("sameaxis");
   Double_t xAxis12[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h_low_white2__12 = new TH1D("h_low_white2__12","",100, xAxis12);
   h_low_white2__12->SetBinContent(1,10449);
   h_low_white2__12->SetBinContent(2,62499);
   h_low_white2__12->SetBinContent(3,150390);
   h_low_white2__12->SetBinContent(4,186878);
   h_low_white2__12->SetBinContent(5,182289);
   h_low_white2__12->SetBinContent(6,181575);
   h_low_white2__12->SetBinContent(7,184776);
   h_low_white2__12->SetBinContent(8,188781);
   h_low_white2__12->SetBinContent(9,189461);
   h_low_white2__12->SetBinContent(10,189463);
   h_low_white2__12->SetBinContent(11,188159);
   h_low_white2__12->SetBinContent(12,184710);
   h_low_white2__12->SetBinContent(13,182374);
   h_low_white2__12->SetBinContent(14,176743);
   h_low_white2__12->SetBinContent(15,170606);
   h_low_white2__12->SetBinContent(16,163793);
   h_low_white2__12->SetBinContent(17,155568);
   h_low_white2__12->SetBinContent(18,147708);
   h_low_white2__12->SetBinContent(19,141849);
   h_low_white2__12->SetBinContent(20,136667);
   h_low_white2__12->SetBinContent(21,119805);
   h_low_white2__12->SetBinContent(22,114477);
   h_low_white2__12->SetBinContent(23,109560);
   h_low_white2__12->SetBinContent(24,105534);
   h_low_white2__12->SetBinContent(25,101700);
   h_low_white2__12->SetBinContent(26,99418);
   h_low_white2__12->SetBinContent(27,95776);
   h_low_white2__12->SetBinContent(28,91805);
   h_low_white2__12->SetBinContent(29,87654);
   h_low_white2__12->SetBinContent(30,83485);
   h_low_white2__12->SetBinContent(31,79839);
   h_low_white2__12->SetBinContent(32,77357);
   h_low_white2__12->SetBinContent(33,74916);
   h_low_white2__12->SetBinContent(34,90382);
   h_low_white2__12->SetBinContent(35,86249);
   h_low_white2__12->SetBinContent(36,82596);
   h_low_white2__12->SetBinContent(37,79001);
   h_low_white2__12->SetBinContent(38,76755);
   h_low_white2__12->SetBinContent(39,73821);
   h_low_white2__12->SetBinContent(40,71149);
   h_low_white2__12->SetBinContent(41,68351);
   h_low_white2__12->SetBinContent(42,65816);
   h_low_white2__12->SetBinContent(43,64423);
   h_low_white2__12->SetBinContent(44,63344);
   h_low_white2__12->SetBinContent(45,61631);
   h_low_white2__12->SetBinContent(46,38042);
   h_low_white2__12->SetBinContent(47,36276);
   h_low_white2__12->SetBinContent(48,34975);
   h_low_white2__12->SetBinContent(49,33837);
   h_low_white2__12->SetBinContent(50,32890);
   h_low_white2__12->SetBinContent(51,31592);
   h_low_white2__12->SetBinContent(52,29352);
   h_low_white2__12->SetBinContent(53,27689);
   h_low_white2__12->SetBinContent(54,25623);
   h_low_white2__12->SetBinContent(55,24345);
   h_low_white2__12->SetBinContent(56,23731);
   h_low_white2__12->SetBinContent(57,23401);
   h_low_white2__12->SetBinContent(58,22976);
   h_low_white2__12->SetBinContent(59,21929);
   h_low_white2__12->SetBinContent(60,20611);
   h_low_white2__12->SetBinContent(61,19118);
   h_low_white2__12->SetBinContent(62,18492);
   h_low_white2__12->SetBinContent(63,17218);
   h_low_white2__12->SetBinContent(64,16072);
   h_low_white2__12->SetBinContent(65,15478);
   h_low_white2__12->SetBinContent(66,14766);
   h_low_white2__12->SetBinContent(67,14025);
   h_low_white2__12->SetBinContent(68,13379);
   h_low_white2__12->SetBinContent(69,17968);
   h_low_white2__12->SetBinContent(70,17012);
   h_low_white2__12->SetBinContent(71,15876);
   h_low_white2__12->SetBinContent(72,15262);
   h_low_white2__12->SetBinContent(73,14200);
   h_low_white2__12->SetBinContent(74,13806);
   h_low_white2__12->SetBinContent(75,12732);
   h_low_white2__12->SetBinContent(76,12254);
   h_low_white2__12->SetBinContent(77,11594);
   h_low_white2__12->SetBinContent(78,11186);
   h_low_white2__12->SetBinContent(79,10469);
   h_low_white2__12->SetBinContent(80,9904);
   h_low_white2__12->SetBinContent(81,9462);
   h_low_white2__12->SetBinContent(82,8946);
   h_low_white2__12->SetBinContent(83,8577);
   h_low_white2__12->SetBinContent(84,8394);
   h_low_white2__12->SetBinContent(85,8031);
   h_low_white2__12->SetBinContent(86,7613);
   h_low_white2__12->SetBinContent(87,7294);
   h_low_white2__12->SetBinContent(88,6880);
   h_low_white2__12->SetBinContent(89,6695);
   h_low_white2__12->SetBinContent(90,6321);
   h_low_white2__12->SetBinContent(91,6138);
   h_low_white2__12->SetBinContent(92,5852);
   h_low_white2__12->SetBinContent(93,5509);
   h_low_white2__12->SetBinContent(94,5228);
   h_low_white2__12->SetBinContent(95,5136);
   h_low_white2__12->SetBinContent(96,4894);
   h_low_white2__12->SetBinContent(97,4797);
   h_low_white2__12->SetBinContent(98,4405);
   h_low_white2__12->SetBinContent(99,4250);
   h_low_white2__12->SetBinContent(100,4026);
   h_low_white2__12->SetEntries(100);
   h_low_white2__12->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h_low_white2__12->SetFillColor(ci);
   h_low_white2__12->SetFillStyle(3001);

   ci = TColor::GetColor("#000099");
   h_low_white2__12->SetLineColor(ci);
   h_low_white2__12->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h_low_white2__12->GetXaxis()->SetLabelFont(42);
   h_low_white2__12->GetXaxis()->SetTitleOffset(1);
   h_low_white2__12->GetXaxis()->SetTitleFont(42);
   h_low_white2__12->GetYaxis()->SetTitle("Number of Jets per Bin");
   h_low_white2__12->GetYaxis()->SetLabelFont(42);
   h_low_white2__12->GetYaxis()->SetTitleFont(42);
   h_low_white2__12->GetZaxis()->SetLabelFont(42);
   h_low_white2__12->GetZaxis()->SetTitleOffset(1);
   h_low_white2__12->GetZaxis()->SetTitleFont(42);
   h_low_white2__12->Draw("hist same");
   Double_t xAxis13[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw3__13 = new TH1D("hw3__13","",100, xAxis13);
   hw3__13->SetBinContent(1,10449);
   hw3__13->SetBinContent(2,62499);
   hw3__13->SetBinContent(3,150390);
   hw3__13->SetBinContent(4,186878);
   hw3__13->SetBinContent(5,182289);
   hw3__13->SetBinContent(6,181575);
   hw3__13->SetBinContent(7,184776);
   hw3__13->SetBinContent(8,188781);
   hw3__13->SetBinContent(9,189461);
   hw3__13->SetBinContent(10,189463);
   hw3__13->SetBinContent(11,188159);
   hw3__13->SetBinContent(12,184710);
   hw3__13->SetBinContent(13,182374);
   hw3__13->SetBinContent(14,176743);
   hw3__13->SetBinContent(15,170606);
   hw3__13->SetBinContent(16,163793);
   hw3__13->SetBinContent(17,155568);
   hw3__13->SetBinContent(18,147708);
   hw3__13->SetBinContent(19,141849);
   hw3__13->SetBinContent(20,136667);
   hw3__13->SetBinContent(21,38090);
   hw3__13->SetBinContent(22,36469);
   hw3__13->SetBinContent(23,35431);
   hw3__13->SetBinContent(24,34565);
   hw3__13->SetBinContent(25,33663);
   hw3__13->SetBinContent(26,33034);
   hw3__13->SetBinContent(27,32414);
   hw3__13->SetBinContent(28,30978);
   hw3__13->SetBinContent(29,29262);
   hw3__13->SetBinContent(30,27739);
   hw3__13->SetBinContent(31,26234);
   hw3__13->SetBinContent(32,25729);
   hw3__13->SetBinContent(33,25175);
   hw3__13->SetBinContent(34,90382);
   hw3__13->SetBinContent(35,86249);
   hw3__13->SetBinContent(36,82596);
   hw3__13->SetBinContent(37,79001);
   hw3__13->SetBinContent(38,76755);
   hw3__13->SetBinContent(39,73821);
   hw3__13->SetBinContent(40,71149);
   hw3__13->SetBinContent(41,68351);
   hw3__13->SetBinContent(42,65816);
   hw3__13->SetBinContent(43,64423);
   hw3__13->SetBinContent(44,63344);
   hw3__13->SetBinContent(45,61631);
   hw3__13->SetBinContent(46,11961);
   hw3__13->SetBinContent(47,11123);
   hw3__13->SetBinContent(48,10787);
   hw3__13->SetBinContent(49,10178);
   hw3__13->SetBinContent(50,9738);
   hw3__13->SetBinContent(51,9391);
   hw3__13->SetBinContent(52,8979);
   hw3__13->SetBinContent(53,8741);
   hw3__13->SetBinContent(54,8358);
   hw3__13->SetBinContent(55,7934);
   hw3__13->SetBinContent(56,7690);
   hw3__13->SetBinContent(57,6990);
   hw3__13->SetBinContent(58,6443);
   hw3__13->SetBinContent(59,5760);
   hw3__13->SetBinContent(60,5196);
   hw3__13->SetBinContent(61,4504);
   hw3__13->SetBinContent(62,4168);
   hw3__13->SetBinContent(63,3574);
   hw3__13->SetBinContent(64,3180);
   hw3__13->SetBinContent(65,2953);
   hw3__13->SetBinContent(66,2655);
   hw3__13->SetBinContent(67,2459);
   hw3__13->SetBinContent(68,2359);
   hw3__13->SetBinContent(69,17968);
   hw3__13->SetBinContent(70,17012);
   hw3__13->SetBinContent(71,15876);
   hw3__13->SetBinContent(72,15262);
   hw3__13->SetBinContent(73,14200);
   hw3__13->SetBinContent(74,13806);
   hw3__13->SetBinContent(75,12732);
   hw3__13->SetBinContent(76,12254);
   hw3__13->SetBinContent(77,11594);
   hw3__13->SetBinContent(78,11186);
   hw3__13->SetBinContent(79,10469);
   hw3__13->SetBinContent(80,9904);
   hw3__13->SetBinContent(81,9462);
   hw3__13->SetBinContent(82,8946);
   hw3__13->SetBinContent(83,8577);
   hw3__13->SetBinContent(84,8394);
   hw3__13->SetBinContent(85,8031);
   hw3__13->SetBinContent(86,7613);
   hw3__13->SetBinContent(87,7294);
   hw3__13->SetBinContent(88,6880);
   hw3__13->SetBinContent(89,6695);
   hw3__13->SetBinContent(90,6321);
   hw3__13->SetBinContent(91,6138);
   hw3__13->SetBinContent(92,5852);
   hw3__13->SetBinContent(93,5509);
   hw3__13->SetBinContent(94,5228);
   hw3__13->SetBinContent(95,5136);
   hw3__13->SetBinContent(96,4894);
   hw3__13->SetBinContent(97,4797);
   hw3__13->SetBinContent(98,4405);
   hw3__13->SetBinContent(99,4250);
   hw3__13->SetBinContent(100,4026);
   hw3__13->SetEntries(100);
   hw3__13->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   hw3__13->SetFillColor(ci);
   hw3__13->SetFillStyle(1);

   ci = TColor::GetColor("#000099");
   hw3__13->SetLineColor(ci);
   hw3__13->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw3__13->GetXaxis()->SetLabelFont(42);
   hw3__13->GetXaxis()->SetTitleOffset(1);
   hw3__13->GetXaxis()->SetTitleFont(42);
   hw3__13->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw3__13->GetYaxis()->SetLabelFont(42);
   hw3__13->GetYaxis()->SetTitleFont(42);
   hw3__13->GetZaxis()->SetLabelFont(42);
   hw3__13->GetZaxis()->SetTitleOffset(1);
   hw3__13->GetZaxis()->SetTitleFont(42);
   hw3__13->Draw("hist same");
   Double_t xAxis14[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3__14 = new TH1D("h3__14","",100, xAxis14);
   h3__14->SetBinContent(0,769);
   h3__14->SetBinContent(1,10449);
   h3__14->SetBinContent(2,62499);
   h3__14->SetBinContent(3,150390);
   h3__14->SetBinContent(4,186878);
   h3__14->SetBinContent(5,182289);
   h3__14->SetBinContent(6,181575);
   h3__14->SetBinContent(7,184776);
   h3__14->SetBinContent(8,188781);
   h3__14->SetBinContent(9,189461);
   h3__14->SetBinContent(10,189463);
   h3__14->SetBinContent(11,188159);
   h3__14->SetBinContent(12,184710);
   h3__14->SetBinContent(13,182374);
   h3__14->SetBinContent(14,176743);
   h3__14->SetBinContent(15,170606);
   h3__14->SetBinContent(16,163793);
   h3__14->SetBinContent(17,155568);
   h3__14->SetBinContent(18,147708);
   h3__14->SetBinContent(19,141849);
   h3__14->SetBinContent(20,136667);
   h3__14->SetBinContent(21,136062);
   h3__14->SetBinContent(22,134467);
   h3__14->SetBinContent(23,134204);
   h3__14->SetBinContent(24,135767);
   h3__14->SetBinContent(25,137566);
   h3__14->SetBinContent(26,139659);
   h3__14->SetBinContent(27,137510);
   h3__14->SetBinContent(28,129943);
   h3__14->SetBinContent(29,120853);
   h3__14->SetBinContent(30,111365);
   h3__14->SetBinContent(31,103275);
   h3__14->SetBinContent(32,97090);
   h3__14->SetBinContent(33,92325);
   h3__14->SetBinContent(34,90382);
   h3__14->SetBinContent(35,86249);
   h3__14->SetBinContent(36,82596);
   h3__14->SetBinContent(37,79001);
   h3__14->SetBinContent(38,76755);
   h3__14->SetBinContent(39,73821);
   h3__14->SetBinContent(40,71149);
   h3__14->SetBinContent(41,68351);
   h3__14->SetBinContent(42,65816);
   h3__14->SetBinContent(43,64423);
   h3__14->SetBinContent(44,63344);
   h3__14->SetBinContent(45,61631);
   h3__14->SetBinContent(46,58192);
   h3__14->SetBinContent(47,57233);
   h3__14->SetBinContent(48,57056);
   h3__14->SetBinContent(49,56780);
   h3__14->SetBinContent(50,56461);
   h3__14->SetBinContent(51,56311);
   h3__14->SetBinContent(52,55659);
   h3__14->SetBinContent(53,55099);
   h3__14->SetBinContent(54,54487);
   h3__14->SetBinContent(55,52916);
   h3__14->SetBinContent(56,50564);
   h3__14->SetBinContent(57,48434);
   h3__14->SetBinContent(58,45156);
   h3__14->SetBinContent(59,41417);
   h3__14->SetBinContent(60,38134);
   h3__14->SetBinContent(61,34406);
   h3__14->SetBinContent(62,31911);
   h3__14->SetBinContent(63,29084);
   h3__14->SetBinContent(64,26546);
   h3__14->SetBinContent(65,24762);
   h3__14->SetBinContent(66,23124);
   h3__14->SetBinContent(67,21334);
   h3__14->SetBinContent(68,20077);
   h3__14->SetBinContent(69,17968);
   h3__14->SetBinContent(70,17012);
   h3__14->SetBinContent(71,15876);
   h3__14->SetBinContent(72,15262);
   h3__14->SetBinContent(73,14200);
   h3__14->SetBinContent(74,13806);
   h3__14->SetBinContent(75,12732);
   h3__14->SetBinContent(76,12254);
   h3__14->SetBinContent(77,11594);
   h3__14->SetBinContent(78,11186);
   h3__14->SetBinContent(79,10469);
   h3__14->SetBinContent(80,9904);
   h3__14->SetBinContent(81,9462);
   h3__14->SetBinContent(82,8946);
   h3__14->SetBinContent(83,8577);
   h3__14->SetBinContent(84,8394);
   h3__14->SetBinContent(85,8031);
   h3__14->SetBinContent(86,7613);
   h3__14->SetBinContent(87,7294);
   h3__14->SetBinContent(88,6880);
   h3__14->SetBinContent(89,6695);
   h3__14->SetBinContent(90,6321);
   h3__14->SetBinContent(91,6138);
   h3__14->SetBinContent(92,5852);
   h3__14->SetBinContent(93,5509);
   h3__14->SetBinContent(94,5228);
   h3__14->SetBinContent(95,5136);
   h3__14->SetBinContent(96,4894);
   h3__14->SetBinContent(97,4797);
   h3__14->SetBinContent(98,4405);
   h3__14->SetBinContent(99,4250);
   h3__14->SetBinContent(100,4026);
   h3__14->SetBinContent(101,97601);
   h3__14->SetEntries(7052566);
   h3__14->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3__14->GetXaxis()->SetLabelFont(42);
   h3__14->GetXaxis()->SetTitleOffset(1);
   h3__14->GetXaxis()->SetTitleFont(42);
   h3__14->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3__14->GetYaxis()->SetLabelFont(42);
   h3__14->GetYaxis()->SetTitleFont(42);
   h3__14->GetZaxis()->SetLabelFont(42);
   h3__14->GetZaxis()->SetTitleOffset(1);
   h3__14->GetZaxis()->SetTitleFont(42);
   h3__14->Draw("hist e1 +same");
   Double_t xAxis15[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__15 = new TH1D("h3a_copy__15","",100, xAxis15);
   h3a_copy__15->SetBinContent(0,769);
   h3a_copy__15->SetBinContent(1,10449);
   h3a_copy__15->SetBinContent(2,62499);
   h3a_copy__15->SetBinContent(3,150390);
   h3a_copy__15->SetBinContent(4,186878);
   h3a_copy__15->SetBinContent(5,182289);
   h3a_copy__15->SetBinContent(6,181575);
   h3a_copy__15->SetBinContent(7,184776);
   h3a_copy__15->SetBinContent(8,188781);
   h3a_copy__15->SetBinContent(9,189461);
   h3a_copy__15->SetBinContent(10,189463);
   h3a_copy__15->SetBinContent(11,188159);
   h3a_copy__15->SetBinContent(12,184710);
   h3a_copy__15->SetBinContent(13,182374);
   h3a_copy__15->SetBinContent(14,176743);
   h3a_copy__15->SetBinContent(15,170606);
   h3a_copy__15->SetBinContent(16,163793);
   h3a_copy__15->SetBinContent(17,155568);
   h3a_copy__15->SetBinContent(18,147708);
   h3a_copy__15->SetBinContent(19,141849);
   h3a_copy__15->SetBinContent(20,136667);
   h3a_copy__15->SetBinContent(21,136062);
   h3a_copy__15->SetBinContent(22,134467);
   h3a_copy__15->SetBinContent(23,134204);
   h3a_copy__15->SetBinContent(24,135767);
   h3a_copy__15->SetBinContent(25,137566);
   h3a_copy__15->SetBinContent(26,139659);
   h3a_copy__15->SetBinContent(27,137510);
   h3a_copy__15->SetBinContent(28,129943);
   h3a_copy__15->SetBinContent(29,120853);
   h3a_copy__15->SetBinContent(30,111365);
   h3a_copy__15->SetBinContent(31,103275);
   h3a_copy__15->SetBinContent(32,97090);
   h3a_copy__15->SetBinContent(33,92325);
   h3a_copy__15->SetBinContent(34,90382);
   h3a_copy__15->SetBinContent(35,86249);
   h3a_copy__15->SetBinContent(36,82596);
   h3a_copy__15->SetBinContent(37,79001);
   h3a_copy__15->SetBinContent(38,76755);
   h3a_copy__15->SetBinContent(39,73821);
   h3a_copy__15->SetBinContent(40,71149);
   h3a_copy__15->SetBinContent(41,68351);
   h3a_copy__15->SetBinContent(42,65816);
   h3a_copy__15->SetBinContent(43,64423);
   h3a_copy__15->SetBinContent(44,63344);
   h3a_copy__15->SetBinContent(45,61631);
   h3a_copy__15->SetBinContent(46,58192);
   h3a_copy__15->SetBinContent(47,57233);
   h3a_copy__15->SetBinContent(48,57056);
   h3a_copy__15->SetBinContent(49,56780);
   h3a_copy__15->SetBinContent(50,56461);
   h3a_copy__15->SetBinContent(51,56311);
   h3a_copy__15->SetBinContent(52,55659);
   h3a_copy__15->SetBinContent(53,55099);
   h3a_copy__15->SetBinContent(54,54487);
   h3a_copy__15->SetBinContent(55,52916);
   h3a_copy__15->SetBinContent(56,50564);
   h3a_copy__15->SetBinContent(57,48434);
   h3a_copy__15->SetBinContent(58,45156);
   h3a_copy__15->SetBinContent(59,41417);
   h3a_copy__15->SetBinContent(60,38134);
   h3a_copy__15->SetBinContent(61,34406);
   h3a_copy__15->SetBinContent(62,31911);
   h3a_copy__15->SetBinContent(63,29084);
   h3a_copy__15->SetBinContent(64,26546);
   h3a_copy__15->SetBinContent(65,24762);
   h3a_copy__15->SetBinContent(66,23124);
   h3a_copy__15->SetBinContent(67,21334);
   h3a_copy__15->SetBinContent(68,20077);
   h3a_copy__15->SetBinContent(69,17968);
   h3a_copy__15->SetBinContent(70,17012);
   h3a_copy__15->SetBinContent(71,15876);
   h3a_copy__15->SetBinContent(72,15262);
   h3a_copy__15->SetBinContent(73,14200);
   h3a_copy__15->SetBinContent(74,13806);
   h3a_copy__15->SetBinContent(75,12732);
   h3a_copy__15->SetBinContent(76,12254);
   h3a_copy__15->SetBinContent(77,11594);
   h3a_copy__15->SetBinContent(78,11186);
   h3a_copy__15->SetBinContent(79,10469);
   h3a_copy__15->SetBinContent(80,9904);
   h3a_copy__15->SetBinContent(81,9462);
   h3a_copy__15->SetBinContent(82,8946);
   h3a_copy__15->SetBinContent(83,8577);
   h3a_copy__15->SetBinContent(84,8394);
   h3a_copy__15->SetBinContent(85,8031);
   h3a_copy__15->SetBinContent(86,7613);
   h3a_copy__15->SetBinContent(87,7294);
   h3a_copy__15->SetBinContent(88,6880);
   h3a_copy__15->SetBinContent(89,6695);
   h3a_copy__15->SetBinContent(90,6321);
   h3a_copy__15->SetBinContent(91,6138);
   h3a_copy__15->SetBinContent(92,5852);
   h3a_copy__15->SetBinContent(93,5509);
   h3a_copy__15->SetBinContent(94,5228);
   h3a_copy__15->SetBinContent(95,5136);
   h3a_copy__15->SetBinContent(96,4894);
   h3a_copy__15->SetBinContent(97,4797);
   h3a_copy__15->SetBinContent(98,4405);
   h3a_copy__15->SetBinContent(99,4250);
   h3a_copy__15->SetBinContent(100,4026);
   h3a_copy__15->SetBinContent(101,97601);
   h3a_copy__15->SetEntries(7052566);
   h3a_copy__15->SetDirectory(nullptr);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a_copy__15->SetFillColor(ci);
   h3a_copy__15->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__15->SetLineColor(ci);
   h3a_copy__15->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__15->GetXaxis()->SetLabelFont(42);
   h3a_copy__15->GetXaxis()->SetTitleOffset(1);
   h3a_copy__15->GetXaxis()->SetTitleFont(42);
   h3a_copy__15->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__15->GetYaxis()->SetLabelFont(42);
   h3a_copy__15->GetYaxis()->SetTitleFont(42);
   h3a_copy__15->GetZaxis()->SetLabelFont(42);
   h3a_copy__15->GetZaxis()->SetTitleOffset(1);
   h3a_copy__15->GetZaxis()->SetTitleFont(42);
   h3a_copy__15->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.568,0.637,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h3","All jets","lf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh","ML tagged jets","f");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh2","Matched jets","f");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh3","Cut based tagged jets","f");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh4","Light jets && not Cut based tagged","f");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
   can1->SaveAs("ljets_mass_det_build_analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.png");
   can1->SaveAs("ljets_mass_det_build_analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.pdf");
}


==> figures/ljets_mass_det_build_analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ljets_mass_det_build_analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged()
{
//=========Macro generated from canvas: can1/can1
//=========  (Fri Jun 14 14:32:36 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *can1 = new TCanvas("can1", "can1",1,30,1600,800);
   gStyle->SetOptStat(0);
   can1->Range(-37.5,-15759.56,337.5,187354);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   Double_t xAxis1[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a__1 = new TH1D("h3a__1","",100, xAxis1);
   h3a__1->SetBinContent(0,2252);
   h3a__1->SetBinContent(1,11921);
   h3a__1->SetBinContent(2,52264);
   h3a__1->SetBinContent(3,123711);
   h3a__1->SetBinContent(4,159305);
   h3a__1->SetBinContent(5,158646);
   h3a__1->SetBinContent(6,155054);
   h3a__1->SetBinContent(7,153491);
   h3a__1->SetBinContent(8,148929);
   h3a__1->SetBinContent(9,143979);
   h3a__1->SetBinContent(10,137949);
   h3a__1->SetBinContent(11,130596);
   h3a__1->SetBinContent(12,124676);
   h3a__1->SetBinContent(13,120245);
   h3a__1->SetBinContent(14,114501);
   h3a__1->SetBinContent(15,108393);
   h3a__1->SetBinContent(16,102490);
   h3a__1->SetBinContent(17,97027);
   h3a__1->SetBinContent(18,92731);
   h3a__1->SetBinContent(19,88481);
   h3a__1->SetBinContent(20,87133);
   h3a__1->SetBinContent(21,87691);
   h3a__1->SetBinContent(22,88349);
   h3a__1->SetBinContent(23,90650);
   h3a__1->SetBinContent(24,94236);
   h3a__1->SetBinContent(25,96812);
   h3a__1->SetBinContent(26,99120);
   h3a__1->SetBinContent(27,97333);
   h3a__1->SetBinContent(28,93773);
   h3a__1->SetBinContent(29,87546);
   h3a__1->SetBinContent(30,81062);
   h3a__1->SetBinContent(31,77039);
   h3a__1->SetBinContent(32,73364);
   h3a__1->SetBinContent(33,71348);
   h3a__1->SetBinContent(34,71711);
   h3a__1->SetBinContent(35,70609);
   h3a__1->SetBinContent(36,70105);
   h3a__1->SetBinContent(37,70976);
   h3a__1->SetBinContent(38,70939);
   h3a__1->SetBinContent(39,72214);
   h3a__1->SetBinContent(40,73827);
   h3a__1->SetBinContent(41,75043);
   h3a__1->SetBinContent(42,77355);
   h3a__1->SetBinContent(43,79481);
   h3a__1->SetBinContent(44,82490);
   h3a__1->SetBinContent(45,85557);
   h3a__1->SetBinContent(46,85382);
   h3a__1->SetBinContent(47,88996);
   h3a__1->SetBinContent(48,92392);
   h3a__1->SetBinContent(49,97004);
   h3a__1->SetBinContent(50,100278);
   h3a__1->SetBinContent(51,103916);
   h3a__1->SetBinContent(52,105946);
   h3a__1->SetBinContent(53,109076);
   h3a__1->SetBinContent(54,110542);
   h3a__1->SetBinContent(55,110813);
   h3a__1->SetBinContent(56,108907);
   h3a__1->SetBinContent(57,104871);
   h3a__1->SetBinContent(58,99357);
   h3a__1->SetBinContent(59,93361);
   h3a__1->SetBinContent(60,86161);
   h3a__1->SetBinContent(61,79601);
   h3a__1->SetBinContent(62,72857);
   h3a__1->SetBinContent(63,66927);
   h3a__1->SetBinContent(64,61453);
   h3a__1->SetBinContent(65,57044);
   h3a__1->SetBinContent(66,52910);
   h3a__1->SetBinContent(67,49598);
   h3a__1->SetBinContent(68,46131);
   h3a__1->SetBinContent(69,41618);
   h3a__1->SetBinContent(70,39788);
   h3a__1->SetBinContent(71,37839);
   h3a__1->SetBinContent(72,36571);
   h3a__1->SetBinContent(73,35326);
   h3a__1->SetBinContent(74,34321);
   h3a__1->SetBinContent(75,32690);
   h3a__1->SetBinContent(76,31737);
   h3a__1->SetBinContent(77,30398);
   h3a__1->SetBinContent(78,29273);
   h3a__1->SetBinContent(79,28397);
   h3a__1->SetBinContent(80,27709);
   h3a__1->SetBinContent(81,26964);
   h3a__1->SetBinContent(82,26078);
   h3a__1->SetBinContent(83,25286);
   h3a__1->SetBinContent(84,24172);
   h3a__1->SetBinContent(85,23599);
   h3a__1->SetBinContent(86,22951);
   h3a__1->SetBinContent(87,21949);
   h3a__1->SetBinContent(88,21240);
   h3a__1->SetBinContent(89,20791);
   h3a__1->SetBinContent(90,19847);
   h3a__1->SetBinContent(91,18945);
   h3a__1->SetBinContent(92,18685);
   h3a__1->SetBinContent(93,18155);
   h3a__1->SetBinContent(94,17686);
   h3a__1->SetBinContent(95,17286);
   h3a__1->SetBinContent(96,16444);
   h3a__1->SetBinContent(97,16157);
   h3a__1->SetBinContent(98,15363);
   h3a__1->SetBinContent(99,14914);
   h3a__1->SetBinContent(100,14604);
   h3a__1->SetBinContent(101,431786);
   h3a__1->SetEntries(7574496);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a__1->SetFillColor(ci);
   h3a__1->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a__1->SetLineColor(ci);
   h3a__1->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a__1->GetXaxis()->SetLabelFont(42);
   h3a__1->GetXaxis()->SetTitleOffset(1);
   h3a__1->GetXaxis()->SetTitleFont(42);
   h3a__1->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a__1->GetYaxis()->SetLabelFont(42);
   h3a__1->GetYaxis()->SetTitleFont(42);
   h3a__1->GetZaxis()->SetLabelFont(42);
   h3a__1->GetZaxis()->SetTitleOffset(1);
   h3a__1->GetZaxis()->SetTitleFont(42);
   h3a__1->Draw("hist ");
   Double_t xAxis2[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3b__2 = new TH1D("h3b__2","",100, xAxis2);
   h3b__2->SetBinContent(0,2252);
   h3b__2->SetBinContent(1,11921);
   h3b__2->SetBinContent(2,52264);
   h3b__2->SetBinContent(3,123711);
   h3b__2->SetBinContent(4,159305);
   h3b__2->SetBinContent(5,158646);
   h3b__2->SetBinContent(6,155054);
   h3b__2->SetBinContent(7,153491);
   h3b__2->SetBinContent(8,148929);
   h3b__2->SetBinContent(9,143979);
   h3b__2->SetBinContent(10,137949);
   h3b__2->SetBinContent(11,130596);
   h3b__2->SetBinContent(12,124676);
   h3b__2->SetBinContent(13,120245);
   h3b__2->SetBinContent(14,114501);
   h3b__2->SetBinContent(15,108393);
   h3b__2->SetBinContent(16,102490);
   h3b__2->SetBinContent(17,97027);
   h3b__2->SetBinContent(18,92731);
   h3b__2->SetBinContent(19,88481);
   h3b__2->SetBinContent(20,87133);
   h3b__2->SetBinContent(21,87691);
   h3b__2->SetBinContent(22,88349);
   h3b__2->SetBinContent(23,90650);
   h3b__2->SetBinContent(24,94236);
   h3b__2->SetBinContent(25,96812);
   h3b__2->SetBinContent(26,99120);
   h3b__2->SetBinContent(27,97333);
   h3b__2->SetBinContent(28,93773);
   h3b__2->SetBinContent(29,87546);
   h3b__2->SetBinContent(30,81062);
   h3b__2->SetBinContent(31,77039);
   h3b__2->SetBinContent(32,73364);
   h3b__2->SetBinContent(33,71348);
   h3b__2->SetBinContent(34,71711);
   h3b__2->SetBinContent(35,70609);
   h3b__2->SetBinContent(36,70105);
   h3b__2->SetBinContent(37,70976);
   h3b__2->SetBinContent(38,70939);
   h3b__2->SetBinContent(39,72214);
   h3b__2->SetBinContent(40,73827);
   h3b__2->SetBinContent(41,75043);
   h3b__2->SetBinContent(42,77355);
   h3b__2->SetBinContent(43,79481);
   h3b__2->SetBinContent(44,82490);
   h3b__2->SetBinContent(45,85557);
   h3b__2->SetBinContent(46,85382);
   h3b__2->SetBinContent(47,88996);
   h3b__2->SetBinContent(48,92392);
   h3b__2->SetBinContent(49,97004);
   h3b__2->SetBinContent(50,100278);
   h3b__2->SetBinContent(51,103916);
   h3b__2->SetBinContent(52,105946);
   h3b__2->SetBinContent(53,109076);
   h3b__2->SetBinContent(54,110542);
   h3b__2->SetBinContent(55,110813);
   h3b__2->SetBinContent(56,108907);
   h3b__2->SetBinContent(57,104871);
   h3b__2->SetBinContent(58,99357);
   h3b__2->SetBinContent(59,93361);
   h3b__2->SetBinContent(60,86161);
   h3b__2->SetBinContent(61,79601);
   h3b__2->SetBinContent(62,72857);
   h3b__2->SetBinContent(63,66927);
   h3b__2->SetBinContent(64,61453);
   h3b__2->SetBinContent(65,57044);
   h3b__2->SetBinContent(66,52910);
   h3b__2->SetBinContent(67,49598);
   h3b__2->SetBinContent(68,46131);
   h3b__2->SetBinContent(69,41618);
   h3b__2->SetBinContent(70,39788);
   h3b__2->SetBinContent(71,37839);
   h3b__2->SetBinContent(72,36571);
   h3b__2->SetBinContent(73,35326);
   h3b__2->SetBinContent(74,34321);
   h3b__2->SetBinContent(75,32690);
   h3b__2->SetBinContent(76,31737);
   h3b__2->SetBinContent(77,30398);
   h3b__2->SetBinContent(78,29273);
   h3b__2->SetBinContent(79,28397);
   h3b__2->SetBinContent(80,27709);
   h3b__2->SetBinContent(81,26964);
   h3b__2->SetBinContent(82,26078);
   h3b__2->SetBinContent(83,25286);
   h3b__2->SetBinContent(84,24172);
   h3b__2->SetBinContent(85,23599);
   h3b__2->SetBinContent(86,22951);
   h3b__2->SetBinContent(87,21949);
   h3b__2->SetBinContent(88,21240);
   h3b__2->SetBinContent(89,20791);
   h3b__2->SetBinContent(90,19847);
   h3b__2->SetBinContent(91,18945);
   h3b__2->SetBinContent(92,18685);
   h3b__2->SetBinContent(93,18155);
   h3b__2->SetBinContent(94,17686);
   h3b__2->SetBinContent(95,17286);
   h3b__2->SetBinContent(96,16444);
   h3b__2->SetBinContent(97,16157);
   h3b__2->SetBinContent(98,15363);
   h3b__2->SetBinContent(99,14914);
   h3b__2->SetBinContent(100,14604);
   h3b__2->SetBinContent(101,431786);
   h3b__2->SetEntries(7574496);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   h3b__2->SetFillColor(ci);
   h3b__2->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   h3b__2->SetLineColor(ci);
   h3b__2->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3b__2->GetXaxis()->SetLabelFont(42);
   h3b__2->GetXaxis()->SetTitleOffset(1);
   h3b__2->GetXaxis()->SetTitleFont(42);
   h3b__2->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3b__2->GetYaxis()->SetLabelFont(42);
   h3b__2->GetYaxis()->SetTitleFont(42);
   h3b__2->GetZaxis()->SetLabelFont(42);
   h3b__2->GetZaxis()->SetTitleOffset(1);
   h3b__2->GetZaxis()->SetTitleFont(42);
   h3b__2->Draw("hist SAME");
   Double_t xAxis3[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3c__3 = new TH1D("h3c__3","",100, xAxis3);
   h3c__3->SetBinContent(0,2252);
   h3c__3->SetBinContent(1,11921);
   h3c__3->SetBinContent(2,52264);
   h3c__3->SetBinContent(3,123711);
   h3c__3->SetBinContent(4,159305);
   h3c__3->SetBinContent(5,158646);
   h3c__3->SetBinContent(6,155054);
   h3c__3->SetBinContent(7,153491);
   h3c__3->SetBinContent(8,148929);
   h3c__3->SetBinContent(9,143979);
   h3c__3->SetBinContent(10,137949);
   h3c__3->SetBinContent(11,130596);
   h3c__3->SetBinContent(12,124676);
   h3c__3->SetBinContent(13,120245);
   h3c__3->SetBinContent(14,114501);
   h3c__3->SetBinContent(15,108393);
   h3c__3->SetBinContent(16,102490);
   h3c__3->SetBinContent(17,97027);
   h3c__3->SetBinContent(18,92731);
   h3c__3->SetBinContent(19,88481);
   h3c__3->SetBinContent(20,87133);
   h3c__3->SetBinContent(21,87691);
   h3c__3->SetBinContent(22,88349);
   h3c__3->SetBinContent(23,90650);
   h3c__3->SetBinContent(24,94236);
   h3c__3->SetBinContent(25,96812);
   h3c__3->SetBinContent(26,99120);
   h3c__3->SetBinContent(27,97333);
   h3c__3->SetBinContent(28,93773);
   h3c__3->SetBinContent(29,87546);
   h3c__3->SetBinContent(30,81062);
   h3c__3->SetBinContent(31,77039);
   h3c__3->SetBinContent(32,73364);
   h3c__3->SetBinContent(33,71348);
   h3c__3->SetBinContent(34,71711);
   h3c__3->SetBinContent(35,70609);
   h3c__3->SetBinContent(36,70105);
   h3c__3->SetBinContent(37,70976);
   h3c__3->SetBinContent(38,70939);
   h3c__3->SetBinContent(39,72214);
   h3c__3->SetBinContent(40,73827);
   h3c__3->SetBinContent(41,75043);
   h3c__3->SetBinContent(42,77355);
   h3c__3->SetBinContent(43,79481);
   h3c__3->SetBinContent(44,82490);
   h3c__3->SetBinContent(45,85557);
   h3c__3->SetBinContent(46,85382);
   h3c__3->SetBinContent(47,88996);
   h3c__3->SetBinContent(48,92392);
   h3c__3->SetBinContent(49,97004);
   h3c__3->SetBinContent(50,100278);
   h3c__3->SetBinContent(51,103916);
   h3c__3->SetBinContent(52,105946);
   h3c__3->SetBinContent(53,109076);
   h3c__3->SetBinContent(54,110542);
   h3c__3->SetBinContent(55,110813);
   h3c__3->SetBinContent(56,108907);
   h3c__3->SetBinContent(57,104871);
   h3c__3->SetBinContent(58,99357);
   h3c__3->SetBinContent(59,93361);
   h3c__3->SetBinContent(60,86161);
   h3c__3->SetBinContent(61,79601);
   h3c__3->SetBinContent(62,72857);
   h3c__3->SetBinContent(63,66927);
   h3c__3->SetBinContent(64,61453);
   h3c__3->SetBinContent(65,57044);
   h3c__3->SetBinContent(66,52910);
   h3c__3->SetBinContent(67,49598);
   h3c__3->SetBinContent(68,46131);
   h3c__3->SetBinContent(69,41618);
   h3c__3->SetBinContent(70,39788);
   h3c__3->SetBinContent(71,37839);
   h3c__3->SetBinContent(72,36571);
   h3c__3->SetBinContent(73,35326);
   h3c__3->SetBinContent(74,34321);
   h3c__3->SetBinContent(75,32690);
   h3c__3->SetBinContent(76,31737);
   h3c__3->SetBinContent(77,30398);
   h3c__3->SetBinContent(78,29273);
   h3c__3->SetBinContent(79,28397);
   h3c__3->SetBinContent(80,27709);
   h3c__3->SetBinContent(81,26964);
   h3c__3->SetBinContent(82,26078);
   h3c__3->SetBinContent(83,25286);
   h3c__3->SetBinContent(84,24172);
   h3c__3->SetBinContent(85,23599);
   h3c__3->SetBinContent(86,22951);
   h3c__3->SetBinContent(87,21949);
   h3c__3->SetBinContent(88,21240);
   h3c__3->SetBinContent(89,20791);
   h3c__3->SetBinContent(90,19847);
   h3c__3->SetBinContent(91,18945);
   h3c__3->SetBinContent(92,18685);
   h3c__3->SetBinContent(93,18155);
   h3c__3->SetBinContent(94,17686);
   h3c__3->SetBinContent(95,17286);
   h3c__3->SetBinContent(96,16444);
   h3c__3->SetBinContent(97,16157);
   h3c__3->SetBinContent(98,15363);
   h3c__3->SetBinContent(99,14914);
   h3c__3->SetBinContent(100,14604);
   h3c__3->SetBinContent(101,431786);
   h3c__3->SetEntries(7574496);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   h3c__3->SetFillColor(ci);
   h3c__3->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   h3c__3->SetLineColor(ci);
   h3c__3->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3c__3->GetXaxis()->SetLabelFont(42);
   h3c__3->GetXaxis()->SetTitleOffset(1);
   h3c__3->GetXaxis()->SetTitleFont(42);
   h3c__3->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3c__3->GetYaxis()->SetLabelFont(42);
   h3c__3->GetYaxis()->SetTitleFont(42);
   h3c__3->GetZaxis()->SetLabelFont(42);
   h3c__3->GetZaxis()->SetTitleOffset(1);
   h3c__3->GetZaxis()->SetTitleFont(42);
   h3c__3->Draw("hist SAME");
   Double_t xAxis4[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw1__4 = new TH1D("hw1__4","",100, xAxis4);
   hw1__4->SetBinContent(1,11921);
   hw1__4->SetBinContent(2,52264);
   hw1__4->SetBinContent(3,123711);
   hw1__4->SetBinContent(4,159305);
   hw1__4->SetBinContent(5,158646);
   hw1__4->SetBinContent(6,155054);
   hw1__4->SetBinContent(7,153491);
   hw1__4->SetBinContent(8,148929);
   hw1__4->SetBinContent(9,143979);
   hw1__4->SetBinContent(10,137949);
   hw1__4->SetBinContent(11,130596);
   hw1__4->SetBinContent(12,124676);
   hw1__4->SetBinContent(13,120245);
   hw1__4->SetBinContent(14,114501);
   hw1__4->SetBinContent(15,108393);
   hw1__4->SetBinContent(16,102490);
   hw1__4->SetBinContent(17,97027);
   hw1__4->SetBinContent(18,92731);
   hw1__4->SetBinContent(19,88481);
   hw1__4->SetBinContent(20,87133);
   hw1__4->SetBinContent(21,86836);
   hw1__4->SetBinContent(22,84430);
   hw1__4->SetBinContent(23,81676);
   hw1__4->SetBinContent(24,76978);
   hw1__4->SetBinContent(25,68934);
   hw1__4->SetBinContent(26,65484);
   hw1__4->SetBinContent(27,63718);
   hw1__4->SetBinContent(28,62561);
   hw1__4->SetBinContent(29,64478);
   hw1__4->SetBinContent(30,66538);
   hw1__4->SetBinContent(31,70430);
   hw1__4->SetBinContent(32,72725);
   hw1__4->SetBinContent(33,71137);
   hw1__4->SetBinContent(34,71711);
   hw1__4->SetBinContent(35,70609);
   hw1__4->SetBinContent(36,70105);
   hw1__4->SetBinContent(37,70976);
   hw1__4->SetBinContent(38,70939);
   hw1__4->SetBinContent(39,72214);
   hw1__4->SetBinContent(40,73827);
   hw1__4->SetBinContent(41,75043);
   hw1__4->SetBinContent(42,77355);
   hw1__4->SetBinContent(43,79481);
   hw1__4->SetBinContent(44,82490);
   hw1__4->SetBinContent(45,85557);
   hw1__4->SetBinContent(46,46780);
   hw1__4->SetBinContent(47,46513);
   hw1__4->SetBinContent(48,43207);
   hw1__4->SetBinContent(49,42102);
   hw1__4->SetBinContent(50,41713);
   hw1__4->SetBinContent(51,40815);
   hw1__4->SetBinContent(52,41104);
   hw1__4->SetBinContent(53,41971);
   hw1__4->SetBinContent(54,42648);
   hw1__4->SetBinContent(55,42840);
   hw1__4->SetBinContent(56,43983);
   hw1__4->SetBinContent(57,44537);
   hw1__4->SetBinContent(58,44932);
   hw1__4->SetBinContent(59,49285);
   hw1__4->SetBinContent(60,50170);
   hw1__4->SetBinContent(61,48194);
   hw1__4->SetBinContent(62,48402);
   hw1__4->SetBinContent(63,49682);
   hw1__4->SetBinContent(64,49233);
   hw1__4->SetBinContent(65,48423);
   hw1__4->SetBinContent(66,46652);
   hw1__4->SetBinContent(67,46740);
   hw1__4->SetBinContent(68,45909);
   hw1__4->SetBinContent(69,41618);
   hw1__4->SetBinContent(70,39788);
   hw1__4->SetBinContent(71,37839);
   hw1__4->SetBinContent(72,36571);
   hw1__4->SetBinContent(73,35326);
   hw1__4->SetBinContent(74,34321);
   hw1__4->SetBinContent(75,32690);
   hw1__4->SetBinContent(76,31737);
   hw1__4->SetBinContent(77,30398);
   hw1__4->SetBinContent(78,29273);
   hw1__4->SetBinContent(79,28397);
   hw1__4->SetBinContent(80,27709);
   hw1__4->SetBinContent(81,26964);
   hw1__4->SetBinContent(82,26078);
   hw1__4->SetBinContent(83,25286);
   hw1__4->SetBinContent(84,24172);
   hw1__4->SetBinContent(85,23599);
   hw1__4->SetBinContent(86,22951);
   hw1__4->SetBinContent(87,21949);
   hw1__4->SetBinContent(88,21240);
   hw1__4->SetBinContent(89,20791);
   hw1__4->SetBinContent(90,19847);
   hw1__4->SetBinContent(91,18945);
   hw1__4->SetBinContent(92,18685);
   hw1__4->SetBinContent(93,18155);
   hw1__4->SetBinContent(94,17686);
   hw1__4->SetBinContent(95,17286);
   hw1__4->SetBinContent(96,16444);
   hw1__4->SetBinContent(97,16157);
   hw1__4->SetBinContent(98,15363);
   hw1__4->SetBinContent(99,14914);
   hw1__4->SetBinContent(100,14604);
   hw1__4->SetEntries(100);
   hw1__4->SetStats(0);

   ci = TColor::GetColor("#fbfbfb");
   hw1__4->SetFillColor(ci);
   hw1__4->SetFillStyle(1);

   ci = TColor::GetColor("#000099");
   hw1__4->SetLineColor(ci);
   hw1__4->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw1__4->GetXaxis()->SetLabelFont(42);
   hw1__4->GetXaxis()->SetTitleOffset(1);
   hw1__4->GetXaxis()->SetTitleFont(42);
   hw1__4->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw1__4->GetYaxis()->SetLabelFont(42);
   hw1__4->GetYaxis()->SetTitleFont(42);
   hw1__4->GetZaxis()->SetLabelFont(42);
   hw1__4->GetZaxis()->SetTitleOffset(1);
   hw1__4->GetZaxis()->SetTitleFont(42);
   hw1__4->Draw("hist same");
   Double_t xAxis5[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__5 = new TH1D("h3a_copy__5","",100, xAxis5);
   h3a_copy__5->SetBinContent(0,2252);
   h3a_copy__5->SetBinContent(1,11921);
   h3a_copy__5->SetBinContent(2,52264);
   h3a_copy__5->SetBinContent(3,123711);
   h3a_copy__5->SetBinContent(4,159305);
   h3a_copy__5->SetBinContent(5,158646);
   h3a_copy__5->SetBinContent(6,155054);
   h3a_copy__5->SetBinContent(7,153491);
   h3a_copy__5->SetBinContent(8,148929);
   h3a_copy__5->SetBinContent(9,143979);
   h3a_copy__5->SetBinContent(10,137949);
   h3a_copy__5->SetBinContent(11,130596);
   h3a_copy__5->SetBinContent(12,124676);
   h3a_copy__5->SetBinContent(13,120245);
   h3a_copy__5->SetBinContent(14,114501);
   h3a_copy__5->SetBinContent(15,108393);
   h3a_copy__5->SetBinContent(16,102490);
   h3a_copy__5->SetBinContent(17,97027);
   h3a_copy__5->SetBinContent(18,92731);
   h3a_copy__5->SetBinContent(19,88481);
   h3a_copy__5->SetBinContent(20,87133);
   h3a_copy__5->SetBinContent(21,87691);
   h3a_copy__5->SetBinContent(22,88349);
   h3a_copy__5->SetBinContent(23,90650);
   h3a_copy__5->SetBinContent(24,94236);
   h3a_copy__5->SetBinContent(25,96812);
   h3a_copy__5->SetBinContent(26,99120);
   h3a_copy__5->SetBinContent(27,97333);
   h3a_copy__5->SetBinContent(28,93773);
   h3a_copy__5->SetBinContent(29,87546);
   h3a_copy__5->SetBinContent(30,81062);
   h3a_copy__5->SetBinContent(31,77039);
   h3a_copy__5->SetBinContent(32,73364);
   h3a_copy__5->SetBinContent(33,71348);
   h3a_copy__5->SetBinContent(34,71711);
   h3a_copy__5->SetBinContent(35,70609);
   h3a_copy__5->SetBinContent(36,70105);
   h3a_copy__5->SetBinContent(37,70976);
   h3a_copy__5->SetBinContent(38,70939);
   h3a_copy__5->SetBinContent(39,72214);
   h3a_copy__5->SetBinContent(40,73827);
   h3a_copy__5->SetBinContent(41,75043);
   h3a_copy__5->SetBinContent(42,77355);
   h3a_copy__5->SetBinContent(43,79481);
   h3a_copy__5->SetBinContent(44,82490);
   h3a_copy__5->SetBinContent(45,85557);
   h3a_copy__5->SetBinContent(46,85382);
   h3a_copy__5->SetBinContent(47,88996);
   h3a_copy__5->SetBinContent(48,92392);
   h3a_copy__5->SetBinContent(49,97004);
   h3a_copy__5->SetBinContent(50,100278);
   h3a_copy__5->SetBinContent(51,103916);
   h3a_copy__5->SetBinContent(52,105946);
   h3a_copy__5->SetBinContent(53,109076);
   h3a_copy__5->SetBinContent(54,110542);
   h3a_copy__5->SetBinContent(55,110813);
   h3a_copy__5->SetBinContent(56,108907);
   h3a_copy__5->SetBinContent(57,104871);
   h3a_copy__5->SetBinContent(58,99357);
   h3a_copy__5->SetBinContent(59,93361);
   h3a_copy__5->SetBinContent(60,86161);
   h3a_copy__5->SetBinContent(61,79601);
   h3a_copy__5->SetBinContent(62,72857);
   h3a_copy__5->SetBinContent(63,66927);
   h3a_copy__5->SetBinContent(64,61453);
   h3a_copy__5->SetBinContent(65,57044);
   h3a_copy__5->SetBinContent(66,52910);
   h3a_copy__5->SetBinContent(67,49598);
   h3a_copy__5->SetBinContent(68,46131);
   h3a_copy__5->SetBinContent(69,41618);
   h3a_copy__5->SetBinContent(70,39788);
   h3a_copy__5->SetBinContent(71,37839);
   h3a_copy__5->SetBinContent(72,36571);
   h3a_copy__5->SetBinContent(73,35326);
   h3a_copy__5->SetBinContent(74,34321);
   h3a_copy__5->SetBinContent(75,32690);
   h3a_copy__5->SetBinContent(76,31737);
   h3a_copy__5->SetBinContent(77,30398);
   h3a_copy__5->SetBinContent(78,29273);
   h3a_copy__5->SetBinContent(79,28397);
   h3a_copy__5->SetBinContent(80,27709);
   h3a_copy__5->SetBinContent(81,26964);
   h3a_copy__5->SetBinContent(82,26078);
   h3a_copy__5->SetBinContent(83,25286);
   h3a_copy__5->SetBinContent(84,24172);
   h3a_copy__5->SetBinContent(85,23599);
   h3a_copy__5->SetBinContent(86,22951);
   h3a_copy__5->SetBinContent(87,21949);
   h3a_copy__5->SetBinContent(88,21240);
   h3a_copy__5->SetBinContent(89,20791);
   h3a_copy__5->SetBinContent(90,19847);
   h3a_copy__5->SetBinContent(91,18945);
   h3a_copy__5->SetBinContent(92,18685);
   h3a_copy__5->SetBinContent(93,18155);
   h3a_copy__5->SetBinContent(94,17686);
   h3a_copy__5->SetBinContent(95,17286);
   h3a_copy__5->SetBinContent(96,16444);
   h3a_copy__5->SetBinContent(97,16157);
   h3a_copy__5->SetBinContent(98,15363);
   h3a_copy__5->SetBinContent(99,14914);
   h3a_copy__5->SetBinContent(100,14604);
   h3a_copy__5->SetBinContent(101,431786);
   h3a_copy__5->SetEntries(7574496);
   h3a_copy__5->SetDirectory(nullptr);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a_copy__5->SetFillColor(ci);
   h3a_copy__5->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__5->SetLineColor(ci);
   h3a_copy__5->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__5->GetXaxis()->SetLabelFont(42);
   h3a_copy__5->GetXaxis()->SetTitleOffset(1);
   h3a_copy__5->GetXaxis()->SetTitleFont(42);
   h3a_copy__5->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__5->GetYaxis()->SetLabelFont(42);
   h3a_copy__5->GetYaxis()->SetTitleFont(42);
   h3a_copy__5->GetZaxis()->SetLabelFont(42);
   h3a_copy__5->GetZaxis()->SetTitleOffset(1);
   h3a_copy__5->GetZaxis()->SetTitleFont(42);
   h3a_copy__5->Draw("sameaxis");
   Double_t xAxis6[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw1_c__6 = new TH1D("hw1_c__6","",100, xAxis6);
   hw1_c__6->SetBinContent(1,11921);
   hw1_c__6->SetBinContent(2,52264);
   hw1_c__6->SetBinContent(3,123711);
   hw1_c__6->SetBinContent(4,159305);
   hw1_c__6->SetBinContent(5,158646);
   hw1_c__6->SetBinContent(6,155054);
   hw1_c__6->SetBinContent(7,153491);
   hw1_c__6->SetBinContent(8,148929);
   hw1_c__6->SetBinContent(9,143979);
   hw1_c__6->SetBinContent(10,137949);
   hw1_c__6->SetBinContent(11,130596);
   hw1_c__6->SetBinContent(12,124676);
   hw1_c__6->SetBinContent(13,120245);
   hw1_c__6->SetBinContent(14,114501);
   hw1_c__6->SetBinContent(15,108393);
   hw1_c__6->SetBinContent(16,102490);
   hw1_c__6->SetBinContent(17,97027);
   hw1_c__6->SetBinContent(18,92731);
   hw1_c__6->SetBinContent(19,88481);
   hw1_c__6->SetBinContent(20,87133);
   hw1_c__6->SetBinContent(21,86836);
   hw1_c__6->SetBinContent(22,84430);
   hw1_c__6->SetBinContent(23,81676);
   hw1_c__6->SetBinContent(24,76978);
   hw1_c__6->SetBinContent(25,68934);
   hw1_c__6->SetBinContent(26,65484);
   hw1_c__6->SetBinContent(27,63718);
   hw1_c__6->SetBinContent(28,62561);
   hw1_c__6->SetBinContent(29,64478);
   hw1_c__6->SetBinContent(30,66538);
   hw1_c__6->SetBinContent(31,70430);
   hw1_c__6->SetBinContent(32,72725);
   hw1_c__6->SetBinContent(33,71137);
   hw1_c__6->SetBinContent(34,71711);
   hw1_c__6->SetBinContent(35,70609);
   hw1_c__6->SetBinContent(36,70105);
   hw1_c__6->SetBinContent(37,70976);
   hw1_c__6->SetBinContent(38,70939);
   hw1_c__6->SetBinContent(39,72214);
   hw1_c__6->SetBinContent(40,73827);
   hw1_c__6->SetBinContent(41,75043);
   hw1_c__6->SetBinContent(42,77355);
   hw1_c__6->SetBinContent(43,79481);
   hw1_c__6->SetBinContent(44,82490);
   hw1_c__6->SetBinContent(45,85557);
   hw1_c__6->SetBinContent(46,46780);
   hw1_c__6->SetBinContent(47,46513);
   hw1_c__6->SetBinContent(48,43207);
   hw1_c__6->SetBinContent(49,42102);
   hw1_c__6->SetBinContent(50,41713);
   hw1_c__6->SetBinContent(51,40815);
   hw1_c__6->SetBinContent(52,41104);
   hw1_c__6->SetBinContent(53,41971);
   hw1_c__6->SetBinContent(54,42648);
   hw1_c__6->SetBinContent(55,42840);
   hw1_c__6->SetBinContent(56,43983);
   hw1_c__6->SetBinContent(57,44537);
   hw1_c__6->SetBinContent(58,44932);
   hw1_c__6->SetBinContent(59,49285);
   hw1_c__6->SetBinContent(60,50170);
   hw1_c__6->SetBinContent(61,48194);
   hw1_c__6->SetBinContent(62,48402);
   hw1_c__6->SetBinContent(63,49682);
   hw1_c__6->SetBinContent(64,49233);
   hw1_c__6->SetBinContent(65,48423);
   hw1_c__6->SetBinContent(66,46652);
   hw1_c__6->SetBinContent(67,46740);
   hw1_c__6->SetBinContent(68,45909);
   hw1_c__6->SetBinContent(69,41618);
   hw1_c__6->SetBinContent(70,39788);
   hw1_c__6->SetBinContent(71,37839);
   hw1_c__6->SetBinContent(72,36571);
   hw1_c__6->SetBinContent(73,35326);
   hw1_c__6->SetBinContent(74,34321);
   hw1_c__6->SetBinContent(75,32690);
   hw1_c__6->SetBinContent(76,31737);
   hw1_c__6->SetBinContent(77,30398);
   hw1_c__6->SetBinContent(78,29273);
   hw1_c__6->SetBinContent(79,28397);
   hw1_c__6->SetBinContent(80,27709);
   hw1_c__6->SetBinContent(81,26964);
   hw1_c__6->SetBinContent(82,26078);
   hw1_c__6->SetBinContent(83,25286);
   hw1_c__6->SetBinContent(84,24172);
   hw1_c__6->SetBinContent(85,23599);
   hw1_c__6->SetBinContent(86,22951);
   hw1_c__6->SetBinContent(87,21949);
   hw1_c__6->SetBinContent(88,21240);
   hw1_c__6->SetBinContent(89,20791);
   hw1_c__6->SetBinContent(90,19847);
   hw1_c__6->SetBinContent(91,18945);
   hw1_c__6->SetBinContent(92,18685);
   hw1_c__6->SetBinContent(93,18155);
   hw1_c__6->SetBinContent(94,17686);
   hw1_c__6->SetBinContent(95,17286);
   hw1_c__6->SetBinContent(96,16444);
   hw1_c__6->SetBinContent(97,16157);
   hw1_c__6->SetBinContent(98,15363);
   hw1_c__6->SetBinContent(99,14914);
   hw1_c__6->SetBinContent(100,14604);
   hw1_c__6->SetEntries(100);
   hw1_c__6->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   hw1_c__6->SetFillColor(ci);
   hw1_c__6->SetFillStyle(3001);

   ci = TColor::GetColor("#000099");
   hw1_c__6->SetLineColor(ci);
   hw1_c__6->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw1_c__6->GetXaxis()->SetLabelFont(42);
   hw1_c__6->GetXaxis()->SetTitleOffset(1);
   hw1_c__6->GetXaxis()->SetTitleFont(42);
   hw1_c__6->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw1_c__6->GetYaxis()->SetLabelFont(42);
   hw1_c__6->GetYaxis()->SetTitleFont(42);
   hw1_c__6->GetZaxis()->SetLabelFont(42);
   hw1_c__6->GetZaxis()->SetTitleOffset(1);
   hw1_c__6->GetZaxis()->SetTitleFont(42);
   hw1_c__6->Draw("hist same");
   Double_t xAxis7[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw1_c2__7 = new TH1D("hw1_c2__7","",100, xAxis7);
   hw1_c2__7->SetBinContent(1,11921);
   hw1_c2__7->SetBinContent(2,52264);
   hw1_c2__7->SetBinContent(3,123711);
   hw1_c2__7->SetBinContent(4,159305);
   hw1_c2__7->SetBinContent(5,158646);
   hw1_c2__7->SetBinContent(6,155054);
   hw1_c2__7->SetBinContent(7,153491);
   hw1_c2__7->SetBinContent(8,148929);
   hw1_c2__7->SetBinContent(9,143979);
   hw1_c2__7->SetBinContent(10,137949);
   hw1_c2__7->SetBinContent(11,130596);
   hw1_c2__7->SetBinContent(12,124676);
   hw1_c2__7->SetBinContent(13,120245);
   hw1_c2__7->SetBinContent(14,114501);
   hw1_c2__7->SetBinContent(15,108393);
   hw1_c2__7->SetBinContent(16,102490);
   hw1_c2__7->SetBinContent(17,97027);
   hw1_c2__7->SetBinContent(18,92731);
   hw1_c2__7->SetBinContent(19,88481);
   hw1_c2__7->SetBinContent(20,87133);
   hw1_c2__7->SetBinContent(21,86836);
   hw1_c2__7->SetBinContent(22,84430);
   hw1_c2__7->SetBinContent(23,81676);
   hw1_c2__7->SetBinContent(24,76978);
   hw1_c2__7->SetBinContent(25,68934);
   hw1_c2__7->SetBinContent(26,65484);
   hw1_c2__7->SetBinContent(27,63718);
   hw1_c2__7->SetBinContent(28,62561);
   hw1_c2__7->SetBinContent(29,64478);
   hw1_c2__7->SetBinContent(30,66538);
   hw1_c2__7->SetBinContent(31,70430);
   hw1_c2__7->SetBinContent(32,72725);
   hw1_c2__7->SetBinContent(33,71137);
   hw1_c2__7->SetBinContent(34,71711);
   hw1_c2__7->SetBinContent(35,70609);
   hw1_c2__7->SetBinContent(36,70105);
   hw1_c2__7->SetBinContent(37,70976);
   hw1_c2__7->SetBinContent(38,70939);
   hw1_c2__7->SetBinContent(39,72214);
   hw1_c2__7->SetBinContent(40,73827);
   hw1_c2__7->SetBinContent(41,75043);
   hw1_c2__7->SetBinContent(42,77355);
   hw1_c2__7->SetBinContent(43,79481);
   hw1_c2__7->SetBinContent(44,82490);
   hw1_c2__7->SetBinContent(45,85557);
   hw1_c2__7->SetBinContent(46,46780);
   hw1_c2__7->SetBinContent(47,46513);
   hw1_c2__7->SetBinContent(48,43207);
   hw1_c2__7->SetBinContent(49,42102);
   hw1_c2__7->SetBinContent(50,41713);
   hw1_c2__7->SetBinContent(51,40815);
   hw1_c2__7->SetBinContent(52,41104);
   hw1_c2__7->SetBinContent(53,41971);
   hw1_c2__7->SetBinContent(54,42648);
   hw1_c2__7->SetBinContent(55,42840);
   hw1_c2__7->SetBinContent(56,43983);
   hw1_c2__7->SetBinContent(57,44537);
   hw1_c2__7->SetBinContent(58,44932);
   hw1_c2__7->SetBinContent(59,49285);
   hw1_c2__7->SetBinContent(60,50170);
   hw1_c2__7->SetBinContent(61,48194);
   hw1_c2__7->SetBinContent(62,48402);
   hw1_c2__7->SetBinContent(63,49682);
   hw1_c2__7->SetBinContent(64,49233);
   hw1_c2__7->SetBinContent(65,48423);
   hw1_c2__7->SetBinContent(66,46652);
   hw1_c2__7->SetBinContent(67,46740);
   hw1_c2__7->SetBinContent(68,45909);
   hw1_c2__7->SetBinContent(69,41618);
   hw1_c2__7->SetBinContent(70,39788);
   hw1_c2__7->SetBinContent(71,37839);
   hw1_c2__7->SetBinContent(72,36571);
   hw1_c2__7->SetBinContent(73,35326);
   hw1_c2__7->SetBinContent(74,34321);
   hw1_c2__7->SetBinContent(75,32690);
   hw1_c2__7->SetBinContent(76,31737);
   hw1_c2__7->SetBinContent(77,30398);
   hw1_c2__7->SetBinContent(78,29273);
   hw1_c2__7->SetBinContent(79,28397);
   hw1_c2__7->SetBinContent(80,27709);
   hw1_c2__7->SetBinContent(81,26964);
   hw1_c2__7->SetBinContent(82,26078);
   hw1_c2__7->SetBinContent(83,25286);
   hw1_c2__7->SetBinContent(84,24172);
   hw1_c2__7->SetBinContent(85,23599);
   hw1_c2__7->SetBinContent(86,22951);
   hw1_c2__7->SetBinContent(87,21949);
   hw1_c2__7->SetBinContent(88,21240);
   hw1_c2__7->SetBinContent(89,20791);
   hw1_c2__7->SetBinContent(90,19847);
   hw1_c2__7->SetBinContent(91,18945);
   hw1_c2__7->SetBinContent(92,18685);
   hw1_c2__7->SetBinContent(93,18155);
   hw1_c2__7->SetBinContent(94,17686);
   hw1_c2__7->SetBinContent(95,17286);
   hw1_c2__7->SetBinContent(96,16444);
   hw1_c2__7->SetBinContent(97,16157);
   hw1_c2__7->SetBinContent(98,15363);
   hw1_c2__7->SetBinContent(99,14914);
   hw1_c2__7->SetBinContent(100,14604);
   hw1_c2__7->SetEntries(100);
   hw1_c2__7->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   hw1_c2__7->SetFillColor(ci);
   hw1_c2__7->SetFillStyle(3004);

   ci = TColor::GetColor("#000099");
   hw1_c2__7->SetLineColor(ci);
   hw1_c2__7->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw1_c2__7->GetXaxis()->SetLabelFont(42);
   hw1_c2__7->GetXaxis()->SetTitleOffset(1);
   hw1_c2__7->GetXaxis()->SetTitleFont(42);
   hw1_c2__7->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw1_c2__7->GetYaxis()->SetLabelFont(42);
   hw1_c2__7->GetYaxis()->SetTitleFont(42);
   hw1_c2__7->GetZaxis()->SetLabelFont(42);
   hw1_c2__7->GetZaxis()->SetTitleOffset(1);
   hw1_c2__7->GetZaxis()->SetTitleFont(42);
   hw1_c2__7->Draw("hist same");
   Double_t xAxis8[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__8 = new TH1D("h3a_copy__8","",100, xAxis8);
   h3a_copy__8->SetBinContent(0,2252);
   h3a_copy__8->SetBinContent(1,11921);
   h3a_copy__8->SetBinContent(2,52264);
   h3a_copy__8->SetBinContent(3,123711);
   h3a_copy__8->SetBinContent(4,159305);
   h3a_copy__8->SetBinContent(5,158646);
   h3a_copy__8->SetBinContent(6,155054);
   h3a_copy__8->SetBinContent(7,153491);
   h3a_copy__8->SetBinContent(8,148929);
   h3a_copy__8->SetBinContent(9,143979);
   h3a_copy__8->SetBinContent(10,137949);
   h3a_copy__8->SetBinContent(11,130596);
   h3a_copy__8->SetBinContent(12,124676);
   h3a_copy__8->SetBinContent(13,120245);
   h3a_copy__8->SetBinContent(14,114501);
   h3a_copy__8->SetBinContent(15,108393);
   h3a_copy__8->SetBinContent(16,102490);
   h3a_copy__8->SetBinContent(17,97027);
   h3a_copy__8->SetBinContent(18,92731);
   h3a_copy__8->SetBinContent(19,88481);
   h3a_copy__8->SetBinContent(20,87133);
   h3a_copy__8->SetBinContent(21,87691);
   h3a_copy__8->SetBinContent(22,88349);
   h3a_copy__8->SetBinContent(23,90650);
   h3a_copy__8->SetBinContent(24,94236);
   h3a_copy__8->SetBinContent(25,96812);
   h3a_copy__8->SetBinContent(26,99120);
   h3a_copy__8->SetBinContent(27,97333);
   h3a_copy__8->SetBinContent(28,93773);
   h3a_copy__8->SetBinContent(29,87546);
   h3a_copy__8->SetBinContent(30,81062);
   h3a_copy__8->SetBinContent(31,77039);
   h3a_copy__8->SetBinContent(32,73364);
   h3a_copy__8->SetBinContent(33,71348);
   h3a_copy__8->SetBinContent(34,71711);
   h3a_copy__8->SetBinContent(35,70609);
   h3a_copy__8->SetBinContent(36,70105);
   h3a_copy__8->SetBinContent(37,70976);
   h3a_copy__8->SetBinContent(38,70939);
   h3a_copy__8->SetBinContent(39,72214);
   h3a_copy__8->SetBinContent(40,73827);
   h3a_copy__8->SetBinContent(41,75043);
   h3a_copy__8->SetBinContent(42,77355);
   h3a_copy__8->SetBinContent(43,79481);
   h3a_copy__8->SetBinContent(44,82490);
   h3a_copy__8->SetBinContent(45,85557);
   h3a_copy__8->SetBinContent(46,85382);
   h3a_copy__8->SetBinContent(47,88996);
   h3a_copy__8->SetBinContent(48,92392);
   h3a_copy__8->SetBinContent(49,97004);
   h3a_copy__8->SetBinContent(50,100278);
   h3a_copy__8->SetBinContent(51,103916);
   h3a_copy__8->SetBinContent(52,105946);
   h3a_copy__8->SetBinContent(53,109076);
   h3a_copy__8->SetBinContent(54,110542);
   h3a_copy__8->SetBinContent(55,110813);
   h3a_copy__8->SetBinContent(56,108907);
   h3a_copy__8->SetBinContent(57,104871);
   h3a_copy__8->SetBinContent(58,99357);
   h3a_copy__8->SetBinContent(59,93361);
   h3a_copy__8->SetBinContent(60,86161);
   h3a_copy__8->SetBinContent(61,79601);
   h3a_copy__8->SetBinContent(62,72857);
   h3a_copy__8->SetBinContent(63,66927);
   h3a_copy__8->SetBinContent(64,61453);
   h3a_copy__8->SetBinContent(65,57044);
   h3a_copy__8->SetBinContent(66,52910);
   h3a_copy__8->SetBinContent(67,49598);
   h3a_copy__8->SetBinContent(68,46131);
   h3a_copy__8->SetBinContent(69,41618);
   h3a_copy__8->SetBinContent(70,39788);
   h3a_copy__8->SetBinContent(71,37839);
   h3a_copy__8->SetBinContent(72,36571);
   h3a_copy__8->SetBinContent(73,35326);
   h3a_copy__8->SetBinContent(74,34321);
   h3a_copy__8->SetBinContent(75,32690);
   h3a_copy__8->SetBinContent(76,31737);
   h3a_copy__8->SetBinContent(77,30398);
   h3a_copy__8->SetBinContent(78,29273);
   h3a_copy__8->SetBinContent(79,28397);
   h3a_copy__8->SetBinContent(80,27709);
   h3a_copy__8->SetBinContent(81,26964);
   h3a_copy__8->SetBinContent(82,26078);
   h3a_copy__8->SetBinContent(83,25286);
   h3a_copy__8->SetBinContent(84,24172);
   h3a_copy__8->SetBinContent(85,23599);
   h3a_copy__8->SetBinContent(86,22951);
   h3a_copy__8->SetBinContent(87,21949);
   h3a_copy__8->SetBinContent(88,21240);
   h3a_copy__8->SetBinContent(89,20791);
   h3a_copy__8->SetBinContent(90,19847);
   h3a_copy__8->SetBinContent(91,18945);
   h3a_copy__8->SetBinContent(92,18685);
   h3a_copy__8->SetBinContent(93,18155);
   h3a_copy__8->SetBinContent(94,17686);
   h3a_copy__8->SetBinContent(95,17286);
   h3a_copy__8->SetBinContent(96,16444);
   h3a_copy__8->SetBinContent(97,16157);
   h3a_copy__8->SetBinContent(98,15363);
   h3a_copy__8->SetBinContent(99,14914);
   h3a_copy__8->SetBinContent(100,14604);
   h3a_copy__8->SetBinContent(101,431786);
   h3a_copy__8->SetEntries(7574496);
   h3a_copy__8->SetDirectory(nullptr);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a_copy__8->SetFillColor(ci);
   h3a_copy__8->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__8->SetLineColor(ci);
   h3a_copy__8->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__8->GetXaxis()->SetLabelFont(42);
   h3a_copy__8->GetXaxis()->SetTitleOffset(1);
   h3a_copy__8->GetXaxis()->SetTitleFont(42);
   h3a_copy__8->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__8->GetYaxis()->SetLabelFont(42);
   h3a_copy__8->GetYaxis()->SetTitleFont(42);
   h3a_copy__8->GetZaxis()->SetLabelFont(42);
   h3a_copy__8->GetZaxis()->SetTitleOffset(1);
   h3a_copy__8->GetZaxis()->SetTitleFont(42);
   h3a_copy__8->Draw("sameaxis");
   Double_t xAxis9[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw2__9 = new TH1D("hw2__9","",100, xAxis9);
   hw2__9->SetBinContent(1,11921);
   hw2__9->SetBinContent(2,52264);
   hw2__9->SetBinContent(3,123711);
   hw2__9->SetBinContent(4,159305);
   hw2__9->SetBinContent(5,158646);
   hw2__9->SetBinContent(6,155054);
   hw2__9->SetBinContent(7,153491);
   hw2__9->SetBinContent(8,148929);
   hw2__9->SetBinContent(9,143979);
   hw2__9->SetBinContent(10,137949);
   hw2__9->SetBinContent(11,130596);
   hw2__9->SetBinContent(12,124676);
   hw2__9->SetBinContent(13,120245);
   hw2__9->SetBinContent(14,114501);
   hw2__9->SetBinContent(15,108393);
   hw2__9->SetBinContent(16,102490);
   hw2__9->SetBinContent(17,97027);
   hw2__9->SetBinContent(18,92731);
   hw2__9->SetBinContent(19,88481);
   hw2__9->SetBinContent(20,87133);
   hw2__9->SetBinContent(21,73786);
   hw2__9->SetBinContent(22,71305);
   hw2__9->SetBinContent(23,68901);
   hw2__9->SetBinContent(24,67867);
   hw2__9->SetBinContent(25,66584);
   hw2__9->SetBinContent(26,65484);
   hw2__9->SetBinContent(27,63718);
   hw2__9->SetBinContent(28,62561);
   hw2__9->SetBinContent(29,60447);
   hw2__9->SetBinContent(30,58040);
   hw2__9->SetBinContent(31,57063);
   hw2__9->SetBinContent(32,56010);
   hw2__9->SetBinContent(33,55907);
   hw2__9->SetBinContent(34,71711);
   hw2__9->SetBinContent(35,70609);
   hw2__9->SetBinContent(36,70105);
   hw2__9->SetBinContent(37,70976);
   hw2__9->SetBinContent(38,70939);
   hw2__9->SetBinContent(39,72214);
   hw2__9->SetBinContent(40,73827);
   hw2__9->SetBinContent(41,75043);
   hw2__9->SetBinContent(42,77355);
   hw2__9->SetBinContent(43,79481);
   hw2__9->SetBinContent(44,82490);
   hw2__9->SetBinContent(45,85557);
   hw2__9->SetBinContent(46,33637);
   hw2__9->SetBinContent(47,33556);
   hw2__9->SetBinContent(48,33805);
   hw2__9->SetBinContent(49,34391);
   hw2__9->SetBinContent(50,34666);
   hw2__9->SetBinContent(51,34711);
   hw2__9->SetBinContent(52,34889);
   hw2__9->SetBinContent(53,34925);
   hw2__9->SetBinContent(54,35092);
   hw2__9->SetBinContent(55,34746);
   hw2__9->SetBinContent(56,34177);
   hw2__9->SetBinContent(57,32854);
   hw2__9->SetBinContent(58,31602);
   hw2__9->SetBinContent(59,30362);
   hw2__9->SetBinContent(60,28892);
   hw2__9->SetBinContent(61,27637);
   hw2__9->SetBinContent(62,26331);
   hw2__9->SetBinContent(63,24677);
   hw2__9->SetBinContent(64,23874);
   hw2__9->SetBinContent(65,22793);
   hw2__9->SetBinContent(66,21844);
   hw2__9->SetBinContent(67,21224);
   hw2__9->SetBinContent(68,20640);
   hw2__9->SetBinContent(69,41618);
   hw2__9->SetBinContent(70,39788);
   hw2__9->SetBinContent(71,37839);
   hw2__9->SetBinContent(72,36571);
   hw2__9->SetBinContent(73,35326);
   hw2__9->SetBinContent(74,34321);
   hw2__9->SetBinContent(75,32690);
   hw2__9->SetBinContent(76,31737);
   hw2__9->SetBinContent(77,30398);
   hw2__9->SetBinContent(78,29273);
   hw2__9->SetBinContent(79,28397);
   hw2__9->SetBinContent(80,27709);
   hw2__9->SetBinContent(81,26964);
   hw2__9->SetBinContent(82,26078);
   hw2__9->SetBinContent(83,25286);
   hw2__9->SetBinContent(84,24172);
   hw2__9->SetBinContent(85,23599);
   hw2__9->SetBinContent(86,22951);
   hw2__9->SetBinContent(87,21949);
   hw2__9->SetBinContent(88,21240);
   hw2__9->SetBinContent(89,20791);
   hw2__9->SetBinContent(90,19847);
   hw2__9->SetBinContent(91,18945);
   hw2__9->SetBinContent(92,18685);
   hw2__9->SetBinContent(93,18155);
   hw2__9->SetBinContent(94,17686);
   hw2__9->SetBinContent(95,17286);
   hw2__9->SetBinContent(96,16444);
   hw2__9->SetBinContent(97,16157);
   hw2__9->SetBinContent(98,15363);
   hw2__9->SetBinContent(99,14914);
   hw2__9->SetBinContent(100,14604);
   hw2__9->SetEntries(100);
   hw2__9->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   hw2__9->SetFillColor(ci);
   hw2__9->SetFillStyle(3005);

   ci = TColor::GetColor("#000099");
   hw2__9->SetLineColor(ci);
   hw2__9->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw2__9->GetXaxis()->SetLabelFont(42);
   hw2__9->GetXaxis()->SetTitleOffset(1);
   hw2__9->GetXaxis()->SetTitleFont(42);
   hw2__9->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw2__9->GetYaxis()->SetLabelFont(42);
   hw2__9->GetYaxis()->SetTitleFont(42);
   hw2__9->GetZaxis()->SetLabelFont(42);
   hw2__9->GetZaxis()->SetTitleOffset(1);
   hw2__9->GetZaxis()->SetTitleFont(42);
   hw2__9->Draw("hist same");
   Double_t xAxis10[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h_low_white__10 = new TH1D("h_low_white__10","",100, xAxis10);
   h_low_white__10->SetBinContent(1,11921);
   h_low_white__10->SetBinContent(2,52264);
   h_low_white__10->SetBinContent(3,123711);
   h_low_white__10->SetBinContent(4,159305);
   h_low_white__10->SetBinContent(5,158646);
   h_low_white__10->SetBinContent(6,155054);
   h_low_white__10->SetBinContent(7,153491);
   h_low_white__10->SetBinContent(8,148929);
   h_low_white__10->SetBinContent(9,143979);
   h_low_white__10->SetBinContent(10,137949);
   h_low_white__10->SetBinContent(11,130596);
   h_low_white__10->SetBinContent(12,124676);
   h_low_white__10->SetBinContent(13,120245);
   h_low_white__10->SetBinContent(14,114501);
   h_low_white__10->SetBinContent(15,108393);
   h_low_white__10->SetBinContent(16,102490);
   h_low_white__10->SetBinContent(17,97027);
   h_low_white__10->SetBinContent(18,92731);
   h_low_white__10->SetBinContent(19,88481);
   h_low_white__10->SetBinContent(20,87133);
   h_low_white__10->SetBinContent(21,73786);
   h_low_white__10->SetBinContent(22,71305);
   h_low_white__10->SetBinContent(23,68901);
   h_low_white__10->SetBinContent(24,67867);
   h_low_white__10->SetBinContent(25,66584);
   h_low_white__10->SetBinContent(26,64713);
   h_low_white__10->SetBinContent(27,61062);
   h_low_white__10->SetBinContent(28,61141);
   h_low_white__10->SetBinContent(29,60447);
   h_low_white__10->SetBinContent(30,58040);
   h_low_white__10->SetBinContent(31,57063);
   h_low_white__10->SetBinContent(32,56010);
   h_low_white__10->SetBinContent(33,55907);
   h_low_white__10->SetBinContent(34,71711);
   h_low_white__10->SetBinContent(35,70609);
   h_low_white__10->SetBinContent(36,70105);
   h_low_white__10->SetBinContent(37,70976);
   h_low_white__10->SetBinContent(38,70939);
   h_low_white__10->SetBinContent(39,72214);
   h_low_white__10->SetBinContent(40,73827);
   h_low_white__10->SetBinContent(41,75043);
   h_low_white__10->SetBinContent(42,77355);
   h_low_white__10->SetBinContent(43,79481);
   h_low_white__10->SetBinContent(44,82490);
   h_low_white__10->SetBinContent(45,85557);
   h_low_white__10->SetBinContent(46,33637);
   h_low_white__10->SetBinContent(47,33556);
   h_low_white__10->SetBinContent(48,33805);
   h_low_white__10->SetBinContent(49,34391);
   h_low_white__10->SetBinContent(50,34666);
   h_low_white__10->SetBinContent(51,34711);
   h_low_white__10->SetBinContent(52,34889);
   h_low_white__10->SetBinContent(53,34925);
   h_low_white__10->SetBinContent(54,35092);
   h_low_white__10->SetBinContent(55,34746);
   h_low_white__10->SetBinContent(56,34177);
   h_low_white__10->SetBinContent(57,32854);
   h_low_white__10->SetBinContent(58,31602);
   h_low_white__10->SetBinContent(59,30362);
   h_low_white__10->SetBinContent(60,28892);
   h_low_white__10->SetBinContent(61,27637);
   h_low_white__10->SetBinContent(62,26331);
   h_low_white__10->SetBinContent(63,24677);
   h_low_white__10->SetBinContent(64,23874);
   h_low_white__10->SetBinContent(65,22793);
   h_low_white__10->SetBinContent(66,21844);
   h_low_white__10->SetBinContent(67,21224);
   h_low_white__10->SetBinContent(68,20640);
   h_low_white__10->SetBinContent(69,41618);
   h_low_white__10->SetBinContent(70,39788);
   h_low_white__10->SetBinContent(71,37839);
   h_low_white__10->SetBinContent(72,36571);
   h_low_white__10->SetBinContent(73,35326);
   h_low_white__10->SetBinContent(74,34321);
   h_low_white__10->SetBinContent(75,32690);
   h_low_white__10->SetBinContent(76,31737);
   h_low_white__10->SetBinContent(77,30398);
   h_low_white__10->SetBinContent(78,29273);
   h_low_white__10->SetBinContent(79,28397);
   h_low_white__10->SetBinContent(80,27709);
   h_low_white__10->SetBinContent(81,26964);
   h_low_white__10->SetBinContent(82,26078);
   h_low_white__10->SetBinContent(83,25286);
   h_low_white__10->SetBinContent(84,24172);
   h_low_white__10->SetBinContent(85,23599);
   h_low_white__10->SetBinContent(86,22951);
   h_low_white__10->SetBinContent(87,21949);
   h_low_white__10->SetBinContent(88,21240);
   h_low_white__10->SetBinContent(89,20791);
   h_low_white__10->SetBinContent(90,19847);
   h_low_white__10->SetBinContent(91,18945);
   h_low_white__10->SetBinContent(92,18685);
   h_low_white__10->SetBinContent(93,18155);
   h_low_white__10->SetBinContent(94,17686);
   h_low_white__10->SetBinContent(95,17286);
   h_low_white__10->SetBinContent(96,16444);
   h_low_white__10->SetBinContent(97,16157);
   h_low_white__10->SetBinContent(98,15363);
   h_low_white__10->SetBinContent(99,14914);
   h_low_white__10->SetBinContent(100,14604);
   h_low_white__10->SetEntries(100);
   h_low_white__10->SetStats(0);

   ci = TColor::GetColor("#fbfbfb");
   h_low_white__10->SetFillColor(ci);
   h_low_white__10->SetFillStyle(1);

   ci = TColor::GetColor("#000099");
   h_low_white__10->SetLineColor(ci);
   h_low_white__10->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h_low_white__10->GetXaxis()->SetLabelFont(42);
   h_low_white__10->GetXaxis()->SetTitleOffset(1);
   h_low_white__10->GetXaxis()->SetTitleFont(42);
   h_low_white__10->GetYaxis()->SetTitle("Number of Jets per Bin");
   h_low_white__10->GetYaxis()->SetLabelFont(42);
   h_low_white__10->GetYaxis()->SetTitleFont(42);
   h_low_white__10->GetZaxis()->SetLabelFont(42);
   h_low_white__10->GetZaxis()->SetTitleOffset(1);
   h_low_white__10->GetZaxis()->SetTitleFont(42);
   h_low_white__10->Draw("hist same");
   Double_t xAxis11[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__11 = new TH1D("h3a_copy__11","",100, xAxis11);
   h3a_copy__11->SetBinContent(0,2252);
   h3a_copy__11->SetBinContent(1,11921);
   h3a_copy__11->SetBinContent(2,52264);
   h3a_copy__11->SetBinContent(3,123711);
   h3a_copy__11->SetBinContent(4,159305);
   h3a_copy__11->SetBinContent(5,158646);
   h3a_copy__11->SetBinContent(6,155054);
   h3a_copy__11->SetBinContent(7,153491);
   h3a_copy__11->SetBinContent(8,148929);
   h3a_copy__11->SetBinContent(9,143979);
   h3a_copy__11->SetBinContent(10,137949);
   h3a_copy__11->SetBinContent(11,130596);
   h3a_copy__11->SetBinContent(12,124676);
   h3a_copy__11->SetBinContent(13,120245);
   h3a_copy__11->SetBinContent(14,114501);
   h3a_copy__11->SetBinContent(15,108393);
   h3a_copy__11->SetBinContent(16,102490);
   h3a_copy__11->SetBinContent(17,97027);
   h3a_copy__11->SetBinContent(18,92731);
   h3a_copy__11->SetBinContent(19,88481);
   h3a_copy__11->SetBinContent(20,87133);
   h3a_copy__11->SetBinContent(21,87691);
   h3a_copy__11->SetBinContent(22,88349);
   h3a_copy__11->SetBinContent(23,90650);
   h3a_copy__11->SetBinContent(24,94236);
   h3a_copy__11->SetBinContent(25,96812);
   h3a_copy__11->SetBinContent(26,99120);
   h3a_copy__11->SetBinContent(27,97333);
   h3a_copy__11->SetBinContent(28,93773);
   h3a_copy__11->SetBinContent(29,87546);
   h3a_copy__11->SetBinContent(30,81062);
   h3a_copy__11->SetBinContent(31,77039);
   h3a_copy__11->SetBinContent(32,73364);
   h3a_copy__11->SetBinContent(33,71348);
   h3a_copy__11->SetBinContent(34,71711);
   h3a_copy__11->SetBinContent(35,70609);
   h3a_copy__11->SetBinContent(36,70105);
   h3a_copy__11->SetBinContent(37,70976);
   h3a_copy__11->SetBinContent(38,70939);
   h3a_copy__11->SetBinContent(39,72214);
   h3a_copy__11->SetBinContent(40,73827);
   h3a_copy__11->SetBinContent(41,75043);
   h3a_copy__11->SetBinContent(42,77355);
   h3a_copy__11->SetBinContent(43,79481);
   h3a_copy__11->SetBinContent(44,82490);
   h3a_copy__11->SetBinContent(45,85557);
   h3a_copy__11->SetBinContent(46,85382);
   h3a_copy__11->SetBinContent(47,88996);
   h3a_copy__11->SetBinContent(48,92392);
   h3a_copy__11->SetBinContent(49,97004);
   h3a_copy__11->SetBinContent(50,100278);
   h3a_copy__11->SetBinContent(51,103916);
   h3a_copy__11->SetBinContent(52,105946);
   h3a_copy__11->SetBinContent(53,109076);
   h3a_copy__11->SetBinContent(54,110542);
   h3a_copy__11->SetBinContent(55,110813);
   h3a_copy__11->SetBinContent(56,108907);
   h3a_copy__11->SetBinContent(57,104871);
   h3a_copy__11->SetBinContent(58,99357);
   h3a_copy__11->SetBinContent(59,93361);
   h3a_copy__11->SetBinContent(60,86161);
   h3a_copy__11->SetBinContent(61,79601);
   h3a_copy__11->SetBinContent(62,72857);
   h3a_copy__11->SetBinContent(63,66927);
   h3a_copy__11->SetBinContent(64,61453);
   h3a_copy__11->SetBinContent(65,57044);
   h3a_copy__11->SetBinContent(66,52910);
   h3a_copy__11->SetBinContent(67,49598);
   h3a_copy__11->SetBinContent(68,46131);
   h3a_copy__11->SetBinContent(69,41618);
   h3a_copy__11->SetBinContent(70,39788);
   h3a_copy__11->SetBinContent(71,37839);
   h3a_copy__11->SetBinContent(72,36571);
   h3a_copy__11->SetBinContent(73,35326);
   h3a_copy__11->SetBinContent(74,34321);
   h3a_copy__11->SetBinContent(75,32690);
   h3a_copy__11->SetBinContent(76,31737);
   h3a_copy__11->SetBinContent(77,30398);
   h3a_copy__11->SetBinContent(78,29273);
   h3a_copy__11->SetBinContent(79,28397);
   h3a_copy__11->SetBinContent(80,27709);
   h3a_copy__11->SetBinContent(81,26964);
   h3a_copy__11->SetBinContent(82,26078);
   h3a_copy__11->SetBinContent(83,25286);
   h3a_copy__11->SetBinContent(84,24172);
   h3a_copy__11->SetBinContent(85,23599);
   h3a_copy__11->SetBinContent(86,22951);
   h3a_copy__11->SetBinContent(87,21949);
   h3a_copy__11->SetBinContent(88,21240);
   h3a_copy__11->SetBinContent(89,20791);
   h3a_copy__11->SetBinContent(90,19847);
   h3a_copy__11->SetBinContent(91,18945);
   h3a_copy__11->SetBinContent(92,18685);
   h3a_copy__11->SetBinContent(93,18155);
   h3a_copy__11->SetBinContent(94,17686);
   h3a_copy__11->SetBinContent(95,17286);
   h3a_copy__11->SetBinContent(96,16444);
   h3a_copy__11->SetBinContent(97,16157);
   h3a_copy__11->SetBinContent(98,15363);
   h3a_copy__11->SetBinContent(99,14914);
   h3a_copy__11->SetBinContent(100,14604);
   h3a_copy__11->SetBinContent(101,431786);
   h3a_copy__11->SetEntries(7574496);
   h3a_copy__11->SetDirectory(nullptr);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a_copy__11->SetFillColor(ci);
   h3a_copy__11->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__11->SetLineColor(ci);
   h3a_copy__11->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__11->GetXaxis()->SetLabelFont(42);
   h3a_copy__11->GetXaxis()->SetTitleOffset(1);
   h3a_copy__11->GetXaxis()->SetTitleFont(42);
   h3a_copy__11->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__11->GetYaxis()->SetLabelFont(42);
   h3a_copy__11->GetYaxis()->SetTitleFont(42);
   h3a_copy__11->GetZaxis()->SetLabelFont(42);
   h3a_copy__11->GetZaxis()->SetTitleOffset(1);
   h3a_copy__11->GetZaxis()->SetTitleFont(42);
   h3a_copy__11->Draw("sameaxis");
   Double_t xAxis12[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h_low_white2__12 = new TH1D("h_low_white2__12","",100, xAxis12);
   h_low_white2__12->SetBinContent(1,11921);
   h_low_white2__12->SetBinContent(2,52264);
   h_low_white2__12->SetBinContent(3,123711);
   h_low_white2__12->SetBinContent(4,159305);
   h_low_white2__12->SetBinContent(5,158646);
   h_low_white2__12->SetBinContent(6,155054);
   h_low_white2__12->SetBinContent(7,153491);
   h_low_white2__12->SetBinContent(8,148929);
   h_low_white2__12->SetBinContent(9,143979);
   h_low_white2__12->SetBinContent(10,137949);
   h_low_white2__12->SetBinContent(11,130596);
   h_low_white2__12->SetBinContent(12,124676);
   h_low_white2__12->SetBinContent(13,120245);
   h_low_white2__12->SetBinContent(14,114501);
   h_low_white2__12->SetBinContent(15,108393);
   h_low_white2__12->SetBinContent(16,102490);
   h_low_white2__12->SetBinContent(17,97027);
   h_low_white2__12->SetBinContent(18,92731);
   h_low_white2__12->SetBinContent(19,88481);
   h_low_white2__12->SetBinContent(20,87133);
   h_low_white2__12->SetBinContent(21,73786);
   h_low_white2__12->SetBinContent(22,71305);
   h_low_white2__12->SetBinContent(23,68901);
   h_low_white2__12->SetBinContent(24,67867);
   h_low_white2__12->SetBinContent(25,66584);
   h_low_white2__12->SetBinContent(26,64713);
   h_low_white2__12->SetBinContent(27,61062);
   h_low_white2__12->SetBinContent(28,61141);
   h_low_white2__12->SetBinContent(29,60447);
   h_low_white2__12->SetBinContent(30,58040);
   h_low_white2__12->SetBinContent(31,57063);
   h_low_white2__12->SetBinContent(32,56010);
   h_low_white2__12->SetBinContent(33,55907);
   h_low_white2__12->SetBinContent(34,71711);
   h_low_white2__12->SetBinContent(35,70609);
   h_low_white2__12->SetBinContent(36,70105);
   h_low_white2__12->SetBinContent(37,70976);
   h_low_white2__12->SetBinContent(38,70939);
   h_low_white2__12->SetBinContent(39,72214);
   h_low_white2__12->SetBinContent(40,73827);
   h_low_white2__12->SetBinContent(41,75043);
   h_low_white2__12->SetBinContent(42,77355);
   h_low_white2__12->SetBinContent(43,79481);
   h_low_white2__12->SetBinContent(44,82490);
   h_low_white2__12->SetBinContent(45,85557);
   h_low_white2__12->SetBinContent(46,33637);
   h_low_white2__12->SetBinContent(47,33556);
   h_low_white2__12->SetBinContent(48,33805);
   h_low_white2__12->SetBinContent(49,34391);
   h_low_white2__12->SetBinContent(50,34666);
   h_low_white2__12->SetBinContent(51,34711);
   h_low_white2__12->SetBinContent(52,34889);
   h_low_white2__12->SetBinContent(53,34925);
   h_low_white2__12->SetBinContent(54,35092);
   h_low_white2__12->SetBinContent(55,34746);
   h_low_white2__12->SetBinContent(56,34177);
   h_low_white2__12->SetBinContent(57,32854);
   h_low_white2__12->SetBinContent(58,31602);
   h_low_white2__12->SetBinContent(59,30362);
   h_low_white2__12->SetBinContent(60,28892);
   h_low_white2__12->SetBinContent(61,27637);
   h_low_white2__12->SetBinContent(62,26331);
   h_low_white2__12->SetBinContent(63,24677);
   h_low_white2__12->SetBinContent(64,23874);
   h_low_white2__12->SetBinContent(65,22793);
   h_low_white2__12->SetBinContent(66,21844);
   h_low_white2__12->SetBinContent(67,21224);
   h_low_white2__12->SetBinContent(68,20640);
   h_low_white2__12->SetBinContent(69,41618);
   h_low_white2__12->SetBinContent(70,39788);
   h_low_white2__12->SetBinContent(71,37839);
   h_low_white2__12->SetBinContent(72,36571);
   h_low_white2__12->SetBinContent(73,35326);
   h_low_white2__12->SetBinContent(74,34321);
   h_low_white2__12->SetBinContent(75,32690);
   h_low_white2__12->SetBinContent(76,31737);
   h_low_white2__12->SetBinContent(77,30398);
   h_low_white2__12->SetBinContent(78,29273);
   h_low_white2__12->SetBinContent(79,28397);
   h_low_white2__12->SetBinContent(80,27709);
   h_low_white2__12->SetBinContent(81,26964);
   h_low_white2__12->SetBinContent(82,26078);
   h_low_white2__12->SetBinContent(83,25286);
   h_low_white2__12->SetBinContent(84,24172);
   h_low_white2__12->SetBinContent(85,23599);
   h_low_white2__12->SetBinContent(86,22951);
   h_low_white2__12->SetBinContent(87,21949);
   h_low_white2__12->SetBinContent(88,21240);
   h_low_white2__12->SetBinContent(89,20791);
   h_low_white2__12->SetBinContent(90,19847);
   h_low_white2__12->SetBinContent(91,18945);
   h_low_white2__12->SetBinContent(92,18685);
   h_low_white2__12->SetBinContent(93,18155);
   h_low_white2__12->SetBinContent(94,17686);
   h_low_white2__12->SetBinContent(95,17286);
   h_low_white2__12->SetBinContent(96,16444);
   h_low_white2__12->SetBinContent(97,16157);
   h_low_white2__12->SetBinContent(98,15363);
   h_low_white2__12->SetBinContent(99,14914);
   h_low_white2__12->SetBinContent(100,14604);
   h_low_white2__12->SetEntries(100);
   h_low_white2__12->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h_low_white2__12->SetFillColor(ci);
   h_low_white2__12->SetFillStyle(3001);

   ci = TColor::GetColor("#000099");
   h_low_white2__12->SetLineColor(ci);
   h_low_white2__12->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h_low_white2__12->GetXaxis()->SetLabelFont(42);
   h_low_white2__12->GetXaxis()->SetTitleOffset(1);
   h_low_white2__12->GetXaxis()->SetTitleFont(42);
   h_low_white2__12->GetYaxis()->SetTitle("Number of Jets per Bin");
   h_low_white2__12->GetYaxis()->SetLabelFont(42);
   h_low_white2__12->GetYaxis()->SetTitleFont(42);
   h_low_white2__12->GetZaxis()->SetLabelFont(42);
   h_low_white2__12->GetZaxis()->SetTitleOffset(1);
   h_low_white2__12->GetZaxis()->SetTitleFont(42);
   h_low_white2__12->Draw("hist same");
   Double_t xAxis13[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *hw3__13 = new TH1D("hw3__13","",100, xAxis13);
   hw3__13->SetBinContent(1,11921);
   hw3__13->SetBinContent(2,52264);
   hw3__13->SetBinContent(3,123711);
   hw3__13->SetBinContent(4,159305);
   hw3__13->SetBinContent(5,158646);
   hw3__13->SetBinContent(6,155054);
   hw3__13->SetBinContent(7,153491);
   hw3__13->SetBinContent(8,148929);
   hw3__13->SetBinContent(9,143979);
   hw3__13->SetBinContent(10,137949);
   hw3__13->SetBinContent(11,130596);
   hw3__13->SetBinContent(12,124676);
   hw3__13->SetBinContent(13,120245);
   hw3__13->SetBinContent(14,114501);
   hw3__13->SetBinContent(15,108393);
   hw3__13->SetBinContent(16,102490);
   hw3__13->SetBinContent(17,97027);
   hw3__13->SetBinContent(18,92731);
   hw3__13->SetBinContent(19,88481);
   hw3__13->SetBinContent(20,87133);
   hw3__13->SetBinContent(21,27124);
   hw3__13->SetBinContent(22,26235);
   hw3__13->SetBinContent(23,25538);
   hw3__13->SetBinContent(24,25698);
   hw3__13->SetBinContent(25,25199);
   hw3__13->SetBinContent(26,25161);
   hw3__13->SetBinContent(27,24242);
   hw3__13->SetBinContent(28,23547);
   hw3__13->SetBinContent(29,22782);
   hw3__13->SetBinContent(30,21567);
   hw3__13->SetBinContent(31,21001);
   hw3__13->SetBinContent(32,20554);
   hw3__13->SetBinContent(33,20385);
   hw3__13->SetBinContent(34,71711);
   hw3__13->SetBinContent(35,70609);
   hw3__13->SetBinContent(36,70105);
   hw3__13->SetBinContent(37,70976);
   hw3__13->SetBinContent(38,70939);
   hw3__13->SetBinContent(39,72214);
   hw3__13->SetBinContent(40,73827);
   hw3__13->SetBinContent(41,75043);
   hw3__13->SetBinContent(42,77355);
   hw3__13->SetBinContent(43,79481);
   hw3__13->SetBinContent(44,82490);
   hw3__13->SetBinContent(45,85557);
   hw3__13->SetBinContent(46,17415);
   hw3__13->SetBinContent(47,17293);
   hw3__13->SetBinContent(48,17102);
   hw3__13->SetBinContent(49,17186);
   hw3__13->SetBinContent(50,16846);
   hw3__13->SetBinContent(51,16883);
   hw3__13->SetBinContent(52,16681);
   hw3__13->SetBinContent(53,16616);
   hw3__13->SetBinContent(54,16356);
   hw3__13->SetBinContent(55,16465);
   hw3__13->SetBinContent(56,15629);
   hw3__13->SetBinContent(57,14939);
   hw3__13->SetBinContent(58,14001);
   hw3__13->SetBinContent(59,13190);
   hw3__13->SetBinContent(60,11920);
   hw3__13->SetBinContent(61,11235);
   hw3__13->SetBinContent(62,10150);
   hw3__13->SetBinContent(63,9449);
   hw3__13->SetBinContent(64,8435);
   hw3__13->SetBinContent(65,8017);
   hw3__13->SetBinContent(66,7351);
   hw3__13->SetBinContent(67,6859);
   hw3__13->SetBinContent(68,6503);
   hw3__13->SetBinContent(69,41618);
   hw3__13->SetBinContent(70,39788);
   hw3__13->SetBinContent(71,37839);
   hw3__13->SetBinContent(72,36571);
   hw3__13->SetBinContent(73,35326);
   hw3__13->SetBinContent(74,34321);
   hw3__13->SetBinContent(75,32690);
   hw3__13->SetBinContent(76,31737);
   hw3__13->SetBinContent(77,30398);
   hw3__13->SetBinContent(78,29273);
   hw3__13->SetBinContent(79,28397);
   hw3__13->SetBinContent(80,27709);
   hw3__13->SetBinContent(81,26964);
   hw3__13->SetBinContent(82,26078);
   hw3__13->SetBinContent(83,25286);
   hw3__13->SetBinContent(84,24172);
   hw3__13->SetBinContent(85,23599);
   hw3__13->SetBinContent(86,22951);
   hw3__13->SetBinContent(87,21949);
   hw3__13->SetBinContent(88,21240);
   hw3__13->SetBinContent(89,20791);
   hw3__13->SetBinContent(90,19847);
   hw3__13->SetBinContent(91,18945);
   hw3__13->SetBinContent(92,18685);
   hw3__13->SetBinContent(93,18155);
   hw3__13->SetBinContent(94,17686);
   hw3__13->SetBinContent(95,17286);
   hw3__13->SetBinContent(96,16444);
   hw3__13->SetBinContent(97,16157);
   hw3__13->SetBinContent(98,15363);
   hw3__13->SetBinContent(99,14914);
   hw3__13->SetBinContent(100,14604);
   hw3__13->SetEntries(100);
   hw3__13->SetStats(0);

   ci = TColor::GetColor("#cccccc");
   hw3__13->SetFillColor(ci);
   hw3__13->SetFillStyle(1);

   ci = TColor::GetColor("#000099");
   hw3__13->SetLineColor(ci);
   hw3__13->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   hw3__13->GetXaxis()->SetLabelFont(42);
   hw3__13->GetXaxis()->SetTitleOffset(1);
   hw3__13->GetXaxis()->SetTitleFont(42);
   hw3__13->GetYaxis()->SetTitle("Number of Jets per Bin");
   hw3__13->GetYaxis()->SetLabelFont(42);
   hw3__13->GetYaxis()->SetTitleFont(42);
   hw3__13->GetZaxis()->SetLabelFont(42);
   hw3__13->GetZaxis()->SetTitleOffset(1);
   hw3__13->GetZaxis()->SetTitleFont(42);
   hw3__13->Draw("hist same");
   Double_t xAxis14[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3__14 = new TH1D("h3__14","",100, xAxis14);
   h3__14->SetBinContent(0,2252);
   h3__14->SetBinContent(1,11921);
   h3__14->SetBinContent(2,52264);
   h3__14->SetBinContent(3,123711);
   h3__14->SetBinContent(4,159305);
   h3__14->SetBinContent(5,158646);
   h3__14->SetBinContent(6,155054);
   h3__14->SetBinContent(7,153491);
   h3__14->SetBinContent(8,148929);
   h3__14->SetBinContent(9,143979);
   h3__14->SetBinContent(10,137949);
   h3__14->SetBinContent(11,130596);
   h3__14->SetBinContent(12,124676);
   h3__14->SetBinContent(13,120245);
   h3__14->SetBinContent(14,114501);
   h3__14->SetBinContent(15,108393);
   h3__14->SetBinContent(16,102490);
   h3__14->SetBinContent(17,97027);
   h3__14->SetBinContent(18,92731);
   h3__14->SetBinContent(19,88481);
   h3__14->SetBinContent(20,87133);
   h3__14->SetBinContent(21,87691);
   h3__14->SetBinContent(22,88349);
   h3__14->SetBinContent(23,90650);
   h3__14->SetBinContent(24,94236);
   h3__14->SetBinContent(25,96812);
   h3__14->SetBinContent(26,99120);
   h3__14->SetBinContent(27,97333);
   h3__14->SetBinContent(28,93773);
   h3__14->SetBinContent(29,87546);
   h3__14->SetBinContent(30,81062);
   h3__14->SetBinContent(31,77039);
   h3__14->SetBinContent(32,73364);
   h3__14->SetBinContent(33,71348);
   h3__14->SetBinContent(34,71711);
   h3__14->SetBinContent(35,70609);
   h3__14->SetBinContent(36,70105);
   h3__14->SetBinContent(37,70976);
   h3__14->SetBinContent(38,70939);
   h3__14->SetBinContent(39,72214);
   h3__14->SetBinContent(40,73827);
   h3__14->SetBinContent(41,75043);
   h3__14->SetBinContent(42,77355);
   h3__14->SetBinContent(43,79481);
   h3__14->SetBinContent(44,82490);
   h3__14->SetBinContent(45,85557);
   h3__14->SetBinContent(46,85382);
   h3__14->SetBinContent(47,88996);
   h3__14->SetBinContent(48,92392);
   h3__14->SetBinContent(49,97004);
   h3__14->SetBinContent(50,100278);
   h3__14->SetBinContent(51,103916);
   h3__14->SetBinContent(52,105946);
   h3__14->SetBinContent(53,109076);
   h3__14->SetBinContent(54,110542);
   h3__14->SetBinContent(55,110813);
   h3__14->SetBinContent(56,108907);
   h3__14->SetBinContent(57,104871);
   h3__14->SetBinContent(58,99357);
   h3__14->SetBinContent(59,93361);
   h3__14->SetBinContent(60,86161);
   h3__14->SetBinContent(61,79601);
   h3__14->SetBinContent(62,72857);
   h3__14->SetBinContent(63,66927);
   h3__14->SetBinContent(64,61453);
   h3__14->SetBinContent(65,57044);
   h3__14->SetBinContent(66,52910);
   h3__14->SetBinContent(67,49598);
   h3__14->SetBinContent(68,46131);
   h3__14->SetBinContent(69,41618);
   h3__14->SetBinContent(70,39788);
   h3__14->SetBinContent(71,37839);
   h3__14->SetBinContent(72,36571);
   h3__14->SetBinContent(73,35326);
   h3__14->SetBinContent(74,34321);
   h3__14->SetBinContent(75,32690);
   h3__14->SetBinContent(76,31737);
   h3__14->SetBinContent(77,30398);
   h3__14->SetBinContent(78,29273);
   h3__14->SetBinContent(79,28397);
   h3__14->SetBinContent(80,27709);
   h3__14->SetBinContent(81,26964);
   h3__14->SetBinContent(82,26078);
   h3__14->SetBinContent(83,25286);
   h3__14->SetBinContent(84,24172);
   h3__14->SetBinContent(85,23599);
   h3__14->SetBinContent(86,22951);
   h3__14->SetBinContent(87,21949);
   h3__14->SetBinContent(88,21240);
   h3__14->SetBinContent(89,20791);
   h3__14->SetBinContent(90,19847);
   h3__14->SetBinContent(91,18945);
   h3__14->SetBinContent(92,18685);
   h3__14->SetBinContent(93,18155);
   h3__14->SetBinContent(94,17686);
   h3__14->SetBinContent(95,17286);
   h3__14->SetBinContent(96,16444);
   h3__14->SetBinContent(97,16157);
   h3__14->SetBinContent(98,15363);
   h3__14->SetBinContent(99,14914);
   h3__14->SetBinContent(100,14604);
   h3__14->SetBinContent(101,431786);
   h3__14->SetEntries(7574496);
   h3__14->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3__14->GetXaxis()->SetLabelFont(42);
   h3__14->GetXaxis()->SetTitleOffset(1);
   h3__14->GetXaxis()->SetTitleFont(42);
   h3__14->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3__14->GetYaxis()->SetLabelFont(42);
   h3__14->GetYaxis()->SetTitleFont(42);
   h3__14->GetZaxis()->SetLabelFont(42);
   h3__14->GetZaxis()->SetTitleOffset(1);
   h3__14->GetZaxis()->SetTitleFont(42);
   h3__14->Draw("hist e1 +same");
   Double_t xAxis15[101] = {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51, 54, 57, 60, 63.07692, 66.15385, 69.23077, 72.30769, 75.38462, 78.46154, 81.53846, 84.61538, 87.69231, 90.76923, 93.84615, 96.92308, 100, 103.1667, 106.3333, 109.5, 112.6667, 115.8333, 119, 122.1667, 125.3333, 128.5, 131.6667, 134.8333, 138, 141.0435, 144.087, 147.1304, 150.1739, 153.2174, 156.2609, 159.3043, 162.3478, 165.3913, 168.4348, 171.4783, 174.5217, 177.5652, 180.6087, 183.6522, 186.6957, 189.7391, 192.7826, 195.8261, 198.8696, 201.913, 204.9565, 208, 210.875, 213.75, 216.625, 219.5, 222.375, 225.25, 228.125, 231, 233.875, 236.75, 239.625, 242.5, 245.375, 248.25, 251.125, 254, 256.875, 259.75, 262.625, 265.5, 268.375, 271.25, 274.125, 277, 279.875, 282.75, 285.625, 288.5, 291.375, 294.25, 297.125, 300}; 
   
   TH1D *h3a_copy__15 = new TH1D("h3a_copy__15","",100, xAxis15);
   h3a_copy__15->SetBinContent(0,2252);
   h3a_copy__15->SetBinContent(1,11921);
   h3a_copy__15->SetBinContent(2,52264);
   h3a_copy__15->SetBinContent(3,123711);
   h3a_copy__15->SetBinContent(4,159305);
   h3a_copy__15->SetBinContent(5,158646);
   h3a_copy__15->SetBinContent(6,155054);
   h3a_copy__15->SetBinContent(7,153491);
   h3a_copy__15->SetBinContent(8,148929);
   h3a_copy__15->SetBinContent(9,143979);
   h3a_copy__15->SetBinContent(10,137949);
   h3a_copy__15->SetBinContent(11,130596);
   h3a_copy__15->SetBinContent(12,124676);
   h3a_copy__15->SetBinContent(13,120245);
   h3a_copy__15->SetBinContent(14,114501);
   h3a_copy__15->SetBinContent(15,108393);
   h3a_copy__15->SetBinContent(16,102490);
   h3a_copy__15->SetBinContent(17,97027);
   h3a_copy__15->SetBinContent(18,92731);
   h3a_copy__15->SetBinContent(19,88481);
   h3a_copy__15->SetBinContent(20,87133);
   h3a_copy__15->SetBinContent(21,87691);
   h3a_copy__15->SetBinContent(22,88349);
   h3a_copy__15->SetBinContent(23,90650);
   h3a_copy__15->SetBinContent(24,94236);
   h3a_copy__15->SetBinContent(25,96812);
   h3a_copy__15->SetBinContent(26,99120);
   h3a_copy__15->SetBinContent(27,97333);
   h3a_copy__15->SetBinContent(28,93773);
   h3a_copy__15->SetBinContent(29,87546);
   h3a_copy__15->SetBinContent(30,81062);
   h3a_copy__15->SetBinContent(31,77039);
   h3a_copy__15->SetBinContent(32,73364);
   h3a_copy__15->SetBinContent(33,71348);
   h3a_copy__15->SetBinContent(34,71711);
   h3a_copy__15->SetBinContent(35,70609);
   h3a_copy__15->SetBinContent(36,70105);
   h3a_copy__15->SetBinContent(37,70976);
   h3a_copy__15->SetBinContent(38,70939);
   h3a_copy__15->SetBinContent(39,72214);
   h3a_copy__15->SetBinContent(40,73827);
   h3a_copy__15->SetBinContent(41,75043);
   h3a_copy__15->SetBinContent(42,77355);
   h3a_copy__15->SetBinContent(43,79481);
   h3a_copy__15->SetBinContent(44,82490);
   h3a_copy__15->SetBinContent(45,85557);
   h3a_copy__15->SetBinContent(46,85382);
   h3a_copy__15->SetBinContent(47,88996);
   h3a_copy__15->SetBinContent(48,92392);
   h3a_copy__15->SetBinContent(49,97004);
   h3a_copy__15->SetBinContent(50,100278);
   h3a_copy__15->SetBinContent(51,103916);
   h3a_copy__15->SetBinContent(52,105946);
   h3a_copy__15->SetBinContent(53,109076);
   h3a_copy__15->SetBinContent(54,110542);
   h3a_copy__15->SetBinContent(55,110813);
   h3a_copy__15->SetBinContent(56,108907);
   h3a_copy__15->SetBinContent(57,104871);
   h3a_copy__15->SetBinContent(58,99357);
   h3a_copy__15->SetBinContent(59,93361);
   h3a_copy__15->SetBinContent(60,86161);
   h3a_copy__15->SetBinContent(61,79601);
   h3a_copy__15->SetBinContent(62,72857);
   h3a_copy__15->SetBinContent(63,66927);
   h3a_copy__15->SetBinContent(64,61453);
   h3a_copy__15->SetBinContent(65,57044);
   h3a_copy__15->SetBinContent(66,52910);
   h3a_copy__15->SetBinContent(67,49598);
   h3a_copy__15->SetBinContent(68,46131);
   h3a_copy__15->SetBinContent(69,41618);
   h3a_copy__15->SetBinContent(70,39788);
   h3a_copy__15->SetBinContent(71,37839);
   h3a_copy__15->SetBinContent(72,36571);
   h3a_copy__15->SetBinContent(73,35326);
   h3a_copy__15->SetBinContent(74,34321);
   h3a_copy__15->SetBinContent(75,32690);
   h3a_copy__15->SetBinContent(76,31737);
   h3a_copy__15->SetBinContent(77,30398);
   h3a_copy__15->SetBinContent(78,29273);
   h3a_copy__15->SetBinContent(79,28397);
   h3a_copy__15->SetBinContent(80,27709);
   h3a_copy__15->SetBinContent(81,26964);
   h3a_copy__15->SetBinContent(82,26078);
   h3a_copy__15->SetBinContent(83,25286);
   h3a_copy__15->SetBinContent(84,24172);
   h3a_copy__15->SetBinContent(85,23599);
   h3a_copy__15->SetBinContent(86,22951);
   h3a_copy__15->SetBinContent(87,21949);
   h3a_copy__15->SetBinContent(88,21240);
   h3a_copy__15->SetBinContent(89,20791);
   h3a_copy__15->SetBinContent(90,19847);
   h3a_copy__15->SetBinContent(91,18945);
   h3a_copy__15->SetBinContent(92,18685);
   h3a_copy__15->SetBinContent(93,18155);
   h3a_copy__15->SetBinContent(94,17686);
   h3a_copy__15->SetBinContent(95,17286);
   h3a_copy__15->SetBinContent(96,16444);
   h3a_copy__15->SetBinContent(97,16157);
   h3a_copy__15->SetBinContent(98,15363);
   h3a_copy__15->SetBinContent(99,14914);
   h3a_copy__15->SetBinContent(100,14604);
   h3a_copy__15->SetBinContent(101,431786);
   h3a_copy__15->SetEntries(7574496);
   h3a_copy__15->SetDirectory(nullptr);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   h3a_copy__15->SetFillColor(ci);
   h3a_copy__15->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   h3a_copy__15->SetLineColor(ci);
   h3a_copy__15->GetXaxis()->SetTitle("Large Jet Mass [GeV]");
   h3a_copy__15->GetXaxis()->SetLabelFont(42);
   h3a_copy__15->GetXaxis()->SetTitleOffset(1);
   h3a_copy__15->GetXaxis()->SetTitleFont(42);
   h3a_copy__15->GetYaxis()->SetTitle("Number of Jets per Bin");
   h3a_copy__15->GetYaxis()->SetLabelFont(42);
   h3a_copy__15->GetYaxis()->SetTitleFont(42);
   h3a_copy__15->GetZaxis()->SetLabelFont(42);
   h3a_copy__15->GetZaxis()->SetTitleOffset(1);
   h3a_copy__15->GetZaxis()->SetTitleFont(42);
   h3a_copy__15->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.65,0.65,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h3","All jets","lf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh","ML tagged jets","f");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh2","Matched jets","f");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh3","Cut based tagged jets","f");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("lh4","Light jets","f");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
   can1->SaveAs("ljets_mass_det_build_analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.png");
   can1->SaveAs("ljets_mass_det_build_analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.pdf");
}


==> figures/ptcl_ml_vs_match__analyzed_histos_boosted_Y0_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_ml_vs_match__analyzed_histos_boosted_Y0_rownorm()
{
//=========Macro generated from canvas: ptcl_ml_vs_match__analyzed_histos_boosted_Y0/
//=========  (Wed Jul 24 14:46:48 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_ml_vs_match__analyzed_histos_boosted_Y0 = new TCanvas("ptcl_ml_vs_match__analyzed_histos_boosted_Y0", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->Range(-0.6,-0.375,3.4,3.375);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->SetFillColor(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->SetBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->SetBorderSize(2);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->SetLeftMargin(0.15);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   
   TH2D *ptcl_ml_vs_match = new TH2D("ptcl_ml_vs_match","",3,0,3,3,0,3);
   ptcl_ml_vs_match->SetBinContent(6,0.8778857);
   ptcl_ml_vs_match->SetBinContent(7,0.07309919);
   ptcl_ml_vs_match->SetBinContent(8,0.04901511);
   ptcl_ml_vs_match->SetBinContent(11,0.3070864);
   ptcl_ml_vs_match->SetBinContent(12,0.6929136);
   ptcl_ml_vs_match->SetBinContent(16,0.5128008);
   ptcl_ml_vs_match->SetBinContent(18,0.4871992);
   ptcl_ml_vs_match->SetMinimum(0);
   ptcl_ml_vs_match->SetMaximum(1);
   ptcl_ml_vs_match->SetEntries(3686847);
   ptcl_ml_vs_match->SetContour(20);
   ptcl_ml_vs_match->SetContourLevel(0,0);
   ptcl_ml_vs_match->SetContourLevel(1,0.05);
   ptcl_ml_vs_match->SetContourLevel(2,0.1);
   ptcl_ml_vs_match->SetContourLevel(3,0.15);
   ptcl_ml_vs_match->SetContourLevel(4,0.2);
   ptcl_ml_vs_match->SetContourLevel(5,0.25);
   ptcl_ml_vs_match->SetContourLevel(6,0.3);
   ptcl_ml_vs_match->SetContourLevel(7,0.35);
   ptcl_ml_vs_match->SetContourLevel(8,0.4);
   ptcl_ml_vs_match->SetContourLevel(9,0.45);
   ptcl_ml_vs_match->SetContourLevel(10,0.5);
   ptcl_ml_vs_match->SetContourLevel(11,0.55);
   ptcl_ml_vs_match->SetContourLevel(12,0.6);
   ptcl_ml_vs_match->SetContourLevel(13,0.65);
   ptcl_ml_vs_match->SetContourLevel(14,0.7);
   ptcl_ml_vs_match->SetContourLevel(15,0.75);
   ptcl_ml_vs_match->SetContourLevel(16,0.8);
   ptcl_ml_vs_match->SetContourLevel(17,0.85);
   ptcl_ml_vs_match->SetContourLevel(18,0.9);
   ptcl_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_ml_vs_match->SetLineColor(ci);
   ptcl_ml_vs_match->SetMarkerSize(2);
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   ptcl_ml_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_ml_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->Draw("colz text");
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->Modified();
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->cd();
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0->SetSelected(ptcl_ml_vs_match__analyzed_histos_boosted_Y0);
}


==> figures/ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G_rownorm()
{
//=========Macro generated from canvas: ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G/
//=========  (Wed Jul 24 14:46:09 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G = new TCanvas("ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->Range(-0.6,-0.375,3.4,3.375);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetFillColor(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetBorderSize(2);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetLeftMargin(0.15);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   
   TH2D *ptcl_ml_vs_match = new TH2D("ptcl_ml_vs_match","",3,0,3,3,0,3);
   ptcl_ml_vs_match->SetBinContent(6,0.8871314);
   ptcl_ml_vs_match->SetBinContent(7,0.06423766);
   ptcl_ml_vs_match->SetBinContent(8,0.04863097);
   ptcl_ml_vs_match->SetBinContent(11,0.3231808);
   ptcl_ml_vs_match->SetBinContent(12,0.6768192);
   ptcl_ml_vs_match->SetBinContent(16,0.5322457);
   ptcl_ml_vs_match->SetBinContent(18,0.4677543);
   ptcl_ml_vs_match->SetMinimum(0);
   ptcl_ml_vs_match->SetMaximum(1);
   ptcl_ml_vs_match->SetEntries(1191327);
   ptcl_ml_vs_match->SetContour(20);
   ptcl_ml_vs_match->SetContourLevel(0,0);
   ptcl_ml_vs_match->SetContourLevel(1,0.05);
   ptcl_ml_vs_match->SetContourLevel(2,0.1);
   ptcl_ml_vs_match->SetContourLevel(3,0.15);
   ptcl_ml_vs_match->SetContourLevel(4,0.2);
   ptcl_ml_vs_match->SetContourLevel(5,0.25);
   ptcl_ml_vs_match->SetContourLevel(6,0.3);
   ptcl_ml_vs_match->SetContourLevel(7,0.35);
   ptcl_ml_vs_match->SetContourLevel(8,0.4);
   ptcl_ml_vs_match->SetContourLevel(9,0.45);
   ptcl_ml_vs_match->SetContourLevel(10,0.5);
   ptcl_ml_vs_match->SetContourLevel(11,0.55);
   ptcl_ml_vs_match->SetContourLevel(12,0.6);
   ptcl_ml_vs_match->SetContourLevel(13,0.65);
   ptcl_ml_vs_match->SetContourLevel(14,0.7);
   ptcl_ml_vs_match->SetContourLevel(15,0.75);
   ptcl_ml_vs_match->SetContourLevel(16,0.8);
   ptcl_ml_vs_match->SetContourLevel(17,0.85);
   ptcl_ml_vs_match->SetContourLevel(18,0.9);
   ptcl_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_ml_vs_match->SetLineColor(ci);
   ptcl_ml_vs_match->SetMarkerSize(2);
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   ptcl_ml_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_ml_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->Draw("colz text");
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->Modified();
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->cd();
   ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G->SetSelected(ptcl_ml_vs_match__analyzed_histos_boosted_Y0_w100G);
}


==> figures/ptcl_ml_vs_match__analyzed_histos_boosted_Zprime_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_ml_vs_match__analyzed_histos_boosted_Zprime_rownorm()
{
//=========Macro generated from canvas: ptcl_ml_vs_match__analyzed_histos_boosted_Zprime/
//=========  (Wed Jul 24 14:45:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_ml_vs_match__analyzed_histos_boosted_Zprime = new TCanvas("ptcl_ml_vs_match__analyzed_histos_boosted_Zprime", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->Range(-0.6,-0.375,3.4,3.375);
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->SetFillColor(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->SetBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->SetBorderSize(2);
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->SetLeftMargin(0.15);
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   
   TH2D *ptcl_ml_vs_match = new TH2D("ptcl_ml_vs_match","",3,0,3,3,0,3);
   ptcl_ml_vs_match->SetBinContent(6,0.8282855);
   ptcl_ml_vs_match->SetBinContent(7,0.1180343);
   ptcl_ml_vs_match->SetBinContent(8,0.05368012);
   ptcl_ml_vs_match->SetBinContent(11,0.3025669);
   ptcl_ml_vs_match->SetBinContent(12,0.6974331);
   ptcl_ml_vs_match->SetBinContent(16,0.4691767);
   ptcl_ml_vs_match->SetBinContent(18,0.5308233);
   ptcl_ml_vs_match->SetMinimum(0);
   ptcl_ml_vs_match->SetMaximum(1);
   ptcl_ml_vs_match->SetEntries(619879);
   ptcl_ml_vs_match->SetContour(20);
   ptcl_ml_vs_match->SetContourLevel(0,0);
   ptcl_ml_vs_match->SetContourLevel(1,0.05);
   ptcl_ml_vs_match->SetContourLevel(2,0.1);
   ptcl_ml_vs_match->SetContourLevel(3,0.15);
   ptcl_ml_vs_match->SetContourLevel(4,0.2);
   ptcl_ml_vs_match->SetContourLevel(5,0.25);
   ptcl_ml_vs_match->SetContourLevel(6,0.3);
   ptcl_ml_vs_match->SetContourLevel(7,0.35);
   ptcl_ml_vs_match->SetContourLevel(8,0.4);
   ptcl_ml_vs_match->SetContourLevel(9,0.45);
   ptcl_ml_vs_match->SetContourLevel(10,0.5);
   ptcl_ml_vs_match->SetContourLevel(11,0.55);
   ptcl_ml_vs_match->SetContourLevel(12,0.6);
   ptcl_ml_vs_match->SetContourLevel(13,0.65);
   ptcl_ml_vs_match->SetContourLevel(14,0.7);
   ptcl_ml_vs_match->SetContourLevel(15,0.75);
   ptcl_ml_vs_match->SetContourLevel(16,0.8);
   ptcl_ml_vs_match->SetContourLevel(17,0.85);
   ptcl_ml_vs_match->SetContourLevel(18,0.9);
   ptcl_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_ml_vs_match->SetLineColor(ci);
   ptcl_ml_vs_match->SetMarkerSize(2);
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   ptcl_ml_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_ml_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->Draw("colz text");
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->Modified();
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->cd();
   ptcl_ml_vs_match__analyzed_histos_boosted_Zprime->SetSelected(ptcl_ml_vs_match__analyzed_histos_boosted_Zprime);
}


==> figures/ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm()
{
//=========Macro generated from canvas: ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 14:45:54 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure = new TCanvas("ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->Range(-0.6,-0.375,3.4,3.375);
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetLeftMargin(0.15);
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   TH2D *ptcl_ml_vs_match = new TH2D("ptcl_ml_vs_match","",3,0,3,3,0,3);
   ptcl_ml_vs_match->SetBinContent(6,0.9872189);
   ptcl_ml_vs_match->SetBinContent(7,0.003456232);
   ptcl_ml_vs_match->SetBinContent(8,0.009324847);
   ptcl_ml_vs_match->SetBinContent(11,0.4428296);
   ptcl_ml_vs_match->SetBinContent(12,0.5571704);
   ptcl_ml_vs_match->SetBinContent(16,0.7684586);
   ptcl_ml_vs_match->SetBinContent(18,0.2315414);
   ptcl_ml_vs_match->SetMinimum(0);
   ptcl_ml_vs_match->SetMaximum(1);
   ptcl_ml_vs_match->SetEntries(3314475);
   ptcl_ml_vs_match->SetContour(20);
   ptcl_ml_vs_match->SetContourLevel(0,0);
   ptcl_ml_vs_match->SetContourLevel(1,0.05);
   ptcl_ml_vs_match->SetContourLevel(2,0.1);
   ptcl_ml_vs_match->SetContourLevel(3,0.15);
   ptcl_ml_vs_match->SetContourLevel(4,0.2);
   ptcl_ml_vs_match->SetContourLevel(5,0.25);
   ptcl_ml_vs_match->SetContourLevel(6,0.3);
   ptcl_ml_vs_match->SetContourLevel(7,0.35);
   ptcl_ml_vs_match->SetContourLevel(8,0.4);
   ptcl_ml_vs_match->SetContourLevel(9,0.45);
   ptcl_ml_vs_match->SetContourLevel(10,0.5);
   ptcl_ml_vs_match->SetContourLevel(11,0.55);
   ptcl_ml_vs_match->SetContourLevel(12,0.6);
   ptcl_ml_vs_match->SetContourLevel(13,0.65);
   ptcl_ml_vs_match->SetContourLevel(14,0.7);
   ptcl_ml_vs_match->SetContourLevel(15,0.75);
   ptcl_ml_vs_match->SetContourLevel(16,0.8);
   ptcl_ml_vs_match->SetContourLevel(17,0.85);
   ptcl_ml_vs_match->SetContourLevel(18,0.9);
   ptcl_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_ml_vs_match->SetLineColor(ci);
   ptcl_ml_vs_match->SetMarkerSize(2);
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   ptcl_ml_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_ml_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->Draw("colz text");
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->Modified();
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->cd();
   ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetSelected(ptcl_ml_vs_match__analyzed_histos_delphes_SMtt_closure);
}


==> figures/ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm()
{
//=========Macro generated from canvas: ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 14:48:10 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-0.6,-0.375,3.4,3.375);
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetLeftMargin(0.15);
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   TH2D *ptcl_ml_vs_match = new TH2D("ptcl_ml_vs_match","",3,0,3,3,0,3);
   ptcl_ml_vs_match->SetBinContent(6,0.9566833);
   ptcl_ml_vs_match->SetBinContent(7,0.02868412);
   ptcl_ml_vs_match->SetBinContent(8,0.01463255);
   ptcl_ml_vs_match->SetBinContent(11,0.4146815);
   ptcl_ml_vs_match->SetBinContent(12,0.5853185);
   ptcl_ml_vs_match->SetBinContent(16,0.7208059);
   ptcl_ml_vs_match->SetBinContent(18,0.2791941);
   ptcl_ml_vs_match->SetMinimum(0);
   ptcl_ml_vs_match->SetMaximum(1);
   ptcl_ml_vs_match->SetEntries(7189817);
   ptcl_ml_vs_match->SetContour(20);
   ptcl_ml_vs_match->SetContourLevel(0,0);
   ptcl_ml_vs_match->SetContourLevel(1,0.05);
   ptcl_ml_vs_match->SetContourLevel(2,0.1);
   ptcl_ml_vs_match->SetContourLevel(3,0.15);
   ptcl_ml_vs_match->SetContourLevel(4,0.2);
   ptcl_ml_vs_match->SetContourLevel(5,0.25);
   ptcl_ml_vs_match->SetContourLevel(6,0.3);
   ptcl_ml_vs_match->SetContourLevel(7,0.35);
   ptcl_ml_vs_match->SetContourLevel(8,0.4);
   ptcl_ml_vs_match->SetContourLevel(9,0.45);
   ptcl_ml_vs_match->SetContourLevel(10,0.5);
   ptcl_ml_vs_match->SetContourLevel(11,0.55);
   ptcl_ml_vs_match->SetContourLevel(12,0.6);
   ptcl_ml_vs_match->SetContourLevel(13,0.65);
   ptcl_ml_vs_match->SetContourLevel(14,0.7);
   ptcl_ml_vs_match->SetContourLevel(15,0.75);
   ptcl_ml_vs_match->SetContourLevel(16,0.8);
   ptcl_ml_vs_match->SetContourLevel(17,0.85);
   ptcl_ml_vs_match->SetContourLevel(18,0.9);
   ptcl_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_ml_vs_match->SetLineColor(ci);
   ptcl_ml_vs_match->SetMarkerSize(2);
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   ptcl_ml_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_ml_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->Draw("colz text");
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(ptcl_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm()
{
//=========Macro generated from canvas: ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 14:47:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-0.6,-0.375,3.4,3.375);
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetLeftMargin(0.15);
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   TH2D *ptcl_ml_vs_match = new TH2D("ptcl_ml_vs_match","",3,0,3,3,0,3);
   ptcl_ml_vs_match->SetBinContent(6,0.9197744);
   ptcl_ml_vs_match->SetBinContent(7,0.06391455);
   ptcl_ml_vs_match->SetBinContent(8,0.0163111);
   ptcl_ml_vs_match->SetBinContent(11,0.2688504);
   ptcl_ml_vs_match->SetBinContent(12,0.7311496);
   ptcl_ml_vs_match->SetBinContent(16,0.6780257);
   ptcl_ml_vs_match->SetBinContent(18,0.3219743);
   ptcl_ml_vs_match->SetMinimum(0);
   ptcl_ml_vs_match->SetMaximum(1);
   ptcl_ml_vs_match->SetEntries(7650132);
   ptcl_ml_vs_match->SetContour(20);
   ptcl_ml_vs_match->SetContourLevel(0,0);
   ptcl_ml_vs_match->SetContourLevel(1,0.05);
   ptcl_ml_vs_match->SetContourLevel(2,0.1);
   ptcl_ml_vs_match->SetContourLevel(3,0.15);
   ptcl_ml_vs_match->SetContourLevel(4,0.2);
   ptcl_ml_vs_match->SetContourLevel(5,0.25);
   ptcl_ml_vs_match->SetContourLevel(6,0.3);
   ptcl_ml_vs_match->SetContourLevel(7,0.35);
   ptcl_ml_vs_match->SetContourLevel(8,0.4);
   ptcl_ml_vs_match->SetContourLevel(9,0.45);
   ptcl_ml_vs_match->SetContourLevel(10,0.5);
   ptcl_ml_vs_match->SetContourLevel(11,0.55);
   ptcl_ml_vs_match->SetContourLevel(12,0.6);
   ptcl_ml_vs_match->SetContourLevel(13,0.65);
   ptcl_ml_vs_match->SetContourLevel(14,0.7);
   ptcl_ml_vs_match->SetContourLevel(15,0.75);
   ptcl_ml_vs_match->SetContourLevel(16,0.8);
   ptcl_ml_vs_match->SetContourLevel(17,0.85);
   ptcl_ml_vs_match->SetContourLevel(18,0.9);
   ptcl_ml_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_ml_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_ml_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_ml_vs_match->SetLineColor(ci);
   ptcl_ml_vs_match->SetMarkerSize(2);
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(1,"light ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(2,"Top ML");
   ptcl_ml_vs_match->GetXaxis()->SetBinLabel(3,"W ML");
   ptcl_ml_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_ml_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_ml_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_ml_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_ml_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_ml_vs_match->Draw("colz text");
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(ptcl_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/ptcl_stand_vs_match__analyzed_histos_boosted_Y0_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_match__analyzed_histos_boosted_Y0_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_match__analyzed_histos_boosted_Y0/
//=========  (Wed Jul 24 14:46:48 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_match__analyzed_histos_boosted_Y0 = new TCanvas("ptcl_stand_vs_match__analyzed_histos_boosted_Y0", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->SetFillColor(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->SetBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->SetBorderSize(2);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->SetLeftMargin(0.15);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_match = new TH2D("ptcl_stand_vs_match","",3,0,3,3,0,3);
   ptcl_stand_vs_match->SetBinContent(6,0.773798);
   ptcl_stand_vs_match->SetBinContent(7,0.09263446);
   ptcl_stand_vs_match->SetBinContent(8,0.1335676);
   ptcl_stand_vs_match->SetBinContent(11,0.2008828);
   ptcl_stand_vs_match->SetBinContent(12,0.7991172);
   ptcl_stand_vs_match->SetBinContent(16,0.2860519);
   ptcl_stand_vs_match->SetBinContent(18,0.7139481);
   ptcl_stand_vs_match->SetMinimum(0);
   ptcl_stand_vs_match->SetMaximum(1);
   ptcl_stand_vs_match->SetEntries(3686953);
   ptcl_stand_vs_match->SetContour(20);
   ptcl_stand_vs_match->SetContourLevel(0,0);
   ptcl_stand_vs_match->SetContourLevel(1,0.05);
   ptcl_stand_vs_match->SetContourLevel(2,0.1);
   ptcl_stand_vs_match->SetContourLevel(3,0.15);
   ptcl_stand_vs_match->SetContourLevel(4,0.2);
   ptcl_stand_vs_match->SetContourLevel(5,0.25);
   ptcl_stand_vs_match->SetContourLevel(6,0.3);
   ptcl_stand_vs_match->SetContourLevel(7,0.35);
   ptcl_stand_vs_match->SetContourLevel(8,0.4);
   ptcl_stand_vs_match->SetContourLevel(9,0.45);
   ptcl_stand_vs_match->SetContourLevel(10,0.5);
   ptcl_stand_vs_match->SetContourLevel(11,0.55);
   ptcl_stand_vs_match->SetContourLevel(12,0.6);
   ptcl_stand_vs_match->SetContourLevel(13,0.65);
   ptcl_stand_vs_match->SetContourLevel(14,0.7);
   ptcl_stand_vs_match->SetContourLevel(15,0.75);
   ptcl_stand_vs_match->SetContourLevel(16,0.8);
   ptcl_stand_vs_match->SetContourLevel(17,0.85);
   ptcl_stand_vs_match->SetContourLevel(18,0.9);
   ptcl_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_match->SetLineColor(ci);
   ptcl_stand_vs_match->SetMarkerSize(2);
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_stand_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->Draw("colz text");
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->Modified();
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->cd();
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0->SetSelected(ptcl_stand_vs_match__analyzed_histos_boosted_Y0);
}


==> figures/ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G/
//=========  (Wed Jul 24 14:46:09 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G = new TCanvas("ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetFillColor(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetBorderSize(2);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetLeftMargin(0.15);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_match = new TH2D("ptcl_stand_vs_match","",3,0,3,3,0,3);
   ptcl_stand_vs_match->SetBinContent(6,0.7789989);
   ptcl_stand_vs_match->SetBinContent(7,0.08280627);
   ptcl_stand_vs_match->SetBinContent(8,0.1381948);
   ptcl_stand_vs_match->SetBinContent(11,0.2045648);
   ptcl_stand_vs_match->SetBinContent(12,0.7954352);
   ptcl_stand_vs_match->SetBinContent(16,0.2817305);
   ptcl_stand_vs_match->SetBinContent(18,0.7182695);
   ptcl_stand_vs_match->SetMinimum(0);
   ptcl_stand_vs_match->SetMaximum(1);
   ptcl_stand_vs_match->SetEntries(1191372);
   ptcl_stand_vs_match->SetContour(20);
   ptcl_stand_vs_match->SetContourLevel(0,0);
   ptcl_stand_vs_match->SetContourLevel(1,0.05);
   ptcl_stand_vs_match->SetContourLevel(2,0.1);
   ptcl_stand_vs_match->SetContourLevel(3,0.15);
   ptcl_stand_vs_match->SetContourLevel(4,0.2);
   ptcl_stand_vs_match->SetContourLevel(5,0.25);
   ptcl_stand_vs_match->SetContourLevel(6,0.3);
   ptcl_stand_vs_match->SetContourLevel(7,0.35);
   ptcl_stand_vs_match->SetContourLevel(8,0.4);
   ptcl_stand_vs_match->SetContourLevel(9,0.45);
   ptcl_stand_vs_match->SetContourLevel(10,0.5);
   ptcl_stand_vs_match->SetContourLevel(11,0.55);
   ptcl_stand_vs_match->SetContourLevel(12,0.6);
   ptcl_stand_vs_match->SetContourLevel(13,0.65);
   ptcl_stand_vs_match->SetContourLevel(14,0.7);
   ptcl_stand_vs_match->SetContourLevel(15,0.75);
   ptcl_stand_vs_match->SetContourLevel(16,0.8);
   ptcl_stand_vs_match->SetContourLevel(17,0.85);
   ptcl_stand_vs_match->SetContourLevel(18,0.9);
   ptcl_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_match->SetLineColor(ci);
   ptcl_stand_vs_match->SetMarkerSize(2);
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_stand_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->Draw("colz text");
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->Modified();
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->cd();
   ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G->SetSelected(ptcl_stand_vs_match__analyzed_histos_boosted_Y0_w100G);
}


==> figures/ptcl_stand_vs_match__analyzed_histos_boosted_Zprime_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_match__analyzed_histos_boosted_Zprime_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_match__analyzed_histos_boosted_Zprime/
//=========  (Wed Jul 24 14:45:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_match__analyzed_histos_boosted_Zprime = new TCanvas("ptcl_stand_vs_match__analyzed_histos_boosted_Zprime", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->SetFillColor(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->SetBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->SetBorderSize(2);
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->SetLeftMargin(0.15);
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_match = new TH2D("ptcl_stand_vs_match","",3,0,3,3,0,3);
   ptcl_stand_vs_match->SetBinContent(6,0.7325868);
   ptcl_stand_vs_match->SetBinContent(7,0.1347881);
   ptcl_stand_vs_match->SetBinContent(8,0.1326251);
   ptcl_stand_vs_match->SetBinContent(11,0.2096145);
   ptcl_stand_vs_match->SetBinContent(12,0.7903855);
   ptcl_stand_vs_match->SetBinContent(16,0.2772792);
   ptcl_stand_vs_match->SetBinContent(18,0.7227208);
   ptcl_stand_vs_match->SetMinimum(0);
   ptcl_stand_vs_match->SetMaximum(1);
   ptcl_stand_vs_match->SetEntries(619895);
   ptcl_stand_vs_match->SetContour(20);
   ptcl_stand_vs_match->SetContourLevel(0,0);
   ptcl_stand_vs_match->SetContourLevel(1,0.05);
   ptcl_stand_vs_match->SetContourLevel(2,0.1);
   ptcl_stand_vs_match->SetContourLevel(3,0.15);
   ptcl_stand_vs_match->SetContourLevel(4,0.2);
   ptcl_stand_vs_match->SetContourLevel(5,0.25);
   ptcl_stand_vs_match->SetContourLevel(6,0.3);
   ptcl_stand_vs_match->SetContourLevel(7,0.35);
   ptcl_stand_vs_match->SetContourLevel(8,0.4);
   ptcl_stand_vs_match->SetContourLevel(9,0.45);
   ptcl_stand_vs_match->SetContourLevel(10,0.5);
   ptcl_stand_vs_match->SetContourLevel(11,0.55);
   ptcl_stand_vs_match->SetContourLevel(12,0.6);
   ptcl_stand_vs_match->SetContourLevel(13,0.65);
   ptcl_stand_vs_match->SetContourLevel(14,0.7);
   ptcl_stand_vs_match->SetContourLevel(15,0.75);
   ptcl_stand_vs_match->SetContourLevel(16,0.8);
   ptcl_stand_vs_match->SetContourLevel(17,0.85);
   ptcl_stand_vs_match->SetContourLevel(18,0.9);
   ptcl_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_match->SetLineColor(ci);
   ptcl_stand_vs_match->SetMarkerSize(2);
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_stand_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->Draw("colz text");
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->Modified();
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->cd();
   ptcl_stand_vs_match__analyzed_histos_boosted_Zprime->SetSelected(ptcl_stand_vs_match__analyzed_histos_boosted_Zprime);
}


==> figures/ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 14:45:54 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure = new TCanvas("ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetLeftMargin(0.15);
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_match = new TH2D("ptcl_stand_vs_match","",3,0,3,3,0,3);
   ptcl_stand_vs_match->SetBinContent(6,0.8946921);
   ptcl_stand_vs_match->SetBinContent(7,0.007969074);
   ptcl_stand_vs_match->SetBinContent(8,0.09733881);
   ptcl_stand_vs_match->SetBinContent(11,0.2267364);
   ptcl_stand_vs_match->SetBinContent(12,0.7732636);
   ptcl_stand_vs_match->SetBinContent(16,0.2587162);
   ptcl_stand_vs_match->SetBinContent(18,0.7412838);
   ptcl_stand_vs_match->SetMinimum(0);
   ptcl_stand_vs_match->SetMaximum(1);
   ptcl_stand_vs_match->SetEntries(3314481);
   ptcl_stand_vs_match->SetContour(20);
   ptcl_stand_vs_match->SetContourLevel(0,0);
   ptcl_stand_vs_match->SetContourLevel(1,0.05);
   ptcl_stand_vs_match->SetContourLevel(2,0.1);
   ptcl_stand_vs_match->SetContourLevel(3,0.15);
   ptcl_stand_vs_match->SetContourLevel(4,0.2);
   ptcl_stand_vs_match->SetContourLevel(5,0.25);
   ptcl_stand_vs_match->SetContourLevel(6,0.3);
   ptcl_stand_vs_match->SetContourLevel(7,0.35);
   ptcl_stand_vs_match->SetContourLevel(8,0.4);
   ptcl_stand_vs_match->SetContourLevel(9,0.45);
   ptcl_stand_vs_match->SetContourLevel(10,0.5);
   ptcl_stand_vs_match->SetContourLevel(11,0.55);
   ptcl_stand_vs_match->SetContourLevel(12,0.6);
   ptcl_stand_vs_match->SetContourLevel(13,0.65);
   ptcl_stand_vs_match->SetContourLevel(14,0.7);
   ptcl_stand_vs_match->SetContourLevel(15,0.75);
   ptcl_stand_vs_match->SetContourLevel(16,0.8);
   ptcl_stand_vs_match->SetContourLevel(17,0.85);
   ptcl_stand_vs_match->SetContourLevel(18,0.9);
   ptcl_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_match->SetLineColor(ci);
   ptcl_stand_vs_match->SetMarkerSize(2);
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_stand_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->Draw("colz text");
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->Modified();
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->cd();
   ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetSelected(ptcl_stand_vs_match__analyzed_histos_delphes_SMtt_closure);
}


==> figures/ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 14:48:10 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetLeftMargin(0.15);
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_match = new TH2D("ptcl_stand_vs_match","",3,0,3,3,0,3);
   ptcl_stand_vs_match->SetBinContent(6,0.7929245);
   ptcl_stand_vs_match->SetBinContent(7,0.07961291);
   ptcl_stand_vs_match->SetBinContent(8,0.1274626);
   ptcl_stand_vs_match->SetBinContent(11,0.1676146);
   ptcl_stand_vs_match->SetBinContent(12,0.8323854);
   ptcl_stand_vs_match->SetBinContent(16,0.2625808);
   ptcl_stand_vs_match->SetBinContent(18,0.7374192);
   ptcl_stand_vs_match->SetMinimum(0);
   ptcl_stand_vs_match->SetMaximum(1);
   ptcl_stand_vs_match->SetEntries(7189821);
   ptcl_stand_vs_match->SetContour(20);
   ptcl_stand_vs_match->SetContourLevel(0,0);
   ptcl_stand_vs_match->SetContourLevel(1,0.05);
   ptcl_stand_vs_match->SetContourLevel(2,0.1);
   ptcl_stand_vs_match->SetContourLevel(3,0.15);
   ptcl_stand_vs_match->SetContourLevel(4,0.2);
   ptcl_stand_vs_match->SetContourLevel(5,0.25);
   ptcl_stand_vs_match->SetContourLevel(6,0.3);
   ptcl_stand_vs_match->SetContourLevel(7,0.35);
   ptcl_stand_vs_match->SetContourLevel(8,0.4);
   ptcl_stand_vs_match->SetContourLevel(9,0.45);
   ptcl_stand_vs_match->SetContourLevel(10,0.5);
   ptcl_stand_vs_match->SetContourLevel(11,0.55);
   ptcl_stand_vs_match->SetContourLevel(12,0.6);
   ptcl_stand_vs_match->SetContourLevel(13,0.65);
   ptcl_stand_vs_match->SetContourLevel(14,0.7);
   ptcl_stand_vs_match->SetContourLevel(15,0.75);
   ptcl_stand_vs_match->SetContourLevel(16,0.8);
   ptcl_stand_vs_match->SetContourLevel(17,0.85);
   ptcl_stand_vs_match->SetContourLevel(18,0.9);
   ptcl_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_match->SetLineColor(ci);
   ptcl_stand_vs_match->SetMarkerSize(2);
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_stand_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->Draw("colz text");
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(ptcl_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 14:47:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetLeftMargin(0.15);
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_match = new TH2D("ptcl_stand_vs_match","",3,0,3,3,0,3);
   ptcl_stand_vs_match->SetBinContent(6,0.8207207);
   ptcl_stand_vs_match->SetBinContent(7,0.09366642);
   ptcl_stand_vs_match->SetBinContent(8,0.08561288);
   ptcl_stand_vs_match->SetBinContent(11,0.1507666);
   ptcl_stand_vs_match->SetBinContent(12,0.8492334);
   ptcl_stand_vs_match->SetBinContent(16,0.280099);
   ptcl_stand_vs_match->SetBinContent(18,0.719901);
   ptcl_stand_vs_match->SetMinimum(0);
   ptcl_stand_vs_match->SetMaximum(1);
   ptcl_stand_vs_match->SetEntries(7650166);
   ptcl_stand_vs_match->SetContour(20);
   ptcl_stand_vs_match->SetContourLevel(0,0);
   ptcl_stand_vs_match->SetContourLevel(1,0.05);
   ptcl_stand_vs_match->SetContourLevel(2,0.1);
   ptcl_stand_vs_match->SetContourLevel(3,0.15);
   ptcl_stand_vs_match->SetContourLevel(4,0.2);
   ptcl_stand_vs_match->SetContourLevel(5,0.25);
   ptcl_stand_vs_match->SetContourLevel(6,0.3);
   ptcl_stand_vs_match->SetContourLevel(7,0.35);
   ptcl_stand_vs_match->SetContourLevel(8,0.4);
   ptcl_stand_vs_match->SetContourLevel(9,0.45);
   ptcl_stand_vs_match->SetContourLevel(10,0.5);
   ptcl_stand_vs_match->SetContourLevel(11,0.55);
   ptcl_stand_vs_match->SetContourLevel(12,0.6);
   ptcl_stand_vs_match->SetContourLevel(13,0.65);
   ptcl_stand_vs_match->SetContourLevel(14,0.7);
   ptcl_stand_vs_match->SetContourLevel(15,0.75);
   ptcl_stand_vs_match->SetContourLevel(16,0.8);
   ptcl_stand_vs_match->SetContourLevel(17,0.85);
   ptcl_stand_vs_match->SetContourLevel(18,0.9);
   ptcl_stand_vs_match->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_match);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_match->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_match->SetLineColor(ci);
   ptcl_stand_vs_match->SetMarkerSize(2);
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_match->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_match->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(1,"light match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(2,"Top match part.");
   ptcl_stand_vs_match->GetYaxis()->SetBinLabel(3,"W match part.");
   ptcl_stand_vs_match->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_match->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_match->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_match->Draw("colz text");
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(ptcl_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_ml__analyzed_histos_boosted_Y0/
//=========  (Wed Jul 24 14:46:48 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_ml__analyzed_histos_boosted_Y0 = new TCanvas("ptcl_stand_vs_ml__analyzed_histos_boosted_Y0", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->SetFillColor(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->SetBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->SetBorderSize(2);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->SetLeftMargin(0.15);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_ml = new TH2D("ptcl_stand_vs_ml","",3,0,3,3,0,3);
   ptcl_stand_vs_ml->SetBinContent(6,0.8037592);
   ptcl_stand_vs_ml->SetBinContent(7,0.07470651);
   ptcl_stand_vs_ml->SetBinContent(8,0.1215343);
   ptcl_stand_vs_ml->SetBinContent(11,0.2084445);
   ptcl_stand_vs_ml->SetBinContent(12,0.7915555);
   ptcl_stand_vs_ml->SetBinContent(16,0.2161103);
   ptcl_stand_vs_ml->SetBinContent(18,0.7838897);
   ptcl_stand_vs_ml->SetMinimum(0);
   ptcl_stand_vs_ml->SetMaximum(1);
   ptcl_stand_vs_ml->SetEntries(3686847);
   ptcl_stand_vs_ml->SetContour(20);
   ptcl_stand_vs_ml->SetContourLevel(0,0);
   ptcl_stand_vs_ml->SetContourLevel(1,0.05);
   ptcl_stand_vs_ml->SetContourLevel(2,0.1);
   ptcl_stand_vs_ml->SetContourLevel(3,0.15);
   ptcl_stand_vs_ml->SetContourLevel(4,0.2);
   ptcl_stand_vs_ml->SetContourLevel(5,0.25);
   ptcl_stand_vs_ml->SetContourLevel(6,0.3);
   ptcl_stand_vs_ml->SetContourLevel(7,0.35);
   ptcl_stand_vs_ml->SetContourLevel(8,0.4);
   ptcl_stand_vs_ml->SetContourLevel(9,0.45);
   ptcl_stand_vs_ml->SetContourLevel(10,0.5);
   ptcl_stand_vs_ml->SetContourLevel(11,0.55);
   ptcl_stand_vs_ml->SetContourLevel(12,0.6);
   ptcl_stand_vs_ml->SetContourLevel(13,0.65);
   ptcl_stand_vs_ml->SetContourLevel(14,0.7);
   ptcl_stand_vs_ml->SetContourLevel(15,0.75);
   ptcl_stand_vs_ml->SetContourLevel(16,0.8);
   ptcl_stand_vs_ml->SetContourLevel(17,0.85);
   ptcl_stand_vs_ml->SetContourLevel(18,0.9);
   ptcl_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_ml->SetLineColor(ci);
   ptcl_stand_vs_ml->SetMarkerSize(2);
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   ptcl_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->Draw("colz text");
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->Modified();
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->cd();
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0->SetSelected(ptcl_stand_vs_ml__analyzed_histos_boosted_Y0);
}


==> figures/ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G/
//=========  (Wed Jul 24 14:46:09 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G = new TCanvas("ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetFillColor(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetBorderSize(2);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetLeftMargin(0.15);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_ml = new TH2D("ptcl_stand_vs_ml","",3,0,3,3,0,3);
   ptcl_stand_vs_ml->SetBinContent(6,0.8013346);
   ptcl_stand_vs_ml->SetBinContent(7,0.06963757);
   ptcl_stand_vs_ml->SetBinContent(8,0.1290278);
   ptcl_stand_vs_ml->SetBinContent(11,0.2148347);
   ptcl_stand_vs_ml->SetBinContent(12,0.7851653);
   ptcl_stand_vs_ml->SetBinContent(16,0.2172533);
   ptcl_stand_vs_ml->SetBinContent(18,0.7827467);
   ptcl_stand_vs_ml->SetMinimum(0);
   ptcl_stand_vs_ml->SetMaximum(1);
   ptcl_stand_vs_ml->SetEntries(1191327);
   ptcl_stand_vs_ml->SetContour(20);
   ptcl_stand_vs_ml->SetContourLevel(0,0);
   ptcl_stand_vs_ml->SetContourLevel(1,0.05);
   ptcl_stand_vs_ml->SetContourLevel(2,0.1);
   ptcl_stand_vs_ml->SetContourLevel(3,0.15);
   ptcl_stand_vs_ml->SetContourLevel(4,0.2);
   ptcl_stand_vs_ml->SetContourLevel(5,0.25);
   ptcl_stand_vs_ml->SetContourLevel(6,0.3);
   ptcl_stand_vs_ml->SetContourLevel(7,0.35);
   ptcl_stand_vs_ml->SetContourLevel(8,0.4);
   ptcl_stand_vs_ml->SetContourLevel(9,0.45);
   ptcl_stand_vs_ml->SetContourLevel(10,0.5);
   ptcl_stand_vs_ml->SetContourLevel(11,0.55);
   ptcl_stand_vs_ml->SetContourLevel(12,0.6);
   ptcl_stand_vs_ml->SetContourLevel(13,0.65);
   ptcl_stand_vs_ml->SetContourLevel(14,0.7);
   ptcl_stand_vs_ml->SetContourLevel(15,0.75);
   ptcl_stand_vs_ml->SetContourLevel(16,0.8);
   ptcl_stand_vs_ml->SetContourLevel(17,0.85);
   ptcl_stand_vs_ml->SetContourLevel(18,0.9);
   ptcl_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_ml->SetLineColor(ci);
   ptcl_stand_vs_ml->SetMarkerSize(2);
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   ptcl_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->Draw("colz text");
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->Modified();
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->cd();
   ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G->SetSelected(ptcl_stand_vs_ml__analyzed_histos_boosted_Y0_w100G);
}


==> figures/ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime/
//=========  (Wed Jul 24 14:45:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime = new TCanvas("ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->SetFillColor(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->SetBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->SetBorderSize(2);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->SetLeftMargin(0.15);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_ml = new TH2D("ptcl_stand_vs_ml","",3,0,3,3,0,3);
   ptcl_stand_vs_ml->SetBinContent(6,0.7407288);
   ptcl_stand_vs_ml->SetBinContent(7,0.1090972);
   ptcl_stand_vs_ml->SetBinContent(8,0.150174);
   ptcl_stand_vs_ml->SetBinContent(11,0.2280083);
   ptcl_stand_vs_ml->SetBinContent(12,0.7719917);
   ptcl_stand_vs_ml->SetBinContent(16,0.2394291);
   ptcl_stand_vs_ml->SetBinContent(18,0.7605709);
   ptcl_stand_vs_ml->SetMinimum(0);
   ptcl_stand_vs_ml->SetMaximum(1);
   ptcl_stand_vs_ml->SetEntries(619879);
   ptcl_stand_vs_ml->SetContour(20);
   ptcl_stand_vs_ml->SetContourLevel(0,0);
   ptcl_stand_vs_ml->SetContourLevel(1,0.05);
   ptcl_stand_vs_ml->SetContourLevel(2,0.1);
   ptcl_stand_vs_ml->SetContourLevel(3,0.15);
   ptcl_stand_vs_ml->SetContourLevel(4,0.2);
   ptcl_stand_vs_ml->SetContourLevel(5,0.25);
   ptcl_stand_vs_ml->SetContourLevel(6,0.3);
   ptcl_stand_vs_ml->SetContourLevel(7,0.35);
   ptcl_stand_vs_ml->SetContourLevel(8,0.4);
   ptcl_stand_vs_ml->SetContourLevel(9,0.45);
   ptcl_stand_vs_ml->SetContourLevel(10,0.5);
   ptcl_stand_vs_ml->SetContourLevel(11,0.55);
   ptcl_stand_vs_ml->SetContourLevel(12,0.6);
   ptcl_stand_vs_ml->SetContourLevel(13,0.65);
   ptcl_stand_vs_ml->SetContourLevel(14,0.7);
   ptcl_stand_vs_ml->SetContourLevel(15,0.75);
   ptcl_stand_vs_ml->SetContourLevel(16,0.8);
   ptcl_stand_vs_ml->SetContourLevel(17,0.85);
   ptcl_stand_vs_ml->SetContourLevel(18,0.9);
   ptcl_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_ml->SetLineColor(ci);
   ptcl_stand_vs_ml->SetMarkerSize(2);
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   ptcl_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->Draw("colz text");
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->Modified();
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->cd();
   ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime->SetSelected(ptcl_stand_vs_ml__analyzed_histos_boosted_Zprime);
}


==> figures/ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 14:45:54 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure = new TCanvas("ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetLeftMargin(0.15);
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_ml = new TH2D("ptcl_stand_vs_ml","",3,0,3,3,0,3);
   ptcl_stand_vs_ml->SetBinContent(6,0.8655893);
   ptcl_stand_vs_ml->SetBinContent(7,0.01107984);
   ptcl_stand_vs_ml->SetBinContent(8,0.1233308);
   ptcl_stand_vs_ml->SetBinContent(11,0.2412984);
   ptcl_stand_vs_ml->SetBinContent(12,0.7587016);
   ptcl_stand_vs_ml->SetBinContent(16,0.2576003);
   ptcl_stand_vs_ml->SetBinContent(18,0.7423997);
   ptcl_stand_vs_ml->SetMinimum(0);
   ptcl_stand_vs_ml->SetMaximum(1);
   ptcl_stand_vs_ml->SetEntries(3314475);
   ptcl_stand_vs_ml->SetContour(20);
   ptcl_stand_vs_ml->SetContourLevel(0,0);
   ptcl_stand_vs_ml->SetContourLevel(1,0.05);
   ptcl_stand_vs_ml->SetContourLevel(2,0.1);
   ptcl_stand_vs_ml->SetContourLevel(3,0.15);
   ptcl_stand_vs_ml->SetContourLevel(4,0.2);
   ptcl_stand_vs_ml->SetContourLevel(5,0.25);
   ptcl_stand_vs_ml->SetContourLevel(6,0.3);
   ptcl_stand_vs_ml->SetContourLevel(7,0.35);
   ptcl_stand_vs_ml->SetContourLevel(8,0.4);
   ptcl_stand_vs_ml->SetContourLevel(9,0.45);
   ptcl_stand_vs_ml->SetContourLevel(10,0.5);
   ptcl_stand_vs_ml->SetContourLevel(11,0.55);
   ptcl_stand_vs_ml->SetContourLevel(12,0.6);
   ptcl_stand_vs_ml->SetContourLevel(13,0.65);
   ptcl_stand_vs_ml->SetContourLevel(14,0.7);
   ptcl_stand_vs_ml->SetContourLevel(15,0.75);
   ptcl_stand_vs_ml->SetContourLevel(16,0.8);
   ptcl_stand_vs_ml->SetContourLevel(17,0.85);
   ptcl_stand_vs_ml->SetContourLevel(18,0.9);
   ptcl_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_ml->SetLineColor(ci);
   ptcl_stand_vs_ml->SetMarkerSize(2);
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   ptcl_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->Draw("colz text");
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->Modified();
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->cd();
   ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetSelected(ptcl_stand_vs_ml__analyzed_histos_delphes_SMtt_closure);
}


==> figures/ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 14:48:11 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetLeftMargin(0.15);
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_ml = new TH2D("ptcl_stand_vs_ml","",3,0,3,3,0,3);
   ptcl_stand_vs_ml->SetBinContent(6,0.7752366);
   ptcl_stand_vs_ml->SetBinContent(7,0.07997537);
   ptcl_stand_vs_ml->SetBinContent(8,0.1447881);
   ptcl_stand_vs_ml->SetBinContent(11,0.1644481);
   ptcl_stand_vs_ml->SetBinContent(12,0.8355519);
   ptcl_stand_vs_ml->SetBinContent(16,0.2199931);
   ptcl_stand_vs_ml->SetBinContent(18,0.7800069);
   ptcl_stand_vs_ml->SetMinimum(0);
   ptcl_stand_vs_ml->SetMaximum(1);
   ptcl_stand_vs_ml->SetEntries(7189817);
   ptcl_stand_vs_ml->SetContour(20);
   ptcl_stand_vs_ml->SetContourLevel(0,0);
   ptcl_stand_vs_ml->SetContourLevel(1,0.05);
   ptcl_stand_vs_ml->SetContourLevel(2,0.1);
   ptcl_stand_vs_ml->SetContourLevel(3,0.15);
   ptcl_stand_vs_ml->SetContourLevel(4,0.2);
   ptcl_stand_vs_ml->SetContourLevel(5,0.25);
   ptcl_stand_vs_ml->SetContourLevel(6,0.3);
   ptcl_stand_vs_ml->SetContourLevel(7,0.35);
   ptcl_stand_vs_ml->SetContourLevel(8,0.4);
   ptcl_stand_vs_ml->SetContourLevel(9,0.45);
   ptcl_stand_vs_ml->SetContourLevel(10,0.5);
   ptcl_stand_vs_ml->SetContourLevel(11,0.55);
   ptcl_stand_vs_ml->SetContourLevel(12,0.6);
   ptcl_stand_vs_ml->SetContourLevel(13,0.65);
   ptcl_stand_vs_ml->SetContourLevel(14,0.7);
   ptcl_stand_vs_ml->SetContourLevel(15,0.75);
   ptcl_stand_vs_ml->SetContourLevel(16,0.8);
   ptcl_stand_vs_ml->SetContourLevel(17,0.85);
   ptcl_stand_vs_ml->SetContourLevel(18,0.9);
   ptcl_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_ml->SetLineColor(ci);
   ptcl_stand_vs_ml->SetMarkerSize(2);
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   ptcl_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->Draw("colz text");
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(ptcl_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm()
{
//=========Macro generated from canvas: ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 14:47:30 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-0.6,-0.375,3.4,3.375);
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetLeftMargin(0.15);
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   TH2D *ptcl_stand_vs_ml = new TH2D("ptcl_stand_vs_ml","",3,0,3,3,0,3);
   ptcl_stand_vs_ml->SetBinContent(6,0.8127062);
   ptcl_stand_vs_ml->SetBinContent(7,0.08982455);
   ptcl_stand_vs_ml->SetBinContent(8,0.09746924);
   ptcl_stand_vs_ml->SetBinContent(11,0.1314973);
   ptcl_stand_vs_ml->SetBinContent(12,0.8685027);
   ptcl_stand_vs_ml->SetBinContent(16,0.2161945);
   ptcl_stand_vs_ml->SetBinContent(18,0.7838055);
   ptcl_stand_vs_ml->SetMinimum(0);
   ptcl_stand_vs_ml->SetMaximum(1);
   ptcl_stand_vs_ml->SetEntries(7650132);
   ptcl_stand_vs_ml->SetContour(20);
   ptcl_stand_vs_ml->SetContourLevel(0,0);
   ptcl_stand_vs_ml->SetContourLevel(1,0.05);
   ptcl_stand_vs_ml->SetContourLevel(2,0.1);
   ptcl_stand_vs_ml->SetContourLevel(3,0.15);
   ptcl_stand_vs_ml->SetContourLevel(4,0.2);
   ptcl_stand_vs_ml->SetContourLevel(5,0.25);
   ptcl_stand_vs_ml->SetContourLevel(6,0.3);
   ptcl_stand_vs_ml->SetContourLevel(7,0.35);
   ptcl_stand_vs_ml->SetContourLevel(8,0.4);
   ptcl_stand_vs_ml->SetContourLevel(9,0.45);
   ptcl_stand_vs_ml->SetContourLevel(10,0.5);
   ptcl_stand_vs_ml->SetContourLevel(11,0.55);
   ptcl_stand_vs_ml->SetContourLevel(12,0.6);
   ptcl_stand_vs_ml->SetContourLevel(13,0.65);
   ptcl_stand_vs_ml->SetContourLevel(14,0.7);
   ptcl_stand_vs_ml->SetContourLevel(15,0.75);
   ptcl_stand_vs_ml->SetContourLevel(16,0.8);
   ptcl_stand_vs_ml->SetContourLevel(17,0.85);
   ptcl_stand_vs_ml->SetContourLevel(18,0.9);
   ptcl_stand_vs_ml->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(3.02,0,3.2,3,ptcl_stand_vs_ml);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.035);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.035);
   palette->SetTitleColor(1);
   palette->SetTitleFont(42);
   palette->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   ptcl_stand_vs_ml->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   ptcl_stand_vs_ml->SetLineColor(ci);
   ptcl_stand_vs_ml->SetMarkerSize(2);
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(1,"light stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(2,"Top stand");
   ptcl_stand_vs_ml->GetXaxis()->SetBinLabel(3,"W stand");
   ptcl_stand_vs_ml->GetXaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetXaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(1,"light ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(2,"Top ML");
   ptcl_stand_vs_ml->GetYaxis()->SetBinLabel(3,"W ML");
   ptcl_stand_vs_ml->GetYaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetYaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetLabelFont(42);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleOffset(1);
   ptcl_stand_vs_ml->GetZaxis()->SetTitleFont(42);
   ptcl_stand_vs_ml->Draw("colz text");
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(ptcl_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/ratio_det_ml_inv_mass_SM_stand_rebinned.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ratio_det_ml_inv_mass_SM_stand_rebinned()
{
//=========Macro generated from canvas: cs/cs
//=========  (Tue Sep 17 13:11:39 2024) by ROOT version 6.30/04
   TCanvas *cs = new TCanvas("cs", "cs",1,30,1500,842);
   gStyle->SetOptStat(0);
   cs->Range(-500,-18.74888,4500,168.7499);
   cs->SetFillColor(0);
   cs->SetBorderMode(0);
   cs->SetBorderSize(2);
   cs->SetFrameBorderMode(0);
   cs->SetFrameBorderMode(0);
   Double_t xAxis1[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *inv_mass_SM_stand_rebinned_clone__1 = new TH1D("inv_mass_SM_stand_rebinned_clone__1","",57, xAxis1);
   inv_mass_SM_stand_rebinned_clone__1->SetMinimum(0.001);
   inv_mass_SM_stand_rebinned_clone__1->SetMaximum(150);
   inv_mass_SM_stand_rebinned_clone__1->SetLineColor(0);
   inv_mass_SM_stand_rebinned_clone__1->SetLineWidth(3);
   inv_mass_SM_stand_rebinned_clone__1->SetMarkerStyle(52);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetTitle("m_{JJ} [GeV]");
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetRange(1,100);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetTitleSize(34);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetTitleFont(43);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetTitle("Number of jets / bin width");
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetLabelFont(43);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetLabelSize(25);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetTitleSize(27);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetTitleOffset(2);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetTitleFont(43);
   inv_mass_SM_stand_rebinned_clone__1->GetZaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_clone__1->GetZaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_clone__1->GetZaxis()->SetTitleFont(42);
   inv_mass_SM_stand_rebinned_clone__1->Draw("hist");
   
   THStack *hs_ml_det = new THStack();
   hs_ml_det->SetName("hs_ml_det");
   hs_ml_det->SetTitle(";m_{JJ} [GeV];Number of jets / bin width");
   Double_t xAxis2[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1F *hs_ml_det_stack_1 = new TH1F("hs_ml_det_stack_1","",57, xAxis2);
   hs_ml_det_stack_1->SetMinimum(-8.673617e-19);
   hs_ml_det_stack_1->SetMaximum(88.28925);
   hs_ml_det_stack_1->SetDirectory(nullptr);
   hs_ml_det_stack_1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   hs_ml_det_stack_1->SetLineColor(ci);
   hs_ml_det_stack_1->GetXaxis()->SetTitle("m_{JJ} [GeV]");
   hs_ml_det_stack_1->GetXaxis()->SetLabelFont(42);
   hs_ml_det_stack_1->GetXaxis()->SetTitleOffset(1);
   hs_ml_det_stack_1->GetXaxis()->SetTitleFont(42);
   hs_ml_det_stack_1->GetYaxis()->SetTitle("Number of jets / bin width");
   hs_ml_det_stack_1->GetYaxis()->SetLabelFont(42);
   hs_ml_det_stack_1->GetYaxis()->SetTitleFont(42);
   hs_ml_det_stack_1->GetZaxis()->SetLabelFont(42);
   hs_ml_det_stack_1->GetZaxis()->SetTitleOffset(1);
   hs_ml_det_stack_1->GetZaxis()->SetTitleFont(42);
   hs_ml_det->SetHistogram(hs_ml_det_stack_1);
   
   Double_t xAxis3[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *truth_inv_mass_SM_rebinned_stack_1 = new TH1D("truth_inv_mass_SM_rebinned_stack_1","truth_inv_mass_SM",57, xAxis3);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(5,0.25);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(6,0.95);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(7,1.55);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(8,2.925);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(9,4.35);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(10,6.4);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(11,8.9);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(12,11.45);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(13,12.55);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(14,16.3);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(15,16.975);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(16,19.95);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(17,22.2);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(18,22.625);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(19,22.2);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(20,22.3);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(21,20.375);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(22,18.775);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(23,16.9);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(24,16.375);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(25,14.425);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(26,13.35);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(27,12.2);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(28,11.35);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(29,9.6);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(30,8.625);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(31,6.875);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(32,6.675);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(33,6.425);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(34,5.2);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(35,4.975);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(36,4.45);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(37,4.025);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(38,3.525);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(39,3.5);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(40,2.8);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(41,2.625);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(42,2.225);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(43,2.45);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(44,1.4);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(45,1.65);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(46,1.575);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(47,1.5);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(48,1.075);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(49,1.35);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(50,0.925);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(51,0.95);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(52,0.95);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(53,0.8);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(54,0.45);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(55,0.2041667);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(56,0.03333333);
   truth_inv_mass_SM_rebinned_stack_1->SetBinContent(58,1);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(5,0.07905694);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(6,0.1541104);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(7,0.1968502);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(8,0.2704163);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(9,0.3297726);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(10,0.4);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(11,0.4716991);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(12,0.5350234);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(13,0.5601339);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(14,0.6383573);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(15,0.6514407);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(16,0.7062223);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(17,0.7449832);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(18,0.7520804);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(19,0.7449832);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(20,0.7466592);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(21,0.7137051);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(22,0.6851095);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(23,0.65);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(24,0.6398242);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(25,0.6005206);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(26,0.577711);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(27,0.5522681);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(28,0.5326819);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(29,0.4898979);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(30,0.4643544);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(31,0.4145781);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(32,0.4085034);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(33,0.4007805);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(34,0.3605551);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(35,0.3526684);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(36,0.3335416);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(37,0.3172144);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(38,0.2968586);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(39,0.295804);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(40,0.2645751);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(41,0.2561738);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(42,0.2358495);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(43,0.2474874);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(44,0.1870829);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(45,0.203101);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(46,0.1984313);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(47,0.1936492);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(48,0.163936);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(49,0.1837117);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(50,0.1520691);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(51,0.1541104);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(52,0.1541104);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(53,0.1414214);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(54,0.106066);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(55,0.01683938);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(56,0.006804138);
   truth_inv_mass_SM_rebinned_stack_1->SetBinError(58,1);
   truth_inv_mass_SM_rebinned_stack_1->SetEntries(16318);

   ci = TColor::GetColor("#0000cc");
   truth_inv_mass_SM_rebinned_stack_1->SetFillColor(ci);
   truth_inv_mass_SM_rebinned_stack_1->SetFillStyle(3001);

   ci = TColor::GetColor("#0000cc");
   truth_inv_mass_SM_rebinned_stack_1->SetLineColor(ci);
   truth_inv_mass_SM_rebinned_stack_1->GetXaxis()->SetRange(1,100);
   truth_inv_mass_SM_rebinned_stack_1->GetXaxis()->SetLabelFont(42);
   truth_inv_mass_SM_rebinned_stack_1->GetXaxis()->SetTitleOffset(1);
   truth_inv_mass_SM_rebinned_stack_1->GetXaxis()->SetTitleFont(42);
   truth_inv_mass_SM_rebinned_stack_1->GetYaxis()->SetLabelFont(42);
   truth_inv_mass_SM_rebinned_stack_1->GetYaxis()->SetTitleFont(42);
   truth_inv_mass_SM_rebinned_stack_1->GetZaxis()->SetLabelFont(42);
   truth_inv_mass_SM_rebinned_stack_1->GetZaxis()->SetTitleOffset(1);
   truth_inv_mass_SM_rebinned_stack_1->GetZaxis()->SetTitleFont(42);
   hs_ml_det->Add(truth_inv_mass_SM_rebinned_stack_1,"");
   Double_t xAxis4[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *inv_mass_SM_rebinned_stack_2 = new TH1D("inv_mass_SM_rebinned_stack_2","inv_mass_SM",57, xAxis4);
   inv_mass_SM_rebinned_stack_2->SetBinContent(4,0.15);
   inv_mass_SM_rebinned_stack_2->SetBinContent(5,0.5);
   inv_mass_SM_rebinned_stack_2->SetBinContent(6,1.5);
   inv_mass_SM_rebinned_stack_2->SetBinContent(7,3.15);
   inv_mass_SM_rebinned_stack_2->SetBinContent(8,5.4);
   inv_mass_SM_rebinned_stack_2->SetBinContent(9,7.925);
   inv_mass_SM_rebinned_stack_2->SetBinContent(10,12.1);
   inv_mass_SM_rebinned_stack_2->SetBinContent(11,17.1);
   inv_mass_SM_rebinned_stack_2->SetBinContent(12,21.975);
   inv_mass_SM_rebinned_stack_2->SetBinContent(13,27.625);
   inv_mass_SM_rebinned_stack_2->SetBinContent(14,34.6);
   inv_mass_SM_rebinned_stack_2->SetBinContent(15,36.775);
   inv_mass_SM_rebinned_stack_2->SetBinContent(16,40.925);
   inv_mass_SM_rebinned_stack_2->SetBinContent(17,38.525);
   inv_mass_SM_rebinned_stack_2->SetBinContent(18,39);
   inv_mass_SM_rebinned_stack_2->SetBinContent(19,36.6);
   inv_mass_SM_rebinned_stack_2->SetBinContent(20,35.35);
   inv_mass_SM_rebinned_stack_2->SetBinContent(21,32.375);
   inv_mass_SM_rebinned_stack_2->SetBinContent(22,29.725);
   inv_mass_SM_rebinned_stack_2->SetBinContent(23,25.225);
   inv_mass_SM_rebinned_stack_2->SetBinContent(24,21.65);
   inv_mass_SM_rebinned_stack_2->SetBinContent(25,20.175);
   inv_mass_SM_rebinned_stack_2->SetBinContent(26,17.175);
   inv_mass_SM_rebinned_stack_2->SetBinContent(27,15.075);
   inv_mass_SM_rebinned_stack_2->SetBinContent(28,13.5);
   inv_mass_SM_rebinned_stack_2->SetBinContent(29,11.55);
   inv_mass_SM_rebinned_stack_2->SetBinContent(30,11.05);
   inv_mass_SM_rebinned_stack_2->SetBinContent(31,8.7);
   inv_mass_SM_rebinned_stack_2->SetBinContent(32,7.25);
   inv_mass_SM_rebinned_stack_2->SetBinContent(33,7.075);
   inv_mass_SM_rebinned_stack_2->SetBinContent(34,6.425);
   inv_mass_SM_rebinned_stack_2->SetBinContent(35,5.3);
   inv_mass_SM_rebinned_stack_2->SetBinContent(36,5.025);
   inv_mass_SM_rebinned_stack_2->SetBinContent(37,4.25);
   inv_mass_SM_rebinned_stack_2->SetBinContent(38,3.175);
   inv_mass_SM_rebinned_stack_2->SetBinContent(39,3.175);
   inv_mass_SM_rebinned_stack_2->SetBinContent(40,2.875);
   inv_mass_SM_rebinned_stack_2->SetBinContent(41,2.525);
   inv_mass_SM_rebinned_stack_2->SetBinContent(42,1.925);
   inv_mass_SM_rebinned_stack_2->SetBinContent(43,2.125);
   inv_mass_SM_rebinned_stack_2->SetBinContent(44,1.625);
   inv_mass_SM_rebinned_stack_2->SetBinContent(45,1.775);
   inv_mass_SM_rebinned_stack_2->SetBinContent(46,1.4);
   inv_mass_SM_rebinned_stack_2->SetBinContent(47,1.275);
   inv_mass_SM_rebinned_stack_2->SetBinContent(48,1.05);
   inv_mass_SM_rebinned_stack_2->SetBinContent(49,0.975);
   inv_mass_SM_rebinned_stack_2->SetBinContent(50,0.825);
   inv_mass_SM_rebinned_stack_2->SetBinContent(51,0.8);
   inv_mass_SM_rebinned_stack_2->SetBinContent(52,0.55);
   inv_mass_SM_rebinned_stack_2->SetBinContent(53,0.55);
   inv_mass_SM_rebinned_stack_2->SetBinContent(54,0.55);
   inv_mass_SM_rebinned_stack_2->SetBinContent(55,0.2069444);
   inv_mass_SM_rebinned_stack_2->SetBinContent(56,0.03055556);
   inv_mass_SM_rebinned_stack_2->SetBinContent(58,5);
   inv_mass_SM_rebinned_stack_2->SetBinError(4,0.06123724);
   inv_mass_SM_rebinned_stack_2->SetBinError(5,0.1581139);
   inv_mass_SM_rebinned_stack_2->SetBinError(6,0.2915476);
   inv_mass_SM_rebinned_stack_2->SetBinError(7,0.3952847);
   inv_mass_SM_rebinned_stack_2->SetBinError(8,0.5303301);
   inv_mass_SM_rebinned_stack_2->SetBinError(9,0.6446898);
   inv_mass_SM_rebinned_stack_2->SetBinError(10,0.7889867);
   inv_mass_SM_rebinned_stack_2->SetBinError(11,0.9340771);
   inv_mass_SM_rebinned_stack_2->SetBinError(12,1.059186);
   inv_mass_SM_rebinned_stack_2->SetBinError(13,1.148096);
   inv_mass_SM_rebinned_stack_2->SetBinError(14,1.296148);
   inv_mass_SM_rebinned_stack_2->SetBinError(15,1.329709);
   inv_mass_SM_rebinned_stack_2->SetBinError(16,1.421487);
   inv_mass_SM_rebinned_stack_2->SetBinError(17,1.439835);
   inv_mass_SM_rebinned_stack_2->SetBinError(18,1.451293);
   inv_mass_SM_rebinned_stack_2->SetBinError(19,1.423025);
   inv_mass_SM_rebinned_stack_2->SetBinError(20,1.413772);
   inv_mass_SM_rebinned_stack_2->SetBinError(21,1.352082);
   inv_mass_SM_rebinned_stack_2->SetBinError(22,1.296871);
   inv_mass_SM_rebinned_stack_2->SetBinError(23,1.214753);
   inv_mass_SM_rebinned_stack_2->SetBinError(24,1.16619);
   inv_mass_SM_rebinned_stack_2->SetBinError(25,1.107079);
   inv_mass_SM_rebinned_stack_2->SetBinError(26,1.047318);
   inv_mass_SM_rebinned_stack_2->SetBinError(27,0.9934158);
   inv_mass_SM_rebinned_stack_2->SetBinError(28,0.9513149);
   inv_mass_SM_rebinned_stack_2->SetBinError(29,0.8767839);
   inv_mass_SM_rebinned_stack_2->SetBinError(30,0.8411302);
   inv_mass_SM_rebinned_stack_2->SetBinError(31,0.7491662);
   inv_mass_SM_rebinned_stack_2->SetBinError(32,0.717635);
   inv_mass_SM_rebinned_stack_2->SetBinError(33,0.7057797);
   inv_mass_SM_rebinned_stack_2->SetBinError(34,0.6485561);
   inv_mass_SM_rebinned_stack_2->SetBinError(35,0.6174545);
   inv_mass_SM_rebinned_stack_2->SetBinError(36,0.5900212);
   inv_mass_SM_rebinned_stack_2->SetBinError(37,0.5545268);
   inv_mass_SM_rebinned_stack_2->SetBinError(38,0.5055937);
   inv_mass_SM_rebinned_stack_2->SetBinError(39,0.504356);
   inv_mass_SM_rebinned_stack_2->SetBinError(40,0.4602988);
   inv_mass_SM_rebinned_stack_2->SetBinError(41,0.4408798);
   inv_mass_SM_rebinned_stack_2->SetBinError(42,0.399218);
   inv_mass_SM_rebinned_stack_2->SetBinError(43,0.4190764);
   inv_mass_SM_rebinned_stack_2->SetBinError(44,0.3326034);
   inv_mass_SM_rebinned_stack_2->SetBinError(45,0.3561952);
   inv_mass_SM_rebinned_stack_2->SetBinError(46,0.3372684);
   inv_mass_SM_rebinned_stack_2->SetBinError(47,0.3269174);
   inv_mass_SM_rebinned_stack_2->SetBinError(48,0.2828427);
   inv_mass_SM_rebinned_stack_2->SetBinError(49,0.3031089);
   inv_mass_SM_rebinned_stack_2->SetBinError(50,0.258602);
   inv_mass_SM_rebinned_stack_2->SetBinError(51,0.2598076);
   inv_mass_SM_rebinned_stack_2->SetBinError(52,0.2474874);
   inv_mass_SM_rebinned_stack_2->SetBinError(53,0.2318405);
   inv_mass_SM_rebinned_stack_2->SetBinError(54,0.1903943);
   inv_mass_SM_rebinned_stack_2->SetBinError(55,0.02923273);
   inv_mass_SM_rebinned_stack_2->SetBinError(56,0.01162028);
   inv_mass_SM_rebinned_stack_2->SetBinError(58,2.645751);
   inv_mass_SM_rebinned_stack_2->SetEntries(11018.14);

   ci = TColor::GetColor("#0000ff");
   inv_mass_SM_rebinned_stack_2->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   inv_mass_SM_rebinned_stack_2->SetLineColor(ci);
   inv_mass_SM_rebinned_stack_2->GetXaxis()->SetRange(1,100);
   inv_mass_SM_rebinned_stack_2->GetXaxis()->SetLabelFont(42);
   inv_mass_SM_rebinned_stack_2->GetXaxis()->SetTitleOffset(1);
   inv_mass_SM_rebinned_stack_2->GetXaxis()->SetTitleFont(42);
   inv_mass_SM_rebinned_stack_2->GetYaxis()->SetLabelFont(42);
   inv_mass_SM_rebinned_stack_2->GetYaxis()->SetTitleFont(42);
   inv_mass_SM_rebinned_stack_2->GetZaxis()->SetLabelFont(42);
   inv_mass_SM_rebinned_stack_2->GetZaxis()->SetTitleOffset(1);
   inv_mass_SM_rebinned_stack_2->GetZaxis()->SetTitleFont(42);
   hs_ml_det->Add(inv_mass_SM_rebinned_stack_2,"");
   Double_t xAxis5[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *truth_inv_mass_Y0_rebinned_stack_3 = new TH1D("truth_inv_mass_Y0_rebinned_stack_3","truth_inv_mass_Y0",57, xAxis5);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(4,0.0075);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(5,0.085);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(6,0.2725);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(7,0.71);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(8,1.2225);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(9,2.1025);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(10,2.7675);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(11,3.33);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(12,4.08);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(13,4.635);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(14,5.2175);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(15,5.62);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(16,6.13);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(17,6.835);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(18,7.37);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(19,8.1425);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(20,9.5875);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(21,11.46);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(22,14.5075);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(23,18.3475);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(24,23.67);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(25,28.16);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(26,32.9875);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(27,34.245);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(28,30.3225);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(29,21.6875);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(30,11.4);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(31,5.5075);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(32,3.09);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(33,2.25);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(34,1.895);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(35,1.5925);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(36,1.3025);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(37,1.0975);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(38,1.1575);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(39,0.99);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(40,0.8175);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(41,0.7775);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(42,0.68);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(43,0.615);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(44,0.525);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(45,0.47);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(46,0.4125);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(47,0.385);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(48,0.315);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(49,0.3375);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(50,0.27);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(51,0.2725);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(52,0.2225);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(53,0.2225);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(54,0.2125);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(55,0.07277778);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(56,0.009305556);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(57,0.0025);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinContent(58,0.4);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(4,0.004330127);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(5,0.01457738);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(6,0.02610077);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(7,0.04213075);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(8,0.05528336);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(9,0.0725);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(10,0.08317902);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(11,0.09124144);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(12,0.100995);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(13,0.1076453);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(14,0.1142092);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(15,0.1185327);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(16,0.1237942);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(17,0.1307192);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(18,0.1357387);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(19,0.1426753);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(20,0.1548184);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(21,0.1692631);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(22,0.1904436);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(23,0.2141699);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(24,0.2432591);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(25,0.26533);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(26,0.2871737);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(27,0.2925961);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(28,0.2753293);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(29,0.2328492);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(30,0.1688194);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(31,0.1173403);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(32,0.08789198);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(33,0.075);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(34,0.0688295);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(35,0.06309715);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(36,0.05706356);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(37,0.05238082);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(38,0.05379359);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(39,0.04974937);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(40,0.04520785);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(41,0.04408798);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(42,0.04123106);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(43,0.03921097);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(44,0.03622844);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(45,0.03427827);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(46,0.03211308);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(47,0.03102418);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(48,0.02806243);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(49,0.02904738);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(50,0.02598076);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(51,0.02610077);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(52,0.02358495);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(53,0.02358495);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(54,0.02304886);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(55,0.003179312);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(56,0.001136855);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(57,0.0025);
   truth_inv_mass_Y0_rebinned_stack_3->SetBinError(58,0.2);
   truth_inv_mass_Y0_rebinned_stack_3->SetEntries(128781);

   ci = TColor::GetColor("#cc0000");
   truth_inv_mass_Y0_rebinned_stack_3->SetFillColor(ci);
   truth_inv_mass_Y0_rebinned_stack_3->SetFillStyle(3001);

   ci = TColor::GetColor("#cc0000");
   truth_inv_mass_Y0_rebinned_stack_3->SetLineColor(ci);
   truth_inv_mass_Y0_rebinned_stack_3->GetXaxis()->SetRange(1,100);
   truth_inv_mass_Y0_rebinned_stack_3->GetXaxis()->SetLabelFont(42);
   truth_inv_mass_Y0_rebinned_stack_3->GetXaxis()->SetTitleOffset(1);
   truth_inv_mass_Y0_rebinned_stack_3->GetXaxis()->SetTitleFont(42);
   truth_inv_mass_Y0_rebinned_stack_3->GetYaxis()->SetLabelFont(42);
   truth_inv_mass_Y0_rebinned_stack_3->GetYaxis()->SetTitleFont(42);
   truth_inv_mass_Y0_rebinned_stack_3->GetZaxis()->SetLabelFont(42);
   truth_inv_mass_Y0_rebinned_stack_3->GetZaxis()->SetTitleOffset(1);
   truth_inv_mass_Y0_rebinned_stack_3->GetZaxis()->SetTitleFont(42);
   hs_ml_det->Add(truth_inv_mass_Y0_rebinned_stack_3,"");
   Double_t xAxis6[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *inv_mass_Y0_rebinned_stack_4 = new TH1D("inv_mass_Y0_rebinned_stack_4","inv_mass_Y0",57, xAxis6);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(4,0.03);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(5,0.15);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(6,0.495);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(7,0.9525);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(8,1.805);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(9,2.745);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(10,3.41);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(11,3.91);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(12,4.5125);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(13,5.2875);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(14,6.03);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(15,6.36);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(16,6.705);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(17,7.2775);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(18,7.575);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(19,8.5175);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(20,8.405);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(21,9.5725);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(22,10.805);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(23,12.67);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(24,15.29);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(25,17.2825);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(26,20.535);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(27,22.565);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(28,22.29);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(29,19.4175);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(30,13.0825);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(31,7.58);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(32,4.585);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(33,3.155);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(34,2.54);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(35,1.9175);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(36,1.6825);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(37,1.425);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(38,1.155);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(39,1.1325);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(40,0.9575);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(41,0.84);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(42,0.735);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(43,0.6225);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(44,0.58);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(45,0.56);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(46,0.46);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(47,0.4725);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(48,0.3375);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(49,0.3275);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(50,0.28);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(51,0.265);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(52,0.2225);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(53,0.22);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(54,0.2375);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(55,0.07569444);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(56,0.008194444);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(57,0.005);
   inv_mass_Y0_rebinned_stack_4->SetBinContent(58,0.3);
   inv_mass_Y0_rebinned_stack_4->SetBinError(4,0.0106066);
   inv_mass_Y0_rebinned_stack_4->SetBinError(5,0.02828427);
   inv_mass_Y0_rebinned_stack_4->SetBinError(6,0.0509902);
   inv_mass_Y0_rebinned_stack_4->SetBinError(7,0.07701461);
   inv_mass_Y0_rebinned_stack_4->SetBinError(8,0.1030776);
   inv_mass_Y0_rebinned_stack_4->SetBinError(9,0.1318143);
   inv_mass_Y0_rebinned_stack_4->SetBinError(10,0.149541);
   inv_mass_Y0_rebinned_stack_4->SetBinError(11,0.1625577);
   inv_mass_Y0_rebinned_stack_4->SetBinError(12,0.1779923);
   inv_mass_Y0_rebinned_stack_4->SetBinError(13,0.1907715);
   inv_mass_Y0_rebinned_stack_4->SetBinError(14,0.2028854);
   inv_mass_Y0_rebinned_stack_4->SetBinError(15,0.2097618);
   inv_mass_Y0_rebinned_stack_4->SetBinError(16,0.2177441);
   inv_mass_Y0_rebinned_stack_4->SetBinError(17,0.2288422);
   inv_mass_Y0_rebinned_stack_4->SetBinError(18,0.2361938);
   inv_mass_Y0_rebinned_stack_4->SetBinError(19,0.2490105);
   inv_mass_Y0_rebinned_stack_4->SetBinError(20,0.2625833);
   inv_mass_Y0_rebinned_stack_4->SetBinError(21,0.285011);
   inv_mass_Y0_rebinned_stack_4->SetBinError(22,0.3155155);
   inv_mass_Y0_rebinned_stack_4->SetBinError(23,0.3513012);
   inv_mass_Y0_rebinned_stack_4->SetBinError(24,0.3956956);
   inv_mass_Y0_rebinned_stack_4->SetBinError(25,0.4289595);
   inv_mass_Y0_rebinned_stack_4->SetBinError(26,0.4650538);
   inv_mass_Y0_rebinned_stack_4->SetBinError(27,0.4771137);
   inv_mass_Y0_rebinned_stack_4->SetBinError(28,0.4553433);
   inv_mass_Y0_rebinned_stack_4->SetBinError(29,0.3962086);
   inv_mass_Y0_rebinned_stack_4->SetBinError(30,0.29951);
   inv_mass_Y0_rebinned_stack_4->SetBinError(31,0.2156096);
   inv_mass_Y0_rebinned_stack_4->SetBinError(32,0.1640503);
   inv_mass_Y0_rebinned_stack_4->SetBinError(33,0.1383384);
   inv_mass_Y0_rebinned_stack_4->SetBinError(34,0.1257975);
   inv_mass_Y0_rebinned_stack_4->SetBinError(35,0.1129436);
   inv_mass_Y0_rebinned_stack_4->SetBinError(36,0.1035314);
   inv_mass_Y0_rebinned_stack_4->SetBinError(37,0.09513149);
   inv_mass_Y0_rebinned_stack_4->SetBinError(38,0.09313968);
   inv_mass_Y0_rebinned_stack_4->SetBinError(39,0.08821139);
   inv_mass_Y0_rebinned_stack_4->SetBinError(40,0.08050621);
   inv_mass_Y0_rebinned_stack_4->SetBinError(41,0.07737894);
   inv_mass_Y0_rebinned_stack_4->SetBinError(42,0.07237057);
   inv_mass_Y0_rebinned_stack_4->SetBinError(43,0.06805329);
   inv_mass_Y0_rebinned_stack_4->SetBinError(44,0.06383573);
   inv_mass_Y0_rebinned_stack_4->SetBinError(45,0.06123724);
   inv_mass_Y0_rebinned_stack_4->SetBinError(46,0.05667892);
   inv_mass_Y0_rebinned_stack_4->SetBinError(47,0.05573374);
   inv_mass_Y0_rebinned_stack_4->SetBinError(48,0.04918079);
   inv_mass_Y0_rebinned_stack_4->SetBinError(49,0.05006246);
   inv_mass_Y0_rebinned_stack_4->SetBinError(50,0.04527693);
   inv_mass_Y0_rebinned_stack_4->SetBinError(51,0.045);
   inv_mass_Y0_rebinned_stack_4->SetBinError(52,0.04085034);
   inv_mass_Y0_rebinned_stack_4->SetBinError(53,0.04077377);
   inv_mass_Y0_rebinned_stack_4->SetBinError(54,0.04069705);
   inv_mass_Y0_rebinned_stack_4->SetBinError(55,0.005543389);
   inv_mass_Y0_rebinned_stack_4->SetBinError(56,0.001929506);
   inv_mass_Y0_rebinned_stack_4->SetBinError(57,0.005);
   inv_mass_Y0_rebinned_stack_4->SetBinError(58,0.3316625);
   inv_mass_Y0_rebinned_stack_4->SetEntries(32035.12);

   ci = TColor::GetColor("#ff0000");
   inv_mass_Y0_rebinned_stack_4->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   inv_mass_Y0_rebinned_stack_4->SetLineColor(ci);
   inv_mass_Y0_rebinned_stack_4->GetXaxis()->SetRange(1,100);
   inv_mass_Y0_rebinned_stack_4->GetXaxis()->SetLabelFont(42);
   inv_mass_Y0_rebinned_stack_4->GetXaxis()->SetTitleOffset(1);
   inv_mass_Y0_rebinned_stack_4->GetXaxis()->SetTitleFont(42);
   inv_mass_Y0_rebinned_stack_4->GetYaxis()->SetLabelFont(42);
   inv_mass_Y0_rebinned_stack_4->GetYaxis()->SetTitleFont(42);
   inv_mass_Y0_rebinned_stack_4->GetZaxis()->SetLabelFont(42);
   inv_mass_Y0_rebinned_stack_4->GetZaxis()->SetTitleOffset(1);
   inv_mass_Y0_rebinned_stack_4->GetZaxis()->SetTitleFont(42);
   hs_ml_det->Add(inv_mass_Y0_rebinned_stack_4,"");
   hs_ml_det->Draw("hist same");
   
   Double_t Graph_fx1[4000] = { 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16,
   17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32,
   33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48,
   49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64,
   65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80,
   81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96,
   97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112,
   113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128,
   129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144,
   145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160,
   161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176,
   177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192,
   193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208,
   209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224,
   225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240,
   241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256,
   257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272,
   273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288,
   289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304,
   305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320,
   321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336,
   337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352,
   353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368,
   369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384,
   385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400,
   401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416,
   417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432,
   433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448,
   449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464,
   465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480,
   481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496,
   497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512,
   513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528,
   529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544,
   545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560,
   561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576,
   577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592,
   593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608,
   609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624,
   625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640,
   641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656,
   657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672,
   673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688,
   689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704,
   705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720,
   721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736,
   737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752,
   753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768,
   769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784,
   785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800,
   801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816,
   817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832,
   833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848,
   849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864,
   865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880,
   881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896,
   897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912,
   913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928,
   929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944,
   945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960,
   961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976,
   977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992,
   993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008,
   1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024,
   1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1036, 1037, 1038, 1039, 1040,
   1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053, 1054, 1055, 1056,
   1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072,
   1073, 1074, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 1087, 1088,
   1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 1100, 1101, 1102, 1103, 1104,
   1105, 1106, 1107, 1108, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 1116, 1117, 1118, 1119, 1120,
   1121, 1122, 1123, 1124, 1125, 1126, 1127, 1128, 1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136,
   1137, 1138, 1139, 1140, 1141, 1142, 1143, 1144, 1145, 1146, 1147, 1148, 1149, 1150, 1151, 1152,
   1153, 1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 1167, 1168,
   1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 1181, 1182, 1183, 1184,
   1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1197, 1198, 1199, 1200,
   1201, 1202, 1203, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215, 1216,
   1217, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1230, 1231, 1232,
   1233, 1234, 1235, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 1243, 1244, 1245, 1246, 1247, 1248,
   1249, 1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 1259, 1260, 1261, 1262, 1263, 1264,
   1265, 1266, 1267, 1268, 1269, 1270, 1271, 1272, 1273, 1274, 1275, 1276, 1277, 1278, 1279, 1280,
   1281, 1282, 1283, 1284, 1285, 1286, 1287, 1288, 1289, 1290, 1291, 1292, 1293, 1294, 1295, 1296,
   1297, 1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 1308, 1309, 1310, 1311, 1312,
   1313, 1314, 1315, 1316, 1317, 1318, 1319, 1320, 1321, 1322, 1323, 1324, 1325, 1326, 1327, 1328,
   1329, 1330, 1331, 1332, 1333, 1334, 1335, 1336, 1337, 1338, 1339, 1340, 1341, 1342, 1343, 1344,
   1345, 1346, 1347, 1348, 1349, 1350, 1351, 1352, 1353, 1354, 1355, 1356, 1357, 1358, 1359, 1360,
   1361, 1362, 1363, 1364, 1365, 1366, 1367, 1368, 1369, 1370, 1371, 1372, 1373, 1374, 1375, 1376,
   1377, 1378, 1379, 1380, 1381, 1382, 1383, 1384, 1385, 1386, 1387, 1388, 1389, 1390, 1391, 1392,
   1393, 1394, 1395, 1396, 1397, 1398, 1399, 1400, 1401, 1402, 1403, 1404, 1405, 1406, 1407, 1408,
   1409, 1410, 1411, 1412, 1413, 1414, 1415, 1416, 1417, 1418, 1419, 1420, 1421, 1422, 1423, 1424,
   1425, 1426, 1427, 1428, 1429, 1430, 1431, 1432, 1433, 1434, 1435, 1436, 1437, 1438, 1439, 1440,
   1441, 1442, 1443, 1444, 1445, 1446, 1447, 1448, 1449, 1450, 1451, 1452, 1453, 1454, 1455, 1456,
   1457, 1458, 1459, 1460, 1461, 1462, 1463, 1464, 1465, 1466, 1467, 1468, 1469, 1470, 1471, 1472,
   1473, 1474, 1475, 1476, 1477, 1478, 1479, 1480, 1481, 1482, 1483, 1484, 1485, 1486, 1487, 1488,
   1489, 1490, 1491, 1492, 1493, 1494, 1495, 1496, 1497, 1498, 1499, 1500, 1501, 1502, 1503, 1504,
   1505, 1506, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 1514, 1515, 1516, 1517, 1518, 1519, 1520,
   1521, 1522, 1523, 1524, 1525, 1526, 1527, 1528, 1529, 1530, 1531, 1532, 1533, 1534, 1535, 1536,
   1537, 1538, 1539, 1540, 1541, 1542, 1543, 1544, 1545, 1546, 1547, 1548, 1549, 1550, 1551, 1552,
   1553, 1554, 1555, 1556, 1557, 1558, 1559, 1560, 1561, 1562, 1563, 1564, 1565, 1566, 1567, 1568,
   1569, 1570, 1571, 1572, 1573, 1574, 1575, 1576, 1577, 1578, 1579, 1580, 1581, 1582, 1583, 1584,
   1585, 1586, 1587, 1588, 1589, 1590, 1591, 1592, 1593, 1594, 1595, 1596, 1597, 1598, 1599, 1600,
   1601, 1602, 1603, 1604, 1605, 1606, 1607, 1608, 1609, 1610, 1611, 1612, 1613, 1614, 1615, 1616,
   1617, 1618, 1619, 1620, 1621, 1622, 1623, 1624, 1625, 1626, 1627, 1628, 1629, 1630, 1631, 1632,
   1633, 1634, 1635, 1636, 1637, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 1646, 1647, 1648,
   1649, 1650, 1651, 1652, 1653, 1654, 1655, 1656, 1657, 1658, 1659, 1660, 1661, 1662, 1663, 1664,
   1665, 1666, 1667, 1668, 1669, 1670, 1671, 1672, 1673, 1674, 1675, 1676, 1677, 1678, 1679, 1680,
   1681, 1682, 1683, 1684, 1685, 1686, 1687, 1688, 1689, 1690, 1691, 1692, 1693, 1694, 1695, 1696,
   1697, 1698, 1699, 1700, 1701, 1702, 1703, 1704, 1705, 1706, 1707, 1708, 1709, 1710, 1711, 1712,
   1713, 1714, 1715, 1716, 1717, 1718, 1719, 1720, 1721, 1722, 1723, 1724, 1725, 1726, 1727, 1728,
   1729, 1730, 1731, 1732, 1733, 1734, 1735, 1736, 1737, 1738, 1739, 1740, 1741, 1742, 1743, 1744,
   1745, 1746, 1747, 1748, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760,
   1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776,
   1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792,
   1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808,
   1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824,
   1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840,
   1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856,
   1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866, 1867, 1868, 1869, 1870, 1871, 1872,
   1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888,
   1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904,
   1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920,
   1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936,
   1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952,
   1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968,
   1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984,
   1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000,
   2001, 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 2010, 2011, 2012, 2013, 2014, 2015, 2016,
   2017, 2018, 2019, 2020, 2021, 2022, 2023, 2024, 2025, 2026, 2027, 2028, 2029, 2030, 2031, 2032,
   2033, 2034, 2035, 2036, 2037, 2038, 2039, 2040, 2041, 2042, 2043, 2044, 2045, 2046, 2047, 2048,
   2049, 2050, 2051, 2052, 2053, 2054, 2055, 2056, 2057, 2058, 2059, 2060, 2061, 2062, 2063, 2064,
   2065, 2066, 2067, 2068, 2069, 2070, 2071, 2072, 2073, 2074, 2075, 2076, 2077, 2078, 2079, 2080,
   2081, 2082, 2083, 2084, 2085, 2086, 2087, 2088, 2089, 2090, 2091, 2092, 2093, 2094, 2095, 2096,
   2097, 2098, 2099, 2100, 2101, 2102, 2103, 2104, 2105, 2106, 2107, 2108, 2109, 2110, 2111, 2112,
   2113, 2114, 2115, 2116, 2117, 2118, 2119, 2120, 2121, 2122, 2123, 2124, 2125, 2126, 2127, 2128,
   2129, 2130, 2131, 2132, 2133, 2134, 2135, 2136, 2137, 2138, 2139, 2140, 2141, 2142, 2143, 2144,
   2145, 2146, 2147, 2148, 2149, 2150, 2151, 2152, 2153, 2154, 2155, 2156, 2157, 2158, 2159, 2160,
   2161, 2162, 2163, 2164, 2165, 2166, 2167, 2168, 2169, 2170, 2171, 2172, 2173, 2174, 2175, 2176,
   2177, 2178, 2179, 2180, 2181, 2182, 2183, 2184, 2185, 2186, 2187, 2188, 2189, 2190, 2191, 2192,
   2193, 2194, 2195, 2196, 2197, 2198, 2199, 2200, 2201, 2202, 2203, 2204, 2205, 2206, 2207, 2208,
   2209, 2210, 2211, 2212, 2213, 2214, 2215, 2216, 2217, 2218, 2219, 2220, 2221, 2222, 2223, 2224,
   2225, 2226, 2227, 2228, 2229, 2230, 2231, 2232, 2233, 2234, 2235, 2236, 2237, 2238, 2239, 2240,
   2241, 2242, 2243, 2244, 2245, 2246, 2247, 2248, 2249, 2250, 2251, 2252, 2253, 2254, 2255, 2256,
   2257, 2258, 2259, 2260, 2261, 2262, 2263, 2264, 2265, 2266, 2267, 2268, 2269, 2270, 2271, 2272,
   2273, 2274, 2275, 2276, 2277, 2278, 2279, 2280, 2281, 2282, 2283, 2284, 2285, 2286, 2287, 2288,
   2289, 2290, 2291, 2292, 2293, 2294, 2295, 2296, 2297, 2298, 2299, 2300, 2301, 2302, 2303, 2304,
   2305, 2306, 2307, 2308, 2309, 2310, 2311, 2312, 2313, 2314, 2315, 2316, 2317, 2318, 2319, 2320,
   2321, 2322, 2323, 2324, 2325, 2326, 2327, 2328, 2329, 2330, 2331, 2332, 2333, 2334, 2335, 2336,
   2337, 2338, 2339, 2340, 2341, 2342, 2343, 2344, 2345, 2346, 2347, 2348, 2349, 2350, 2351, 2352,
   2353, 2354, 2355, 2356, 2357, 2358, 2359, 2360, 2361, 2362, 2363, 2364, 2365, 2366, 2367, 2368,
   2369, 2370, 2371, 2372, 2373, 2374, 2375, 2376, 2377, 2378, 2379, 2380, 2381, 2382, 2383, 2384,
   2385, 2386, 2387, 2388, 2389, 2390, 2391, 2392, 2393, 2394, 2395, 2396, 2397, 2398, 2399, 2400,
   2401, 2402, 2403, 2404, 2405, 2406, 2407, 2408, 2409, 2410, 2411, 2412, 2413, 2414, 2415, 2416,
   2417, 2418, 2419, 2420, 2421, 2422, 2423, 2424, 2425, 2426, 2427, 2428, 2429, 2430, 2431, 2432,
   2433, 2434, 2435, 2436, 2437, 2438, 2439, 2440, 2441, 2442, 2443, 2444, 2445, 2446, 2447, 2448,
   2449, 2450, 2451, 2452, 2453, 2454, 2455, 2456, 2457, 2458, 2459, 2460, 2461, 2462, 2463, 2464,
   2465, 2466, 2467, 2468, 2469, 2470, 2471, 2472, 2473, 2474, 2475, 2476, 2477, 2478, 2479, 2480,
   2481, 2482, 2483, 2484, 2485, 2486, 2487, 2488, 2489, 2490, 2491, 2492, 2493, 2494, 2495, 2496,
   2497, 2498, 2499, 2500, 2501, 2502, 2503, 2504, 2505, 2506, 2507, 2508, 2509, 2510, 2511, 2512,
   2513, 2514, 2515, 2516, 2517, 2518, 2519, 2520, 2521, 2522, 2523, 2524, 2525, 2526, 2527, 2528,
   2529, 2530, 2531, 2532, 2533, 2534, 2535, 2536, 2537, 2538, 2539, 2540, 2541, 2542, 2543, 2544,
   2545, 2546, 2547, 2548, 2549, 2550, 2551, 2552, 2553, 2554, 2555, 2556, 2557, 2558, 2559, 2560,
   2561, 2562, 2563, 2564, 2565, 2566, 2567, 2568, 2569, 2570, 2571, 2572, 2573, 2574, 2575, 2576,
   2577, 2578, 2579, 2580, 2581, 2582, 2583, 2584, 2585, 2586, 2587, 2588, 2589, 2590, 2591, 2592,
   2593, 2594, 2595, 2596, 2597, 2598, 2599, 2600, 2601, 2602, 2603, 2604, 2605, 2606, 2607, 2608,
   2609, 2610, 2611, 2612, 2613, 2614, 2615, 2616, 2617, 2618, 2619, 2620, 2621, 2622, 2623, 2624,
   2625, 2626, 2627, 2628, 2629, 2630, 2631, 2632, 2633, 2634, 2635, 2636, 2637, 2638, 2639, 2640,
   2641, 2642, 2643, 2644, 2645, 2646, 2647, 2648, 2649, 2650, 2651, 2652, 2653, 2654, 2655, 2656,
   2657, 2658, 2659, 2660, 2661, 2662, 2663, 2664, 2665, 2666, 2667, 2668, 2669, 2670, 2671, 2672,
   2673, 2674, 2675, 2676, 2677, 2678, 2679, 2680, 2681, 2682, 2683, 2684, 2685, 2686, 2687, 2688,
   2689, 2690, 2691, 2692, 2693, 2694, 2695, 2696, 2697, 2698, 2699, 2700, 2701, 2702, 2703, 2704,
   2705, 2706, 2707, 2708, 2709, 2710, 2711, 2712, 2713, 2714, 2715, 2716, 2717, 2718, 2719, 2720,
   2721, 2722, 2723, 2724, 2725, 2726, 2727, 2728, 2729, 2730, 2731, 2732, 2733, 2734, 2735, 2736,
   2737, 2738, 2739, 2740, 2741, 2742, 2743, 2744, 2745, 2746, 2747, 2748, 2749, 2750, 2751, 2752,
   2753, 2754, 2755, 2756, 2757, 2758, 2759, 2760, 2761, 2762, 2763, 2764, 2765, 2766, 2767, 2768,
   2769, 2770, 2771, 2772, 2773, 2774, 2775, 2776, 2777, 2778, 2779, 2780, 2781, 2782, 2783, 2784,
   2785, 2786, 2787, 2788, 2789, 2790, 2791, 2792, 2793, 2794, 2795, 2796, 2797, 2798, 2799, 2800,
   2801, 2802, 2803, 2804, 2805, 2806, 2807, 2808, 2809, 2810, 2811, 2812, 2813, 2814, 2815, 2816,
   2817, 2818, 2819, 2820, 2821, 2822, 2823, 2824, 2825, 2826, 2827, 2828, 2829, 2830, 2831, 2832,
   2833, 2834, 2835, 2836, 2837, 2838, 2839, 2840, 2841, 2842, 2843, 2844, 2845, 2846, 2847, 2848,
   2849, 2850, 2851, 2852, 2853, 2854, 2855, 2856, 2857, 2858, 2859, 2860, 2861, 2862, 2863, 2864,
   2865, 2866, 2867, 2868, 2869, 2870, 2871, 2872, 2873, 2874, 2875, 2876, 2877, 2878, 2879, 2880,
   2881, 2882, 2883, 2884, 2885, 2886, 2887, 2888, 2889, 2890, 2891, 2892, 2893, 2894, 2895, 2896,
   2897, 2898, 2899, 2900, 2901, 2902, 2903, 2904, 2905, 2906, 2907, 2908, 2909, 2910, 2911, 2912,
   2913, 2914, 2915, 2916, 2917, 2918, 2919, 2920, 2921, 2922, 2923, 2924, 2925, 2926, 2927, 2928,
   2929, 2930, 2931, 2932, 2933, 2934, 2935, 2936, 2937, 2938, 2939, 2940, 2941, 2942, 2943, 2944,
   2945, 2946, 2947, 2948, 2949, 2950, 2951, 2952, 2953, 2954, 2955, 2956, 2957, 2958, 2959, 2960,
   2961, 2962, 2963, 2964, 2965, 2966, 2967, 2968, 2969, 2970, 2971, 2972, 2973, 2974, 2975, 2976,
   2977, 2978, 2979, 2980, 2981, 2982, 2983, 2984, 2985, 2986, 2987, 2988, 2989, 2990, 2991, 2992,
   2993, 2994, 2995, 2996, 2997, 2998, 2999, 3000, 3001, 3002, 3003, 3004, 3005, 3006, 3007, 3008,
   3009, 3010, 3011, 3012, 3013, 3014, 3015, 3016, 3017, 3018, 3019, 3020, 3021, 3022, 3023, 3024,
   3025, 3026, 3027, 3028, 3029, 3030, 3031, 3032, 3033, 3034, 3035, 3036, 3037, 3038, 3039, 3040,
   3041, 3042, 3043, 3044, 3045, 3046, 3047, 3048, 3049, 3050, 3051, 3052, 3053, 3054, 3055, 3056,
   3057, 3058, 3059, 3060, 3061, 3062, 3063, 3064, 3065, 3066, 3067, 3068, 3069, 3070, 3071, 3072,
   3073, 3074, 3075, 3076, 3077, 3078, 3079, 3080, 3081, 3082, 3083, 3084, 3085, 3086, 3087, 3088,
   3089, 3090, 3091, 3092, 3093, 3094, 3095, 3096, 3097, 3098, 3099, 3100, 3101, 3102, 3103, 3104,
   3105, 3106, 3107, 3108, 3109, 3110, 3111, 3112, 3113, 3114, 3115, 3116, 3117, 3118, 3119, 3120,
   3121, 3122, 3123, 3124, 3125, 3126, 3127, 3128, 3129, 3130, 3131, 3132, 3133, 3134, 3135, 3136,
   3137, 3138, 3139, 3140, 3141, 3142, 3143, 3144, 3145, 3146, 3147, 3148, 3149, 3150, 3151, 3152,
   3153, 3154, 3155, 3156, 3157, 3158, 3159, 3160, 3161, 3162, 3163, 3164, 3165, 3166, 3167, 3168,
   3169, 3170, 3171, 3172, 3173, 3174, 3175, 3176, 3177, 3178, 3179, 3180, 3181, 3182, 3183, 3184,
   3185, 3186, 3187, 3188, 3189, 3190, 3191, 3192, 3193, 3194, 3195, 3196, 3197, 3198, 3199, 3200,
   3201, 3202, 3203, 3204, 3205, 3206, 3207, 3208, 3209, 3210, 3211, 3212, 3213, 3214, 3215, 3216,
   3217, 3218, 3219, 3220, 3221, 3222, 3223, 3224, 3225, 3226, 3227, 3228, 3229, 3230, 3231, 3232,
   3233, 3234, 3235, 3236, 3237, 3238, 3239, 3240, 3241, 3242, 3243, 3244, 3245, 3246, 3247, 3248,
   3249, 3250, 3251, 3252, 3253, 3254, 3255, 3256, 3257, 3258, 3259, 3260, 3261, 3262, 3263, 3264,
   3265, 3266, 3267, 3268, 3269, 3270, 3271, 3272, 3273, 3274, 3275, 3276, 3277, 3278, 3279, 3280,
   3281, 3282, 3283, 3284, 3285, 3286, 3287, 3288, 3289, 3290, 3291, 3292, 3293, 3294, 3295, 3296,
   3297, 3298, 3299, 3300, 3301, 3302, 3303, 3304, 3305, 3306, 3307, 3308, 3309, 3310, 3311, 3312,
   3313, 3314, 3315, 3316, 3317, 3318, 3319, 3320, 3321, 3322, 3323, 3324, 3325, 3326, 3327, 3328,
   3329, 3330, 3331, 3332, 3333, 3334, 3335, 3336, 3337, 3338, 3339, 3340, 3341, 3342, 3343, 3344,
   3345, 3346, 3347, 3348, 3349, 3350, 3351, 3352, 3353, 3354, 3355, 3356, 3357, 3358, 3359, 3360,
   3361, 3362, 3363, 3364, 3365, 3366, 3367, 3368, 3369, 3370, 3371, 3372, 3373, 3374, 3375, 3376,
   3377, 3378, 3379, 3380, 3381, 3382, 3383, 3384, 3385, 3386, 3387, 3388, 3389, 3390, 3391, 3392,
   3393, 3394, 3395, 3396, 3397, 3398, 3399, 3400, 3401, 3402, 3403, 3404, 3405, 3406, 3407, 3408,
   3409, 3410, 3411, 3412, 3413, 3414, 3415, 3416, 3417, 3418, 3419, 3420, 3421, 3422, 3423, 3424,
   3425, 3426, 3427, 3428, 3429, 3430, 3431, 3432, 3433, 3434, 3435, 3436, 3437, 3438, 3439, 3440,
   3441, 3442, 3443, 3444, 3445, 3446, 3447, 3448, 3449, 3450, 3451, 3452, 3453, 3454, 3455, 3456,
   3457, 3458, 3459, 3460, 3461, 3462, 3463, 3464, 3465, 3466, 3467, 3468, 3469, 3470, 3471, 3472,
   3473, 3474, 3475, 3476, 3477, 3478, 3479, 3480, 3481, 3482, 3483, 3484, 3485, 3486, 3487, 3488,
   3489, 3490, 3491, 3492, 3493, 3494, 3495, 3496, 3497, 3498, 3499, 3500, 3501, 3502, 3503, 3504,
   3505, 3506, 3507, 3508, 3509, 3510, 3511, 3512, 3513, 3514, 3515, 3516, 3517, 3518, 3519, 3520,
   3521, 3522, 3523, 3524, 3525, 3526, 3527, 3528, 3529, 3530, 3531, 3532, 3533, 3534, 3535, 3536,
   3537, 3538, 3539, 3540, 3541, 3542, 3543, 3544, 3545, 3546, 3547, 3548, 3549, 3550, 3551, 3552,
   3553, 3554, 3555, 3556, 3557, 3558, 3559, 3560, 3561, 3562, 3563, 3564, 3565, 3566, 3567, 3568,
   3569, 3570, 3571, 3572, 3573, 3574, 3575, 3576, 3577, 3578, 3579, 3580, 3581, 3582, 3583, 3584,
   3585, 3586, 3587, 3588, 3589, 3590, 3591, 3592, 3593, 3594, 3595, 3596, 3597, 3598, 3599, 3600,
   3601, 3602, 3603, 3604, 3605, 3606, 3607, 3608, 3609, 3610, 3611, 3612, 3613, 3614, 3615, 3616,
   3617, 3618, 3619, 3620, 3621, 3622, 3623, 3624, 3625, 3626, 3627, 3628, 3629, 3630, 3631, 3632,
   3633, 3634, 3635, 3636, 3637, 3638, 3639, 3640, 3641, 3642, 3643, 3644, 3645, 3646, 3647, 3648,
   3649, 3650, 3651, 3652, 3653, 3654, 3655, 3656, 3657, 3658, 3659, 3660, 3661, 3662, 3663, 3664,
   3665, 3666, 3667, 3668, 3669, 3670, 3671, 3672, 3673, 3674, 3675, 3676, 3677, 3678, 3679, 3680,
   3681, 3682, 3683, 3684, 3685, 3686, 3687, 3688, 3689, 3690, 3691, 3692, 3693, 3694, 3695, 3696,
   3697, 3698, 3699, 3700, 3701, 3702, 3703, 3704, 3705, 3706, 3707, 3708, 3709, 3710, 3711, 3712,
   3713, 3714, 3715, 3716, 3717, 3718, 3719, 3720, 3721, 3722, 3723, 3724, 3725, 3726, 3727, 3728,
   3729, 3730, 3731, 3732, 3733, 3734, 3735, 3736, 3737, 3738, 3739, 3740, 3741, 3742, 3743, 3744,
   3745, 3746, 3747, 3748, 3749, 3750, 3751, 3752, 3753, 3754, 3755, 3756, 3757, 3758, 3759, 3760,
   3761, 3762, 3763, 3764, 3765, 3766, 3767, 3768, 3769, 3770, 3771, 3772, 3773, 3774, 3775, 3776,
   3777, 3778, 3779, 3780, 3781, 3782, 3783, 3784, 3785, 3786, 3787, 3788, 3789, 3790, 3791, 3792,
   3793, 3794, 3795, 3796, 3797, 3798, 3799, 3800, 3801, 3802, 3803, 3804, 3805, 3806, 3807, 3808,
   3809, 3810, 3811, 3812, 3813, 3814, 3815, 3816, 3817, 3818, 3819, 3820, 3821, 3822, 3823, 3824,
   3825, 3826, 3827, 3828, 3829, 3830, 3831, 3832, 3833, 3834, 3835, 3836, 3837, 3838, 3839, 3840,
   3841, 3842, 3843, 3844, 3845, 3846, 3847, 3848, 3849, 3850, 3851, 3852, 3853, 3854, 3855, 3856,
   3857, 3858, 3859, 3860, 3861, 3862, 3863, 3864, 3865, 3866, 3867, 3868, 3869, 3870, 3871, 3872,
   3873, 3874, 3875, 3876, 3877, 3878, 3879, 3880, 3881, 3882, 3883, 3884, 3885, 3886, 3887, 3888,
   3889, 3890, 3891, 3892, 3893, 3894, 3895, 3896, 3897, 3898, 3899, 3900, 3901, 3902, 3903, 3904,
   3905, 3906, 3907, 3908, 3909, 3910, 3911, 3912, 3913, 3914, 3915, 3916, 3917, 3918, 3919, 3920,
   3921, 3922, 3923, 3924, 3925, 3926, 3927, 3928, 3929, 3930, 3931, 3932, 3933, 3934, 3935, 3936,
   3937, 3938, 3939, 3940, 3941, 3942, 3943, 3944, 3945, 3946, 3947, 3948, 3949, 3950, 3951, 3952,
   3953, 3954, 3955, 3956, 3957, 3958, 3959, 3960, 3961, 3962, 3963, 3964, 3965, 3966, 3967, 3968,
   3969, 3970, 3971, 3972, 3973, 3974, 3975, 3976, 3977, 3978, 3979, 3980, 3981, 3982, 3983, 3984,
   3985, 3986, 3987, 3988, 3989, 3990, 3991, 3992, 3993, 3994, 3995, 3996, 3997, 3998, 3999 };
   Double_t Graph_fy1[4000] = { 0, 1.314148e-06, 1.361923e-06, 1.411385e-06, 1.462591e-06, 1.515601e-06, 1.570476e-06, 1.62728e-06, 1.686078e-06, 1.746938e-06, 1.80993e-06, 1.875127e-06, 1.942603e-06, 2.012436e-06, 2.084704e-06, 2.15949e-06, 2.23688e-06,
   2.31696e-06, 2.399821e-06, 2.485557e-06, 2.574264e-06, 2.666042e-06, 2.760994e-06, 2.859225e-06, 2.960845e-06, 3.065967e-06, 3.174709e-06, 3.28719e-06, 3.403534e-06, 3.523871e-06, 3.648332e-06, 3.777054e-06, 3.910178e-06,
   4.04785e-06, 4.190219e-06, 4.337441e-06, 4.489676e-06, 4.647087e-06, 4.809846e-06, 4.978127e-06, 5.152113e-06, 5.331988e-06, 5.517947e-06, 5.710188e-06, 5.908915e-06, 6.114339e-06, 6.32668e-06, 6.546162e-06, 6.773015e-06,
   7.00748e-06, 7.249803e-06, 7.500238e-06, 7.759047e-06, 8.0265e-06, 8.302875e-06, 8.588461e-06, 8.883552e-06, 9.188455e-06, 9.503483e-06, 9.828961e-06, 1.016522e-05, 1.051261e-05, 1.087149e-05, 1.124221e-05, 1.162517e-05,
   1.202073e-05, 1.242932e-05, 1.285133e-05, 1.32872e-05, 1.373736e-05, 1.420226e-05, 1.468237e-05, 1.517818e-05, 1.569016e-05, 1.621884e-05, 1.676473e-05, 1.732837e-05, 1.791033e-05, 1.851117e-05, 1.913148e-05, 1.977188e-05,
   2.043298e-05, 2.111543e-05, 2.18199e-05, 2.254707e-05, 2.329763e-05, 2.407233e-05, 2.48719e-05, 2.56971e-05, 2.654874e-05, 2.742762e-05, 2.833459e-05, 2.927051e-05, 3.023625e-05, 3.123275e-05, 3.226094e-05, 3.332179e-05,
   3.441629e-05, 3.554547e-05, 3.67104e-05, 3.791214e-05, 3.915183e-05, 4.043061e-05, 4.174967e-05, 4.311023e-05, 4.451353e-05, 4.596088e-05, 4.745359e-05, 4.899303e-05, 5.058061e-05, 5.221777e-05, 5.390599e-05, 5.564681e-05,
   5.74418e-05, 5.929256e-05, 6.120078e-05, 6.316816e-05, 6.519645e-05, 6.728746e-05, 6.944307e-05, 7.166517e-05, 7.395573e-05, 7.631678e-05, 7.87504e-05, 8.125872e-05, 8.384395e-05, 8.650833e-05, 8.92542e-05, 9.208393e-05,
   9.499999e-05, 9.80049e-05, 0.0001011012, 0.0001042917, 0.000107579, 0.0001109659, 0.0001144554, 0.0001180504, 0.000121754, 0.0001255693, 0.0001294995, 0.000133548, 0.0001377181, 0.0001420134, 0.0001464374, 0.0001509938,
   0.0001556864, 0.0001605192, 0.0001654961, 0.0001706211, 0.0001758987, 0.0001813329, 0.0001869284, 0.0001926897, 0.0001986215, 0.0002047285, 0.0002110159, 0.0002174885, 0.0002241516, 0.0002310107, 0.0002380711, 0.0002453386,
   0.0002528189, 0.000260518, 0.000268442, 0.0002765971, 0.0002849897, 0.0002936266, 0.0003025144, 0.0003116601, 0.0003210708, 0.0003307539, 0.0003407169, 0.0003509674, 0.0003615134, 0.0003723631, 0.0003835246, 0.0003950066,
   0.0004068179, 0.0004189673, 0.0004314642, 0.000444318, 0.0004575384, 0.0004711354, 0.0004851191, 0.0004995, 0.0005142888, 0.0005294967, 0.0005451347, 0.0005612146, 0.0005777482, 0.0005947476, 0.0006122254, 0.0006301943,
   0.0006486674, 0.0006676582, 0.0006871805, 0.0007072483, 0.0007278762, 0.000749079, 0.0007708719, 0.0007932706, 0.0008162909, 0.0008399493, 0.0008642625, 0.0008892477, 0.0009149226, 0.0009413052, 0.000968414, 0.0009962679,
   0.001024886, 0.001054289, 0.001084497, 0.001115531, 0.001147411, 0.001180161, 0.001213802, 0.001248357, 0.00128385, 0.001320306, 0.001357748, 0.001396202, 0.001435694, 0.00147625, 0.001517897, 0.001560664,
   0.001604579, 0.00164967, 0.001695968, 0.001743503, 0.001792307, 0.00184241, 0.001893847, 0.00194665, 0.002000855, 0.002056495, 0.002113607, 0.002172227, 0.002232393, 0.002294145, 0.00235752, 0.002422559,
   0.002489304, 0.002557796, 0.00262808, 0.002700198, 0.002774196, 0.00285012, 0.002928018, 0.003007937, 0.003089927, 0.003174039, 0.003260324, 0.003348836, 0.003439627, 0.003532754, 0.003628273, 0.003726241,
   0.003826718, 0.003929764, 0.004035441, 0.004143812, 0.004254941, 0.004368894, 0.00448574, 0.004605545, 0.004728382, 0.004854322, 0.004983438, 0.005115806, 0.005251503, 0.005390606, 0.005533197, 0.005679356,
   0.005829168, 0.005982719, 0.006140095, 0.006301386, 0.006466683, 0.006636079, 0.00680967, 0.006987552, 0.007169825, 0.007356589, 0.00754795, 0.007744011, 0.007944882, 0.008150672, 0.008361495, 0.008577464,
   0.008798697, 0.009025314, 0.009257438, 0.009495193, 0.009738706, 0.009988108, 0.01024353, 0.01050511, 0.01077299, 0.0110473, 0.01132819, 0.01161581, 0.01191031, 0.01221183, 0.01252055, 0.01283661,
   0.01316018, 0.01349142, 0.01383051, 0.01417761, 0.01453291, 0.01489658, 0.0152688, 0.01564977, 0.01603967, 0.01643869, 0.01684704, 0.01726492, 0.01769253, 0.01813009, 0.0185778, 0.0190359,
   0.01950459, 0.0199841, 0.02047468, 0.02097655, 0.02148995, 0.02201514, 0.02255235, 0.02310185, 0.02366389, 0.02423874, 0.02482667, 0.02542795, 0.02604286, 0.0266717, 0.02731474, 0.02797229,
   0.02864464, 0.02933211, 0.030035, 0.03075364, 0.03148835, 0.03223947, 0.03300732, 0.03379225, 0.03459462, 0.03541477, 0.03625307, 0.03710989, 0.03798561, 0.0388806, 0.03979526, 0.04072998,
   0.04168517, 0.04266124, 0.04365861, 0.04467769, 0.04571893, 0.04678277, 0.04786966, 0.04898005, 0.05011441, 0.0512732, 0.05245692, 0.05366606, 0.0549011, 0.05616256, 0.05745095, 0.05876681,
   0.06011066, 0.06148304, 0.06288451, 0.06431563, 0.06577697, 0.06726911, 0.06879265, 0.07034819, 0.07193632, 0.07355769, 0.07521292, 0.07690264, 0.07862752, 0.08038822, 0.08218542, 0.08401979,
   0.08589204, 0.08780288, 0.08975302, 0.09174321, 0.09377417, 0.09584668, 0.09796149, 0.1001194, 0.1023212, 0.1045676, 0.1068596, 0.1091979, 0.1115835, 0.114017, 0.1164995, 0.1190317,
   0.1216147, 0.1242493, 0.1269364, 0.129677, 0.132472, 0.1353225, 0.1382294, 0.1411936, 0.1442163, 0.1472985, 0.1504411, 0.1536453, 0.1569122, 0.1602427, 0.1636382, 0.1670996,
   0.1706282, 0.174225, 0.1778913, 0.1816283, 0.1854372, 0.1893192, 0.1932755, 0.1973075, 0.2014165, 0.2056036, 0.2098703, 0.2142179, 0.2186478, 0.2231613, 0.2277598, 0.2324448,
   0.2372177, 0.24208, 0.2470331, 0.2520785, 0.2572178, 0.2624526, 0.2677843, 0.2732146, 0.278745, 0.2843772, 0.2901129, 0.2959537, 0.3019014, 0.3079575, 0.3141239, 0.3204024,
   0.3267947, 0.3333026, 0.339928, 0.3466728, 0.3535387, 0.3605277, 0.3676418, 0.3748829, 0.382253, 0.389754, 0.397388, 0.4051572, 0.4130634, 0.4211089, 0.4292958, 0.4376263,
   0.4461024, 0.4547265, 0.4635008, 0.4724275, 0.481509, 0.4907475, 0.5001455, 0.5097052, 0.519429, 0.5293195, 0.5393791, 0.5496102, 0.5600155, 0.5705973, 0.5813583, 0.5923012,
   0.6034284, 0.6147428, 0.626247, 0.6379437, 0.6498356, 0.6619256, 0.6742165, 0.6867111, 0.6994122, 0.7123229, 0.725446, 0.7387844, 0.7523413, 0.7661196, 0.7801224, 0.7943528,
   0.8088138, 0.8235088, 0.8384408, 0.8536131, 0.8690289, 0.8846915, 0.9006043, 0.9167706, 0.9331938, 0.9498773, 0.9668245, 0.9840389, 1.001524, 1.019284, 1.037321, 1.05564,
   1.074244, 1.093137, 1.112323, 1.131804, 1.151586, 1.171672, 1.192066, 1.212771, 1.233792, 1.255133, 1.276797, 1.298789, 1.321112, 1.343771, 1.36677, 1.390112,
   1.413803, 1.437847, 1.462247, 1.487008, 1.512135, 1.537631, 1.563501, 1.58975, 1.616382, 1.643401, 1.670812, 1.69862, 1.726829, 1.755444, 1.784469, 1.813909,
   1.84377, 1.874055, 1.904769, 1.935918, 1.967506, 1.999538, 2.032019, 2.064954, 2.098347, 2.132205, 2.166532, 2.201332, 2.236612, 2.272376, 2.30863, 2.345378,
   2.382627, 2.42038, 2.458644, 2.497423, 2.536724, 2.576551, 2.61691, 2.657807, 2.699246, 2.741234, 2.783775, 2.826875, 2.870541, 2.914776, 2.959588, 3.004982,
   3.050963, 3.097536, 3.144709, 3.192486, 3.240873, 3.289876, 3.339501, 3.389754, 3.44064, 3.492165, 3.544335, 3.597156, 3.650634, 3.704775, 3.759585, 3.815069,
   3.871234, 3.928085, 3.98563, 4.043872, 4.10282, 4.162478, 4.222853, 4.283951, 4.345778, 4.408339, 4.471642, 4.535692, 4.600495, 4.666057, 4.732385, 4.799484,
   4.867361, 4.936021, 5.005472, 5.075718, 5.146767, 5.218624, 5.291295, 5.364787, 5.439105, 5.514256, 5.590246, 5.667081, 5.744767, 5.823309, 5.902715, 5.98299,
   6.064141, 6.146173, 6.229092, 6.312904, 6.397616, 6.483233, 6.569761, 6.657207, 6.745576, 6.834873, 6.925106, 7.01628, 7.1084, 7.201472, 7.295503, 7.390498,
   7.486463, 7.583402, 7.681323, 7.780231, 7.880131, 7.981029, 8.08293, 8.18584, 8.289765, 8.394709, 8.500678, 8.607678, 8.715713, 8.82479, 8.934912, 9.046086,
   9.158317, 9.271608, 9.385966, 9.501396, 9.617902, 9.735489, 9.854161, 9.973925, 10.09478, 10.21674, 10.3398, 10.46398, 10.58926, 10.71566, 10.84319, 10.97184,
   11.10162, 11.23253, 11.36458, 11.49778, 11.63212, 11.76761, 11.90425, 12.04205, 12.18101, 12.32114, 12.46243, 12.60489, 12.74853, 12.89334, 13.03933, 13.1865,
   13.33486, 13.48441, 13.63514, 13.78707, 13.9402, 14.09452, 14.25004, 14.40677, 14.5647, 14.72383, 14.88417, 15.04572, 15.20848, 15.37246, 15.53764, 15.70404,
   15.87166, 16.04049, 16.21054, 16.38181, 16.5543, 16.728, 16.90293, 17.07907, 17.25644, 17.43502, 17.61482, 17.79585, 17.97809, 18.16155, 18.34622, 18.53211,
   18.71922, 18.90754, 19.09708, 19.28783, 19.47978, 19.67295, 19.86732, 20.06289, 20.25967, 20.45765, 20.65682, 20.85719, 21.05875, 21.2615, 21.46544, 21.67056,
   21.87685, 22.08433, 22.29297, 22.50279, 22.71376, 22.9259, 23.13919, 23.35364, 23.56922, 23.78595, 24.00382, 24.22282, 24.44294, 24.66418, 24.88654, 25.11001,
   25.33457, 25.56024, 25.78699, 26.01483, 26.24374, 26.47372, 26.70476, 26.93686, 27.17001, 27.4042, 27.63941, 27.87566, 28.11291, 28.35118, 28.59044, 28.8307,
   29.07193, 29.31414, 29.55731, 29.80143, 30.0465, 30.2925, 30.53943, 30.78727, 31.03601, 31.28565, 31.53617, 31.78756, 32.03981, 32.29291, 32.54684, 32.80161,
   33.05718, 33.31356, 33.57073, 33.82868, 34.08739, 34.34686, 34.60706, 34.86799, 35.12964, 35.39198, 35.65501, 35.91872, 36.18308, 36.44809, 36.71373, 36.97998,
   37.24684, 37.51428, 37.78229, 38.05086, 38.31998, 38.58961, 38.85976, 39.13041, 39.40153, 39.67311, 39.94514, 40.2176, 40.49047, 40.76374, 41.03739, 41.3114,
   41.58575, 41.86044, 42.13543, 42.41072, 42.68628, 42.9621, 43.23816, 43.51444, 43.79092, 44.06758, 44.34441, 44.62139, 44.89849, 45.1757, 45.453, 45.73037,
   46.00779, 46.28524, 46.56271, 46.84016, 47.11758, 47.39496, 47.67227, 47.94949, 48.2266, 48.50358, 48.78041, 49.05707, 49.33353, 49.60979, 49.88581, 50.16157,
   50.43706, 50.71226, 50.98713, 51.26166, 51.53584, 51.80963, 52.08301, 52.35597, 52.62848, 52.90053, 53.17208, 53.44311, 53.71361, 53.98355, 54.25292, 54.52168,
   54.78981, 55.0573, 55.32413, 55.59026, 55.85567, 56.12035, 56.38427, 56.64742, 56.90975, 57.17127, 57.43193, 57.69172, 57.95062, 58.20861, 58.46565, 58.72174,
   58.97684, 59.23093, 59.484, 59.73602, 59.98696, 60.2368, 60.48553, 60.73312, 60.97954, 61.22478, 61.46881, 61.71161, 61.95316, 62.19343, 62.43241, 62.67007,
   62.90639, 63.14134, 63.37491, 63.60708, 63.83781, 64.0671, 64.29492, 64.52124, 64.74604, 64.96932, 65.19103, 65.41117, 65.62971, 65.84662, 66.0619, 66.27551,
   66.48744, 66.69767, 66.90618, 67.11294, 67.31794, 67.52115, 67.72256, 67.92215, 68.11989, 68.31577, 68.50977, 68.70187, 68.89204, 69.08028, 69.26656, 69.45086,
   69.63317, 69.81346, 69.99172, 70.16794, 70.34208, 70.51414, 70.6841, 70.85194, 71.01764, 71.18119, 71.34257, 71.50177, 71.65876, 71.81353, 71.96607, 72.11636,
   72.26438, 72.41012, 72.55357, 72.6947, 72.83351, 72.96998, 73.1041, 73.23585, 73.36521, 73.49219, 73.61675, 73.7389, 73.85861, 73.97587, 74.09068, 74.20301,
   74.31287, 74.42023, 74.52508, 74.62742, 74.72723, 74.82451, 74.91923, 75.0114, 75.101, 75.18803, 75.27247, 75.35431, 75.43356, 75.51018, 75.58419, 75.65557,
   75.72432, 75.79042, 75.85388, 75.91467, 75.97281, 76.02827, 76.08106, 76.13117, 76.17859, 76.22332, 76.26535, 76.30469, 76.34132, 76.37524, 76.40645, 76.43494,
   76.46072, 76.48377, 76.5041, 76.5217, 76.53658, 76.54873, 76.55814, 76.56483, 76.56878, 76.57, 76.56975, 76.56905, 76.5679, 76.56631, 76.56426, 76.56177,
   76.55882, 76.55543, 76.55159, 76.5473, 76.54256, 76.53737, 76.53173, 76.52565, 76.51911, 76.51213, 76.5047, 76.49682, 76.4885, 76.47972, 76.4705, 76.46083,
   76.45071, 76.44015, 76.42914, 76.41768, 76.40578, 76.39343, 76.38063, 76.36739, 76.3537, 76.33956, 76.32499, 76.30996, 76.29449, 76.27858, 76.26222, 76.24542,
   76.22818, 76.21049, 76.19236, 76.17379, 76.15477, 76.13532, 76.11542, 76.09508, 76.0743, 76.05308, 76.03141, 76.00931, 75.98677, 75.96379, 75.94038, 75.91652,
   75.89222, 75.86749, 75.84232, 75.81672, 75.79068, 75.7642, 75.73729, 75.70995, 75.68216, 75.65395, 75.6253, 75.59622, 75.56671, 75.53677, 75.50639, 75.47559,
   75.44435, 75.41269, 75.3806, 75.34807, 75.31512, 75.28175, 75.24794, 75.21371, 75.17906, 75.14398, 75.10847, 75.07254, 75.03619, 74.99942, 74.96222, 74.9246,
   74.88657, 74.84811, 74.80923, 74.76994, 74.73023, 74.6901, 74.64955, 74.60859, 74.56721, 74.52542, 74.48322, 74.46188, 74.41991, 74.37757, 74.33487, 74.29181,
   74.2484, 74.20463, 74.16052, 74.11606, 74.07127, 74.02613, 73.98066, 73.93485, 73.88872, 73.84227, 73.7955, 73.74841, 73.70101, 73.6533, 73.60529, 73.55699,
   73.50839, 73.4595, 73.41032, 73.36087, 73.31115, 73.26115, 73.2109, 73.16039, 73.10962, 73.05862, 73.00737, 72.95589, 72.90419, 72.85226, 72.80013, 72.74779,
   72.69525, 72.64252, 72.58961, 72.53652, 72.48327, 72.42986, 72.3763, 72.3226, 72.26876, 72.2148, 72.16073, 72.10656, 72.05229, 71.99793, 71.9435, 71.88901,
   71.83447, 71.77988, 71.72527, 71.67063, 71.61599, 71.56136, 71.50674, 71.45216, 71.39762, 71.34313, 71.28872, 71.23439, 71.18017, 71.12605, 71.07207, 71.01823,
   70.96454, 70.91104, 70.85772, 70.80461, 70.75173, 70.69909, 70.6467, 70.5946, 70.54279, 70.49129, 70.44012, 70.3893, 70.33886, 70.2888, 70.23916, 70.18994,
   70.14118, 70.09289, 70.04509, 69.99781, 69.95107, 69.90489, 69.85929, 69.81429, 69.76993, 69.72622, 69.68319, 69.64086, 69.59926, 69.5584, 69.51833, 69.47906,
   69.44061, 69.40303, 69.36632, 69.33052, 69.29566, 69.26176, 69.22885, 69.19695, 69.16611, 69.13633, 69.10766, 69.08013, 69.05375, 69.02856, 69.00459, 68.98187,
   68.96043, 68.9403, 68.9215, 68.90407, 68.88803, 68.87343, 68.86028, 68.84862, 68.83848, 68.82988, 68.82287, 68.81746, 68.81369, 68.81159, 68.81119, 68.81252,
   68.81561, 68.82049, 68.82718, 68.83572, 68.84614, 68.85846, 68.87271, 68.88893, 68.90714, 68.92736, 68.94963, 68.97397, 69.00041, 69.02897, 69.05968, 69.09256,
   69.12764, 69.16495, 69.2045, 69.24632, 69.29043, 69.33686, 69.38562, 69.43673, 69.49021, 69.54608, 69.60437, 69.66507, 69.72822, 69.79383, 69.8619, 69.93246,
   70.00552, 70.08108, 70.15915, 70.23976, 70.32289, 70.40857, 70.49679, 70.58757, 70.68089, 70.77677, 70.87521, 70.9762, 71.07974, 71.18583, 71.29447, 71.40564,
   71.51934, 71.63556, 71.7543, 71.87553, 71.99924, 72.12542, 72.25406, 72.38512, 72.5186, 72.65447, 72.79271, 72.93329, 73.07619, 73.22137, 73.36881, 73.51848,
   73.67033, 73.82434, 73.98047, 74.13868, 74.29893, 74.46118, 74.62538, 74.79148, 74.95944, 75.12922, 75.30074, 75.47398, 75.64886, 75.82534, 76.00334, 76.18283,
   76.36372, 76.54597, 76.7295, 76.91424, 77.10013, 77.2871, 77.47508, 77.66399, 77.85375, 78.04429, 78.23554, 78.4274, 78.61981, 78.81268, 79.00592, 79.19944,
   79.39317, 79.58702, 79.78088, 79.97468, 80.16832, 80.36171, 80.55475, 80.74736, 80.93942, 81.13085, 81.32155, 81.51142, 81.70036, 81.88826, 82.07504, 82.26057,
   82.44478, 82.62754, 82.80876, 82.98834, 83.16616, 83.34213, 83.51614, 83.68809, 83.85787, 84.02537, 84.1905, 84.35314, 84.5132, 84.67056, 84.82513, 84.9768,
   85.12547, 85.27103, 85.41338, 85.55243, 85.68807, 85.8202, 85.94872, 86.07354, 86.19456, 86.31168, 86.4248, 86.53384, 86.6387, 86.73928, 86.83551, 86.9273,
   87.01454, 87.09717, 87.1751, 87.24824, 87.31652, 87.37985, 87.43817, 87.4914, 87.53946, 87.58229, 87.61981, 87.65197, 87.67869, 87.69993, 87.71561, 87.72568,
   87.73009, 87.72879, 87.72172, 87.70885, 87.69011, 87.66549, 87.63492, 87.59839, 87.55585, 87.50728, 87.45264, 87.39191, 87.32507, 87.2521, 87.17298, 87.0877,
   86.99625, 86.89861, 86.79478, 86.68477, 86.56856, 86.44617, 86.31759, 86.18285, 86.04194, 85.89488, 85.7417, 85.58241, 85.41703, 85.24559, 85.06812, 84.88465,
   84.69521, 84.49985, 84.29859, 84.09149, 83.87858, 83.65992, 83.43556, 83.20554, 82.96992, 82.72876, 82.48212, 82.23006, 81.97264, 81.70994, 81.44202, 81.16895,
   80.8908, 80.60765, 80.31958, 80.02667, 79.729, 79.42664, 79.11969, 78.80823, 78.49235, 78.17213, 77.84768, 77.51908, 77.18642, 76.84981, 76.50933, 76.16509,
   75.81718, 75.4657, 75.11076, 74.75246, 74.39089, 74.02617, 73.65839, 73.28766, 72.91409, 72.53778, 72.15884, 71.77737, 71.39349, 71.00729, 70.61889, 70.22839,
   69.8359, 69.44153, 69.04539, 68.64758, 68.2482, 67.84737, 67.4452, 67.04178, 66.63723, 66.23164, 65.82512, 65.41778, 65.00972, 64.60104, 64.19184, 63.78222,
   63.37228, 62.96212, 62.55184, 62.14154, 61.7313, 61.32123, 60.91141, 60.50194, 60.0929, 59.6844, 59.27651, 58.86932, 58.46291, 58.05738, 57.65279, 57.24924,
   56.8468, 56.44555, 56.04556, 55.64691, 55.24967, 54.85391, 54.4597, 54.06711, 53.6762, 53.28704, 52.89969, 52.5142, 52.13065, 51.74908, 51.36955, 50.99212,
   50.61683, 50.24374, 49.87289, 49.50433, 49.13811, 48.77426, 48.41283, 48.05386, 47.69739, 47.34344, 46.99206, 46.64327, 46.29711, 45.95361, 45.61279, 45.27467,
   44.93929, 44.60667, 44.27682, 43.94976, 43.62551, 43.30409, 42.98551, 42.66978, 42.35692, 42.04694, 41.73983, 41.43562, 41.1343, 40.83588, 40.54036, 40.24775,
   39.95804, 39.67123, 39.38732, 39.10631, 38.82819, 38.55295, 38.2806, 38.01111, 37.74449, 37.48072, 37.21979, 36.96169, 36.70641, 36.45392, 36.20422, 35.95729,
   35.71312, 35.47168, 35.23297, 34.99695, 34.76361, 34.53294, 34.3049, 34.07948, 33.85666, 33.63641, 33.41871, 33.20354, 32.99087, 32.78068, 32.57294, 32.36763,
   32.16473, 31.9642, 31.76602, 31.57016, 31.3766, 31.18531, 30.99626, 30.80943, 30.62478, 30.44229, 30.26194, 30.08368, 29.9075, 29.73337, 29.56125, 29.39113,
   29.22296, 29.05673, 28.8924, 28.72995, 28.56935, 28.41057, 28.25358, 28.09835, 27.94486, 27.79308, 27.64297, 27.49452, 27.3477, 27.20247, 27.05882, 26.91671,
   26.77612, 26.63703, 26.4994, 26.36321, 26.22843, 26.09504, 25.96302, 25.83234, 25.70298, 25.5749, 25.44809, 25.32253, 25.19819, 25.07504, 24.95307, 24.83225,
   24.71256, 24.59397, 24.47648, 24.36005, 24.24466, 24.1303, 24.01695, 23.90457, 23.79317, 23.6827, 23.57317, 23.46454, 23.3568, 23.24994, 23.14393, 23.03876,
   22.9344, 22.83085, 22.72809, 22.62611, 22.52487, 22.42438, 22.32462, 22.22556, 22.1272, 22.02953, 21.93253, 21.83618, 21.74047, 21.64539, 21.55094, 21.45708,
   21.36382, 21.27114, 21.17903, 21.08748, 20.99648, 20.90602, 20.81608, 20.72666, 20.63774, 20.54933, 20.4614, 20.37395, 20.28698, 20.20046, 20.1144, 20.02878,
   19.9436, 19.85885, 19.77452, 19.69061, 19.6071, 19.52399, 19.44128, 19.35896, 19.27701, 19.19544, 19.11424, 19.03341, 18.95293, 18.8728, 18.79302, 18.71358,
   18.63448, 18.55571, 18.47727, 18.39915, 18.32135, 18.24386, 18.16668, 18.08981, 18.01324, 17.93696, 17.86099, 17.7853, 17.7099, 17.63479, 17.55995, 17.4854,
   17.41112, 17.33711, 17.26337, 17.1899, 17.11669, 17.04375, 16.97106, 16.89863, 16.82646, 16.75454, 16.68287, 16.61144, 16.54027, 16.46934, 16.39865, 16.3282,
   16.25799, 16.18802, 16.11828, 16.04878, 15.97951, 15.91047, 15.84167, 15.77309, 15.70474, 15.63661, 15.56872, 15.50104, 15.43359, 15.36636, 15.29935, 15.23256,
   15.16598, 15.09963, 15.03349, 14.96757, 14.90186, 14.83637, 14.77109, 14.70602, 14.64117, 14.57652, 14.51209, 14.44787, 14.38385, 14.32005, 14.25645, 14.19306,
   14.12987, 14.06689, 14.00412, 13.94155, 13.87919, 13.81703, 13.75507, 13.69332, 13.63177, 13.57042, 13.50927, 13.44833, 13.38758, 13.32704, 13.26669, 13.20654,
   13.1466, 13.08685, 13.0273, 12.96795, 12.90879, 12.84984, 12.79108, 12.73251, 12.67414, 12.61597, 12.55799, 12.50021, 12.44263, 12.38523, 12.32803, 12.27103,
   12.21422, 12.1576, 12.10118, 12.04494, 11.9889, 11.93305, 11.8774, 11.82193, 11.76666, 11.71157, 11.65668, 11.60197, 11.54746, 11.49314, 11.439, 11.38505,
   11.3313, 11.27773, 11.22435, 11.17115, 11.11815, 11.06533, 11.01269, 10.96025, 10.90799, 10.85591, 10.80402, 10.75232, 10.7008, 10.64947, 10.59832, 10.54736,
   10.49657, 10.44598, 10.39556, 10.34533, 10.29528, 10.24541, 10.19573, 10.14622, 10.0969, 10.04776, 9.998798, 9.950018, 9.901417, 9.852996, 9.804755, 9.756692,
   9.708809, 9.661103, 9.613576, 9.566227, 9.519055, 9.47206, 9.425242, 9.3786, 9.332135, 9.285845, 9.239731, 9.193792, 9.148028, 9.102438, 9.057022, 9.01178,
   8.966711, 8.921816, 8.877093, 8.832543, 8.788164, 8.743958, 8.699922, 8.656058, 8.612364, 8.568841, 8.525488, 8.482304, 8.439289, 8.396444, 8.353766, 8.311257,
   8.268916, 8.226743, 8.184736, 8.142896, 8.101223, 8.059715, 8.018373, 7.977197, 7.936185, 7.895338, 7.854655, 7.814135, 7.77378, 7.733587, 7.693557, 7.653689,
   7.613983, 7.574439, 7.535056, 7.495833, 7.456771, 7.41787, 7.379127, 7.340544, 7.30212, 7.263855, 7.225748, 7.187798, 7.150006, 7.11237, 7.074892, 7.037569,
   7.000402, 6.963391, 6.926535, 6.889834, 6.853286, 6.816893, 6.780653, 6.744566, 6.708632, 6.67285, 6.63722, 6.601742, 6.566415, 6.531238, 6.496212, 6.461335,
   6.426609, 6.392031, 6.357602, 6.323322, 6.289189, 6.255204, 6.221366, 6.187675, 6.15413, 6.120731, 6.087478, 6.05437, 6.021406, 5.988587, 5.955912, 5.923381,
   5.890992, 5.858746, 5.826643, 5.794681, 5.762861, 5.731182, 5.699644, 5.668246, 5.636988, 5.60587, 5.57489, 5.544049, 5.513347, 5.482782, 5.452355, 5.422065,
   5.391911, 5.361894, 5.332013, 5.302267, 5.272656, 5.243179, 5.213837, 5.184628, 5.155553, 5.126611, 5.097802, 5.069125, 5.040579, 5.012165, 4.983881, 4.955729,
   4.927706, 4.899813, 4.872049, 4.844414, 4.816908, 4.78953, 4.762279, 4.735156, 4.70816, 4.68129, 4.654546, 4.627928, 4.601434, 4.575066, 4.548822, 4.522703,
   4.496706, 4.470833, 4.445083, 4.419455, 4.393949, 4.368565, 4.343302, 4.31816, 4.293138, 4.268236, 4.243453, 4.21879, 4.194245, 4.169819, 4.14551, 4.121319,
   4.097246, 4.073289, 4.049448, 4.025723, 4.002114, 3.97862, 3.955241, 3.931975, 3.908824, 3.885787, 3.862862, 3.84005, 3.817351, 3.794763, 3.772287, 3.749922,
   3.727668, 3.705524, 3.68349, 3.661566, 3.63975, 3.618044, 3.596446, 3.574955, 3.553573, 3.532297, 3.511129, 3.490066, 3.46911, 3.448259, 3.427514, 3.406873,
   3.386337, 3.365905, 3.345576, 3.325351, 3.305228, 3.285208, 3.265291, 3.245474, 3.22576, 3.206146, 3.186633, 3.16722, 3.147906, 3.128692, 3.109578, 3.090561,
   3.071643, 3.052823, 3.034101, 3.015476, 2.996947, 2.978515, 2.960178, 2.941938, 2.923792, 2.905742, 2.887786, 2.869924, 2.852156, 2.834481, 2.816899, 2.79941,
   2.782013, 2.764708, 2.747495, 2.730372, 2.713341, 2.6964, 2.679549, 2.662787, 2.646115, 2.629532, 2.613038, 2.596631, 2.580313, 2.564082, 2.547939, 2.531882,
   2.515911, 2.500027, 2.484228, 2.468515, 2.452886, 2.437342, 2.421883, 2.406508, 2.391216, 2.376007, 2.360881, 2.345838, 2.330877, 2.315997, 2.3012, 2.286483,
   2.271847, 2.257292, 2.242816, 2.228421, 2.214105, 2.199868, 2.185709, 2.171629, 2.157627, 2.143703, 2.129856, 2.116086, 2.102393, 2.088776, 2.075236, 2.06177,
   2.048381, 2.035066, 2.021826, 2.00866, 1.995568, 1.98255, 1.969606, 1.956734, 1.943935, 1.931209, 1.918555, 1.905972, 1.893461, 1.88102, 1.868651, 1.856352,
   1.844123, 1.831964, 1.819875, 1.807854, 1.795903, 1.78402, 1.772205, 1.760458, 1.748779, 1.737167, 1.725622, 1.714144, 1.702732, 1.691386, 1.680106, 1.668892,
   1.657742, 1.646657, 1.635637, 1.624681, 1.613789, 1.602961, 1.592196, 1.581493, 1.570854, 1.560277, 1.549762, 1.539309, 1.528918, 1.518588, 1.508318, 1.49811,
   1.487961, 1.477873, 1.467845, 1.457876, 1.447966, 1.438115, 1.428323, 1.41859, 1.408914, 1.399296, 1.389735, 1.380232, 1.370786, 1.361396, 1.352063, 1.342786,
   1.333565, 1.324399, 1.315289, 1.306233, 1.297232, 1.288286, 1.279394, 1.270556, 1.261772, 1.25304, 1.244363, 1.235737, 1.227165, 1.218645, 1.210176, 1.20176,
   1.193395, 1.185082, 1.176819, 1.168607, 1.160446, 1.152335, 1.144274, 1.136262, 1.128301, 1.120388, 1.112524, 1.104709, 1.096943, 1.089224, 1.081554, 1.073931,
   1.066356, 1.058828, 1.051347, 1.043913, 1.036525, 1.029183, 1.021888, 1.014638, 1.007434, 1.000275, 0.993161, 0.9860919, 0.9790673, 0.9720871, 0.9651511, 0.9582588,
   0.9514102, 0.9446051, 0.937843, 0.931124, 0.9244476, 0.9178138, 0.9112221, 0.9046726, 0.8981648, 0.8916986, 0.8852738, 0.8788901, 0.8725473, 0.8662452, 0.8599836, 0.8537622,
   0.8475809, 0.8414394, 0.8353375, 0.829275, 0.8232516, 0.8172672, 0.8113215, 0.8054144, 0.7995456, 0.7937149, 0.7879221, 0.782167, 0.7764493, 0.770769, 0.7651257, 0.7595192,
   0.7539495, 0.7484162, 0.7429191, 0.7374581, 0.7320329, 0.7266434, 0.7212893, 0.7159705, 0.7106867, 0.7054378, 0.7002235, 0.6950437, 0.6898982, 0.6847867, 0.6797091, 0.6746653,
   0.6696549, 0.6646778, 0.6597339, 0.6548228, 0.6499446, 0.6450989, 0.6402855, 0.6355044, 0.6307552, 0.6260379, 0.6213521, 0.6166979, 0.6120749, 0.607483, 0.6029221, 0.5983918,
   0.5938921, 0.5894228, 0.5849837, 0.5805746, 0.5761954, 0.5718458, 0.5675258, 0.5632351, 0.5589735, 0.5547409, 0.5505372, 0.5463621, 0.5422155, 0.5380972, 0.534007, 0.5299448,
   0.5259105, 0.5219037, 0.5179245, 0.5139726, 0.5100479, 0.5061501, 0.5022792, 0.498435, 0.4946173, 0.490826, 0.4870609, 0.4833218, 0.4796086, 0.4759211, 0.4722592, 0.4686228,
   0.4650116, 0.4614255, 0.4578644, 0.4543282, 0.4508166, 0.4473295, 0.4438667, 0.4404282, 0.4370138, 0.4336233, 0.4302566, 0.4269135, 0.4235939, 0.4202977, 0.4170246, 0.4137746,
   0.4105476, 0.4073433, 0.4041616, 0.4010025, 0.3978657, 0.3947511, 0.3916586, 0.3885881, 0.3855394, 0.3825123, 0.3795068, 0.3765227, 0.3735599, 0.3706182, 0.3676975, 0.3647977,
   0.3619186, 0.3590601, 0.3562222, 0.3534046, 0.3506072, 0.3478299, 0.3450726, 0.3423352, 0.3396175, 0.3369193, 0.3342407, 0.3315814, 0.3289413, 0.3263203, 0.3237184, 0.3211352,
   0.3185709, 0.3160251, 0.3134979, 0.310989, 0.3084984, 0.306026, 0.3035715, 0.3011351, 0.2987164, 0.2963154, 0.2939319, 0.291566, 0.2892174, 0.286886, 0.2845717, 0.2822745,
   0.2799941, 0.2777306, 0.2754837, 0.2732534, 0.2710396, 0.2688421, 0.2666609, 0.2644958, 0.2623468, 0.2602137, 0.2580964, 0.2559949, 0.2539089, 0.2518385, 0.2497836, 0.2477439,
   0.2457194, 0.2437101, 0.2417158, 0.2397363, 0.2377717, 0.2358219, 0.2338866, 0.2319658, 0.2300595, 0.2281675, 0.2262898, 0.2244261, 0.2225765, 0.2207409, 0.2189191, 0.2171111,
   0.2153168, 0.213536, 0.2117687, 0.2100148, 0.2082742, 0.2065468, 0.2048326, 0.2031314, 0.2014431, 0.1997677, 0.198105, 0.1964551, 0.1948177, 0.1931929, 0.1915805, 0.1899804,
   0.1883926, 0.186817, 0.1852534, 0.1837019, 0.1821623, 0.1806345, 0.1791185, 0.1776142, 0.1761215, 0.1746403, 0.1731705, 0.1717121, 0.170265, 0.1688291, 0.1674043, 0.1659906,
   0.1645878, 0.1631959, 0.1618149, 0.1604446, 0.159085, 0.1577359, 0.1563974, 0.1550694, 0.1537517, 0.1524443, 0.1511472, 0.1498602, 0.1485833, 0.1473164, 0.1460594, 0.1448124,
   0.1435751, 0.1423476, 0.1411297, 0.1399214, 0.1387227, 0.1375334, 0.1363536, 0.135183, 0.1340217, 0.1328697, 0.1317267, 0.1305928, 0.1294679, 0.128352, 0.1272449, 0.1261466,
   0.1250571, 0.1239763, 0.122904, 0.1218404, 0.1207852, 0.1197385, 0.1187001, 0.1176701, 0.1166483, 0.1156347, 0.1146292, 0.1136318, 0.1126425, 0.1116611, 0.1106876, 0.1097219,
   0.108764, 0.1078139, 0.1068714, 0.1059366, 0.1050093, 0.1040895, 0.1031771, 0.1022722, 0.1013746, 0.1004843, 0.09960122, 0.09872532, 0.09785656, 0.09699487, 0.0961402, 0.09529251,
   0.09445174, 0.09361783, 0.09279075, 0.09197043, 0.09115683, 0.09034989, 0.08954958, 0.08875583, 0.0879686, 0.08718784, 0.08641351, 0.08564555, 0.08488391, 0.08412856, 0.08337944, 0.0826365,
   0.08189971, 0.081169, 0.08044435, 0.07972569, 0.07901299, 0.07830621, 0.07760529, 0.07691019, 0.07622088, 0.07553729, 0.0748594, 0.07418716, 0.07352052, 0.07285945, 0.07220389, 0.07155382,
   0.07090918, 0.07026994, 0.06963605, 0.06900747, 0.06838417, 0.0677661, 0.06715322, 0.06654549, 0.06594288, 0.06534534, 0.06475284, 0.06416533, 0.06358278, 0.06300514, 0.06243239, 0.06186449,
   0.06130139, 0.06074305, 0.06018945, 0.05964055, 0.05909631, 0.05855668, 0.05802165, 0.05749117, 0.0569652, 0.05644371, 0.05592667, 0.05541404, 0.05490579, 0.05440188, 0.05390227, 0.05340695,
   0.05291586, 0.05242898, 0.05194628, 0.05146772, 0.05099327, 0.05052289, 0.05005656, 0.04959425, 0.04913591, 0.04868153, 0.04823106, 0.04778449, 0.04734177, 0.04690287, 0.04646778, 0.04603645,
   0.04560885, 0.04518496, 0.04476475, 0.04434819, 0.04393524, 0.04352589, 0.0431201, 0.04271783, 0.04231908, 0.0419238, 0.04153196, 0.04114355, 0.04075853, 0.04037688, 0.03999857, 0.03962357,
   0.03925185, 0.0388834, 0.03851817, 0.03815616, 0.03779732, 0.03744164, 0.03708909, 0.03673964, 0.03639327, 0.03604995, 0.03570967, 0.03537239, 0.03503808, 0.03470674, 0.03437833, 0.03405282,
   0.0337302, 0.03341044, 0.03309351, 0.0327794, 0.03246808, 0.03215953, 0.03185373, 0.03155064, 0.03125026, 0.03095256, 0.03065751, 0.0303651, 0.03007529, 0.02978808, 0.02950344, 0.02922135,
   0.02894179, 0.02866473, 0.02839016, 0.02811805, 0.02784839, 0.02758115, 0.02731632, 0.02705387, 0.02679378, 0.02653604, 0.02628062, 0.02602751, 0.02577669, 0.02552813, 0.02528183, 0.02503775,
   0.02479588, 0.02455621, 0.02431871, 0.02408336, 0.02385015, 0.02361907, 0.02339008, 0.02316318, 0.02293834, 0.02271556, 0.0224948, 0.02227606, 0.02205932, 0.02184456, 0.02163176, 0.02142091,
   0.02121199, 0.02100499, 0.02079988, 0.02059666, 0.0203953, 0.02019579, 0.01999811, 0.01980226, 0.0196082, 0.01941594, 0.01922545, 0.01903671, 0.01884972, 0.01866445, 0.0184809, 0.01829904,
   0.01811887, 0.01794037, 0.01776352, 0.01758831, 0.01741472, 0.01724275, 0.01707238, 0.01690359, 0.01673637, 0.01657071, 0.01640659, 0.016244, 0.01608293, 0.01592337, 0.01576529, 0.01560869,
   0.01545356, 0.01529987, 0.01514763, 0.01499682, 0.01484742, 0.01469942, 0.01455281, 0.01440758, 0.01426371, 0.0141212, 0.01398003, 0.01384019, 0.01370167, 0.01356445, 0.01342853, 0.0132939,
   0.01316053, 0.01302843, 0.01289758, 0.01276797, 0.01263959, 0.01251242, 0.01238646, 0.0122617, 0.01213812, 0.01201572, 0.01189448, 0.0117744, 0.01165546, 0.01153765, 0.01142097, 0.0113054,
   0.01119093, 0.01107756, 0.01096528, 0.01085406, 0.01074392, 0.01063482, 0.01052678, 0.01041977, 0.01031379, 0.01020882, 0.01010487, 0.01000191, 0.009899948, 0.009798965, 0.009698956, 0.009599911,
   0.009501822, 0.00940468, 0.009308476, 0.009213202, 0.00911885, 0.009025412, 0.008932878, 0.008841241, 0.008750493, 0.008660626, 0.008571631, 0.008483501, 0.008396228, 0.008309804, 0.008224221, 0.008139472,
   0.008055549, 0.007972444, 0.007890151, 0.007808661, 0.007727967, 0.007648063, 0.00756894, 0.007490592, 0.007413011, 0.007336191, 0.007260124, 0.007184804, 0.007110224, 0.007036376, 0.006963255, 0.006890853,
   0.006819164, 0.006748181, 0.006677898, 0.006608308, 0.006539404, 0.006471182, 0.006403633, 0.006336753, 0.006270534, 0.00620497, 0.006140057, 0.006075786, 0.006012153, 0.005949152, 0.005886776, 0.00582502,
   0.005763879, 0.005703345, 0.005643414, 0.00558408, 0.005525338, 0.005467181, 0.005409605, 0.005352604, 0.005296172, 0.005240304, 0.005184996, 0.005130241, 0.005076034, 0.005022371, 0.004969246, 0.004916654,
   0.00486459, 0.004813049, 0.004762027, 0.004711517, 0.004661516, 0.004612019, 0.00456302, 0.004514515, 0.0044665, 0.00441897, 0.00437192, 0.004325345, 0.004279241, 0.004233604, 0.004188429, 0.004143712,
   0.004099448, 0.004055633, 0.004012263, 0.003969334, 0.003926841, 0.00388478, 0.003843146, 0.003801937, 0.003761148, 0.003720774, 0.003680812, 0.003641258, 0.003602108, 0.003563358, 0.003525004, 0.003487042,
   0.003449469, 0.003412281, 0.003375474, 0.003339045, 0.003302989, 0.003267303, 0.003231984, 0.003197028, 0.003162431, 0.003128191, 0.003094303, 0.003060764, 0.003027571, 0.002994721, 0.002962209, 0.002930034,
   0.00289819, 0.002866676, 0.002835488, 0.002804623, 0.002774078, 0.002743849, 0.002713934, 0.002684329, 0.002655031, 0.002626038, 0.002597346, 0.002568952, 0.002540854, 0.002513049, 0.002485533, 0.002458305,
   0.00243136, 0.002404696, 0.002378311, 0.002352202, 0.002326365, 0.002300799, 0.0022755, 0.002250467, 0.002225696, 0.002201184, 0.00217693, 0.00215293, 0.002129183, 0.002105685, 0.002082434, 0.002059428,
   0.002036663, 0.002014139, 0.001991852, 0.001969801, 0.001947982, 0.001926393, 0.001905032, 0.001883898, 0.001862986, 0.001842297, 0.001821826, 0.001801572, 0.001781533, 0.001761706, 0.00174209, 0.001722682,
   0.00170348, 0.001684483, 0.001665687, 0.001647092, 0.001628694, 0.001610493, 0.001592486, 0.001574671, 0.001557046, 0.001539609, 0.001522358, 0.001505293, 0.001488409, 0.001471707, 0.001455183, 0.001438836,
   0.001422665, 0.001406667, 0.001390841, 0.001375185, 0.001359697, 0.001344375, 0.001329219, 0.001314225, 0.001299394, 0.001284722, 0.001270208, 0.001255851, 0.001241648, 0.0012276, 0.001213703, 0.001199956,
   0.001186358, 0.001172907, 0.001159602, 0.001146442, 0.001133423, 0.001120547, 0.001107809, 0.001095211, 0.001082749, 0.001070423, 0.001058231, 0.001046171, 0.001034243, 0.001022445, 0.001010776, 0.0009992336,
   0.0009878176, 0.0009765262, 0.0009653582, 0.0009543124, 0.0009433874, 0.000932582, 0.0009218949, 0.000911325, 0.000900871, 0.0008905317, 0.0008803059, 0.0008701924, 0.00086019, 0.0008502976, 0.0008405141, 0.0008308383,
   0.000821269, 0.0008118051, 0.0008024457, 0.0007931894, 0.0007840354, 0.0007749824, 0.0007660295, 0.0007571756, 0.0007484196, 0.0007397605, 0.0007311973, 0.000722729, 0.0007143546, 0.0007060731, 0.0006978835, 0.0006897848,
   0.0006817762, 0.0006738565, 0.000666025, 0.0006582806, 0.0006506224, 0.0006430495, 0.0006355611, 0.0006281562, 0.0006208339, 0.0006135934, 0.0006064337, 0.0005993541, 0.0005923536, 0.0005854315, 0.0005785869, 0.000571819,
   0.0005651269, 0.0005585098, 0.000551967, 0.0005454976, 0.0005391009, 0.0005327761, 0.0005265224, 0.000520339, 0.0005142253, 0.0005081804, 0.0005022036, 0.0004962942, 0.0004904514, 0.0004846746, 0.000478963, 0.000473316,
   0.0004677328, 0.0004622127, 0.0004567551, 0.0004513593, 0.0004460246, 0.0004407504, 0.000435536, 0.0004303808, 0.0004252841, 0.0004202452, 0.0004152637, 0.0004103388, 0.0004054699, 0.0004006564, 0.0003958978, 0.0003911934,
   0.0003865426, 0.0003819449, 0.0003773996, 0.0003729063, 0.0003684642, 0.000364073, 0.000359732, 0.0003554406, 0.0003511984, 0.0003470048, 0.0003428592, 0.0003387612, 0.0003347102, 0.0003307057, 0.0003267472, 0.0003228342,
   0.0003189662, 0.0003151427, 0.0003113632, 0.0003076272, 0.0003039342, 0.0003002838, 0.0002966755, 0.0002931089, 0.0002895834, 0.0002860987, 0.0002826542, 0.0002792496, 0.0002758844, 0.0002725581, 0.0002692703, 0.0002660207,
   0.0002628087, 0.0002596339, 0.0002564961, 0.0002533946, 0.0002503292, 0.0002472994, 0.0002443049, 0.0002413452, 0.00023842, 0.0002355288, 0.0002326713, 0.0002298472, 0.000227056, 0.0002242973, 0.0002215709, 0.0002188764,
   0.0002162133, 0.0002135814, 0.0002109803, 0.0002084097, 0.0002058691, 0.0002033584, 0.000200877, 0.0001984248, 0.0001960014, 0.0001936065, 0.0001912396, 0.0001889007, 0.0001865892, 0.0001843049, 0.0001820475, 0.0001798167,
   0.0001776122, 0.0001754338, 0.000173281, 0.0001711536, 0.0001690513, 0.0001669739, 0.0001649211, 0.0001628925, 0.000160888, 0.0001589071, 0.0001569498, 0.0001550156, 0.0001531044, 0.0001512159, 0.0001493498, 0.0001475058,
   0.0001456837, 0.0001438834, 0.0001421044, 0.0001403466, 0.0001386097, 0.0001368936, 0.0001351978, 0.0001335223, 0.0001318668, 0.0001302311, 0.0001286149, 0.000127018, 0.0001254402, 0.0001238813, 0.000122341, 0.0001208191,
   0.0001193155, 0.00011783, 0.0001163622, 0.000114912, 0.0001134793, 0.0001120637, 0.0001106652, 0.0001092835, 0.0001079184, 0.0001065697, 0.0001052373, 0.0001039209, 0.0001026203, 0.0001013355, 0.0001000661, 9.881211e-05,
   9.757323e-05, 9.634931e-05, 9.514019e-05, 9.394569e-05, 9.276565e-05, 9.159988e-05, 9.044824e-05, 8.931055e-05, 8.818666e-05, 8.70764e-05, 8.597961e-05, 8.489614e-05, 8.382583e-05, 8.276853e-05, 8.172408e-05, 8.069234e-05,
   7.967316e-05, 7.866639e-05, 7.767189e-05, 7.668951e-05, 7.57191e-05, 7.476054e-05, 7.381369e-05, 7.287839e-05, 7.195453e-05, 7.104196e-05, 7.014055e-05, 6.925017e-05, 6.83707e-05, 6.7502e-05, 6.664394e-05, 6.579641e-05,
   6.495927e-05, 6.413241e-05, 6.33157e-05, 6.250903e-05, 6.171227e-05, 6.092531e-05, 6.014803e-05, 5.938032e-05, 5.862206e-05, 5.787315e-05, 5.713347e-05, 5.640291e-05, 5.568137e-05, 5.496874e-05, 5.42649e-05, 5.356977e-05,
   5.288323e-05, 5.220518e-05, 5.153552e-05, 5.087416e-05, 5.022099e-05, 4.957591e-05, 4.893883e-05, 4.830966e-05, 4.768829e-05, 4.707464e-05, 4.646862e-05, 4.587012e-05, 4.527907e-05, 4.469538e-05, 4.411894e-05, 4.354969e-05,
   4.298753e-05, 4.243238e-05, 4.188415e-05, 4.134276e-05, 4.080813e-05, 4.028018e-05, 3.975883e-05, 3.924399e-05, 3.873559e-05, 3.823355e-05, 3.77378e-05, 3.724826e-05, 3.676486e-05, 3.628751e-05, 3.581615e-05, 3.535071e-05,
   3.489111e-05, 3.443728e-05, 3.398916e-05, 3.354667e-05, 3.310975e-05, 3.267833e-05, 3.225234e-05, 3.183171e-05, 3.141639e-05, 3.100631e-05, 3.060139e-05, 3.020159e-05, 2.980684e-05, 2.941707e-05, 2.903223e-05, 2.865226e-05,
   2.827709e-05, 2.790668e-05, 2.754095e-05, 2.717986e-05, 2.682334e-05, 2.647134e-05, 2.612382e-05, 2.57807e-05, 2.544194e-05, 2.510748e-05, 2.477727e-05, 2.445127e-05, 2.412941e-05, 2.381165e-05, 2.349793e-05, 2.318822e-05,
   2.288245e-05, 2.258058e-05, 2.228256e-05, 2.198835e-05, 2.169789e-05, 2.141114e-05, 2.112806e-05, 2.084861e-05, 2.057272e-05, 2.030037e-05, 2.00315e-05, 1.976609e-05, 1.950407e-05, 1.924541e-05, 1.899007e-05, 1.873801e-05,
   1.848919e-05, 1.824357e-05, 1.80011e-05, 1.776175e-05, 1.752548e-05, 1.729225e-05, 1.706202e-05, 1.683477e-05, 1.661044e-05, 1.6389e-05, 1.617042e-05, 1.595466e-05, 1.574169e-05, 1.553147e-05, 1.532397e-05, 1.511915e-05,
   1.491699e-05, 1.471744e-05, 1.452047e-05, 1.432605e-05, 1.413416e-05, 1.394475e-05, 1.37578e-05, 1.357328e-05, 1.339116e-05, 1.32114e-05, 1.303397e-05, 1.285886e-05, 1.268602e-05, 1.251543e-05, 1.234707e-05, 1.218089e-05,
   1.201689e-05, 1.185502e-05, 1.169526e-05, 1.153759e-05, 1.138198e-05, 1.12284e-05, 1.107683e-05, 1.092724e-05, 1.07796e-05, 1.06339e-05, 1.049011e-05, 1.03482e-05, 1.020815e-05, 1.006994e-05, 9.933538e-06, 9.798928e-06,
   9.666085e-06, 9.534987e-06, 9.405612e-06, 9.277938e-06, 9.151944e-06, 9.027607e-06, 8.904908e-06, 8.783824e-06, 8.664336e-06, 8.546424e-06, 8.430067e-06, 8.315245e-06, 8.201939e-06, 8.090129e-06, 7.979797e-06, 7.870923e-06,
   7.763489e-06, 7.657477e-06, 7.552868e-06, 7.449644e-06, 7.347788e-06, 7.247282e-06, 7.148109e-06, 7.050251e-06, 6.953693e-06, 6.858417e-06, 6.764406e-06, 6.671645e-06, 6.580117e-06, 6.489807e-06, 6.400699e-06, 6.312778e-06,
   6.226027e-06, 6.140433e-06, 6.05598e-06, 5.972653e-06, 5.890438e-06, 5.809321e-06, 5.729288e-06, 5.650323e-06, 5.572415e-06, 5.495548e-06, 5.41971e-06, 5.344887e-06, 5.271067e-06, 5.198235e-06, 5.126379e-06, 5.055488e-06,
   4.985547e-06, 4.916545e-06, 4.848469e-06, 4.781309e-06, 4.71505e-06, 4.649683e-06, 4.585195e-06, 4.521575e-06, 4.458811e-06, 4.396893e-06, 4.335809e-06, 4.275549e-06, 4.216102e-06, 4.157456e-06, 4.099603e-06, 4.042531e-06,
   3.98623e-06, 3.93069e-06, 3.875901e-06, 3.821853e-06, 3.768537e-06, 3.715943e-06, 3.664061e-06, 3.612883e-06, 3.562398e-06, 3.512599e-06, 3.463475e-06, 3.415018e-06, 3.367219e-06, 3.32007e-06, 3.273562e-06, 3.227686e-06,
   3.182435e-06, 3.1378e-06, 3.093772e-06, 3.050345e-06, 3.007509e-06, 2.965258e-06, 2.923582e-06, 2.882476e-06, 2.841931e-06, 2.80194e-06, 2.762496e-06, 2.72359e-06, 2.685217e-06, 2.647369e-06, 2.610039e-06, 2.573221e-06,
   2.536907e-06, 2.501091e-06, 2.465765e-06, 2.430925e-06, 2.396563e-06, 2.362673e-06, 2.329248e-06, 2.296283e-06, 2.26377e-06, 2.231706e-06, 2.200082e-06, 2.168894e-06, 2.138135e-06, 2.107801e-06, 2.077884e-06, 2.04838e-06,
   2.019283e-06, 1.990588e-06, 1.962289e-06, 1.934381e-06, 1.906858e-06, 1.879717e-06, 1.85295e-06, 1.826555e-06, 1.800524e-06, 1.774854e-06, 1.74954e-06, 1.724577e-06, 1.69996e-06, 1.675684e-06, 1.651746e-06, 1.62814e-06,
   1.604862e-06, 1.581907e-06, 1.559272e-06, 1.536951e-06, 1.514941e-06, 1.493238e-06, 1.471837e-06, 1.450734e-06, 1.429925e-06, 1.409406e-06, 1.389174e-06, 1.369224e-06, 1.349553e-06, 1.330156e-06, 1.311031e-06, 1.292173e-06,
   1.273579e-06, 1.255245e-06, 1.237167e-06, 1.219343e-06, 1.201769e-06, 1.184441e-06, 1.167356e-06, 1.15051e-06, 1.133901e-06, 1.117525e-06, 1.10138e-06, 1.085461e-06, 1.069766e-06, 1.054292e-06, 1.039035e-06, 1.023994e-06,
   1.009164e-06, 9.945427e-07, 9.801279e-07, 9.659162e-07, 9.519051e-07, 9.380917e-07, 9.244733e-07, 9.110473e-07, 8.97811e-07, 8.847619e-07, 8.718972e-07, 8.592146e-07, 8.467115e-07, 8.343854e-07, 8.22234e-07, 8.102547e-07,
   7.984454e-07, 7.868035e-07, 7.753268e-07, 7.64013e-07, 7.528599e-07, 7.418653e-07, 7.310269e-07, 7.203427e-07, 7.098104e-07, 6.994281e-07, 6.891935e-07, 6.791048e-07, 6.691598e-07, 6.593565e-07, 6.496931e-07, 6.401676e-07,
   6.30778e-07, 6.215224e-07, 6.123991e-07, 6.034062e-07, 5.945418e-07, 5.858043e-07, 5.771917e-07, 5.687024e-07, 5.603348e-07, 5.520869e-07, 5.439573e-07, 5.359443e-07, 5.280462e-07, 5.202615e-07, 5.125885e-07, 5.050257e-07,
   4.975716e-07, 4.902246e-07, 4.829832e-07, 4.758461e-07, 4.688116e-07, 4.618785e-07, 4.550452e-07, 4.483103e-07, 4.416726e-07, 4.351306e-07, 4.286829e-07, 4.223284e-07, 4.160656e-07, 4.098932e-07, 4.038101e-07, 3.978148e-07,
   3.919063e-07, 3.860833e-07, 3.803446e-07, 3.74689e-07, 3.691153e-07, 3.636224e-07, 3.582091e-07, 3.528744e-07, 3.476171e-07, 3.42436e-07, 3.373303e-07, 3.322986e-07, 3.273402e-07, 3.224538e-07, 3.176385e-07, 3.128933e-07,
   3.082171e-07, 3.036091e-07, 2.990682e-07, 2.945935e-07, 2.90184e-07, 2.858389e-07, 2.815571e-07, 2.773379e-07, 2.731803e-07, 2.690835e-07, 2.650465e-07, 2.610686e-07, 2.571489e-07, 2.532865e-07, 2.494807e-07, 2.457306e-07,
   2.420355e-07, 2.383945e-07, 2.348069e-07, 2.31272e-07, 2.277889e-07, 2.24357e-07, 2.209755e-07, 2.176437e-07, 2.143609e-07, 2.111263e-07, 2.079393e-07, 2.047993e-07, 2.017054e-07, 1.986572e-07, 1.956538e-07, 1.926948e-07,
   1.897793e-07, 1.869069e-07, 1.840769e-07, 1.812887e-07, 1.785416e-07, 1.758352e-07, 1.731687e-07, 1.705417e-07, 1.679536e-07, 1.654038e-07, 1.628917e-07, 1.604168e-07, 1.579786e-07, 1.555766e-07, 1.532102e-07, 1.508788e-07,
   1.485821e-07, 1.463195e-07, 1.440905e-07, 1.418947e-07, 1.397314e-07, 1.376004e-07, 1.35501e-07, 1.334329e-07, 1.313956e-07, 1.293886e-07, 1.274116e-07, 1.25464e-07, 1.235455e-07, 1.216555e-07, 1.197938e-07, 1.179599e-07,
   1.161534e-07, 1.143739e-07, 1.12621e-07, 1.108943e-07, 1.091934e-07, 1.07518e-07, 1.058677e-07, 1.042421e-07, 1.026408e-07, 1.010636e-07, 9.950997e-08, 9.797969e-08, 9.647237e-08, 9.498768e-08, 9.35253e-08, 9.208489e-08,
   9.066613e-08, 8.92687e-08, 8.78923e-08, 8.653662e-08, 8.520134e-08, 8.388618e-08, 8.259083e-08, 8.131501e-08, 8.005842e-08, 7.882079e-08, 7.760184e-08, 7.640129e-08, 7.521888e-08, 7.405433e-08, 7.290738e-08, 7.177777e-08,
   7.066525e-08, 6.956957e-08, 6.849047e-08, 6.742771e-08, 6.638106e-08, 6.535027e-08, 6.433511e-08, 6.333535e-08, 6.235075e-08, 6.138111e-08, 6.042619e-08, 5.948577e-08, 5.855965e-08, 5.764761e-08, 5.674944e-08, 5.586493e-08,
   5.499389e-08, 5.413611e-08, 5.32914e-08, 5.245957e-08, 5.164041e-08, 5.083375e-08, 5.003939e-08, 4.925716e-08, 4.848687e-08, 4.772834e-08, 4.698141e-08, 4.62459e-08, 4.552163e-08, 4.480844e-08, 4.410617e-08, 4.341465e-08,
   4.273372e-08, 4.206323e-08, 4.140301e-08, 4.075291e-08, 4.011279e-08, 3.948249e-08, 3.886187e-08, 3.825078e-08, 3.764907e-08, 3.705662e-08, 3.647327e-08, 3.589889e-08, 3.533336e-08, 3.477652e-08, 3.422827e-08, 3.368846e-08,
   3.315696e-08, 3.263366e-08, 3.211844e-08, 3.161116e-08, 3.111171e-08, 3.061997e-08, 3.013582e-08, 2.965916e-08, 2.918987e-08, 2.872783e-08, 2.827294e-08, 2.782509e-08, 2.738418e-08, 2.695009e-08, 2.652273e-08, 2.610199e-08,
   2.568777e-08, 2.527998e-08, 2.487852e-08, 2.448329e-08, 2.40942e-08, 2.371115e-08, 2.333405e-08, 2.296282e-08, 2.259736e-08, 2.223759e-08, 2.188341e-08, 2.153475e-08, 2.119152e-08, 2.085364e-08, 2.052103e-08, 2.01936e-08,
   1.987128e-08, 1.955399e-08, 1.924166e-08, 1.89342e-08, 1.863154e-08, 1.833362e-08, 1.804035e-08, 1.775167e-08, 1.746751e-08, 1.71878e-08, 1.691246e-08, 1.664144e-08, 1.637467e-08, 1.611207e-08, 1.58536e-08, 1.559918e-08,
   1.534875e-08, 1.510226e-08, 1.485963e-08, 1.462082e-08, 1.438577e-08, 1.41544e-08, 1.392668e-08, 1.370254e-08, 1.348193e-08, 1.326479e-08, 1.305108e-08, 1.284073e-08, 1.26337e-08, 1.242993e-08, 1.222938e-08, 1.203199e-08,
   1.183772e-08, 1.164652e-08, 1.145833e-08, 1.127313e-08, 1.109085e-08, 1.091145e-08, 1.07349e-08, 1.056114e-08, 1.039013e-08, 1.022183e-08, 1.005619e-08, 9.893185e-09, 9.732762e-09, 9.574885e-09, 9.419514e-09, 9.266609e-09,
   9.116133e-09, 8.968047e-09, 8.822316e-09, 8.678901e-09, 8.537768e-09, 8.398881e-09, 8.262205e-09, 8.127705e-09, 7.995347e-09, 7.865099e-09, 7.736928e-09, 7.6108e-09, 7.486685e-09, 7.36455e-09, 7.244366e-09, 7.126101e-09,
   7.009725e-09, 6.89521e-09, 6.782525e-09, 6.671643e-09, 6.562535e-09, 6.455174e-09, 6.349532e-09, 6.245582e-09, 6.143298e-09, 6.042653e-09, 5.943622e-09, 5.846181e-09, 5.750302e-09, 5.655964e-09, 5.56314e-09, 5.471807e-09,
   5.381943e-09, 5.293523e-09, 5.206525e-09, 5.120927e-09, 5.036707e-09, 4.953842e-09, 4.872313e-09, 4.792097e-09, 4.713174e-09, 4.635524e-09, 4.559126e-09, 4.483961e-09, 4.41001e-09, 4.337252e-09, 4.26567e-09, 4.195245e-09,
   4.125959e-09, 4.057792e-09, 3.990729e-09, 3.924751e-09, 3.859841e-09, 3.795982e-09, 3.733158e-09, 3.671352e-09, 3.610548e-09, 3.550731e-09, 3.491884e-09, 3.433992e-09, 3.37704e-09, 3.321013e-09, 3.265896e-09, 3.211675e-09,
   3.158336e-09, 3.105865e-09, 3.054247e-09, 3.00347e-09, 2.95352e-09, 2.904383e-09, 2.856047e-09, 2.808498e-09, 2.761726e-09, 2.715716e-09, 2.670457e-09, 2.625937e-09, 2.582144e-09, 2.539067e-09, 2.496693e-09, 2.455012e-09,
   2.414013e-09, 2.373685e-09, 2.334017e-09, 2.294998e-09, 2.256618e-09, 2.218867e-09, 2.181735e-09, 2.145211e-09, 2.109287e-09, 2.073952e-09, 2.039197e-09, 2.005013e-09, 1.97139e-09, 1.938319e-09, 1.905793e-09, 1.873801e-09,
   1.842335e-09, 1.811387e-09, 1.780949e-09, 1.751011e-09, 1.721567e-09, 1.692608e-09, 1.664126e-09, 1.636114e-09, 1.608565e-09, 1.581469e-09, 1.554821e-09, 1.528613e-09, 1.502838e-09, 1.477489e-09, 1.452559e-09, 1.428042e-09,
   1.40393e-09, 1.380216e-09, 1.356896e-09, 1.333962e-09, 1.311407e-09, 1.289227e-09, 1.267414e-09, 1.245963e-09, 1.224867e-09, 1.204122e-09, 1.183721e-09, 1.163659e-09, 1.143931e-09, 1.12453e-09, 1.105452e-09, 1.086691e-09,
   1.068242e-09, 1.0501e-09, 1.032261e-09, 1.014718e-09, 9.974679e-10, 9.805051e-10, 9.638251e-10, 9.474233e-10, 9.312951e-10, 9.154362e-10, 8.99842e-10, 8.845083e-10, 8.694307e-10, 8.546052e-10, 8.400275e-10, 8.256937e-10,
   8.115997e-10, 7.977416e-10, 7.841155e-10, 7.707176e-10, 7.575442e-10, 7.445916e-10, 7.318562e-10, 7.193344e-10, 7.070227e-10, 6.949176e-10, 6.830158e-10, 6.713138e-10, 6.598085e-10, 6.484966e-10, 6.373749e-10, 6.264402e-10,
   6.156895e-10, 6.051198e-10, 5.94728e-10, 5.845112e-10, 5.744666e-10, 5.645913e-10, 5.548825e-10, 5.453375e-10, 5.359535e-10, 5.267279e-10, 5.17658e-10, 5.087414e-10, 4.999754e-10, 4.913575e-10, 4.828854e-10, 4.745566e-10,
   4.663686e-10, 4.583193e-10, 4.504063e-10, 4.426273e-10, 4.3498e-10, 4.274624e-10, 4.200723e-10, 4.128075e-10, 4.056659e-10, 3.986456e-10, 3.917445e-10, 3.849605e-10, 3.782919e-10, 3.717365e-10, 3.652926e-10, 3.589584e-10,
   3.527318e-10, 3.466113e-10, 3.40595e-10, 3.346811e-10, 3.28868e-10, 3.231539e-10, 3.175373e-10, 3.120165e-10, 3.065898e-10, 3.012558e-10, 2.960128e-10, 2.908594e-10, 2.85794e-10, 2.808152e-10, 2.759215e-10 };
   TGraph *graph = new TGraph(4000,Graph_fx1,Graph_fy1);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",4000,0,4398.9);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(96.5031);
   Graph_Graph1->SetDirectory(nullptr);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("");
   
   TF1 *fitFunction21 = new TF1("*fitFunction2",0,2000,4);
    //The original function : fitFunction2 had originally been created by:
    //TF1 *fitFunction2 = new TF1("fitFunction2",fitFunction2,0,2000,4, 1, TF1::EAddToList::kDefault);
   fitFunction21->SetRange(0,2000);
   fitFunction21->SetName("fitFunction2");
   fitFunction21->SetTitle("fitFunction2");
   fitFunction21->SetSavedPoint(0,1.268003e-06);
   fitFunction21->SetSavedPoint(1,2.574264e-06);
   fitFunction21->SetSavedPoint(2,5.152113e-06);
   fitFunction21->SetSavedPoint(3,1.016522e-05);
   fitFunction21->SetSavedPoint(4,1.977188e-05);
   fitFunction21->SetSavedPoint(5,3.791214e-05);
   fitFunction21->SetSavedPoint(6,7.166517e-05);
   fitFunction21->SetSavedPoint(7,0.000133548);
   fitFunction21->SetSavedPoint(8,0.0002453386);
   fitFunction21->SetSavedPoint(9,0.000444318);
   fitFunction21->SetSavedPoint(10,0.0007932706);
   fitFunction21->SetSavedPoint(11,0.001396202);
   fitFunction21->SetSavedPoint(12,0.002422559);
   fitFunction21->SetSavedPoint(13,0.004143812);
   fitFunction21->SetSavedPoint(14,0.006987552);
   fitFunction21->SetSavedPoint(15,0.01161581);
   fitFunction21->SetSavedPoint(16,0.0190359);
   fitFunction21->SetSavedPoint(17,0.03075364);
   fitFunction21->SetSavedPoint(18,0.04898005);
   fitFunction21->SetSavedPoint(19,0.07690264);
   fitFunction21->SetSavedPoint(20,0.1190317);
   fitFunction21->SetSavedPoint(21,0.1816283);
   fitFunction21->SetSavedPoint(22,0.2732146);
   fitFunction21->SetSavedPoint(23,0.4051572);
   fitFunction21->SetSavedPoint(24,0.5923012);
   fitFunction21->SetSavedPoint(25,0.8536131);
   fitFunction21->SetSavedPoint(26,1.212771);
   fitFunction21->SetSavedPoint(27,1.69862);
   fitFunction21->SetSavedPoint(28,2.345378);
   fitFunction21->SetSavedPoint(29,3.192486);
   fitFunction21->SetSavedPoint(30,4.283951);
   fitFunction21->SetSavedPoint(31,5.667081);
   fitFunction21->SetSavedPoint(32,7.390498);
   fitFunction21->SetSavedPoint(33,9.501396);
   fitFunction21->SetSavedPoint(34,12.04205);
   fitFunction21->SetSavedPoint(35,15.04572);
   fitFunction21->SetSavedPoint(36,18.53211);
   fitFunction21->SetSavedPoint(37,22.50279);
   fitFunction21->SetSavedPoint(38,26.93686);
   fitFunction21->SetSavedPoint(39,31.78756);
   fitFunction21->SetSavedPoint(40,36.97998);
   fitFunction21->SetSavedPoint(41,42.41072);
   fitFunction21->SetSavedPoint(42,47.94949);
   fitFunction21->SetSavedPoint(43,53.44311);
   fitFunction21->SetSavedPoint(44,58.72174);
   fitFunction21->SetSavedPoint(45,63.60708);
   fitFunction21->SetSavedPoint(46,67.92215);
   fitFunction21->SetSavedPoint(47,71.50177);
   fitFunction21->SetSavedPoint(48,74.20301);
   fitFunction21->SetSavedPoint(49,75.91467);
   fitFunction21->SetSavedPoint(50,76.56483);
   fitFunction21->SetSavedPoint(51,76.49682);
   fitFunction21->SetSavedPoint(52,76.24542);
   fitFunction21->SetSavedPoint(53,75.81672);
   fitFunction21->SetSavedPoint(54,75.21371);
   fitFunction21->SetSavedPoint(55,74.4406);
   fitFunction21->SetSavedPoint(56,73.50274);
   fitFunction21->SetSavedPoint(57,72.40658);
   fitFunction21->SetSavedPoint(58,71.15957);
   fitFunction21->SetSavedPoint(59,69.77012);
   fitFunction21->SetSavedPoint(60,68.24745);
   fitFunction21->SetSavedPoint(61,66.60152);
   fitFunction21->SetSavedPoint(62,64.84295);
   fitFunction21->SetSavedPoint(63,62.98283);
   fitFunction21->SetSavedPoint(64,61.03267);
   fitFunction21->SetSavedPoint(65,59.00427);
   fitFunction21->SetSavedPoint(66,56.90957);
   fitFunction21->SetSavedPoint(67,54.76057);
   fitFunction21->SetSavedPoint(68,52.56921);
   fitFunction21->SetSavedPoint(69,50.34725);
   fitFunction21->SetSavedPoint(70,48.10619);
   fitFunction21->SetSavedPoint(71,45.85713);
   fitFunction21->SetSavedPoint(72,43.61076);
   fitFunction21->SetSavedPoint(73,41.37722);
   fitFunction21->SetSavedPoint(74,39.16604);
   fitFunction21->SetSavedPoint(75,36.98613);
   fitFunction21->SetSavedPoint(76,34.84568);
   fitFunction21->SetSavedPoint(77,32.75215);
   fitFunction21->SetSavedPoint(78,30.71225);
   fitFunction21->SetSavedPoint(79,28.73188);
   fitFunction21->SetSavedPoint(80,26.81621);
   fitFunction21->SetSavedPoint(81,24.9696);
   fitFunction21->SetSavedPoint(82,23.19565);
   fitFunction21->SetSavedPoint(83,21.49722);
   fitFunction21->SetSavedPoint(84,19.87646);
   fitFunction21->SetSavedPoint(85,18.33481);
   fitFunction21->SetSavedPoint(86,16.87309);
   fitFunction21->SetSavedPoint(87,15.49151);
   fitFunction21->SetSavedPoint(88,14.18971);
   fitFunction21->SetSavedPoint(89,12.96685);
   fitFunction21->SetSavedPoint(90,11.82159);
   fitFunction21->SetSavedPoint(91,10.75222);
   fitFunction21->SetSavedPoint(92,9.756665);
   fitFunction21->SetSavedPoint(93,8.832536);
   fitFunction21->SetSavedPoint(94,7.977195);
   fitFunction21->SetSavedPoint(95,7.187797);
   fitFunction21->SetSavedPoint(96,6.461335);
   fitFunction21->SetSavedPoint(97,5.794681);
   fitFunction21->SetSavedPoint(98,5.184628);
   fitFunction21->SetSavedPoint(99,4.627928);
   fitFunction21->SetSavedPoint(100,4.121319);
   fitFunction21->SetSavedPoint(101,0);
   fitFunction21->SetSavedPoint(102,2000);
   fitFunction21->SetFillColor(19);
   fitFunction21->SetFillStyle(0);
   fitFunction21->SetLineStyle(10);
   fitFunction21->SetLineWidth(2);
   fitFunction21->GetXaxis()->SetLabelFont(42);
   fitFunction21->GetXaxis()->SetTitleOffset(1);
   fitFunction21->GetXaxis()->SetTitleFont(42);
   fitFunction21->GetYaxis()->SetLabelFont(42);
   fitFunction21->GetYaxis()->SetTitleFont(42);
   fitFunction21->SetParameter(0,1001.946);
   fitFunction21->SetParError(0,0);
   fitFunction21->SetParLimits(0,0,0);
   fitFunction21->SetParameter(1,167.3807);
   fitFunction21->SetParError(1,0);
   fitFunction21->SetParLimits(1,0,0);
   fitFunction21->SetParameter(2,412.8541);
   fitFunction21->SetParError(2,0);
   fitFunction21->SetParLimits(2,0,0);
   fitFunction21->SetParameter(3,76.57);
   fitFunction21->SetParError(3,0);
   fitFunction21->SetParLimits(3,0,0);
   fitFunction21->Draw("same");
   
   TLegend *leg = new TLegend(0.351824,0.304908,0.745591,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("inv_mass_SM_rebinned","ML SMtttt - tagged (I = 1031)","f");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("truth_inv_mass_SM_rebinned","ML SMtttt - tagged && matched (I = 402)","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","#epsilon_{match.} = 39.1 %","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("inv_mass_Y0_rebinned","ML y_{0}tt - tagged (I = 590)","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("truth_inv_mass_Y0_rebinned","ML y_{0}tt - tagged && matched (I = 320)","f");

   ci = TColor::GetColor("#cc0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","#epsilon_{match.} = 54.3 %","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","Weight (y_{0}tt) = 0.10","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","Gaus mean = 1411.90","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","Gaus sigma = 80.33","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","N_{sig}/#sqrt{N_{bkg}} = 5.57","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis7[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *inv_mass_SM_stand_rebinned_clone_copy__2 = new TH1D("inv_mass_SM_stand_rebinned_clone_copy__2","",57, xAxis7);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetMinimum(0.001);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetMaximum(150);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetDirectory(nullptr);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetLineColor(0);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetLineWidth(3);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetMarkerStyle(52);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetTitle("m_{JJ} [GeV]");
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetRange(1,100);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetTitleSize(34);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetTitleFont(43);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetTitle("Number of jets / bin width");
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetLabelFont(43);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetLabelSize(25);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetTitleSize(27);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetTitleOffset(2);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetTitleFont(43);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetZaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetZaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetZaxis()->SetTitleFont(42);
   inv_mass_SM_stand_rebinned_clone_copy__2->Draw("sameaxis");
   cs->Modified();
   cs->SetSelected(cs);
}


==> figures/ratio_det_stand_inv_mass_SM_stand_rebinned.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ratio_det_stand_inv_mass_SM_stand_rebinned()
{
//=========Macro generated from canvas: cs2/cs2
//=========  (Tue Sep 17 13:10:10 2024) by ROOT version 6.30/04
   TCanvas *cs2 = new TCanvas("cs2", "cs2",1,30,1500,842);
   gStyle->SetOptStat(0);
   cs2->Range(-500,-46.1875,4500,415.6975);
   cs2->SetFillColor(0);
   cs2->SetBorderMode(0);
   cs2->SetBorderSize(2);
   cs2->SetFrameBorderMode(0);
   cs2->SetFrameBorderMode(0);
   Double_t xAxis1[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *inv_mass_SM_stand_rebinned_clone__1 = new TH1D("inv_mass_SM_stand_rebinned_clone__1","",57, xAxis1);
   inv_mass_SM_stand_rebinned_clone__1->SetMinimum(0.001);
   inv_mass_SM_stand_rebinned_clone__1->SetMaximum(369.509);
   inv_mass_SM_stand_rebinned_clone__1->SetLineColor(0);
   inv_mass_SM_stand_rebinned_clone__1->SetLineWidth(3);
   inv_mass_SM_stand_rebinned_clone__1->SetMarkerStyle(52);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetTitle("m_{JJ} [GeV]");
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetRange(1,100);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetTitleSize(34);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_clone__1->GetXaxis()->SetTitleFont(43);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetTitle("Number of jets / bin width");
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetLabelFont(43);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetLabelSize(25);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetTitleSize(27);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetTitleOffset(2);
   inv_mass_SM_stand_rebinned_clone__1->GetYaxis()->SetTitleFont(43);
   inv_mass_SM_stand_rebinned_clone__1->GetZaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_clone__1->GetZaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_clone__1->GetZaxis()->SetTitleFont(42);
   inv_mass_SM_stand_rebinned_clone__1->Draw("hist");
   
   THStack *hs_stand_det = new THStack();
   hs_stand_det->SetName("hs_stand_det");
   hs_stand_det->SetTitle(";m_{JJ} [GeV];Number of jets / bin width");
   Double_t xAxis2[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1F *hs_stand_det_stack_1 = new TH1F("hs_stand_det_stack_1","",57, xAxis2);
   hs_stand_det_stack_1->SetMinimum(0);
   hs_stand_det_stack_1->SetMaximum(277.1318);
   hs_stand_det_stack_1->SetDirectory(nullptr);
   hs_stand_det_stack_1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   hs_stand_det_stack_1->SetLineColor(ci);
   hs_stand_det_stack_1->GetXaxis()->SetTitle("m_{JJ} [GeV]");
   hs_stand_det_stack_1->GetXaxis()->SetLabelFont(42);
   hs_stand_det_stack_1->GetXaxis()->SetTitleOffset(1);
   hs_stand_det_stack_1->GetXaxis()->SetTitleFont(42);
   hs_stand_det_stack_1->GetYaxis()->SetTitle("Number of jets / bin width");
   hs_stand_det_stack_1->GetYaxis()->SetLabelFont(42);
   hs_stand_det_stack_1->GetYaxis()->SetTitleFont(42);
   hs_stand_det_stack_1->GetZaxis()->SetLabelFont(42);
   hs_stand_det_stack_1->GetZaxis()->SetTitleOffset(1);
   hs_stand_det_stack_1->GetZaxis()->SetTitleFont(42);
   hs_stand_det->SetHistogram(hs_stand_det_stack_1);
   
   Double_t xAxis3[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *truth_inv_mass_SM_stand_rebinned_stack_1 = new TH1D("truth_inv_mass_SM_stand_rebinned_stack_1","truth_inv_mass_SM_stand",57, xAxis3);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(3,0.15);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(4,0.5);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(5,2.05);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(6,4.375);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(7,7.55);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(8,12.1);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(9,17.2);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(10,25.725);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(11,30.975);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(12,35.125);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(13,37.1);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(14,42.775);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(15,42.925);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(16,43.375);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(17,43.475);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(18,43.1);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(19,42.125);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(20,40.325);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(21,35.6);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(22,31.225);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(23,29.4);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(24,28.05);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(25,25.725);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(26,21.95);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(27,19.275);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(28,18.425);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(29,16.35);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(30,15.525);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(31,12.9);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(32,11.825);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(33,11.6);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(34,9.95);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(35,8.925);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(36,7.825);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(37,7.45);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(38,6.525);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(39,6.35);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(40,5.3);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(41,5.125);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(42,4.625);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(43,4.25);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(44,3.225);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(45,3.175);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(46,3.05);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(47,2.875);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(48,2.3);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(49,2.425);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(50,1.725);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(51,1.375);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(52,1.75);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(53,1.35);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(54,1);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(55,0.4555556);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(56,0.0625);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinContent(58,10);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(3,0.06123724);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(4,0.1118034);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(5,0.2263846);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(6,0.3307189);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(7,0.4344537);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(8,0.55);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(9,0.6557439);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(10,0.8019507);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(11,0.8799858);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(12,0.9370832);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(13,0.963068);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(14,1.034106);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(15,1.035917);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(16,1.041333);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(17,1.042533);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(18,1.038027);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(19,1.026219);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(20,1.004054);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(21,0.9433981);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(22,0.8835299);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(23,0.8573214);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(24,0.8374067);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(25,0.8019507);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(26,0.7407766);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(27,0.6941722);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(28,0.6786936);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(29,0.6393356);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(30,0.6229968);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(31,0.5678908);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(32,0.5437141);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(33,0.5385165);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(34,0.4987484);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(35,0.4723611);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(36,0.4422952);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(37,0.4315669);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(38,0.4038874);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(39,0.3984344);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(40,0.3640055);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(41,0.3579455);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(42,0.3400368);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(43,0.3259601);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(44,0.2839454);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(45,0.2817357);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(46,0.276134);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(47,0.2680951);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(48,0.2397916);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(49,0.2462214);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(50,0.2076656);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(51,0.185405);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(52,0.209165);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(53,0.1837117);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(54,0.1581139);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(55,0.02515385);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(56,0.00931695);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetBinError(58,3.162278);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetEntries(34015);

   ci = TColor::GetColor("#0000cc");
   truth_inv_mass_SM_stand_rebinned_stack_1->SetFillColor(ci);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetFillStyle(3001);

   ci = TColor::GetColor("#0000cc");
   truth_inv_mass_SM_stand_rebinned_stack_1->SetLineColor(ci);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetLineStyle(2);
   truth_inv_mass_SM_stand_rebinned_stack_1->SetLineWidth(2);
   truth_inv_mass_SM_stand_rebinned_stack_1->GetXaxis()->SetRange(1,100);
   truth_inv_mass_SM_stand_rebinned_stack_1->GetXaxis()->SetLabelFont(42);
   truth_inv_mass_SM_stand_rebinned_stack_1->GetXaxis()->SetTitleOffset(1);
   truth_inv_mass_SM_stand_rebinned_stack_1->GetXaxis()->SetTitleFont(42);
   truth_inv_mass_SM_stand_rebinned_stack_1->GetYaxis()->SetLabelFont(42);
   truth_inv_mass_SM_stand_rebinned_stack_1->GetYaxis()->SetTitleFont(42);
   truth_inv_mass_SM_stand_rebinned_stack_1->GetZaxis()->SetLabelFont(42);
   truth_inv_mass_SM_stand_rebinned_stack_1->GetZaxis()->SetTitleOffset(1);
   truth_inv_mass_SM_stand_rebinned_stack_1->GetZaxis()->SetTitleFont(42);
   hs_stand_det->Add(truth_inv_mass_SM_stand_rebinned_stack_1,"");
   Double_t xAxis4[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *inv_mass_SM_stand_rebinned_stack_2 = new TH1D("inv_mass_SM_stand_rebinned_stack_2","inv_mass_SM_stand",57, xAxis4);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(2,0.425);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(3,2.05);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(4,7.55);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(5,16.1);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(6,32.825);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(7,59.075);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(8,90.425);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(9,130.775);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(10,160.575);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(11,188.425);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(12,199.3);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(13,200.35);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(14,190.675);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(15,183.325);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(16,167.3);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(17,151.05);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(18,135.3);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(19,120.625);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(20,105.55);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(21,95.4);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(22,81.2);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(23,73.075);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(24,60.05);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(25,53.9);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(26,43.975);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(27,41.25);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(28,36);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(29,31.05);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(30,26.6);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(31,23.8);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(32,20.075);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(33,17.275);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(34,16.225);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(35,14.475);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(36,12.125);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(37,10.55);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(38,9.525);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(39,8.6);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(40,7.525);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(41,6.825);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(42,5.975);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(43,5.025);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(44,3.8);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(45,4.075);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(46,3.025);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(47,3);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(48,2.825);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(49,2.55);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(50,2.075);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(51,1.975);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(52,1.55);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(53,1.375);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(54,1.2);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(55,0.4902778);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(56,0.05);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(57,0.025);
   inv_mass_SM_stand_rebinned_stack_2->SetBinContent(58,6);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(2,0.1030776);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(3,0.242384);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(4,0.4623311);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(5,0.7106335);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(6,1.019497);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(7,1.361754);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(8,1.692816);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(9,2.032086);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(10,2.302309);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(11,2.501874);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(12,2.59591);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(13,2.619876);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(14,2.627856);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(15,2.594104);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(16,2.520169);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(17,2.439262);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(18,2.353189);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(19,2.263156);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(20,2.157545);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(21,2.040833);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(22,1.895059);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(23,1.81573);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(24,1.704039);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(25,1.622883);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(26,1.482186);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(27,1.412445);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(28,1.349537);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(29,1.262438);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(30,1.200521);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(31,1.113553);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(32,1.045526);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(33,1.00592);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(34,0.9503289);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(35,0.8989577);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(36,0.8332917);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(37,0.7976528);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(38,0.751249);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(39,0.729726);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(40,0.6731456);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(41,0.6533567);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(42,0.6169481);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(43,0.5814852);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(44,0.5062114);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(45,0.5105144);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(46,0.4776243);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(47,0.4677072);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(48,0.4308422);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(49,0.4301163);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(50,0.3716517);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(51,0.3436932);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(52,0.3553168);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(53,0.3191786);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(54,0.2828427);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(55,0.04411772);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(56,0.01559024);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(57,0.025);
   inv_mass_SM_stand_rebinned_stack_2->SetBinError(58,5.09902);
   inv_mass_SM_stand_rebinned_stack_2->SetEntries(72446.85);

   ci = TColor::GetColor("#0000ff");
   inv_mass_SM_stand_rebinned_stack_2->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   inv_mass_SM_stand_rebinned_stack_2->SetLineColor(ci);
   inv_mass_SM_stand_rebinned_stack_2->SetLineStyle(2);
   inv_mass_SM_stand_rebinned_stack_2->GetXaxis()->SetRange(1,100);
   inv_mass_SM_stand_rebinned_stack_2->GetXaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_stack_2->GetXaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_stack_2->GetXaxis()->SetTitleFont(42);
   inv_mass_SM_stand_rebinned_stack_2->GetYaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_stack_2->GetYaxis()->SetTitleFont(42);
   inv_mass_SM_stand_rebinned_stack_2->GetZaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_stack_2->GetZaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_stack_2->GetZaxis()->SetTitleFont(42);
   hs_stand_det->Add(inv_mass_SM_stand_rebinned_stack_2,"");
   Double_t xAxis5[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *truth_inv_mass_Y0_stand_rebinned_stack_3 = new TH1D("truth_inv_mass_Y0_stand_rebinned_stack_3","truth_inv_mass_Y0_stand",57, xAxis5);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(3,0.025);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(4,0.0725);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(5,0.2675);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(6,0.7825);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(7,1.6025);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(8,2.595);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(9,3.7825);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(10,5.065);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(11,6.1475);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(12,7.3075);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(13,8.1325);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(14,8.86);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(15,9.52);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(16,10.2475);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(17,11.2025);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(18,11.8425);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(19,12.6075);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(20,14.5225);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(21,17.265);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(22,21.185);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(23,26.3825);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(24,33.64);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(25,39.525);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(26,46.925);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(27,50.6225);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(28,46.3675);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(29,36.69);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(30,22.1675);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(31,12.0825);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(32,7.0625);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(33,4.885);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(34,3.935);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(35,3.27);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(36,2.825);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(37,2.5675);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(38,2.245);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(39,2.07);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(40,1.885);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(41,1.7625);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(42,1.535);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(43,1.35);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(44,1.19);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(45,1.0875);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(46,0.99);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(47,0.93);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(48,0.815);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(49,0.715);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(50,0.63);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(51,0.645);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(52,0.5925);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(53,0.49);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(54,0.4575);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(55,0.1923611);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(56,0.02763889);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(57,0.0025);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinContent(58,1.6);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(3,0.007905694);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(4,0.01346291);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(5,0.0258602);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(6,0.04422952);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(7,0.06329494);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(8,0.08054502);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(9,0.09724325);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(10,0.1125278);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(11,0.1239708);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(12,0.1351619);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(13,0.1425877);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(14,0.1488288);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(15,0.1542725);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(16,0.1600586);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(17,0.1673507);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(18,0.1720647);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(19,0.1775352);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(20,0.190542);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(21,0.2077559);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(22,0.2301358);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(23,0.2568195);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(24,0.29);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(25,0.3143446);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(26,0.3425091);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(27,0.3557475);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(28,0.3404684);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(29,0.3028614);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(30,0.2354119);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(31,0.1737995);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(32,0.1328768);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(33,0.1105102);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(34,0.09918417);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(35,0.09041571);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(36,0.08403868);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(37,0.0801171);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(38,0.07491662);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(39,0.07193747);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(40,0.06864765);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(41,0.06637959);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(42,0.06194756);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(43,0.05809475);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(44,0.05454356);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(45,0.05214163);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(46,0.04974937);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(47,0.04821825);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(48,0.04513868);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(49,0.04227884);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(50,0.03968627);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(51,0.04015595);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(52,0.03848701);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(53,0.035);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(54,0.03381937);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(55,0.005168832);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(56,0.001959269);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(57,0.0025);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetBinError(58,0.4);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetEntries(206206);

   ci = TColor::GetColor("#cc0000");
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetFillColor(ci);
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetFillStyle(3001);

   ci = TColor::GetColor("#cc0000");
   truth_inv_mass_Y0_stand_rebinned_stack_3->SetLineColor(ci);
   truth_inv_mass_Y0_stand_rebinned_stack_3->GetXaxis()->SetRange(1,100);
   truth_inv_mass_Y0_stand_rebinned_stack_3->GetXaxis()->SetLabelFont(42);
   truth_inv_mass_Y0_stand_rebinned_stack_3->GetXaxis()->SetTitleOffset(1);
   truth_inv_mass_Y0_stand_rebinned_stack_3->GetXaxis()->SetTitleFont(42);
   truth_inv_mass_Y0_stand_rebinned_stack_3->GetYaxis()->SetLabelFont(42);
   truth_inv_mass_Y0_stand_rebinned_stack_3->GetYaxis()->SetTitleFont(42);
   truth_inv_mass_Y0_stand_rebinned_stack_3->GetZaxis()->SetLabelFont(42);
   truth_inv_mass_Y0_stand_rebinned_stack_3->GetZaxis()->SetTitleOffset(1);
   truth_inv_mass_Y0_stand_rebinned_stack_3->GetZaxis()->SetTitleFont(42);
   hs_stand_det->Add(truth_inv_mass_Y0_stand_rebinned_stack_3,"");
   Double_t xAxis6[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *inv_mass_Y0_stand_rebinned_stack_4 = new TH1D("inv_mass_Y0_stand_rebinned_stack_4","inv_mass_Y0_stand",57, xAxis6);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(2,0.02);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(3,0.1125);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(4,0.4675);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(5,1.505);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(6,3.28);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(7,5.5375);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(8,8.35);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(9,10.795);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(10,13.2025);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(11,15.1325);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(12,16.805);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(13,18.3525);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(14,18.9525);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(15,19.405);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(16,19.8075);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(17,20.045);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(18,20.0725);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(19,21.375);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(20,21.245);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(21,22.6325);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(22,24.465);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(23,26.445);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(24,30.445);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(25,32.7675);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(26,36.55);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(27,38.8525);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(28,38.2325);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(29,35.03);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(30,26.87);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(31,17.8275);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(32,12.0725);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(33,8.6725);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(34,6.695);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(35,5.3475);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(36,4.5025);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(37,3.7975);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(38,3.2);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(39,2.865);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(40,2.6575);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(41,2.1);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(42,1.8675);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(43,1.585);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(44,1.475);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(45,1.335);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(46,1.1475);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(47,1.0975);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(48,0.9075);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(49,0.875);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(50,0.7125);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(51,0.655);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(52,0.6);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(53,0.5375);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(54,0.5075);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(55,0.1859722);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(56,0.02347222);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(57,0.0075);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinContent(58,2.6);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(2,0.007071068);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(3,0.02015564);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(4,0.03913119);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(5,0.07141428);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(6,0.1100568);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(7,0.1478386);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(8,0.1839837);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(9,0.2142429);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(10,0.2415186);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(11,0.2618564);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(12,0.2802677);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(13,0.2941832);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(14,0.3027891);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(15,0.3100202);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(16,0.3174213);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(17,0.3257683);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(18,0.3307473);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(19,0.3412843);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(20,0.3545772);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(21,0.3780294);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(22,0.4087634);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(23,0.445);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(24,0.4942798);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(25,0.528719);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(26,0.5709641);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(27,0.5918139);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(28,0.5722052);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(29,0.5206006);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(30,0.4219153);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(31,0.3240081);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(32,0.2559175);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(33,0.2147237);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(34,0.1908206);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(35,0.1723913);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(36,0.1593149);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(37,0.1494364);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(38,0.1386542);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(39,0.1323348);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(40,0.1267626);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(41,0.1185854);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(42,0.1111024);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(43,0.1035012);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(44,0.09817077);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(45,0.09367497);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(46,0.0884237);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(47,0.08598692);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(48,0.07964766);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(49,0.07591113);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(50,0.07022286);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(51,0.06973163);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(52,0.06680195);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(53,0.06159342);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(54,0.0596343);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(55,0.008902984);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(56,0.003307189);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(57,0.00559017);
   inv_mass_Y0_stand_rebinned_stack_4->SetBinError(58,0.7615773);
   inv_mass_Y0_stand_rebinned_stack_4->SetEntries(96070.78);

   ci = TColor::GetColor("#ff0000");
   inv_mass_Y0_stand_rebinned_stack_4->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   inv_mass_Y0_stand_rebinned_stack_4->SetLineColor(ci);
   inv_mass_Y0_stand_rebinned_stack_4->SetLineStyle(2);
   inv_mass_Y0_stand_rebinned_stack_4->GetXaxis()->SetRange(1,100);
   inv_mass_Y0_stand_rebinned_stack_4->GetXaxis()->SetLabelFont(42);
   inv_mass_Y0_stand_rebinned_stack_4->GetXaxis()->SetTitleOffset(1);
   inv_mass_Y0_stand_rebinned_stack_4->GetXaxis()->SetTitleFont(42);
   inv_mass_Y0_stand_rebinned_stack_4->GetYaxis()->SetLabelFont(42);
   inv_mass_Y0_stand_rebinned_stack_4->GetYaxis()->SetTitleFont(42);
   inv_mass_Y0_stand_rebinned_stack_4->GetZaxis()->SetLabelFont(42);
   inv_mass_Y0_stand_rebinned_stack_4->GetZaxis()->SetTitleOffset(1);
   inv_mass_Y0_stand_rebinned_stack_4->GetZaxis()->SetTitleFont(42);
   hs_stand_det->Add(inv_mass_Y0_stand_rebinned_stack_4,"");
   hs_stand_det->Draw("hist same");
   
   Double_t Graph_fx1[4000] = { 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16,
   17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32,
   33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48,
   49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64,
   65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80,
   81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96,
   97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112,
   113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128,
   129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144,
   145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160,
   161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176,
   177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192,
   193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208,
   209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224,
   225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240,
   241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256,
   257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272,
   273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288,
   289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304,
   305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320,
   321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336,
   337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352,
   353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368,
   369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384,
   385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400,
   401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416,
   417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432,
   433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448,
   449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464,
   465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480,
   481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496,
   497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512,
   513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528,
   529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544,
   545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560,
   561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576,
   577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592,
   593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608,
   609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624,
   625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640,
   641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656,
   657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672,
   673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688,
   689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704,
   705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720,
   721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736,
   737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752,
   753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768,
   769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784,
   785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800,
   801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816,
   817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832,
   833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848,
   849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864,
   865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880,
   881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896,
   897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912,
   913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928,
   929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944,
   945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960,
   961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976,
   977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992,
   993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008,
   1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024,
   1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1036, 1037, 1038, 1039, 1040,
   1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053, 1054, 1055, 1056,
   1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072,
   1073, 1074, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 1087, 1088,
   1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 1100, 1101, 1102, 1103, 1104,
   1105, 1106, 1107, 1108, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 1116, 1117, 1118, 1119, 1120,
   1121, 1122, 1123, 1124, 1125, 1126, 1127, 1128, 1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136,
   1137, 1138, 1139, 1140, 1141, 1142, 1143, 1144, 1145, 1146, 1147, 1148, 1149, 1150, 1151, 1152,
   1153, 1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 1167, 1168,
   1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 1181, 1182, 1183, 1184,
   1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1197, 1198, 1199, 1200,
   1201, 1202, 1203, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215, 1216,
   1217, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1230, 1231, 1232,
   1233, 1234, 1235, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 1243, 1244, 1245, 1246, 1247, 1248,
   1249, 1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 1259, 1260, 1261, 1262, 1263, 1264,
   1265, 1266, 1267, 1268, 1269, 1270, 1271, 1272, 1273, 1274, 1275, 1276, 1277, 1278, 1279, 1280,
   1281, 1282, 1283, 1284, 1285, 1286, 1287, 1288, 1289, 1290, 1291, 1292, 1293, 1294, 1295, 1296,
   1297, 1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 1308, 1309, 1310, 1311, 1312,
   1313, 1314, 1315, 1316, 1317, 1318, 1319, 1320, 1321, 1322, 1323, 1324, 1325, 1326, 1327, 1328,
   1329, 1330, 1331, 1332, 1333, 1334, 1335, 1336, 1337, 1338, 1339, 1340, 1341, 1342, 1343, 1344,
   1345, 1346, 1347, 1348, 1349, 1350, 1351, 1352, 1353, 1354, 1355, 1356, 1357, 1358, 1359, 1360,
   1361, 1362, 1363, 1364, 1365, 1366, 1367, 1368, 1369, 1370, 1371, 1372, 1373, 1374, 1375, 1376,
   1377, 1378, 1379, 1380, 1381, 1382, 1383, 1384, 1385, 1386, 1387, 1388, 1389, 1390, 1391, 1392,
   1393, 1394, 1395, 1396, 1397, 1398, 1399, 1400, 1401, 1402, 1403, 1404, 1405, 1406, 1407, 1408,
   1409, 1410, 1411, 1412, 1413, 1414, 1415, 1416, 1417, 1418, 1419, 1420, 1421, 1422, 1423, 1424,
   1425, 1426, 1427, 1428, 1429, 1430, 1431, 1432, 1433, 1434, 1435, 1436, 1437, 1438, 1439, 1440,
   1441, 1442, 1443, 1444, 1445, 1446, 1447, 1448, 1449, 1450, 1451, 1452, 1453, 1454, 1455, 1456,
   1457, 1458, 1459, 1460, 1461, 1462, 1463, 1464, 1465, 1466, 1467, 1468, 1469, 1470, 1471, 1472,
   1473, 1474, 1475, 1476, 1477, 1478, 1479, 1480, 1481, 1482, 1483, 1484, 1485, 1486, 1487, 1488,
   1489, 1490, 1491, 1492, 1493, 1494, 1495, 1496, 1497, 1498, 1499, 1500, 1501, 1502, 1503, 1504,
   1505, 1506, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 1514, 1515, 1516, 1517, 1518, 1519, 1520,
   1521, 1522, 1523, 1524, 1525, 1526, 1527, 1528, 1529, 1530, 1531, 1532, 1533, 1534, 1535, 1536,
   1537, 1538, 1539, 1540, 1541, 1542, 1543, 1544, 1545, 1546, 1547, 1548, 1549, 1550, 1551, 1552,
   1553, 1554, 1555, 1556, 1557, 1558, 1559, 1560, 1561, 1562, 1563, 1564, 1565, 1566, 1567, 1568,
   1569, 1570, 1571, 1572, 1573, 1574, 1575, 1576, 1577, 1578, 1579, 1580, 1581, 1582, 1583, 1584,
   1585, 1586, 1587, 1588, 1589, 1590, 1591, 1592, 1593, 1594, 1595, 1596, 1597, 1598, 1599, 1600,
   1601, 1602, 1603, 1604, 1605, 1606, 1607, 1608, 1609, 1610, 1611, 1612, 1613, 1614, 1615, 1616,
   1617, 1618, 1619, 1620, 1621, 1622, 1623, 1624, 1625, 1626, 1627, 1628, 1629, 1630, 1631, 1632,
   1633, 1634, 1635, 1636, 1637, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 1646, 1647, 1648,
   1649, 1650, 1651, 1652, 1653, 1654, 1655, 1656, 1657, 1658, 1659, 1660, 1661, 1662, 1663, 1664,
   1665, 1666, 1667, 1668, 1669, 1670, 1671, 1672, 1673, 1674, 1675, 1676, 1677, 1678, 1679, 1680,
   1681, 1682, 1683, 1684, 1685, 1686, 1687, 1688, 1689, 1690, 1691, 1692, 1693, 1694, 1695, 1696,
   1697, 1698, 1699, 1700, 1701, 1702, 1703, 1704, 1705, 1706, 1707, 1708, 1709, 1710, 1711, 1712,
   1713, 1714, 1715, 1716, 1717, 1718, 1719, 1720, 1721, 1722, 1723, 1724, 1725, 1726, 1727, 1728,
   1729, 1730, 1731, 1732, 1733, 1734, 1735, 1736, 1737, 1738, 1739, 1740, 1741, 1742, 1743, 1744,
   1745, 1746, 1747, 1748, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760,
   1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776,
   1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792,
   1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808,
   1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824,
   1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840,
   1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856,
   1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866, 1867, 1868, 1869, 1870, 1871, 1872,
   1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888,
   1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904,
   1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920,
   1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936,
   1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952,
   1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968,
   1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984,
   1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000,
   2001, 2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009, 2010, 2011, 2012, 2013, 2014, 2015, 2016,
   2017, 2018, 2019, 2020, 2021, 2022, 2023, 2024, 2025, 2026, 2027, 2028, 2029, 2030, 2031, 2032,
   2033, 2034, 2035, 2036, 2037, 2038, 2039, 2040, 2041, 2042, 2043, 2044, 2045, 2046, 2047, 2048,
   2049, 2050, 2051, 2052, 2053, 2054, 2055, 2056, 2057, 2058, 2059, 2060, 2061, 2062, 2063, 2064,
   2065, 2066, 2067, 2068, 2069, 2070, 2071, 2072, 2073, 2074, 2075, 2076, 2077, 2078, 2079, 2080,
   2081, 2082, 2083, 2084, 2085, 2086, 2087, 2088, 2089, 2090, 2091, 2092, 2093, 2094, 2095, 2096,
   2097, 2098, 2099, 2100, 2101, 2102, 2103, 2104, 2105, 2106, 2107, 2108, 2109, 2110, 2111, 2112,
   2113, 2114, 2115, 2116, 2117, 2118, 2119, 2120, 2121, 2122, 2123, 2124, 2125, 2126, 2127, 2128,
   2129, 2130, 2131, 2132, 2133, 2134, 2135, 2136, 2137, 2138, 2139, 2140, 2141, 2142, 2143, 2144,
   2145, 2146, 2147, 2148, 2149, 2150, 2151, 2152, 2153, 2154, 2155, 2156, 2157, 2158, 2159, 2160,
   2161, 2162, 2163, 2164, 2165, 2166, 2167, 2168, 2169, 2170, 2171, 2172, 2173, 2174, 2175, 2176,
   2177, 2178, 2179, 2180, 2181, 2182, 2183, 2184, 2185, 2186, 2187, 2188, 2189, 2190, 2191, 2192,
   2193, 2194, 2195, 2196, 2197, 2198, 2199, 2200, 2201, 2202, 2203, 2204, 2205, 2206, 2207, 2208,
   2209, 2210, 2211, 2212, 2213, 2214, 2215, 2216, 2217, 2218, 2219, 2220, 2221, 2222, 2223, 2224,
   2225, 2226, 2227, 2228, 2229, 2230, 2231, 2232, 2233, 2234, 2235, 2236, 2237, 2238, 2239, 2240,
   2241, 2242, 2243, 2244, 2245, 2246, 2247, 2248, 2249, 2250, 2251, 2252, 2253, 2254, 2255, 2256,
   2257, 2258, 2259, 2260, 2261, 2262, 2263, 2264, 2265, 2266, 2267, 2268, 2269, 2270, 2271, 2272,
   2273, 2274, 2275, 2276, 2277, 2278, 2279, 2280, 2281, 2282, 2283, 2284, 2285, 2286, 2287, 2288,
   2289, 2290, 2291, 2292, 2293, 2294, 2295, 2296, 2297, 2298, 2299, 2300, 2301, 2302, 2303, 2304,
   2305, 2306, 2307, 2308, 2309, 2310, 2311, 2312, 2313, 2314, 2315, 2316, 2317, 2318, 2319, 2320,
   2321, 2322, 2323, 2324, 2325, 2326, 2327, 2328, 2329, 2330, 2331, 2332, 2333, 2334, 2335, 2336,
   2337, 2338, 2339, 2340, 2341, 2342, 2343, 2344, 2345, 2346, 2347, 2348, 2349, 2350, 2351, 2352,
   2353, 2354, 2355, 2356, 2357, 2358, 2359, 2360, 2361, 2362, 2363, 2364, 2365, 2366, 2367, 2368,
   2369, 2370, 2371, 2372, 2373, 2374, 2375, 2376, 2377, 2378, 2379, 2380, 2381, 2382, 2383, 2384,
   2385, 2386, 2387, 2388, 2389, 2390, 2391, 2392, 2393, 2394, 2395, 2396, 2397, 2398, 2399, 2400,
   2401, 2402, 2403, 2404, 2405, 2406, 2407, 2408, 2409, 2410, 2411, 2412, 2413, 2414, 2415, 2416,
   2417, 2418, 2419, 2420, 2421, 2422, 2423, 2424, 2425, 2426, 2427, 2428, 2429, 2430, 2431, 2432,
   2433, 2434, 2435, 2436, 2437, 2438, 2439, 2440, 2441, 2442, 2443, 2444, 2445, 2446, 2447, 2448,
   2449, 2450, 2451, 2452, 2453, 2454, 2455, 2456, 2457, 2458, 2459, 2460, 2461, 2462, 2463, 2464,
   2465, 2466, 2467, 2468, 2469, 2470, 2471, 2472, 2473, 2474, 2475, 2476, 2477, 2478, 2479, 2480,
   2481, 2482, 2483, 2484, 2485, 2486, 2487, 2488, 2489, 2490, 2491, 2492, 2493, 2494, 2495, 2496,
   2497, 2498, 2499, 2500, 2501, 2502, 2503, 2504, 2505, 2506, 2507, 2508, 2509, 2510, 2511, 2512,
   2513, 2514, 2515, 2516, 2517, 2518, 2519, 2520, 2521, 2522, 2523, 2524, 2525, 2526, 2527, 2528,
   2529, 2530, 2531, 2532, 2533, 2534, 2535, 2536, 2537, 2538, 2539, 2540, 2541, 2542, 2543, 2544,
   2545, 2546, 2547, 2548, 2549, 2550, 2551, 2552, 2553, 2554, 2555, 2556, 2557, 2558, 2559, 2560,
   2561, 2562, 2563, 2564, 2565, 2566, 2567, 2568, 2569, 2570, 2571, 2572, 2573, 2574, 2575, 2576,
   2577, 2578, 2579, 2580, 2581, 2582, 2583, 2584, 2585, 2586, 2587, 2588, 2589, 2590, 2591, 2592,
   2593, 2594, 2595, 2596, 2597, 2598, 2599, 2600, 2601, 2602, 2603, 2604, 2605, 2606, 2607, 2608,
   2609, 2610, 2611, 2612, 2613, 2614, 2615, 2616, 2617, 2618, 2619, 2620, 2621, 2622, 2623, 2624,
   2625, 2626, 2627, 2628, 2629, 2630, 2631, 2632, 2633, 2634, 2635, 2636, 2637, 2638, 2639, 2640,
   2641, 2642, 2643, 2644, 2645, 2646, 2647, 2648, 2649, 2650, 2651, 2652, 2653, 2654, 2655, 2656,
   2657, 2658, 2659, 2660, 2661, 2662, 2663, 2664, 2665, 2666, 2667, 2668, 2669, 2670, 2671, 2672,
   2673, 2674, 2675, 2676, 2677, 2678, 2679, 2680, 2681, 2682, 2683, 2684, 2685, 2686, 2687, 2688,
   2689, 2690, 2691, 2692, 2693, 2694, 2695, 2696, 2697, 2698, 2699, 2700, 2701, 2702, 2703, 2704,
   2705, 2706, 2707, 2708, 2709, 2710, 2711, 2712, 2713, 2714, 2715, 2716, 2717, 2718, 2719, 2720,
   2721, 2722, 2723, 2724, 2725, 2726, 2727, 2728, 2729, 2730, 2731, 2732, 2733, 2734, 2735, 2736,
   2737, 2738, 2739, 2740, 2741, 2742, 2743, 2744, 2745, 2746, 2747, 2748, 2749, 2750, 2751, 2752,
   2753, 2754, 2755, 2756, 2757, 2758, 2759, 2760, 2761, 2762, 2763, 2764, 2765, 2766, 2767, 2768,
   2769, 2770, 2771, 2772, 2773, 2774, 2775, 2776, 2777, 2778, 2779, 2780, 2781, 2782, 2783, 2784,
   2785, 2786, 2787, 2788, 2789, 2790, 2791, 2792, 2793, 2794, 2795, 2796, 2797, 2798, 2799, 2800,
   2801, 2802, 2803, 2804, 2805, 2806, 2807, 2808, 2809, 2810, 2811, 2812, 2813, 2814, 2815, 2816,
   2817, 2818, 2819, 2820, 2821, 2822, 2823, 2824, 2825, 2826, 2827, 2828, 2829, 2830, 2831, 2832,
   2833, 2834, 2835, 2836, 2837, 2838, 2839, 2840, 2841, 2842, 2843, 2844, 2845, 2846, 2847, 2848,
   2849, 2850, 2851, 2852, 2853, 2854, 2855, 2856, 2857, 2858, 2859, 2860, 2861, 2862, 2863, 2864,
   2865, 2866, 2867, 2868, 2869, 2870, 2871, 2872, 2873, 2874, 2875, 2876, 2877, 2878, 2879, 2880,
   2881, 2882, 2883, 2884, 2885, 2886, 2887, 2888, 2889, 2890, 2891, 2892, 2893, 2894, 2895, 2896,
   2897, 2898, 2899, 2900, 2901, 2902, 2903, 2904, 2905, 2906, 2907, 2908, 2909, 2910, 2911, 2912,
   2913, 2914, 2915, 2916, 2917, 2918, 2919, 2920, 2921, 2922, 2923, 2924, 2925, 2926, 2927, 2928,
   2929, 2930, 2931, 2932, 2933, 2934, 2935, 2936, 2937, 2938, 2939, 2940, 2941, 2942, 2943, 2944,
   2945, 2946, 2947, 2948, 2949, 2950, 2951, 2952, 2953, 2954, 2955, 2956, 2957, 2958, 2959, 2960,
   2961, 2962, 2963, 2964, 2965, 2966, 2967, 2968, 2969, 2970, 2971, 2972, 2973, 2974, 2975, 2976,
   2977, 2978, 2979, 2980, 2981, 2982, 2983, 2984, 2985, 2986, 2987, 2988, 2989, 2990, 2991, 2992,
   2993, 2994, 2995, 2996, 2997, 2998, 2999, 3000, 3001, 3002, 3003, 3004, 3005, 3006, 3007, 3008,
   3009, 3010, 3011, 3012, 3013, 3014, 3015, 3016, 3017, 3018, 3019, 3020, 3021, 3022, 3023, 3024,
   3025, 3026, 3027, 3028, 3029, 3030, 3031, 3032, 3033, 3034, 3035, 3036, 3037, 3038, 3039, 3040,
   3041, 3042, 3043, 3044, 3045, 3046, 3047, 3048, 3049, 3050, 3051, 3052, 3053, 3054, 3055, 3056,
   3057, 3058, 3059, 3060, 3061, 3062, 3063, 3064, 3065, 3066, 3067, 3068, 3069, 3070, 3071, 3072,
   3073, 3074, 3075, 3076, 3077, 3078, 3079, 3080, 3081, 3082, 3083, 3084, 3085, 3086, 3087, 3088,
   3089, 3090, 3091, 3092, 3093, 3094, 3095, 3096, 3097, 3098, 3099, 3100, 3101, 3102, 3103, 3104,
   3105, 3106, 3107, 3108, 3109, 3110, 3111, 3112, 3113, 3114, 3115, 3116, 3117, 3118, 3119, 3120,
   3121, 3122, 3123, 3124, 3125, 3126, 3127, 3128, 3129, 3130, 3131, 3132, 3133, 3134, 3135, 3136,
   3137, 3138, 3139, 3140, 3141, 3142, 3143, 3144, 3145, 3146, 3147, 3148, 3149, 3150, 3151, 3152,
   3153, 3154, 3155, 3156, 3157, 3158, 3159, 3160, 3161, 3162, 3163, 3164, 3165, 3166, 3167, 3168,
   3169, 3170, 3171, 3172, 3173, 3174, 3175, 3176, 3177, 3178, 3179, 3180, 3181, 3182, 3183, 3184,
   3185, 3186, 3187, 3188, 3189, 3190, 3191, 3192, 3193, 3194, 3195, 3196, 3197, 3198, 3199, 3200,
   3201, 3202, 3203, 3204, 3205, 3206, 3207, 3208, 3209, 3210, 3211, 3212, 3213, 3214, 3215, 3216,
   3217, 3218, 3219, 3220, 3221, 3222, 3223, 3224, 3225, 3226, 3227, 3228, 3229, 3230, 3231, 3232,
   3233, 3234, 3235, 3236, 3237, 3238, 3239, 3240, 3241, 3242, 3243, 3244, 3245, 3246, 3247, 3248,
   3249, 3250, 3251, 3252, 3253, 3254, 3255, 3256, 3257, 3258, 3259, 3260, 3261, 3262, 3263, 3264,
   3265, 3266, 3267, 3268, 3269, 3270, 3271, 3272, 3273, 3274, 3275, 3276, 3277, 3278, 3279, 3280,
   3281, 3282, 3283, 3284, 3285, 3286, 3287, 3288, 3289, 3290, 3291, 3292, 3293, 3294, 3295, 3296,
   3297, 3298, 3299, 3300, 3301, 3302, 3303, 3304, 3305, 3306, 3307, 3308, 3309, 3310, 3311, 3312,
   3313, 3314, 3315, 3316, 3317, 3318, 3319, 3320, 3321, 3322, 3323, 3324, 3325, 3326, 3327, 3328,
   3329, 3330, 3331, 3332, 3333, 3334, 3335, 3336, 3337, 3338, 3339, 3340, 3341, 3342, 3343, 3344,
   3345, 3346, 3347, 3348, 3349, 3350, 3351, 3352, 3353, 3354, 3355, 3356, 3357, 3358, 3359, 3360,
   3361, 3362, 3363, 3364, 3365, 3366, 3367, 3368, 3369, 3370, 3371, 3372, 3373, 3374, 3375, 3376,
   3377, 3378, 3379, 3380, 3381, 3382, 3383, 3384, 3385, 3386, 3387, 3388, 3389, 3390, 3391, 3392,
   3393, 3394, 3395, 3396, 3397, 3398, 3399, 3400, 3401, 3402, 3403, 3404, 3405, 3406, 3407, 3408,
   3409, 3410, 3411, 3412, 3413, 3414, 3415, 3416, 3417, 3418, 3419, 3420, 3421, 3422, 3423, 3424,
   3425, 3426, 3427, 3428, 3429, 3430, 3431, 3432, 3433, 3434, 3435, 3436, 3437, 3438, 3439, 3440,
   3441, 3442, 3443, 3444, 3445, 3446, 3447, 3448, 3449, 3450, 3451, 3452, 3453, 3454, 3455, 3456,
   3457, 3458, 3459, 3460, 3461, 3462, 3463, 3464, 3465, 3466, 3467, 3468, 3469, 3470, 3471, 3472,
   3473, 3474, 3475, 3476, 3477, 3478, 3479, 3480, 3481, 3482, 3483, 3484, 3485, 3486, 3487, 3488,
   3489, 3490, 3491, 3492, 3493, 3494, 3495, 3496, 3497, 3498, 3499, 3500, 3501, 3502, 3503, 3504,
   3505, 3506, 3507, 3508, 3509, 3510, 3511, 3512, 3513, 3514, 3515, 3516, 3517, 3518, 3519, 3520,
   3521, 3522, 3523, 3524, 3525, 3526, 3527, 3528, 3529, 3530, 3531, 3532, 3533, 3534, 3535, 3536,
   3537, 3538, 3539, 3540, 3541, 3542, 3543, 3544, 3545, 3546, 3547, 3548, 3549, 3550, 3551, 3552,
   3553, 3554, 3555, 3556, 3557, 3558, 3559, 3560, 3561, 3562, 3563, 3564, 3565, 3566, 3567, 3568,
   3569, 3570, 3571, 3572, 3573, 3574, 3575, 3576, 3577, 3578, 3579, 3580, 3581, 3582, 3583, 3584,
   3585, 3586, 3587, 3588, 3589, 3590, 3591, 3592, 3593, 3594, 3595, 3596, 3597, 3598, 3599, 3600,
   3601, 3602, 3603, 3604, 3605, 3606, 3607, 3608, 3609, 3610, 3611, 3612, 3613, 3614, 3615, 3616,
   3617, 3618, 3619, 3620, 3621, 3622, 3623, 3624, 3625, 3626, 3627, 3628, 3629, 3630, 3631, 3632,
   3633, 3634, 3635, 3636, 3637, 3638, 3639, 3640, 3641, 3642, 3643, 3644, 3645, 3646, 3647, 3648,
   3649, 3650, 3651, 3652, 3653, 3654, 3655, 3656, 3657, 3658, 3659, 3660, 3661, 3662, 3663, 3664,
   3665, 3666, 3667, 3668, 3669, 3670, 3671, 3672, 3673, 3674, 3675, 3676, 3677, 3678, 3679, 3680,
   3681, 3682, 3683, 3684, 3685, 3686, 3687, 3688, 3689, 3690, 3691, 3692, 3693, 3694, 3695, 3696,
   3697, 3698, 3699, 3700, 3701, 3702, 3703, 3704, 3705, 3706, 3707, 3708, 3709, 3710, 3711, 3712,
   3713, 3714, 3715, 3716, 3717, 3718, 3719, 3720, 3721, 3722, 3723, 3724, 3725, 3726, 3727, 3728,
   3729, 3730, 3731, 3732, 3733, 3734, 3735, 3736, 3737, 3738, 3739, 3740, 3741, 3742, 3743, 3744,
   3745, 3746, 3747, 3748, 3749, 3750, 3751, 3752, 3753, 3754, 3755, 3756, 3757, 3758, 3759, 3760,
   3761, 3762, 3763, 3764, 3765, 3766, 3767, 3768, 3769, 3770, 3771, 3772, 3773, 3774, 3775, 3776,
   3777, 3778, 3779, 3780, 3781, 3782, 3783, 3784, 3785, 3786, 3787, 3788, 3789, 3790, 3791, 3792,
   3793, 3794, 3795, 3796, 3797, 3798, 3799, 3800, 3801, 3802, 3803, 3804, 3805, 3806, 3807, 3808,
   3809, 3810, 3811, 3812, 3813, 3814, 3815, 3816, 3817, 3818, 3819, 3820, 3821, 3822, 3823, 3824,
   3825, 3826, 3827, 3828, 3829, 3830, 3831, 3832, 3833, 3834, 3835, 3836, 3837, 3838, 3839, 3840,
   3841, 3842, 3843, 3844, 3845, 3846, 3847, 3848, 3849, 3850, 3851, 3852, 3853, 3854, 3855, 3856,
   3857, 3858, 3859, 3860, 3861, 3862, 3863, 3864, 3865, 3866, 3867, 3868, 3869, 3870, 3871, 3872,
   3873, 3874, 3875, 3876, 3877, 3878, 3879, 3880, 3881, 3882, 3883, 3884, 3885, 3886, 3887, 3888,
   3889, 3890, 3891, 3892, 3893, 3894, 3895, 3896, 3897, 3898, 3899, 3900, 3901, 3902, 3903, 3904,
   3905, 3906, 3907, 3908, 3909, 3910, 3911, 3912, 3913, 3914, 3915, 3916, 3917, 3918, 3919, 3920,
   3921, 3922, 3923, 3924, 3925, 3926, 3927, 3928, 3929, 3930, 3931, 3932, 3933, 3934, 3935, 3936,
   3937, 3938, 3939, 3940, 3941, 3942, 3943, 3944, 3945, 3946, 3947, 3948, 3949, 3950, 3951, 3952,
   3953, 3954, 3955, 3956, 3957, 3958, 3959, 3960, 3961, 3962, 3963, 3964, 3965, 3966, 3967, 3968,
   3969, 3970, 3971, 3972, 3973, 3974, 3975, 3976, 3977, 3978, 3979, 3980, 3981, 3982, 3983, 3984,
   3985, 3986, 3987, 3988, 3989, 3990, 3991, 3992, 3993, 3994, 3995, 3996, 3997, 3998, 3999 };
   Double_t Graph_fy1[4000] = { 0, 1.280629e-08, 1.35802e-08, 1.439982e-08, 1.526781e-08, 1.618694e-08, 1.716015e-08, 1.819056e-08, 1.928145e-08, 2.043626e-08, 2.165868e-08, 2.295255e-08, 2.432194e-08, 2.577117e-08, 2.730477e-08, 2.892753e-08, 3.06445e-08,
   3.246104e-08, 3.438275e-08, 3.64156e-08, 3.856583e-08, 4.084006e-08, 4.324527e-08, 4.57888e-08, 4.847842e-08, 5.13223e-08, 5.432906e-08, 5.750781e-08, 6.086813e-08, 6.442012e-08, 6.817444e-08, 7.214232e-08, 7.63356e-08,
   8.076675e-08, 8.544892e-08, 9.039597e-08, 9.562248e-08, 1.011438e-07, 1.069762e-07, 1.131368e-07, 1.196434e-07, 1.26515e-07, 1.337716e-07, 1.414341e-07, 1.495247e-07, 1.580666e-07, 1.670844e-07, 1.766039e-07, 1.866521e-07,
   1.972578e-07, 2.084509e-07, 2.202632e-07, 2.32728e-07, 2.458803e-07, 2.597571e-07, 2.743971e-07, 2.898412e-07, 3.061323e-07, 3.233156e-07, 3.414387e-07, 3.605514e-07, 3.807064e-07, 4.019589e-07, 4.24367e-07, 4.479918e-07,
   4.728975e-07, 4.991515e-07, 5.268249e-07, 5.559921e-07, 5.867316e-07, 6.191256e-07, 6.532608e-07, 6.892279e-07, 7.271226e-07, 7.670451e-07, 8.091008e-07, 8.534004e-07, 9.000601e-07, 9.492021e-07, 1.000955e-06, 1.055452e-06,
   1.112836e-06, 1.173254e-06, 1.236864e-06, 1.303827e-06, 1.374315e-06, 1.44851e-06, 1.526599e-06, 1.608781e-06, 1.695264e-06, 1.786267e-06, 1.882018e-06, 1.982758e-06, 2.088739e-06, 2.200225e-06, 2.317493e-06, 2.440834e-06,
   2.570553e-06, 2.70697e-06, 2.850419e-06, 3.001252e-06, 3.159837e-06, 3.326561e-06, 3.501827e-06, 3.68606e-06, 3.879704e-06, 4.083224e-06, 4.297109e-06, 4.521869e-06, 4.75804e-06, 5.006182e-06, 5.266884e-06, 5.540759e-06,
   5.828453e-06, 6.13064e-06, 6.448027e-06, 6.781353e-06, 7.131392e-06, 7.498955e-06, 7.88489e-06, 8.290086e-06, 8.715473e-06, 9.162022e-06, 9.630751e-06, 1.012273e-05, 1.063906e-05, 1.118092e-05, 1.174953e-05, 1.234615e-05,
   1.297213e-05, 1.362886e-05, 1.43178e-05, 1.504047e-05, 1.579848e-05, 1.659347e-05, 1.742721e-05, 1.830152e-05, 1.921829e-05, 2.017952e-05, 2.118728e-05, 2.224377e-05, 2.335124e-05, 2.451206e-05, 2.572873e-05, 2.700383e-05,
   2.834006e-05, 2.974026e-05, 3.120737e-05, 3.274447e-05, 3.43548e-05, 3.60417e-05, 3.780868e-05, 3.965942e-05, 4.159774e-05, 4.362762e-05, 4.575323e-05, 4.797892e-05, 5.030924e-05, 5.27489e-05, 5.530286e-05, 5.797627e-05,
   6.077451e-05, 6.370318e-05, 6.676813e-05, 6.997547e-05, 7.333155e-05, 7.684302e-05, 8.05168e-05, 8.436009e-05, 8.838041e-05, 9.258562e-05, 9.698387e-05, 0.0001015837, 0.0001063939, 0.0001114239, 0.0001166832, 0.0001221818,
   0.0001279303, 0.0001339395, 0.0001402209, 0.0001467861, 0.0001536476, 0.0001608181, 0.0001683111, 0.0001761404, 0.0001843205, 0.0001928665, 0.0002017941, 0.0002111197, 0.0002208601, 0.0002310332, 0.0002416574, 0.0002527517,
   0.0002643363, 0.0002764317, 0.0002890595, 0.0003022424, 0.0003160034, 0.0003303671, 0.0003453586, 0.0003610041, 0.0003773311, 0.0003943679, 0.0004121439, 0.00043069, 0.0004500379, 0.0004702209, 0.0004912734, 0.0005132312,
   0.0005361315, 0.000560013, 0.0005849158, 0.0006108816, 0.0006379538, 0.0006661775, 0.0006955992, 0.0007262677, 0.0007582333, 0.0007915484, 0.0008262673, 0.0008624465, 0.0009001444, 0.000939422, 0.0009803423, 0.001022971,
   0.001067376, 0.001113627, 0.001161798, 0.001211965, 0.001264206, 0.001318604, 0.001375242, 0.001434209, 0.001495596, 0.001559498, 0.001626011, 0.001695239, 0.001767285, 0.00184226, 0.001920276, 0.00200145,
   0.002085905, 0.002173765, 0.002265162, 0.00236023, 0.00245911, 0.002561947, 0.00266889, 0.002780096, 0.002895725, 0.003015944, 0.003140927, 0.003270851, 0.003405903, 0.003546274, 0.003692161, 0.003843772,
   0.004001317, 0.004165018, 0.004335101, 0.004511802, 0.004695365, 0.004886042, 0.005084093, 0.005289787, 0.005503405, 0.005725234, 0.005955571, 0.006194726, 0.006443017, 0.006700774, 0.006968336, 0.007246056,
   0.007534298, 0.007833438, 0.008143863, 0.008465975, 0.00880019, 0.009146934, 0.009506651, 0.009879797, 0.01026684, 0.01066828, 0.01108461, 0.01151635, 0.01196403, 0.01242822, 0.01290948, 0.01340841,
   0.0139256, 0.0144617, 0.01501734, 0.0155932, 0.01618997, 0.01680835, 0.01744909, 0.01811295, 0.01880069, 0.01951313, 0.0202511, 0.02101545, 0.02180706, 0.02262686, 0.02347577, 0.02435476,
   0.02526483, 0.026207, 0.02718234, 0.02819193, 0.0292369, 0.03031839, 0.03143761, 0.03259579, 0.03379417, 0.03503408, 0.03631684, 0.03764383, 0.03901648, 0.04043625, 0.04190465, 0.04342321,
   0.04499354, 0.04661727, 0.0482961, 0.05003175, 0.05182602, 0.05368074, 0.0555978, 0.05757914, 0.05962677, 0.06174273, 0.06392914, 0.06618817, 0.06852205, 0.07093309, 0.07342362, 0.07599609,
   0.07865298, 0.08139685, 0.08423033, 0.08715612, 0.09017699, 0.09329579, 0.09651546, 0.09983899, 0.1032695, 0.1068101, 0.1104641, 0.1142347, 0.1181256, 0.1221401, 0.1262818, 0.1305545,
   0.134962, 0.1395082, 0.144197, 0.1490326, 0.1540192, 0.1591611, 0.1644627, 0.1699286, 0.1755634, 0.1813719, 0.1873589, 0.1935296, 0.1998889, 0.2064423, 0.213195, 0.2201526,
   0.2273208, 0.2347054, 0.2423122, 0.2501475, 0.2582173, 0.2665282, 0.2750866, 0.2838992, 0.2929728, 0.3023145, 0.3119314, 0.3218309, 0.3320205, 0.3425078, 0.3533008, 0.3644074,
   0.3758359, 0.3875946, 0.3996923, 0.4121376, 0.4249396, 0.4381075, 0.4516506, 0.4655786, 0.4799013, 0.4946287, 0.5097711, 0.5253389, 0.5413428, 0.5577938, 0.574703, 0.5920818,
   0.6099419, 0.6282952, 0.6471537, 0.6665299, 0.6864364, 0.7068862, 0.7278923, 0.7494683, 0.7716278, 0.7943849, 0.8177537, 0.841749, 0.8663854, 0.8916782, 0.9176428, 0.9442949,
   0.9716505, 0.9997261, 1.028538, 1.058104, 1.088441, 1.119566, 1.151497, 1.184254, 1.217854, 1.252316, 1.28766, 1.323905, 1.361072, 1.399181, 1.438252, 1.478308,
   1.519368, 1.561456, 1.604593, 1.648802, 1.694106, 1.740528, 1.788093, 1.836824, 1.886747, 1.937886, 1.990266, 2.043914, 2.098856, 2.155118, 2.212727, 2.271712,
   2.3321, 2.39392, 2.457199, 2.521969, 2.588258, 2.656096, 2.725515, 2.796545, 2.869218, 2.943566, 3.019621, 3.097417, 3.176986, 3.258363, 3.341581, 3.426677,
   3.513684, 3.602639, 3.693578, 3.786538, 3.881556, 3.978669, 4.077916, 4.179336, 4.282967, 4.388849, 4.497022, 4.607527, 4.720405, 4.835697, 4.953446, 5.073694,
   5.196483, 5.321858, 5.449863, 5.580541, 5.713938, 5.850099, 5.98907, 6.130897, 6.275628, 6.423309, 6.573988, 6.727714, 6.884534, 7.044499, 7.207658, 7.37406,
   7.543757, 7.716798, 7.893236, 8.073123, 8.256509, 8.443449, 8.633994, 8.828199, 9.026117, 9.227803, 9.43331, 9.642695, 9.856011, 10.07332, 10.29466, 10.52011,
   10.74972, 10.98354, 11.22163, 11.46405, 11.71086, 11.96211, 12.21787, 12.47819, 12.74313, 13.01275, 13.28711, 13.56628, 13.8503, 14.13924, 14.43316, 14.73213,
   15.03619, 15.34542, 15.65987, 15.9796, 16.30468, 16.63517, 16.97112, 17.3126, 17.65967, 18.01238, 18.37082, 18.73502, 19.10506, 19.48099, 19.86288, 20.25078,
   20.64476, 21.04488, 21.4512, 21.86377, 22.28267, 22.70794, 23.13965, 23.57785, 24.02261, 24.47398, 24.93202, 25.3968, 25.86836, 26.34676, 26.83206, 27.32432,
   27.8236, 28.32993, 28.84339, 29.36403, 29.89189, 30.42703, 30.96951, 31.51937, 32.07666, 32.64144, 33.21375, 33.79365, 34.38117, 34.97637, 35.5793, 36.18998,
   36.80848, 37.43484, 38.06908, 38.71127, 39.36143, 40.0196, 40.68583, 41.36015, 42.04259, 42.73319, 43.43199, 44.139, 44.85428, 45.57783, 46.30969, 47.0499,
   47.79846, 48.55541, 49.32077, 50.09455, 50.87678, 51.66748, 52.46666, 53.27433, 54.09052, 54.91522, 55.74844, 56.59021, 57.44051, 58.29936, 59.16676, 60.0427,
   60.92719, 61.82023, 62.7218, 63.6319, 64.55052, 65.47766, 66.41328, 67.35739, 68.30996, 69.27098, 70.24042, 71.21826, 72.20447, 73.19902, 74.20189, 75.21304,
   76.23243, 77.26003, 78.29581, 79.33971, 80.39169, 81.45172, 82.51973, 83.59567, 84.6795, 85.77116, 86.87059, 87.97772, 89.0925, 90.21485, 91.34472, 92.48202,
   93.62669, 94.77865, 95.93781, 97.10411, 98.27746, 99.45776, 100.6449, 101.8389, 103.0395, 104.2468, 105.4605, 106.6806, 107.907, 109.1395, 110.3782, 111.6228,
   112.8732, 114.1294, 115.3911, 116.6584, 117.931, 119.2088, 120.4918, 121.7797, 123.0724, 124.3698, 125.6718, 126.9783, 128.2889, 129.6037, 130.9225, 132.2451,
   133.5714, 134.9011, 136.2343, 137.5706, 138.9099, 140.2521, 141.597, 142.9444, 144.2942, 145.6461, 147.0001, 148.3558, 149.7132, 151.0721, 152.4322, 153.7934,
   155.1555, 156.5183, 157.8816, 159.2453, 160.609, 161.9727, 163.3361, 164.699, 166.0613, 167.4226, 168.7829, 170.1419, 171.4993, 172.8551, 174.2089, 175.5606,
   176.91, 178.2567, 179.6007, 180.9417, 182.2795, 183.6139, 184.9445, 186.2714, 187.5941, 188.9125, 190.2263, 191.5354, 192.8395, 194.1384, 195.4319, 196.7197,
   198.0016, 199.2774, 200.5469, 201.8098, 203.066, 204.3151, 205.557, 206.7914, 208.0181, 209.237, 210.4477, 211.65, 212.8438, 214.0288, 215.2047, 216.3714,
   217.5287, 218.6762, 219.8139, 220.9414, 222.0586, 223.1653, 224.2612, 225.3461, 226.4199, 227.4823, 228.533, 229.572, 230.5989, 231.6136, 232.6159, 233.6056,
   234.5825, 235.5463, 236.497, 237.4342, 238.3579, 239.2678, 240.1638, 241.0456, 241.913, 242.766, 243.6044, 244.4278, 245.2363, 246.0296, 246.8075, 247.5699,
   248.3167, 249.0476, 249.7626, 250.4614, 251.144, 251.8101, 252.4597, 253.0926, 253.7087, 254.3078, 254.8898, 255.4546, 256.0021, 256.5322, 257.0447, 257.5395,
   258.0165, 258.4757, 258.9169, 259.34, 259.745, 260.1317, 260.5001, 260.8501, 261.1816, 261.4946, 261.7889, 262.0645, 262.3214, 262.5595, 262.7787, 262.979,
   263.1604, 263.3228, 263.4661, 263.5904, 263.6957, 263.7818, 263.8488, 263.8967, 263.9254, 263.935, 263.9342, 263.9319, 263.9279, 263.9224, 263.9154, 263.9067,
   263.8965, 263.8848, 263.8714, 263.8565, 263.84, 263.822, 263.8024, 263.7812, 263.7584, 263.7341, 263.7082, 263.6808, 263.6517, 263.6212, 263.589, 263.5553,
   263.52, 263.4832, 263.4448, 263.4048, 263.3633, 263.3202, 263.2756, 263.2294, 263.1816, 263.1323, 263.0815, 263.029, 262.9751, 262.9195, 262.8624, 262.8038,
   262.7436, 262.6819, 262.6186, 262.5538, 262.4874, 262.4195, 262.35, 262.279, 262.2065, 262.1324, 262.0568, 261.9796, 261.9009, 261.8207, 261.739, 261.6557,
   261.5709, 261.4845, 261.3966, 261.3072, 261.2163, 261.1239, 261.0299, 260.9344, 260.8374, 260.7389, 260.6389, 260.5374, 260.4343, 260.3298, 260.2237, 260.1161,
   260.0071, 259.8965, 259.7844, 259.6709, 259.5558, 259.4393, 259.3212, 259.2017, 259.0807, 258.9582, 258.8342, 258.7087, 258.5818, 258.4534, 258.3235, 258.1921,
   258.0593, 257.925, 257.7893, 257.652, 257.5134, 257.3732, 257.2317, 257.0886, 256.9441, 256.7982, 256.6508, 256.502, 256.3518, 256.2001, 256.0469, 255.8924,
   255.7364, 255.579, 255.4201, 255.2599, 255.0982, 254.9351, 254.7707, 254.6047, 254.4374, 254.2687, 254.0986, 253.9271, 253.7542, 253.5799, 253.4042, 253.2272,
   253.0487, 252.8689, 252.6877, 252.5051, 252.3212, 252.1359, 251.9492, 251.7612, 251.5718, 251.381, 251.189, 250.9955, 250.8007, 250.6046, 250.4072, 250.2084,
   250.0083, 249.8068, 249.6041, 249.4, 249.1946, 248.9879, 248.7798, 248.5705, 248.3599, 248.148, 247.9348, 247.7202, 247.5044, 247.2874, 247.069, 246.8494,
   246.6285, 246.4063, 246.1829, 245.9582, 245.7322, 245.505, 245.2765, 245.0468, 244.8159, 244.5837, 244.3503, 244.1157, 243.8798, 243.6427, 243.4044, 243.1649,
   242.9241, 242.6822, 242.4391, 242.1947, 241.9492, 241.7025, 241.4546, 241.2055, 240.9552, 240.7038, 240.4512, 240.1974, 239.9425, 239.6864, 239.4292, 239.1708,
   238.9113, 238.6507, 238.3889, 238.1259, 237.8619, 237.5967, 237.3305, 237.0631, 236.7946, 236.525, 236.2543, 235.9825, 235.7096, 235.4356, 235.1606, 234.8844,
   234.6072, 234.329, 234.0496, 233.7692, 233.4878, 233.2053, 232.9218, 232.6372, 232.3516, 232.065, 231.7773, 231.4886, 231.1989, 230.9082, 230.6165, 230.3238,
   230.0301, 229.7354, 229.4397, 229.143, 228.8454, 228.5468, 228.2472, 227.9466, 227.6451, 227.3426, 227.0392, 226.7348, 226.4295, 226.1233, 225.8161, 225.5081,
   225.1991, 224.8891, 224.5783, 224.2666, 223.9539, 223.6404, 223.326, 223.0107, 222.6945, 222.3774, 222.0595, 221.7407, 221.4211, 221.1006, 220.7792, 220.457,
   220.134, 219.8101, 219.4854, 219.1599, 218.8335, 218.5064, 218.1784, 217.8496, 217.52, 217.1897, 216.8585, 216.5266, 216.1939, 215.8604, 215.5261, 215.1911,
   214.8554, 214.5188, 214.1816, 213.8435, 213.5048, 213.1653, 212.8251, 212.4842, 212.1425, 211.8002, 211.4571, 211.1133, 210.7689, 210.4237, 210.0779, 209.7314,
   209.3842, 209.0363, 208.6878, 208.3386, 207.9888, 207.6383, 207.2872, 206.9355, 206.5831, 206.2301, 205.8764, 205.8251, 205.4796, 205.1339, 204.7877, 204.4413,
   204.0946, 203.7475, 203.4002, 203.0526, 202.7048, 202.3567, 202.0084, 201.6598, 201.3111, 200.9622, 200.6131, 200.2638, 199.9144, 199.5648, 199.2151, 198.8653,
   198.5154, 198.1654, 197.8154, 197.4653, 197.1152, 196.765, 196.4149, 196.0647, 195.7146, 195.3645, 195.0145, 194.6645, 194.3146, 193.9649, 193.6152, 193.2657,
   192.9164, 192.5672, 192.2182, 191.8694, 191.5208, 191.1725, 190.8244, 190.4766, 190.1291, 189.7819, 189.435, 189.0885, 188.7424, 188.3966, 188.0512, 187.7063,
   187.3618, 187.0178, 186.6742, 186.3312, 185.9887, 185.6467, 185.3053, 184.9645, 184.6242, 184.2846, 183.9457, 183.6074, 183.2698, 182.9329, 182.5968, 182.2613,
   181.9267, 181.5929, 181.2599, 180.9277, 180.5964, 180.2659, 179.9364, 179.6078, 179.2802, 178.9535, 178.6279, 178.3032, 177.9796, 177.6571, 177.3356, 177.0153,
   176.6961, 176.3781, 176.0612, 175.7456, 175.4312, 175.118, 174.8061, 174.4956, 174.1863, 173.8784, 173.5719, 173.2668, 172.9631, 172.6609, 172.3601, 172.0608,
   171.763, 171.4668, 171.1721, 170.8791, 170.5876, 170.2978, 170.0096, 169.7232, 169.4384, 169.1554, 168.8741, 168.5946, 168.3169, 168.041, 167.767, 167.4948,
   167.2246, 166.9562, 166.6898, 166.4253, 166.1629, 165.9024, 165.644, 165.3876, 165.1332, 164.881, 164.6308, 164.3828, 164.137, 163.8933, 163.6518, 163.4125,
   163.1754, 162.9406, 162.708, 162.4777, 162.2497, 162.024, 161.8007, 161.5797, 161.3611, 161.1448, 160.931, 160.7195, 160.5105, 160.3039, 160.0998, 159.8981,
   159.699, 159.5023, 159.3081, 159.1164, 158.9272, 158.7406, 158.5565, 158.375, 158.196, 158.0196, 157.8457, 157.6744, 157.5058, 157.3397, 157.1762, 157.0153,
   156.857, 156.7013, 156.5482, 156.3977, 156.2498, 156.1045, 155.9619, 155.8218, 155.6843, 155.5494, 155.4172, 155.2875, 155.1604, 155.0358, 154.9139, 154.7944,
   154.6776, 154.5633, 154.4515, 154.3422, 154.2355, 154.1312, 154.0294, 153.9301, 153.8333, 153.7389, 153.6468, 153.5572, 153.47, 153.3851, 153.3026, 153.2224,
   153.1445, 153.0688, 152.9954, 152.9242, 152.8552, 152.7884, 152.7237, 152.6612, 152.6007, 152.5422, 152.4858, 152.4314, 152.3789, 152.3283, 152.2797, 152.2328,
   152.1878, 152.1445, 152.103, 152.0632, 152.025, 151.9885, 151.9535, 151.92, 151.888, 151.8575, 151.8283, 151.8005, 151.774, 151.7487, 151.7247, 151.7018,
   151.6799, 151.6592, 151.6394, 151.6206, 151.6027, 151.5856, 151.5693, 151.5537, 151.5388, 151.5245, 151.5108, 151.4976, 151.4848, 151.4724, 151.4603, 151.4485,
   151.4368, 151.4254, 151.414, 151.4026, 151.3911, 151.3796, 151.3678, 151.3559, 151.3436, 151.3309, 151.3179, 151.3043, 151.2901, 151.2754, 151.2599, 151.2437,
   151.2266, 151.2086, 151.1897, 151.1697, 151.1486, 151.1264, 151.1029, 151.0781, 151.0519, 151.0243, 150.9952, 150.9646, 150.9322, 150.8982, 150.8624, 150.8247,
   150.7851, 150.7436, 150.7, 150.6543, 150.6064, 150.5562, 150.5038, 150.449, 150.3917, 150.3319, 150.2696, 150.2047, 150.137, 150.0666, 149.9934, 149.9173,
   149.8382, 149.7562, 149.6711, 149.5829, 149.4915, 149.3969, 149.2989, 149.1977, 149.093, 148.9849, 148.8733, 148.7581, 148.6393, 148.5169, 148.3907, 148.2608,
   148.1271, 147.9895, 147.848, 147.7026, 147.5532, 147.3998, 147.2422, 147.0806, 146.9148, 146.7449, 146.5707, 146.3922, 146.2095, 146.0224, 145.8309, 145.6351,
   145.4348, 145.2301, 145.0209, 144.8072, 144.589, 144.3662, 144.1388, 143.9069, 143.6703, 143.4291, 143.1832, 142.9327, 142.6775, 142.4177, 142.1531, 141.8838,
   141.6098, 141.3311, 141.0476, 140.7594, 140.4665, 140.1689, 139.8665, 139.5593, 139.2475, 138.9309, 138.6096, 138.2835, 137.9528, 137.6174, 137.2773, 136.9325,
   136.5831, 136.229, 135.8703, 135.507, 135.1392, 134.7667, 134.3898, 134.0083, 133.6223, 133.2319, 132.837, 132.4377, 132.0341, 131.6261, 131.2138, 130.7972,
   130.3764, 129.9514, 129.5222, 129.0889, 128.6515, 128.21, 127.7646, 127.3152, 126.8619, 126.4047, 125.9437, 125.4789, 125.0104, 124.5383, 124.0625, 123.5831,
   123.1003, 122.6139, 122.1242, 121.6311, 121.1347, 120.6351, 120.1323, 119.6263, 119.1173, 118.6053, 118.0904, 117.5726, 117.0519, 116.5286, 116.0025, 115.4737,
   114.9425, 114.4087, 113.8725, 113.3339, 112.793, 112.2499, 111.7046, 111.1573, 110.6079, 110.0565, 109.5032, 108.9482, 108.3913, 107.8328, 107.2727, 106.711,
   106.1478, 105.5832, 105.0173, 104.4502, 103.8818, 103.3123, 102.7417, 102.1702, 101.5977, 101.0244, 100.4504, 99.87557, 99.30014, 98.72415, 98.14765, 97.57073,
   96.99344, 96.41586, 95.83805, 95.26008, 94.68203, 94.10395, 93.52591, 92.94798, 92.37023, 91.79271, 91.2155, 90.63866, 90.06226, 89.48635, 88.91099, 88.33626,
   87.76222, 87.18892, 86.61642, 86.04478, 85.47408, 84.90435, 84.33566, 83.76807, 83.20164, 82.63642, 82.07246, 81.50982, 80.94855, 80.38871, 79.83035, 79.27352,
   78.71826, 78.16464, 77.6127, 77.06248, 76.51404, 75.96742, 75.42266, 74.87982, 74.33893, 73.80004, 73.2632, 72.72843, 72.19579, 71.6653, 71.13702, 70.61098,
   70.08722, 69.56576, 69.04666, 68.52993, 68.01562, 67.50376, 66.99438, 66.48751, 65.98317, 65.48141, 64.98224, 64.4857, 63.9918, 63.50058, 63.01206, 62.52627,
   62.04322, 61.56294, 61.08545, 60.61076, 60.13891, 59.6699, 59.20376, 58.7405, 58.28013, 57.82268, 57.36815, 56.91656, 56.46793, 56.02226, 55.57956, 55.13985,
   54.70313, 54.26941, 53.8387, 53.41102, 52.98635, 52.56472, 52.14611, 51.73055, 51.31803, 50.90855, 50.50212, 50.09873, 49.69839, 49.3011, 48.90686, 48.51566,
   48.12751, 47.7424, 47.36032, 46.98128, 46.60527, 46.23228, 45.86231, 45.49535, 45.1314, 44.77045, 44.41249, 44.05751, 43.7055, 43.35646, 43.01037, 42.66723,
   42.32702, 41.98973, 41.65536, 41.32388, 40.99529, 40.66957, 40.34671, 40.0267, 39.70953, 39.39517, 39.08361, 38.77485, 38.46885, 38.16562, 37.86513, 37.56736,
   37.2723, 36.97994, 36.69025, 36.40322, 36.11883, 35.83706, 35.5579, 35.28133, 35.00732, 34.73587, 34.46695, 34.20054, 33.93662, 33.67518, 33.41619, 33.15964,
   32.9055, 32.65376, 32.4044, 32.15739, 31.91273, 31.67037, 31.43032, 31.19254, 30.95702, 30.72373, 30.49266, 30.26379, 30.03709, 29.81254, 29.59013, 29.36984,
   29.15163, 28.9355, 28.72142, 28.50938, 28.29935, 28.09131, 27.88524, 27.68112, 27.47893, 27.27866, 27.08028, 26.88376, 26.6891, 26.49627, 26.30526, 26.11603,
   25.92858, 25.74288, 25.55892, 25.37667, 25.19612, 25.01724, 24.84002, 24.66444, 24.49048, 24.31813, 24.14735, 23.97814, 23.81048, 23.64435, 23.47973, 23.3166,
   23.15495, 22.99476, 22.83601, 22.67868, 22.52276, 22.36823, 22.21507, 22.06327, 21.91281, 21.76368, 21.61585, 21.46932, 21.32406, 21.18007, 21.03732, 20.8958,
   20.7555, 20.61639, 20.47848, 20.34173, 20.20614, 20.0717, 19.93838, 19.80618, 19.67508, 19.54506, 19.41612, 19.28824, 19.16141, 19.03561, 18.91084, 18.78707,
   18.6643, 18.54252, 18.42171, 18.30185, 18.18295, 18.06499, 17.94795, 17.83182, 17.7166, 17.60227, 17.48882, 17.37624, 17.26452, 17.15366, 17.04363, 16.93443,
   16.82605, 16.71848, 16.61171, 16.50574, 16.40054, 16.29611, 16.19245, 16.08955, 15.98738, 15.88596, 15.78526, 15.68528, 15.58602, 15.48746, 15.38959, 15.29241,
   15.19591, 15.10009, 15.00492, 14.91042, 14.81656, 14.72335, 14.63078, 14.53883, 14.44751, 14.3568, 14.2667, 14.1772, 14.0883, 13.99999, 13.91226, 13.82511,
   13.73853, 13.65252, 13.56707, 13.48218, 13.39783, 13.31402, 13.23076, 13.14802, 13.06582, 12.98414, 12.90297, 12.82232, 12.74217, 12.66253, 12.58339, 12.50474,
   12.42658, 12.34891, 12.27171, 12.19499, 12.11875, 12.04297, 11.96765, 11.89279, 11.81839, 11.74445, 11.67094, 11.59789, 11.52527, 11.45309, 11.38135, 11.31003,
   11.23914, 11.16867, 11.09862, 11.02899, 10.95977, 10.89096, 10.82256, 10.75456, 10.68696, 10.61976, 10.55295, 10.48653, 10.42051, 10.35486, 10.2896, 10.22473,
   10.16022, 10.0961, 10.03234, 9.968959, 9.905942, 9.843289, 9.780998, 9.719067, 9.657494, 9.596275, 9.535409, 9.474893, 9.414725, 9.354903, 9.295425, 9.236288,
   9.17749, 9.119029, 9.060903, 9.00311, 8.945648, 8.888515, 8.831708, 8.775227, 8.719068, 8.66323, 8.607712, 8.55251, 8.497624, 8.443052, 8.388791, 8.33484,
   8.281197, 8.22786, 8.174829, 8.1221, 8.069672, 8.017543, 7.965713, 7.914179, 7.862939, 7.811992, 7.761336, 7.710971, 7.660893, 7.611102, 7.561596, 7.512373,
   7.463433, 7.414773, 7.366392, 7.318289, 7.270461, 7.222908, 7.175629, 7.128621, 7.081883, 7.035415, 6.989214, 6.943279, 6.897608, 6.852202, 6.807057, 6.762173,
   6.717548, 6.673181, 6.629071, 6.585216, 6.541616, 6.498268, 6.455172, 6.412326, 6.369729, 6.327379, 6.285277, 6.243419, 6.201805, 6.160435, 6.119305, 6.078416,
   6.037767, 5.997355, 5.95718, 5.91724, 5.877535, 5.838063, 5.798823, 5.759814, 5.721035, 5.682484, 5.64416, 5.606063, 5.568192, 5.530544, 5.493119, 5.455916,
   5.418933, 5.382171, 5.345626, 5.309299, 5.273189, 5.237294, 5.201612, 5.166144, 5.130888, 5.095843, 5.061008, 5.026382, 4.991963, 4.957752, 4.923746, 4.889944,
   4.856347, 4.822952, 4.789758, 4.756765, 4.723972, 4.691378, 4.658981, 4.62678, 4.594775, 4.562965, 4.531348, 4.499924, 4.468692, 4.43765, 4.406798, 4.376134,
   4.345659, 4.31537, 4.285267, 4.255349, 4.225615, 4.196064, 4.166695, 4.137507, 4.108499, 4.079671, 4.051021, 4.022548, 3.994252, 3.966131, 3.938186, 3.910414,
   3.882814, 3.855387, 3.828131, 3.801045, 3.774128, 3.74738, 3.7208, 3.694385, 3.668137, 3.642054, 3.616135, 3.590378, 3.564785, 3.539352, 3.514081, 3.488969,
   3.464015, 3.43922, 3.414583, 3.390101, 3.365775, 3.341604, 3.317587, 3.293723, 3.270011, 3.24645, 3.22304, 3.19978, 3.176669, 3.153706, 3.130891, 3.108222,
   3.085699, 3.063321, 3.041087, 3.018997, 2.997049, 2.975243, 2.953578, 2.932054, 2.910669, 2.889423, 2.868315, 2.847344, 2.82651, 2.805812, 2.785248, 2.764819,
   2.744523, 2.72436, 2.70433, 2.68443, 2.664661, 2.645022, 2.625512, 2.606131, 2.586877, 2.56775, 2.54875, 2.529875, 2.511125, 2.492499, 2.473996, 2.455616,
   2.437359, 2.419222, 2.401206, 2.383311, 2.365534, 2.347877, 2.330337, 2.312914, 2.295608, 2.278418, 2.261343, 2.244383, 2.227537, 2.210804, 2.194184, 2.177676,
   2.161279, 2.144993, 2.128816, 2.11275, 2.096792, 2.080942, 2.0652, 2.049565, 2.034035, 2.018612, 2.003294, 1.98808, 1.97297, 1.957963, 1.943058, 1.928256,
   1.913555, 1.898955, 1.884455, 1.870054, 1.855753, 1.84155, 1.827445, 1.813437, 1.799525, 1.78571, 1.771991, 1.758366, 1.744836, 1.731399, 1.718056, 1.704805,
   1.691647, 1.67858, 1.665604, 1.652719, 1.639923, 1.627217, 1.6146, 1.602071, 1.58963, 1.577276, 1.565009, 1.552828, 1.540733, 1.528722, 1.516797, 1.504955,
   1.493197, 1.481522, 1.46993, 1.458419, 1.44699, 1.435643, 1.424375, 1.413188, 1.40208, 1.391051, 1.380101, 1.369229, 1.358434, 1.347717, 1.337076, 1.326511,
   1.316022, 1.305608, 1.295269, 1.285004, 1.274813, 1.264695, 1.25465, 1.244677, 1.234776, 1.224947, 1.215188, 1.205501, 1.195883, 1.186335, 1.176856, 1.167446,
   1.158105, 1.148831, 1.139625, 1.130486, 1.121413, 1.112407, 1.103466, 1.094591, 1.085781, 1.077035, 1.068353, 1.059735, 1.051181, 1.042689, 1.034259, 1.025892,
   1.017586, 1.009342, 1.001158, 0.9930346, 0.9849714, 0.9769679, 0.9690236, 0.9611382, 0.9533114, 0.9455426, 0.9378316, 0.9301779, 0.9225811, 0.915041, 0.9075571, 0.9001291,
   0.8927565, 0.8854391, 0.8781764, 0.8709681, 0.8638139, 0.8567133, 0.849666, 0.8426717, 0.83573, 0.8288405, 0.8220029, 0.8152169, 0.8084821, 0.8017982, 0.7951648, 0.7885816,
   0.7820483, 0.7755644, 0.7691298, 0.7627439, 0.7564067, 0.7501176, 0.7438763, 0.7376826, 0.7315361, 0.7254366, 0.7193836, 0.7133768, 0.707416, 0.7015009, 0.695631, 0.6898062,
   0.6840261, 0.6782904, 0.6725988, 0.6669509, 0.6613466, 0.6557854, 0.6502672, 0.6447915, 0.6393582, 0.6339668, 0.6286172, 0.623309, 0.618042, 0.6128158, 0.6076302, 0.6024849,
   0.5973796, 0.5923141, 0.587288, 0.5823011, 0.5773531, 0.5724437, 0.5675728, 0.5627399, 0.5579448, 0.5531873, 0.5484672, 0.543784, 0.5391377, 0.5345278, 0.5299543, 0.5254167,
   0.5209149, 0.5164486, 0.5120175, 0.5076214, 0.5032601, 0.4989333, 0.4946407, 0.4903822, 0.4861574, 0.4819662, 0.4778082, 0.4736833, 0.4695912, 0.4655317, 0.4615046, 0.4575095,
   0.4535464, 0.4496149, 0.4457148, 0.441846, 0.4380081, 0.4342009, 0.4304243, 0.426678, 0.4229618, 0.4192755, 0.4156188, 0.4119916, 0.4083936, 0.4048246, 0.4012844, 0.3977728,
   0.3942896, 0.3908345, 0.3874074, 0.3840081, 0.3806364, 0.377292, 0.3739748, 0.3706845, 0.3674211, 0.3641841, 0.3609736, 0.3577892, 0.3546308, 0.3514982, 0.3483911, 0.3453095,
   0.3422531, 0.3392218, 0.3362153, 0.3332335, 0.3302761, 0.327343, 0.3244341, 0.3215491, 0.3186879, 0.3158502, 0.3130359, 0.3102449, 0.3074769, 0.3047318, 0.3020095, 0.2993096,
   0.2966322, 0.2939769, 0.2913437, 0.2887323, 0.2861427, 0.2835745, 0.2810278, 0.2785023, 0.2759978, 0.2735142, 0.2710514, 0.2686091, 0.2661873, 0.2637857, 0.2614042, 0.2590427,
   0.256701, 0.254379, 0.2520765, 0.2497933, 0.2475293, 0.2452844, 0.2430584, 0.2408512, 0.2386626, 0.2364924, 0.2343407, 0.2322071, 0.2300915, 0.2279939, 0.2259141, 0.2238519,
   0.2218072, 0.2197799, 0.2177698, 0.2157768, 0.2138008, 0.2118416, 0.2098991, 0.2079732, 0.2060638, 0.2041706, 0.2022937, 0.2004328, 0.1985878, 0.1967587, 0.1949452, 0.1931473,
   0.1913649, 0.1895978, 0.1878458, 0.186109, 0.1843871, 0.1826801, 0.1809878, 0.1793101, 0.1776469, 0.175998, 0.1743635, 0.1727431, 0.1711367, 0.1695443, 0.1679657, 0.1664008,
   0.1648495, 0.1633116, 0.1617872, 0.160276, 0.1587781, 0.1572931, 0.1558212, 0.1543621, 0.1529157, 0.151482, 0.1500609, 0.1486522, 0.1472558, 0.1458717, 0.1444997, 0.1431398,
   0.1417919, 0.1404558, 0.1391315, 0.1378188, 0.1365177, 0.1352281, 0.1339499, 0.1326829, 0.1314272, 0.1301826, 0.128949, 0.1277263, 0.1265145, 0.1253134, 0.124123, 0.1229431,
   0.1217738, 0.1206148, 0.1194662, 0.1183278, 0.1171996, 0.1160814, 0.1149732, 0.1138749, 0.1127865, 0.1117077, 0.1106387, 0.1095792, 0.1085292, 0.1074886, 0.1064574, 0.1054355,
   0.1044227, 0.103419, 0.1024244, 0.1014388, 0.100462, 0.09949404, 0.09853483, 0.09758428, 0.09664233, 0.0957089, 0.09478392, 0.09386733, 0.09295904, 0.092059, 0.09116713, 0.09028336,
   0.08940762, 0.08853986, 0.08767999, 0.08682796, 0.0859837, 0.08514714, 0.08431822, 0.08349687, 0.08268303, 0.08187663, 0.08107762, 0.08028593, 0.07950149, 0.07872425, 0.07795415, 0.07719112,
   0.0764351, 0.07568604, 0.07494387, 0.07420854, 0.07347999, 0.07275815, 0.07204298, 0.07133442, 0.0706324, 0.06993688, 0.06924779, 0.06856508, 0.06788871, 0.0672186, 0.06655471, 0.06589699,
   0.06524538, 0.06459982, 0.06396028, 0.06332669, 0.062699, 0.06207717, 0.06146113, 0.06085085, 0.06024627, 0.05964734, 0.05905402, 0.05846625, 0.05788398, 0.05730717, 0.05673577, 0.05616974,
   0.05560902, 0.05505357, 0.05450335, 0.0539583, 0.05341839, 0.05288356, 0.05235378, 0.051829, 0.05130917, 0.05079425, 0.05028421, 0.04977898, 0.04927854, 0.04878284, 0.04829184, 0.0478055,
   0.04732377, 0.04684662, 0.04637401, 0.04590589, 0.04544222, 0.04498297, 0.0445281, 0.04407756, 0.04363133, 0.04318935, 0.0427516, 0.04231803, 0.04188861, 0.0414633, 0.04104206, 0.04062487,
   0.04021167, 0.03980244, 0.03939714, 0.03899574, 0.03859819, 0.03820447, 0.03781454, 0.03742837, 0.03704593, 0.03666717, 0.03629207, 0.03592059, 0.0355527, 0.03518838, 0.03482757, 0.03447027,
   0.03411642, 0.03376601, 0.03341899, 0.03307535, 0.03273505, 0.03239805, 0.03206433, 0.03173386, 0.03140661, 0.03108255, 0.03076165, 0.03044389, 0.03012922, 0.02981763, 0.02950909, 0.02920357,
   0.02890104, 0.02860147, 0.02830484, 0.02801112, 0.02772028, 0.0274323, 0.02714714, 0.0268648, 0.02658523, 0.02630841, 0.02603432, 0.02576294, 0.02549423, 0.02522817, 0.02496474, 0.02470392,
   0.02444567, 0.02418998, 0.02393683, 0.02368618, 0.02343801, 0.02319231, 0.02294905, 0.0227082, 0.02246975, 0.02223367, 0.02199994, 0.02176854, 0.02153944, 0.02131263, 0.02108807, 0.02086577,
   0.02064568, 0.02042779, 0.02021208, 0.01999853, 0.01978712, 0.01957783, 0.01937063, 0.01916552, 0.01896246, 0.01876145, 0.01856245, 0.01836546, 0.01817044, 0.01797739, 0.01778629, 0.01759711,
   0.01740985, 0.01722447, 0.01704096, 0.01685931, 0.0166795, 0.01650151, 0.01632532, 0.01615091, 0.01597827, 0.01580739, 0.01563823, 0.0154708, 0.01530507, 0.01514102, 0.01497864, 0.01481792,
   0.01465883, 0.01450137, 0.01434551, 0.01419124, 0.01403855, 0.01388741, 0.01373783, 0.01358977, 0.01344323, 0.01329819, 0.01315463, 0.01301255, 0.01287193, 0.01273275, 0.012595, 0.01245867,
   0.01232374, 0.01219019, 0.01205803, 0.01192722, 0.01179777, 0.01166965, 0.01154285, 0.01141736, 0.01129317, 0.01117026, 0.01104863, 0.01092825, 0.01080913, 0.01069123, 0.01057456, 0.0104591,
   0.01034485, 0.01023177, 0.01011988, 0.01000914, 0.009899564, 0.009791125, 0.009683817, 0.009577628, 0.009472547, 0.009368564, 0.009265666, 0.009163844, 0.009063088, 0.008963385, 0.008864727, 0.008767103,
   0.008670502, 0.008574914, 0.00848033, 0.008386739, 0.008294132, 0.008202499, 0.008111829, 0.008022115, 0.007933345, 0.007845511, 0.007758603, 0.007672612, 0.007587529, 0.007503345, 0.007420051, 0.007337638,
   0.007256097, 0.007175419, 0.007095597, 0.00701662, 0.006938482, 0.006861172, 0.006784684, 0.006709009, 0.006634138, 0.006560063, 0.006486777, 0.006414272, 0.006342539, 0.006271572, 0.006201361, 0.0061319,
   0.006063181, 0.005995196, 0.005927939, 0.005861401, 0.005795575, 0.005730455, 0.005666033, 0.005602301, 0.005539254, 0.005476883, 0.005415182, 0.005354145, 0.005293764, 0.005234033, 0.005174945, 0.005116494,
   0.005058673, 0.005001476, 0.004944895, 0.004888926, 0.004833562, 0.004778796, 0.004724623, 0.004671035, 0.004618029, 0.004565596, 0.004513732, 0.004462431, 0.004411686, 0.004361493, 0.004311845, 0.004262737,
   0.004214163, 0.004166117, 0.004118595, 0.004071591, 0.004025099, 0.003979115, 0.003933632, 0.003888647, 0.003844152, 0.003800145, 0.003756619, 0.003713569, 0.00367099, 0.003628879, 0.003587229, 0.003546036,
   0.003505295, 0.003465002, 0.003425151, 0.003385739, 0.00334676, 0.00330821, 0.003270085, 0.00323238, 0.003195091, 0.003158213, 0.003121742, 0.003085674, 0.003050005, 0.00301473, 0.002979845, 0.002945346,
   0.00291123, 0.002877491, 0.002844127, 0.002811133, 0.002778505, 0.002746239, 0.002714332, 0.002682779, 0.002651578, 0.002620724, 0.002590213, 0.002560043, 0.002530209, 0.002500708, 0.002471535, 0.002442689,
   0.002414165, 0.00238596, 0.002358071, 0.002330493, 0.002303225, 0.002276261, 0.002249601, 0.002223239, 0.002197173, 0.0021714, 0.002145916, 0.002120719, 0.002095805, 0.002071171, 0.002046815, 0.002022734,
   0.001998923, 0.001975381, 0.001952105, 0.001929092, 0.001906339, 0.001883842, 0.001861601, 0.001839611, 0.001817869, 0.001796374, 0.001775123, 0.001754113, 0.001733341, 0.001712804, 0.001692501, 0.001672429,
   0.001652585, 0.001632967, 0.001613572, 0.001594398, 0.001575442, 0.001556703, 0.001538177, 0.001519862, 0.001501757, 0.001483859, 0.001466165, 0.001448673, 0.001431382, 0.001414289, 0.001397391, 0.001380688,
   0.001364175, 0.001347853, 0.001331717, 0.001315767, 0.0013, 0.001284415, 0.001269009, 0.00125378, 0.001238726, 0.001223846, 0.001209138, 0.001194599, 0.001180228, 0.001166023, 0.001151982, 0.001138103,
   0.001124385, 0.001110826, 0.001097424, 0.001084176, 0.001071083, 0.001058141, 0.001045349, 0.001032706, 0.00102021, 0.001007859, 0.0009956516, 0.0009835862, 0.0009716612, 0.000959875, 0.0009482262, 0.0009367132,
   0.0009253344, 0.0009140885, 0.0009029738, 0.000891989, 0.0008811326, 0.0008704032, 0.0008597992, 0.0008493194, 0.0008389624, 0.0008287267, 0.000818611, 0.000808614, 0.0007987344, 0.0007889707, 0.0007793218, 0.0007697862,
   0.0007603629, 0.0007510504, 0.0007418476, 0.0007327531, 0.0007237659, 0.0007148846, 0.0007061081, 0.0006974352, 0.0006888648, 0.0006803956, 0.0006720265, 0.0006637564, 0.0006555842, 0.0006475088, 0.000639529, 0.0006316439,
   0.0006238522, 0.000616153, 0.0006085451, 0.0006010277, 0.0005935995, 0.0005862597, 0.0005790072, 0.000571841, 0.0005647602, 0.0005577637, 0.0005508506, 0.00054402, 0.0005372708, 0.0005306023, 0.0005240133, 0.0005175032,
   0.0005110708, 0.0005047155, 0.0004984361, 0.000492232, 0.0004861022, 0.0004800459, 0.0004740622, 0.0004681504, 0.0004623095, 0.0004565387, 0.0004508373, 0.0004452045, 0.0004396394, 0.0004341413, 0.0004287094, 0.000423343,
   0.0004180412, 0.0004128034, 0.0004076288, 0.0004025167, 0.0003974663, 0.0003924769, 0.0003875479, 0.0003826785, 0.000377868, 0.0003731158, 0.0003684211, 0.0003637834, 0.0003592019, 0.000354676, 0.000350205, 0.0003457883,
   0.0003414253, 0.0003371154, 0.0003328579, 0.0003286522, 0.0003244977, 0.0003203938, 0.0003163399, 0.0003123355, 0.0003083799, 0.0003044726, 0.000300613, 0.0002968006, 0.0002930348, 0.000289315, 0.0002856408, 0.0002820116,
   0.0002784268, 0.0002748859, 0.0002713885, 0.0002679339, 0.0002645218, 0.0002611515, 0.0002578227, 0.0002545348, 0.0002512873, 0.0002480798, 0.0002449118, 0.0002417827, 0.0002386923, 0.0002356399, 0.0002326252, 0.0002296477,
   0.0002267069, 0.0002238025, 0.000220934, 0.0002181009, 0.0002153029, 0.0002125396, 0.0002098104, 0.0002071151, 0.0002044531, 0.0002018242, 0.0001992279, 0.0001966638, 0.0001941316, 0.0001916308, 0.0001891611, 0.0001867222,
   0.0001843136, 0.0001819349, 0.0001795859, 0.0001772662, 0.0001749754, 0.0001727132, 0.0001704792, 0.0001682731, 0.0001660946, 0.0001639433, 0.0001618189, 0.0001597211, 0.0001576495, 0.0001556039, 0.0001535839, 0.0001515892,
   0.0001496196, 0.0001476746, 0.0001457541, 0.0001438577, 0.0001419851, 0.0001401361, 0.0001383103, 0.0001365075, 0.0001347274, 0.0001329697, 0.0001312342, 0.0001295205, 0.0001278285, 0.0001261578, 0.0001245082, 0.0001228795,
   0.0001212713, 0.0001196835, 0.0001181157, 0.0001165678, 0.0001150395, 0.0001135306, 0.0001120408, 0.0001105699, 0.0001091176, 0.0001076838, 0.0001062682, 0.0001048705, 0.0001034907, 0.0001021284, 0.0001007834, 9.945553e-05,
   9.814458e-05, 9.685034e-05, 9.557259e-05, 9.431114e-05, 9.306579e-05, 9.183633e-05, 9.062258e-05, 8.942434e-05, 8.824141e-05, 8.707362e-05, 8.592077e-05, 8.478268e-05, 8.365916e-05, 8.255005e-05, 8.145515e-05, 8.03743e-05,
   7.930731e-05, 7.825403e-05, 7.721428e-05, 7.618788e-05, 7.517469e-05, 7.417452e-05, 7.318723e-05, 7.221265e-05, 7.125062e-05, 7.0301e-05, 6.936361e-05, 6.843832e-05, 6.752497e-05, 6.662341e-05, 6.57335e-05, 6.485509e-05,
   6.398803e-05, 6.31322e-05, 6.228743e-05, 6.145361e-05, 6.063059e-05, 5.981823e-05, 5.901641e-05, 5.822499e-05, 5.744384e-05, 5.667284e-05, 5.591185e-05, 5.516075e-05, 5.441941e-05, 5.368772e-05, 5.296556e-05, 5.225279e-05,
   5.154931e-05, 5.0855e-05, 5.016975e-05, 4.949343e-05, 4.882594e-05, 4.816716e-05, 4.751699e-05, 4.687532e-05, 4.624203e-05, 4.561704e-05, 4.500022e-05, 4.439147e-05, 4.379071e-05, 4.319781e-05, 4.261269e-05, 4.203524e-05,
   4.146538e-05, 4.090299e-05, 4.0348e-05, 3.980029e-05, 3.925979e-05, 3.87264e-05, 3.820002e-05, 3.768058e-05, 3.716798e-05, 3.666214e-05, 3.616296e-05, 3.567037e-05, 3.518428e-05, 3.47046e-05, 3.423127e-05, 3.376418e-05,
   3.330328e-05, 3.284847e-05, 3.239967e-05, 3.195682e-05, 3.151984e-05, 3.108864e-05, 3.066316e-05, 3.024333e-05, 2.982906e-05, 2.94203e-05, 2.901696e-05, 2.861899e-05, 2.82263e-05, 2.783884e-05, 2.745653e-05, 2.707931e-05,
   2.670711e-05, 2.633988e-05, 2.597753e-05, 2.562002e-05, 2.526728e-05, 2.491925e-05, 2.457587e-05, 2.423707e-05, 2.390281e-05, 2.357301e-05, 2.324762e-05, 2.292659e-05, 2.260986e-05, 2.229737e-05, 2.198907e-05, 2.16849e-05,
   2.138482e-05, 2.108876e-05, 2.079667e-05, 2.050851e-05, 2.022422e-05, 1.994375e-05, 1.966706e-05, 1.939409e-05, 1.912479e-05, 1.885913e-05, 1.859704e-05, 1.833848e-05, 1.808341e-05, 1.783179e-05, 1.758356e-05, 1.733868e-05,
   1.709711e-05, 1.685881e-05, 1.662372e-05, 1.639182e-05, 1.616306e-05, 1.59374e-05, 1.571479e-05, 1.54952e-05, 1.527859e-05, 1.506492e-05, 1.485414e-05, 1.464623e-05, 1.444114e-05, 1.423884e-05, 1.403929e-05, 1.384245e-05,
   1.36483e-05, 1.345678e-05, 1.326788e-05, 1.308155e-05, 1.289775e-05, 1.271647e-05, 1.253766e-05, 1.236129e-05, 1.218732e-05, 1.201574e-05, 1.18465e-05, 1.167957e-05, 1.151493e-05, 1.135254e-05, 1.119238e-05, 1.10344e-05,
   1.08786e-05, 1.072493e-05, 1.057336e-05, 1.042388e-05, 1.027645e-05, 1.013105e-05, 9.987638e-06, 9.846201e-06, 9.70671e-06, 9.569138e-06, 9.43346e-06, 9.299651e-06, 9.167684e-06, 9.037537e-06, 8.909184e-06, 8.782602e-06,
   8.657767e-06, 8.534656e-06, 8.413245e-06, 8.293512e-06, 8.175434e-06, 8.058989e-06, 7.944156e-06, 7.830912e-06, 7.719237e-06, 7.609109e-06, 7.500508e-06, 7.393413e-06, 7.287803e-06, 7.183659e-06, 7.080962e-06, 6.979691e-06,
   6.879827e-06, 6.781352e-06, 6.684247e-06, 6.588493e-06, 6.494072e-06, 6.400966e-06, 6.309158e-06, 6.218629e-06, 6.129363e-06, 6.041342e-06, 5.95455e-06, 5.86897e-06, 5.784585e-06, 5.70138e-06, 5.619338e-06, 5.538444e-06,
   5.458682e-06, 5.380036e-06, 5.302492e-06, 5.226035e-06, 5.150649e-06, 5.076321e-06, 5.003036e-06, 4.930779e-06, 4.859537e-06, 4.789295e-06, 4.720041e-06, 4.651761e-06, 4.584441e-06, 4.518069e-06, 4.452631e-06, 4.388114e-06,
   4.324507e-06, 4.261797e-06, 4.19997e-06, 4.139016e-06, 4.078923e-06, 4.019678e-06, 3.96127e-06, 3.903687e-06, 3.846919e-06, 3.790953e-06, 3.73578e-06, 3.681388e-06, 3.627766e-06, 3.574903e-06, 3.52279e-06, 3.471417e-06,
   3.420772e-06, 3.370845e-06, 3.321628e-06, 3.27311e-06, 3.225281e-06, 3.178133e-06, 3.131655e-06, 3.085838e-06, 3.040673e-06, 2.996152e-06, 2.952265e-06, 2.909004e-06, 2.866359e-06, 2.824323e-06, 2.782887e-06, 2.742042e-06,
   2.701781e-06, 2.662095e-06, 2.622977e-06, 2.584417e-06, 2.54641e-06, 2.508947e-06, 2.47202e-06, 2.435622e-06, 2.399745e-06, 2.364383e-06, 2.329529e-06, 2.295174e-06, 2.261313e-06, 2.227938e-06, 2.195042e-06, 2.16262e-06,
   2.130663e-06, 2.099167e-06, 2.068123e-06, 2.037527e-06, 2.007371e-06, 1.97765e-06, 1.948357e-06, 1.919487e-06, 1.891033e-06, 1.86299e-06, 1.835352e-06, 1.808113e-06, 1.781268e-06, 1.754811e-06, 1.728737e-06, 1.70304e-06,
   1.677715e-06, 1.652757e-06, 1.62816e-06, 1.60392e-06, 1.580031e-06, 1.556489e-06, 1.533288e-06, 1.510425e-06, 1.487893e-06, 1.465689e-06, 1.443808e-06, 1.422244e-06, 1.400995e-06, 1.380055e-06, 1.359419e-06, 1.339085e-06,
   1.319046e-06, 1.2993e-06, 1.279842e-06, 1.260667e-06, 1.241773e-06, 1.223154e-06, 1.204808e-06, 1.186729e-06, 1.168915e-06, 1.151362e-06, 1.134065e-06, 1.117021e-06, 1.100227e-06, 1.083679e-06, 1.067374e-06, 1.051308e-06,
   1.035477e-06, 1.019879e-06, 1.00451e-06, 9.893661e-07, 9.74445e-07, 9.597433e-07, 9.452577e-07, 9.309853e-07, 9.169228e-07, 9.030675e-07, 8.894162e-07, 8.75966e-07, 8.627141e-07, 8.496577e-07, 8.367938e-07, 8.241198e-07,
   8.11633e-07, 7.993306e-07, 7.872099e-07, 7.752685e-07, 7.635037e-07, 7.519129e-07, 7.404937e-07, 7.292435e-07, 7.1816e-07, 7.072408e-07, 6.964834e-07, 6.858856e-07, 6.75445e-07, 6.651594e-07, 6.550265e-07, 6.450441e-07,
   6.352101e-07, 6.255223e-07, 6.159786e-07, 6.065769e-07, 5.973151e-07, 5.881913e-07, 5.792033e-07, 5.703494e-07, 5.616274e-07, 5.530355e-07, 5.445718e-07, 5.362344e-07, 5.280216e-07, 5.199314e-07, 5.119622e-07, 5.041121e-07,
   4.963794e-07, 4.887625e-07, 4.812595e-07, 4.738689e-07, 4.66589e-07, 4.594183e-07, 4.52355e-07, 4.453977e-07, 4.385448e-07, 4.317947e-07, 4.25146e-07, 4.185972e-07, 4.121469e-07, 4.057935e-07, 3.995356e-07, 3.93372e-07,
   3.873011e-07, 3.813216e-07, 3.754323e-07, 3.696317e-07, 3.639185e-07, 3.582915e-07, 3.527494e-07, 3.47291e-07, 3.41915e-07, 3.366203e-07, 3.314055e-07, 3.262696e-07, 3.212114e-07, 3.162297e-07, 3.113234e-07, 3.064914e-07,
   3.017327e-07, 2.97046e-07, 2.924304e-07, 2.878848e-07, 2.834082e-07, 2.789995e-07, 2.746578e-07, 2.70382e-07, 2.661712e-07, 2.620244e-07, 2.579407e-07, 2.539192e-07, 2.499588e-07, 2.460588e-07, 2.422181e-07, 2.38436e-07,
   2.347116e-07, 2.310439e-07, 2.274322e-07, 2.238757e-07, 2.203734e-07, 2.169247e-07, 2.135286e-07, 2.101845e-07, 2.068915e-07, 2.036488e-07, 2.004559e-07, 1.973118e-07, 1.942158e-07, 1.911673e-07, 1.881655e-07, 1.852098e-07,
   1.822994e-07, 1.794337e-07, 1.76612e-07, 1.738336e-07, 1.710979e-07, 1.684042e-07, 1.65752e-07, 1.631406e-07, 1.605694e-07, 1.580377e-07, 1.55545e-07, 1.530908e-07, 1.506744e-07, 1.482952e-07, 1.459527e-07, 1.436464e-07,
   1.413757e-07, 1.3914e-07, 1.369389e-07, 1.347718e-07, 1.326382e-07, 1.305376e-07, 1.284696e-07, 1.264335e-07, 1.244289e-07, 1.224554e-07, 1.205125e-07, 1.185997e-07, 1.167166e-07, 1.148627e-07, 1.130376e-07, 1.112408e-07,
   1.094719e-07, 1.077305e-07, 1.060162e-07, 1.043285e-07, 1.026671e-07, 1.010316e-07, 9.942148e-08, 9.783646e-08, 9.627615e-08, 9.474015e-08, 9.322811e-08, 9.173965e-08, 9.027442e-08, 8.883206e-08, 8.741223e-08, 8.601458e-08,
   8.463877e-08, 8.328447e-08, 8.195136e-08, 8.063911e-08, 7.934739e-08, 7.807591e-08, 7.682434e-08, 7.559238e-08, 7.437974e-08, 7.318611e-08, 7.201121e-08, 7.085475e-08, 6.971645e-08, 6.859603e-08, 6.749321e-08, 6.640773e-08,
   6.533932e-08, 6.428771e-08, 6.325265e-08, 6.223389e-08, 6.123117e-08, 6.024425e-08, 5.927288e-08, 5.831683e-08, 5.737586e-08, 5.644973e-08, 5.553823e-08, 5.464111e-08, 5.375817e-08, 5.288918e-08, 5.203393e-08, 5.11922e-08,
   5.036379e-08, 4.954849e-08, 4.87461e-08, 4.795642e-08, 4.717925e-08, 4.64144e-08, 4.566168e-08, 4.492089e-08, 4.419187e-08, 4.347441e-08, 4.276835e-08, 4.20735e-08, 4.13897e-08, 4.071677e-08, 4.005454e-08, 3.940285e-08,
   3.876153e-08, 3.813042e-08, 3.750936e-08, 3.68982e-08, 3.629679e-08, 3.570496e-08, 3.512257e-08, 3.454948e-08, 3.398553e-08, 3.34306e-08, 3.288453e-08, 3.234718e-08, 3.181843e-08, 3.129813e-08, 3.078616e-08, 3.028238e-08,
   2.978667e-08, 2.92989e-08, 2.881895e-08, 2.834669e-08, 2.7882e-08, 2.742477e-08, 2.697487e-08, 2.65322e-08, 2.609663e-08, 2.566807e-08, 2.524639e-08, 2.483149e-08, 2.442327e-08, 2.402161e-08, 2.362642e-08, 2.323759e-08,
   2.285502e-08, 2.247862e-08, 2.210829e-08, 2.174393e-08, 2.138544e-08, 2.103274e-08, 2.068574e-08, 2.034434e-08, 2.000845e-08, 1.967799e-08, 1.935288e-08, 1.903302e-08, 1.871834e-08, 1.840875e-08, 1.810418e-08, 1.780454e-08,
   1.750975e-08, 1.721974e-08, 1.693444e-08, 1.665376e-08, 1.637763e-08, 1.610599e-08, 1.583876e-08, 1.557588e-08, 1.531726e-08, 1.506285e-08, 1.481257e-08, 1.456637e-08, 1.432418e-08, 1.408592e-08, 1.385155e-08, 1.3621e-08,
   1.33942e-08, 1.31711e-08, 1.295165e-08, 1.273577e-08, 1.252341e-08, 1.231453e-08, 1.210905e-08, 1.190694e-08, 1.170812e-08, 1.151256e-08, 1.13202e-08, 1.113098e-08, 1.094487e-08, 1.07618e-08, 1.058173e-08, 1.040461e-08,
   1.023039e-08, 1.005904e-08, 9.89049e-09, 9.72471e-09, 9.561652e-09, 9.401271e-09, 9.243526e-09, 9.088374e-09, 8.935773e-09, 8.785682e-09, 8.63806e-09, 8.492868e-09, 8.350067e-09, 8.209619e-09, 8.071484e-09, 7.935627e-09,
   7.80201e-09, 7.670597e-09, 7.541353e-09, 7.414242e-09, 7.289231e-09, 7.166284e-09, 7.04537e-09, 6.926454e-09, 6.809505e-09, 6.694491e-09, 6.58138e-09, 6.470142e-09, 6.360746e-09, 6.253163e-09, 6.147363e-09, 6.043316e-09,
   5.940996e-09, 5.840373e-09, 5.74142e-09, 5.644111e-09, 5.548417e-09, 5.454314e-09, 5.361774e-09, 5.270773e-09, 5.181286e-09, 5.093288e-09, 5.006755e-09, 4.921663e-09, 4.837988e-09, 4.755707e-09, 4.674798e-09, 4.595238e-09,
   4.517005e-09, 4.440078e-09, 4.364435e-09, 4.290055e-09, 4.216917e-09, 4.145002e-09, 4.074289e-09, 4.004759e-09, 3.936391e-09, 3.869168e-09, 3.80307e-09, 3.738079e-09, 3.674177e-09, 3.611346e-09, 3.549568e-09, 3.488826e-09,
   3.429103e-09, 3.370383e-09, 3.312648e-09, 3.255883e-09, 3.200072e-09, 3.145198e-09, 3.091248e-09, 3.038204e-09, 2.986053e-09, 2.93478e-09, 2.88437e-09, 2.834809e-09, 2.786083e-09, 2.738178e-09, 2.691081e-09, 2.644778e-09,
   2.599257e-09, 2.554503e-09, 2.510506e-09, 2.467251e-09, 2.424728e-09, 2.382923e-09, 2.341825e-09, 2.301422e-09, 2.261702e-09, 2.222655e-09, 2.184269e-09, 2.146533e-09, 2.109437e-09, 2.072969e-09, 2.03712e-09, 2.001879e-09,
   1.967235e-09, 1.93318e-09, 1.899703e-09, 1.866795e-09, 1.834445e-09, 1.802646e-09, 1.771387e-09, 1.74066e-09, 1.710456e-09, 1.680766e-09, 1.651581e-09, 1.622894e-09, 1.594695e-09, 1.566977e-09, 1.539732e-09, 1.512951e-09,
   1.486627e-09, 1.460753e-09, 1.43532e-09, 1.410322e-09, 1.385751e-09, 1.3616e-09, 1.337862e-09, 1.31453e-09, 1.291597e-09, 1.269057e-09, 1.246902e-09, 1.225127e-09, 1.203725e-09, 1.18269e-09, 1.162016e-09, 1.141696e-09,
   1.121725e-09, 1.102097e-09, 1.082806e-09, 1.063846e-09, 1.045212e-09, 1.026898e-09, 1.008899e-09, 9.912096e-10, 9.738246e-10, 9.567388e-10, 9.399471e-10, 9.234447e-10, 9.072267e-10, 8.912881e-10, 8.756244e-10, 8.602308e-10,
   8.451028e-10, 8.30236e-10, 8.156258e-10, 8.012679e-10, 7.871581e-10, 7.732922e-10, 7.59666e-10, 7.462754e-10, 7.331166e-10, 7.201855e-10, 7.074782e-10, 6.949911e-10, 6.827203e-10, 6.706621e-10, 6.58813e-10, 6.471694e-10,
   6.357278e-10, 6.244847e-10, 6.134369e-10, 6.025809e-10, 5.919135e-10, 5.814315e-10, 5.711317e-10, 5.610111e-10, 5.510665e-10, 5.412949e-10, 5.316935e-10, 5.222593e-10, 5.129894e-10, 5.03881e-10, 4.949315e-10, 4.86138e-10,
   4.774979e-10, 4.690085e-10, 4.606674e-10, 4.524719e-10, 4.444195e-10, 4.365079e-10, 4.287346e-10, 4.210972e-10, 4.135933e-10, 4.062208e-10, 3.989773e-10, 3.918607e-10, 3.848687e-10, 3.779992e-10, 3.712501e-10, 3.646194e-10,
   3.581049e-10, 3.517048e-10, 3.454169e-10, 3.392395e-10, 3.331706e-10, 3.272083e-10, 3.213508e-10, 3.155962e-10, 3.099429e-10, 3.04389e-10, 2.989329e-10, 2.935728e-10, 2.883071e-10, 2.831342e-10, 2.780525e-10, 2.730603e-10,
   2.681561e-10, 2.633385e-10, 2.586059e-10, 2.539568e-10, 2.493898e-10, 2.449035e-10, 2.404965e-10, 2.361674e-10, 2.319148e-10, 2.277374e-10, 2.23634e-10, 2.196032e-10, 2.156437e-10, 2.117544e-10, 2.07934e-10, 2.041813e-10,
   2.004951e-10, 1.968743e-10, 1.933178e-10, 1.898244e-10, 1.86393e-10, 1.830225e-10, 1.797119e-10, 1.764601e-10, 1.732662e-10, 1.70129e-10, 1.670477e-10, 1.640212e-10, 1.610486e-10, 1.581289e-10, 1.552612e-10, 1.524446e-10,
   1.496782e-10, 1.469611e-10, 1.442925e-10, 1.416715e-10, 1.390973e-10, 1.365691e-10, 1.34086e-10, 1.316473e-10, 1.292522e-10, 1.268999e-10, 1.245896e-10, 1.223207e-10, 1.200924e-10, 1.17904e-10, 1.157547e-10, 1.13644e-10,
   1.115711e-10, 1.095354e-10, 1.075361e-10, 1.055728e-10, 1.036446e-10, 1.017511e-10, 9.989156e-11, 9.806542e-11, 9.62721e-11, 9.451101e-11, 9.278158e-11, 9.108326e-11, 8.941549e-11, 8.777773e-11, 8.616947e-11, 8.459016e-11,
   8.303931e-11, 8.15164e-11, 8.002095e-11, 7.855247e-11, 7.711047e-11, 7.56945e-11, 7.430408e-11, 7.293877e-11, 7.159813e-11, 7.02817e-11, 6.898907e-11, 6.771981e-11, 6.647351e-11, 6.524976e-11, 6.404815e-11, 6.28683e-11,
   6.170981e-11, 6.057232e-11, 5.945543e-11, 5.83588e-11, 5.728205e-11, 5.622483e-11, 5.518679e-11, 5.41676e-11, 5.316692e-11, 5.218441e-11, 5.121975e-11, 5.027263e-11, 4.934272e-11, 4.842973e-11, 4.753335e-11, 4.665328e-11,
   4.578923e-11, 4.494092e-11, 4.410807e-11, 4.329039e-11, 4.248761e-11, 4.169948e-11, 4.092572e-11, 4.016607e-11, 3.94203e-11, 3.868814e-11, 3.796935e-11, 3.72637e-11, 3.657095e-11, 3.589085e-11, 3.52232e-11, 3.456776e-11,
   3.392432e-11, 3.329265e-11, 3.267255e-11, 3.206381e-11, 3.146623e-11, 3.08796e-11, 3.030372e-11, 2.973841e-11, 2.918347e-11, 2.863872e-11, 2.810396e-11, 2.757903e-11, 2.706374e-11, 2.655793e-11, 2.606141e-11, 2.557402e-11,
   2.509559e-11, 2.462597e-11, 2.4165e-11, 2.371251e-11, 2.326836e-11, 2.283239e-11, 2.240445e-11, 2.198441e-11, 2.157211e-11, 2.116742e-11, 2.07702e-11, 2.038031e-11, 1.999761e-11, 1.962199e-11, 1.925331e-11 };
   TGraph *graph = new TGraph(4000,Graph_fx1,Graph_fy1);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",4000,0,4398.9);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(290.3285);
   Graph_Graph1->SetDirectory(nullptr);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("");
   
   TF1 *fitFunction21 = new TF1("*fitFunction2",0,1700,4);
    //The original function : fitFunction2 had originally been created by:
    //TF1 *fitFunction2 = new TF1("fitFunction2",fitFunction2,0,1700,4, 1, TF1::EAddToList::kDefault);
   fitFunction21->SetRange(0,1700);
   fitFunction21->SetName("fitFunction2");
   fitFunction21->SetTitle("fitFunction2");
   fitFunction21->SetSavedPoint(0,1.207562e-08);
   fitFunction21->SetSavedPoint(1,3.246104e-08);
   fitFunction21->SetSavedPoint(2,8.544892e-08);
   fitFunction21->SetSavedPoint(3,2.202632e-07);
   fitFunction21->SetSavedPoint(4,5.559921e-07);
   fitFunction21->SetSavedPoint(5,1.374315e-06);
   fitFunction21->SetSavedPoint(6,3.326561e-06);
   fitFunction21->SetSavedPoint(7,7.88489e-06);
   fitFunction21->SetSavedPoint(8,1.830152e-05);
   fitFunction21->SetSavedPoint(9,4.159774e-05);
   fitFunction21->SetSavedPoint(10,9.258562e-05);
   fitFunction21->SetSavedPoint(11,0.0002017941);
   fitFunction21->SetSavedPoint(12,0.00043069);
   fitFunction21->SetSavedPoint(13,0.0009001444);
   fitFunction21->SetSavedPoint(14,0.00184226);
   fitFunction21->SetSavedPoint(15,0.003692161);
   fitFunction21->SetSavedPoint(16,0.007246056);
   fitFunction21->SetSavedPoint(17,0.0139256);
   fitFunction21->SetSavedPoint(18,0.026207);
   fitFunction21->SetSavedPoint(19,0.0482961);
   fitFunction21->SetSavedPoint(20,0.08715612);
   fitFunction21->SetSavedPoint(21,0.1540192);
   fitFunction21->SetSavedPoint(22,0.2665282);
   fitFunction21->SetSavedPoint(23,0.4516506);
   fitFunction21->SetSavedPoint(24,0.7494683);
   fitFunction21->SetSavedPoint(25,1.217854);
   fitFunction21->SetSavedPoint(26,1.937886);
   fitFunction21->SetSavedPoint(27,3.019621);
   fitFunction21->SetSavedPoint(28,4.607527);
   fitFunction21->SetSavedPoint(29,6.884534);
   fitFunction21->SetSavedPoint(30,10.07332);
   fitFunction21->SetSavedPoint(31,14.43316);
   fitFunction21->SetSavedPoint(32,20.25078);
   fitFunction21->SetSavedPoint(33,27.8236);
   fitFunction21->SetSavedPoint(34,37.43484);
   fitFunction21->SetSavedPoint(35,49.32077);
   fitFunction21->SetSavedPoint(36,63.6319);
   fitFunction21->SetSavedPoint(37,80.39169);
   fitFunction21->SetSavedPoint(38,99.45776);
   fitFunction21->SetSavedPoint(39,120.4918);
   fitFunction21->SetSavedPoint(40,142.9444);
   fitFunction21->SetSavedPoint(41,166.0613);
   fitFunction21->SetSavedPoint(42,188.9125);
   fitFunction21->SetSavedPoint(43,210.4477);
   fitFunction21->SetSavedPoint(44,229.572);
   fitFunction21->SetSavedPoint(45,245.2363);
   fitFunction21->SetSavedPoint(46,256.5322);
   fitFunction21->SetSavedPoint(47,262.7787);
   fitFunction21->SetSavedPoint(48,263.9067);
   fitFunction21->SetSavedPoint(49,263.52);
   fitFunction21->SetSavedPoint(50,262.6819);
   fitFunction21->SetSavedPoint(51,261.3966);
   fitFunction21->SetSavedPoint(52,259.6709);
   fitFunction21->SetSavedPoint(53,257.5134);
   fitFunction21->SetSavedPoint(54,254.9351);
   fitFunction21->SetSavedPoint(55,251.9492);
   fitFunction21->SetSavedPoint(56,248.5705);
   fitFunction21->SetSavedPoint(57,244.8159);
   fitFunction21->SetSavedPoint(58,240.7038);
   fitFunction21->SetSavedPoint(59,236.2543);
   fitFunction21->SetSavedPoint(60,231.4886);
   fitFunction21->SetSavedPoint(61,226.4295);
   fitFunction21->SetSavedPoint(62,221.1006);
   fitFunction21->SetSavedPoint(63,215.5261);
   fitFunction21->SetSavedPoint(64,209.7314);
   fitFunction21->SetSavedPoint(65,203.7418);
   fitFunction21->SetSavedPoint(66,197.5834);
   fitFunction21->SetSavedPoint(67,191.2819);
   fitFunction21->SetSavedPoint(68,184.8633);
   fitFunction21->SetSavedPoint(69,178.3533);
   fitFunction21->SetSavedPoint(70,171.7769);
   fitFunction21->SetSavedPoint(71,165.1587);
   fitFunction21->SetSavedPoint(72,158.5229);
   fitFunction21->SetSavedPoint(73,151.8922);
   fitFunction21->SetSavedPoint(74,145.2889);
   fitFunction21->SetSavedPoint(75,138.734);
   fitFunction21->SetSavedPoint(76,132.2472);
   fitFunction21->SetSavedPoint(77,125.8472);
   fitFunction21->SetSavedPoint(78,119.5512);
   fitFunction21->SetSavedPoint(79,113.3751);
   fitFunction21->SetSavedPoint(80,107.3334);
   fitFunction21->SetSavedPoint(81,101.4391);
   fitFunction21->SetSavedPoint(82,95.70383);
   fitFunction21->SetSavedPoint(83,90.13771);
   fitFunction21->SetSavedPoint(84,84.74948);
   fitFunction21->SetSavedPoint(85,79.54648);
   fitFunction21->SetSavedPoint(86,74.53465);
   fitFunction21->SetSavedPoint(87,69.71863);
   fitFunction21->SetSavedPoint(88,65.10177);
   fitFunction21->SetSavedPoint(89,60.68622);
   fitFunction21->SetSavedPoint(90,56.47299);
   fitFunction21->SetSavedPoint(91,52.46199);
   fitFunction21->SetSavedPoint(92,48.65216);
   fitFunction21->SetSavedPoint(93,45.04151);
   fitFunction21->SetSavedPoint(94,41.62718);
   fitFunction21->SetSavedPoint(95,38.40559);
   fitFunction21->SetSavedPoint(96,35.37246);
   fitFunction21->SetSavedPoint(97,32.52291);
   fitFunction21->SetSavedPoint(98,29.85155);
   fitFunction21->SetSavedPoint(99,27.35254);
   fitFunction21->SetSavedPoint(100,25.01969);
   fitFunction21->SetSavedPoint(101,0);
   fitFunction21->SetSavedPoint(102,1700);
   fitFunction21->SetFillColor(19);
   fitFunction21->SetFillStyle(0);
   fitFunction21->SetLineStyle(10);
   fitFunction21->SetLineWidth(2);
   fitFunction21->GetXaxis()->SetLabelFont(42);
   fitFunction21->GetXaxis()->SetTitleOffset(1);
   fitFunction21->GetXaxis()->SetTitleFont(42);
   fitFunction21->GetYaxis()->SetLabelFont(42);
   fitFunction21->GetYaxis()->SetTitleFont(42);
   fitFunction21->SetParameter(0,810);
   fitFunction21->SetParError(0,0);
   fitFunction21->SetParLimits(0,0,0);
   fitFunction21->SetParameter(1,117.3844);
   fitFunction21->SetParError(1,0);
   fitFunction21->SetParLimits(1,0,0);
   fitFunction21->SetParameter(2,409.9999);
   fitFunction21->SetParError(2,0);
   fitFunction21->SetParLimits(2,0,0);
   fitFunction21->SetParameter(3,263.935);
   fitFunction21->SetParError(3,0);
   fitFunction21->SetParLimits(3,0,0);
   fitFunction21->Draw("same");
   
   TLegend *leg = new TLegend(0.351824,0.304908,0.745591,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("inv_mass_SM_rebinned","Cut based SMtttt - tagged (I = 2870)","f");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("truth_inv_mass_SM_rebinned","Cut based SMtttt - tagged && matched (I = 840)","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","#epsilon_{match.} = 29.3 %","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("inv_mass_Y0_rebinned","Cut based y_{0}tt - tagged (I = 1981)","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("truth_inv_mass_Y0_rebinned","Cut based y_{0}tt  - tagged && matched (I = 1351)","f");

   ci = TColor::GetColor("#cc0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","#epsilon_{match.} = 68.2 %","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","Weight (y_{0}tt) = 0.10","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","Gaus mean = 1445.96","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","Gaus sigma = 106.22","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","N_{sig}/#sqrt{N_{bkg}} = 6.08","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis7[58] = {0, 400, 440, 480, 520, 560, 600, 640, 680, 720, 760, 800, 840, 880, 920, 960, 1000, 1040, 1080, 1120, 1160, 1200, 1240, 1280, 1320, 1360, 1400, 1440, 1480, 1520, 1560, 1600, 1640, 1680, 1720, 1760, 1800, 1840, 1880, 1920, 1960, 2000, 2040, 2080, 2120, 2160, 2200, 2240, 2280, 2320, 2360, 2400, 2440, 2480, 2520, 3240, 3960, 4000}; 
   
   TH1D *inv_mass_SM_stand_rebinned_clone_copy__2 = new TH1D("inv_mass_SM_stand_rebinned_clone_copy__2","",57, xAxis7);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetMinimum(0.001);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetMaximum(369.509);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetDirectory(nullptr);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetLineColor(0);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetLineWidth(3);
   inv_mass_SM_stand_rebinned_clone_copy__2->SetMarkerStyle(52);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetTitle("m_{JJ} [GeV]");
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetRange(1,100);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetTitleSize(34);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetXaxis()->SetTitleFont(43);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetTitle("Number of jets / bin width");
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetLabelFont(43);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetLabelSize(25);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetTitleSize(27);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetTitleOffset(2);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetYaxis()->SetTitleFont(43);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetZaxis()->SetLabelFont(42);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetZaxis()->SetTitleOffset(1);
   inv_mass_SM_stand_rebinned_clone_copy__2->GetZaxis()->SetTitleFont(42);
   inv_mass_SM_stand_rebinned_clone_copy__2->Draw("sameaxis");
   cs2->Modified();
   cs2->SetSelected(cs2);
}


==> figures/roc_t_zp_test.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void roc_t_zp_test()
{
//=========Macro generated from canvas: t_zp_test/t_zp_test
//=========  (Mon Jul 29 10:59:44 2024) by ROOT version 6.30/04
   TCanvas *t_zp_test = new TCanvas("t_zp_test", "t_zp_test",0,0,1600,1600);
   t_zp_test->Range(-0.1250086,-0.175,1.125078,1.575);
   t_zp_test->SetFillColor(0);
   t_zp_test->SetBorderMode(0);
   t_zp_test->SetBorderSize(2);
   t_zp_test->SetFrameBorderMode(0);
   t_zp_test->SetFrameBorderMode(0);
   
   Double_t t_CC_gb_a2_fx19[8685] = { 0, 9.279881e-05, 0.0001855976, 0.0002783964, 0.0003711952, 0.0004639941, 0.0005567929, 0.0006495917, 0.0007423905, 0.0008351893, 0.0009279881, 0.001020787, 0.001113586, 0.001206385, 0.001299183, 0.001391982, 0.001484781,
   0.00157758, 0.001670379, 0.001763177, 0.001948775, 0.002041574, 0.002134373, 0.002227171, 0.00231997, 0.002412769, 0.002505568, 0.002691166, 0.002783964, 0.002876763, 0.002876763, 0.002969562, 0.003062361,
   0.00315516, 0.003247958, 0.003340757, 0.003433556, 0.003526355, 0.003619154, 0.003711952, 0.00389755, 0.004083148, 0.004175947, 0.004268745, 0.004361544, 0.004454343, 0.004547142, 0.004639941, 0.004732739,
   0.004825538, 0.004825538, 0.004918337, 0.005011136, 0.005103935, 0.005196733, 0.005289532, 0.005382331, 0.005382331, 0.00547513, 0.005567929, 0.005567929, 0.005660728, 0.005753526, 0.005846325, 0.006031923,
   0.006124722, 0.00621752, 0.006310319, 0.006310319, 0.006403118, 0.006495917, 0.006588716, 0.006681514, 0.006774313, 0.006959911, 0.00705271, 0.007145509, 0.007238307, 0.007331106, 0.007423905, 0.007516704,
   0.007609503, 0.007702301, 0.0077951, 0.007980698, 0.008073497, 0.008166295, 0.008259094, 0.008351893, 0.008351893, 0.008444692, 0.008537491, 0.00863029, 0.008723088, 0.008815887, 0.008908686, 0.009001485,
   0.009094284, 0.009187082, 0.009279881, 0.00937268, 0.009558278, 0.009651076, 0.009743875, 0.009836674, 0.009929473, 0.01002227, 0.01011507, 0.01020787, 0.01030067, 0.01048627, 0.01067186, 0.01076466,
   0.01085746, 0.01095026, 0.01104306, 0.01113586, 0.01122866, 0.01132146, 0.01132146, 0.01141425, 0.01150705, 0.01159985, 0.01169265, 0.01178545, 0.01187825, 0.01197105, 0.01206385, 0.01215664,
   0.01224944, 0.01234224, 0.01243504, 0.01252784, 0.01262064, 0.01271344, 0.01280624, 0.01289903, 0.01299183, 0.01308463, 0.01327023, 0.01336303, 0.01345583, 0.01354863, 0.01364143, 0.01373422,
   0.01382702, 0.01391982, 0.01391982, 0.01391982, 0.01401262, 0.01419822, 0.01429102, 0.01438382, 0.01456941, 0.01466221, 0.01475501, 0.01475501, 0.01484781, 0.01494061, 0.01503341, 0.01512621,
   0.01521901, 0.0153118, 0.0154046, 0.015683, 0.0157758, 0.0158686, 0.0159614, 0.01605419, 0.01614699, 0.01623979, 0.01642539, 0.01651819, 0.01661099, 0.01670379, 0.01679659, 0.01688938,
   0.01698218, 0.01707498, 0.01716778, 0.01716778, 0.01726058, 0.01726058, 0.01735338, 0.01744618, 0.01753898, 0.01763177, 0.01772457, 0.01781737, 0.01791017, 0.01800297, 0.01800297, 0.01809577,
   0.01818857, 0.01828137, 0.01846696, 0.01855976, 0.01865256, 0.01874536, 0.01883816, 0.01893096, 0.01902376, 0.01911656, 0.01920935, 0.01930215, 0.01939495, 0.01948775, 0.01958055, 0.01967335,
   0.01985895, 0.01995174, 0.02004454, 0.02013734, 0.02032294, 0.02041574, 0.02050854, 0.02060134, 0.02078693, 0.02087973, 0.02097253, 0.02106533, 0.02106533, 0.02115813, 0.02125093, 0.02134373,
   0.02143653, 0.02152932, 0.02180772, 0.02190052, 0.02199332, 0.02208612, 0.02217892, 0.02217892, 0.02236451, 0.02245731, 0.02255011, 0.02264291, 0.02273571, 0.02282851, 0.02292131, 0.02301411,
   0.0231069, 0.0231997, 0.0232925, 0.0233853, 0.0233853, 0.0234781, 0.0235709, 0.0236637, 0.0237565, 0.02384929, 0.02394209, 0.02394209, 0.02403489, 0.02412769, 0.02412769, 0.02422049,
   0.02431329, 0.02440609, 0.02449889, 0.02449889, 0.02459169, 0.02468448, 0.02477728, 0.02487008, 0.02496288, 0.02505568, 0.02514848, 0.02524128, 0.02524128, 0.02533408, 0.02542687, 0.02551967,
   0.02561247, 0.02570527, 0.02570527, 0.02579807, 0.02589087, 0.02598367, 0.02607647, 0.02616927, 0.02626206, 0.02644766, 0.02654046, 0.02654046, 0.02663326, 0.02663326, 0.02672606, 0.02681886,
   0.02691166, 0.02700445, 0.02709725, 0.02728285, 0.02737565, 0.02746845, 0.02756125, 0.02774684, 0.02783964, 0.02783964, 0.02793244, 0.02802524, 0.02811804, 0.02821084, 0.02830364, 0.02839644,
   0.02848924, 0.02858203, 0.02867483, 0.02876763, 0.02886043, 0.02895323, 0.02904603, 0.02913883, 0.02923163, 0.02932442, 0.02941722, 0.02951002, 0.02951002, 0.02960282, 0.02969562, 0.02978842,
   0.02988122, 0.02997402, 0.03006682, 0.03015961, 0.03025241, 0.03034521, 0.03043801, 0.03053081, 0.03062361, 0.03080921, 0.030902, 0.0309948, 0.0310876, 0.0311804, 0.0312732, 0.0314588,
   0.0315516, 0.03164439, 0.03173719, 0.03182999, 0.03192279, 0.03201559, 0.03210839, 0.03220119, 0.03229399, 0.03238679, 0.03247958, 0.03257238, 0.03266518, 0.03275798, 0.03285078, 0.03294358,
   0.03312918, 0.03322197, 0.03331477, 0.03340757, 0.03350037, 0.03359317, 0.03368597, 0.03377877, 0.03387157, 0.03405716, 0.03405716, 0.03414996, 0.03424276, 0.03433556, 0.03433556, 0.03433556,
   0.03442836, 0.03461396, 0.03470676, 0.03479955, 0.03489235, 0.03498515, 0.03507795, 0.03517075, 0.03526355, 0.03535635, 0.03544915, 0.03554195, 0.03572754, 0.03582034, 0.03591314, 0.03600594,
   0.03609874, 0.03619154, 0.03628434, 0.03637713, 0.03646993, 0.03665553, 0.03674833, 0.03693393, 0.03693393, 0.03702673, 0.03711952, 0.03721232, 0.03739792, 0.03749072, 0.03758352, 0.03767632,
   0.03776912, 0.03786192, 0.03795471, 0.03804751, 0.03814031, 0.03823311, 0.03832591, 0.03841871, 0.03860431, 0.0386971, 0.0386971, 0.0387899, 0.0388827, 0.0389755, 0.0390683, 0.0392539,
   0.0393467, 0.0394395, 0.03953229, 0.03962509, 0.03971789, 0.03981069, 0.03990349, 0.03999629, 0.04036748, 0.04055308, 0.04064588, 0.04083148, 0.04092428, 0.04101707, 0.04101707, 0.04110987,
   0.04120267, 0.04129547, 0.04138827, 0.04148107, 0.04157387, 0.04166667, 0.04175947, 0.04185226, 0.04194506, 0.04203786, 0.04213066, 0.04222346, 0.04231626, 0.04240906, 0.04250186, 0.04259465,
   0.04268745, 0.04287305, 0.04296585, 0.04296585, 0.04305865, 0.04315145, 0.04324425, 0.04333705, 0.04342984, 0.04352264, 0.04370824, 0.04380104, 0.04389384, 0.04398664, 0.04407944, 0.04417223,
   0.04426503, 0.04435783, 0.04445063, 0.04454343, 0.04472903, 0.04472903, 0.04482183, 0.04491463, 0.04491463, 0.04500742, 0.04510022, 0.04519302, 0.04528582, 0.04537862, 0.04547142, 0.04556422,
   0.04565702, 0.04574981, 0.04584261, 0.04584261, 0.04602821, 0.04612101, 0.04621381, 0.04630661, 0.04639941, 0.0464922, 0.046585, 0.0466778, 0.0467706, 0.0469562, 0.0471418, 0.0472346,
   0.04732739, 0.04742019, 0.04751299, 0.04760579, 0.04769859, 0.04779139, 0.04788419, 0.04797699, 0.04806978, 0.04816258, 0.04825538, 0.04834818, 0.04844098, 0.04862658, 0.04871938, 0.04881218,
   0.04890497, 0.04899777, 0.04909057, 0.04918337, 0.04927617, 0.04936897, 0.04946177, 0.04955457, 0.04964736, 0.04974016, 0.04983296, 0.04992576, 0.04992576, 0.05001856, 0.05011136, 0.05011136,
   0.05020416, 0.05029696, 0.05038976, 0.05048255, 0.05048255, 0.05057535, 0.05066815, 0.05085375, 0.05094655, 0.05103935, 0.05113215, 0.05122494, 0.05131774, 0.05141054, 0.05150334, 0.05159614,
   0.05178174, 0.05187454, 0.05196733, 0.05206013, 0.05215293, 0.05224573, 0.05233853, 0.05243133, 0.05261693, 0.05261693, 0.05270973, 0.05280252, 0.05289532, 0.05298812, 0.05308092, 0.05317372,
   0.05345212, 0.05354491, 0.05363771, 0.05373051, 0.05382331, 0.05391611, 0.05400891, 0.05410171, 0.05419451, 0.05428731, 0.0543801, 0.0545657, 0.0546585, 0.0546585, 0.0548441, 0.0549369,
   0.0549369, 0.0550297, 0.0550297, 0.05512249, 0.05521529, 0.05530809, 0.05540089, 0.05549369, 0.05558649, 0.05558649, 0.05567929, 0.05567929, 0.05577209, 0.05586488, 0.05595768, 0.05605048,
   0.05614328, 0.05623608, 0.05632888, 0.05642168, 0.05651448, 0.05660728, 0.05670007, 0.05679287, 0.05679287, 0.05688567, 0.05688567, 0.05697847, 0.05707127, 0.05716407, 0.05725687, 0.05734967,
   0.05744246, 0.05753526, 0.05772086, 0.05781366, 0.05790646, 0.05799926, 0.05809206, 0.05818486, 0.05827765, 0.05837045, 0.05846325, 0.05855605, 0.05883445, 0.05902004, 0.05911284, 0.05920564,
   0.05929844, 0.05939124, 0.05948404, 0.05966964, 0.05966964, 0.05976244, 0.05985523, 0.05994803, 0.06004083, 0.06013363, 0.06022643, 0.06031923, 0.06041203, 0.06050483, 0.06050483, 0.06059762,
   0.06069042, 0.06078322, 0.06087602, 0.06106162, 0.06115442, 0.06124722, 0.06143281, 0.06152561, 0.06161841, 0.06171121, 0.06189681, 0.06208241, 0.0621752, 0.062268, 0.0623608, 0.0624536,
   0.0625464, 0.0626392, 0.062732, 0.0628248, 0.06291759, 0.06291759, 0.06301039, 0.06301039, 0.06310319, 0.06319599, 0.06338159, 0.06347439, 0.06356719, 0.06365999, 0.06384558, 0.06393838,
   0.06403118, 0.06403118, 0.06421678, 0.06430958, 0.06440238, 0.06449517, 0.06449517, 0.06458797, 0.06468077, 0.06477357, 0.06486637, 0.06495917, 0.06505197, 0.06514477, 0.06523756, 0.06533036,
   0.06542316, 0.06551596, 0.06570156, 0.06579436, 0.06588716, 0.06597996, 0.06607275, 0.06616555, 0.06625835, 0.06635115, 0.06644395, 0.06653675, 0.06662955, 0.06672235, 0.06681514, 0.06690794,
   0.06700074, 0.06709354, 0.06718634, 0.06727914, 0.06737194, 0.06746474, 0.06746474, 0.06755754, 0.06765033, 0.06774313, 0.06783593, 0.06802153, 0.06820713, 0.06820713, 0.06829993, 0.06839272,
   0.06848552, 0.06867112, 0.06876392, 0.06885672, 0.06894952, 0.06904232, 0.06913512, 0.06922791, 0.06932071, 0.06950631, 0.06959911, 0.06969191, 0.06978471, 0.06987751, 0.0699703, 0.0700631,
   0.0701559, 0.0702487, 0.0702487, 0.0702487, 0.0703415, 0.0704343, 0.0705271, 0.07071269, 0.07080549, 0.07089829, 0.07099109, 0.07117669, 0.07126949, 0.07136229, 0.07136229, 0.07145509,
   0.07154788, 0.07164068, 0.07173348, 0.07182628, 0.07191908, 0.07201188, 0.07210468, 0.07219748, 0.07229027, 0.07238307, 0.07247587, 0.07256867, 0.07266147, 0.07275427, 0.07284707, 0.07284707,
   0.07293987, 0.07303267, 0.07303267, 0.07312546, 0.07321826, 0.07331106, 0.07340386, 0.07358946, 0.07368226, 0.07377506, 0.07396065, 0.07414625, 0.07423905, 0.07433185, 0.07442465, 0.07451745,
   0.07461024, 0.07479584, 0.07488864, 0.07498144, 0.07507424, 0.07516704, 0.07525984, 0.07544543, 0.07563103, 0.07563103, 0.07572383, 0.07581663, 0.07590943, 0.07600223, 0.07609503, 0.07618782,
   0.07628062, 0.07628062, 0.07637342, 0.07646622, 0.07655902, 0.07665182, 0.07674462, 0.07693022, 0.07702301, 0.07702301, 0.07720861, 0.07748701, 0.07757981, 0.07767261, 0.07767261, 0.0777654,
   0.0778582, 0.0780438, 0.0781366, 0.0781366, 0.0782294, 0.0783222, 0.078415, 0.0785078, 0.07860059, 0.07869339, 0.07878619, 0.07887899, 0.07897179, 0.07906459, 0.07915739, 0.07925019,
   0.07943578, 0.07952858, 0.07962138, 0.07962138, 0.07971418, 0.07980698, 0.07989978, 0.07999258, 0.08008537, 0.08017817, 0.08027097, 0.08036377, 0.08054937, 0.08064217, 0.08082777, 0.08082777,
   0.08092056, 0.08101336, 0.08110616, 0.08119896, 0.08129176, 0.08138456, 0.08147736, 0.08157016, 0.08166295, 0.08175575, 0.08184855, 0.08184855, 0.08194135, 0.08203415, 0.08203415, 0.08212695,
   0.08231255, 0.08240535, 0.08249814, 0.08259094, 0.08268374, 0.08277654, 0.08286934, 0.08296214, 0.08296214, 0.08305494, 0.08305494, 0.08314774, 0.08324053, 0.08333333, 0.08342613, 0.08351893,
   0.08361173, 0.08370453, 0.08379733, 0.08379733, 0.08389013, 0.08389013, 0.08407572, 0.08416852, 0.08426132, 0.08435412, 0.08444692, 0.08453972, 0.08463252, 0.08472532, 0.08481811, 0.08491091,
   0.08500371, 0.08509651, 0.08509651, 0.08518931, 0.08528211, 0.08537491, 0.08546771, 0.0855605, 0.0856533, 0.0858389, 0.0859317, 0.0861173, 0.0862101, 0.0863029, 0.08639569, 0.08648849,
   0.08658129, 0.08667409, 0.08676689, 0.08676689, 0.08685969, 0.08695249, 0.08704529, 0.08713808, 0.08723088, 0.08741648, 0.08750928, 0.08760208, 0.08769488, 0.08788048, 0.08797327, 0.08806607,
   0.08815887, 0.08815887, 0.08825167, 0.08834447, 0.08843727, 0.08871566, 0.08871566, 0.08880846, 0.08890126, 0.08899406, 0.08908686, 0.08927246, 0.08936526, 0.08936526, 0.08945805, 0.08955085,
   0.08964365, 0.08973645, 0.08982925, 0.08992205, 0.09001485, 0.09010765, 0.09020045, 0.09038604, 0.09047884, 0.09057164, 0.09066444, 0.09075724, 0.09075724, 0.09085004, 0.09094284, 0.09103563,
   0.09112843, 0.09122123, 0.09131403, 0.09140683, 0.09149963, 0.09159243, 0.09168523, 0.09177803, 0.09187082, 0.09196362, 0.09214922, 0.09242762, 0.09252042, 0.09261321, 0.09270601, 0.09279881,
   0.09289161, 0.09317001, 0.09326281, 0.09335561, 0.09335561, 0.0935412, 0.093634, 0.0937268, 0.0938196, 0.0939124, 0.0940052, 0.094098, 0.09419079, 0.09428359, 0.09428359, 0.09437639,
   0.09437639, 0.09446919, 0.09456199, 0.09465479, 0.09474759, 0.09474759, 0.09484039, 0.09493318, 0.09502598, 0.09521158, 0.09530438, 0.09539718, 0.09548998, 0.09558278, 0.09576837, 0.09586117,
   0.09595397, 0.09604677, 0.09613957, 0.09623237, 0.09632517, 0.09641797, 0.09651076, 0.09660356, 0.09660356, 0.09660356, 0.09669636, 0.09678916, 0.09697476, 0.09706756, 0.09716036, 0.09725316,
   0.09734595, 0.09743875, 0.09762435, 0.09771715, 0.09780995, 0.09790275, 0.09799555, 0.09808834, 0.09818114, 0.09827394, 0.09836674, 0.09836674, 0.09845954, 0.09855234, 0.09864514, 0.09883073,
   0.09892353, 0.09901633, 0.09910913, 0.09929473, 0.09938753, 0.09948033, 0.09957313, 0.09966592, 0.09985152, 0.09994432, 0.1000371, 0.1002227, 0.1003155, 0.1004083, 0.1005011, 0.1005939,
   0.1006867, 0.1007795, 0.1007795, 0.1009651, 0.1010579, 0.1011507, 0.1012435, 0.1013363, 0.1013363, 0.1014291, 0.1015219, 0.1016147, 0.1017075, 0.1018003, 0.1018931, 0.1020787,
   0.1022643, 0.1022643, 0.1023571, 0.1025427, 0.1025427, 0.1026355, 0.1027283, 0.1028211, 0.1029139, 0.1030067, 0.1030995, 0.1032851, 0.1033779, 0.1035635, 0.1037491, 0.1038419,
   0.1039347, 0.1040275, 0.1042131, 0.1043059, 0.1043987, 0.1044915, 0.1044915, 0.1045843, 0.1045843, 0.1046771, 0.1047699, 0.1048627, 0.1049555, 0.1051411, 0.1054195, 0.1055122,
   0.105605, 0.1056978, 0.1057906, 0.1058834, 0.1059762, 0.106069, 0.1061618, 0.1062546, 0.1063474, 0.106533, 0.1067186, 0.1069042, 0.106997, 0.1070898, 0.1070898, 0.1070898,
   0.1071826, 0.1072754, 0.1072754, 0.1073682, 0.107461, 0.1075538, 0.1076466, 0.1077394, 0.1078322, 0.107925, 0.1080178, 0.1081106, 0.1081106, 0.1082034, 0.1082962, 0.108389,
   0.1084818, 0.1086674, 0.1087602, 0.1089458, 0.1090386, 0.1090386, 0.1091314, 0.1092242, 0.109317, 0.109317, 0.1094098, 0.1095026, 0.1096882, 0.109781, 0.1099666, 0.110245,
   0.1103378, 0.1105234, 0.1105234, 0.1106162, 0.1106162, 0.1108018, 0.1108946, 0.1109874, 0.111173, 0.1112658, 0.1113586, 0.1114514, 0.1115442, 0.1115442, 0.1115442, 0.1117298,
   0.1118226, 0.1120082, 0.112101, 0.1121938, 0.1123794, 0.1123794, 0.1124722, 0.112565, 0.112565, 0.1126578, 0.1127506, 0.1127506, 0.1128434, 0.1128434, 0.1129362, 0.1132146,
   0.1134001, 0.1134929, 0.1134929, 0.1135857, 0.1136785, 0.1137713, 0.1138641, 0.1139569, 0.1140497, 0.1141425, 0.1143281, 0.1144209, 0.1145137, 0.1146065, 0.1146993, 0.1147921,
   0.1148849, 0.1148849, 0.1149777, 0.1149777, 0.1150705, 0.1152561, 0.1152561, 0.1152561, 0.1153489, 0.1154417, 0.1156273, 0.1157201, 0.1158129, 0.1159057, 0.1159985, 0.1160913,
   0.1161841, 0.1162769, 0.1163697, 0.1164625, 0.1165553, 0.1166481, 0.1167409, 0.1168337, 0.1169265, 0.1169265, 0.1170193, 0.1171121, 0.1172049, 0.1172977, 0.1173905, 0.1175761,
   0.1176689, 0.1177617, 0.1178545, 0.1178545, 0.1179473, 0.1181329, 0.1182257, 0.1183185, 0.1184113, 0.1185969, 0.1186897, 0.1187825, 0.1188753, 0.1189681, 0.1190609, 0.1191537,
   0.1192465, 0.1194321, 0.1195249, 0.1196177, 0.1197105, 0.1198033, 0.1198961, 0.1198961, 0.1199889, 0.1200817, 0.1200817, 0.1203601, 0.1204529, 0.1205457, 0.1207313, 0.1208241,
   0.1209169, 0.1211024, 0.1211952, 0.1211952, 0.121288, 0.1215664, 0.1216592, 0.121752, 0.1219376, 0.1219376, 0.1220304, 0.1221232, 0.122216, 0.1224016, 0.1224944, 0.1225872,
   0.12268, 0.1227728, 0.1228656, 0.1229584, 0.1230512, 0.123144, 0.1232368, 0.1233296, 0.1234224, 0.1235152, 0.1237008, 0.1237936, 0.1238864, 0.1239792, 0.124072, 0.1241648,
   0.1243504, 0.1244432, 0.124536, 0.124536, 0.1246288, 0.1247216, 0.1248144, 0.1249072, 0.125, 0.1252784, 0.1255568, 0.1256496, 0.1257424, 0.1258352, 0.1258352, 0.125928,
   0.1260208, 0.1260208, 0.1261136, 0.126392, 0.126392, 0.1264848, 0.1265776, 0.1266704, 0.1266704, 0.1267632, 0.126856, 0.1269488, 0.1271344, 0.1272272, 0.12732, 0.1274128,
   0.1275056, 0.1275984, 0.1275984, 0.127784, 0.1278768, 0.1279696, 0.1280624, 0.1280624, 0.1280624, 0.1281552, 0.128248, 0.1283408, 0.1283408, 0.1285264, 0.128712, 0.1288048,
   0.1288976, 0.1289903, 0.1290831, 0.1291759, 0.1292687, 0.1293615, 0.1294543, 0.1295471, 0.1296399, 0.1297327, 0.1298255, 0.1298255, 0.1299183, 0.1299183, 0.1300111, 0.1301039,
   0.1301967, 0.1302895, 0.1303823, 0.1304751, 0.1305679, 0.1306607, 0.1308463, 0.1309391, 0.1310319, 0.1311247, 0.1312175, 0.1313103, 0.1314031, 0.1314959, 0.1315887, 0.1316815,
   0.1316815, 0.1317743, 0.1317743, 0.1318671, 0.1319599, 0.1320527, 0.1320527, 0.1321455, 0.1322383, 0.1323311, 0.1324239, 0.1325167, 0.1326095, 0.1327023, 0.1327951, 0.1328879,
   0.1329807, 0.1330735, 0.1331663, 0.1331663, 0.1331663, 0.1332591, 0.1334447, 0.1335375, 0.1336303, 0.1337231, 0.1338159, 0.1339087, 0.1340015, 0.1341871, 0.1342799, 0.1343727,
   0.1344655, 0.1346511, 0.1347439, 0.1348367, 0.1349295, 0.1350223, 0.1351151, 0.1352079, 0.1353007, 0.1353935, 0.1354863, 0.1355791, 0.1356719, 0.1358575, 0.1359503, 0.1359503,
   0.1360431, 0.1361359, 0.1364143, 0.1365071, 0.1368782, 0.136971, 0.1370638, 0.1372494, 0.1373422, 0.1373422, 0.137435, 0.1375278, 0.1375278, 0.1376206, 0.1377134, 0.1378062,
   0.1379918, 0.1381774, 0.1382702, 0.138363, 0.1384558, 0.1385486, 0.1386414, 0.1387342, 0.138827, 0.1390126, 0.1391054, 0.1391982, 0.139291, 0.139291, 0.1393838, 0.1394766,
   0.1394766, 0.1395694, 0.139755, 0.1398478, 0.1400334, 0.1401262, 0.140219, 0.1404046, 0.1404974, 0.1405902, 0.1408686, 0.1409614, 0.1410542, 0.1412398, 0.1414254, 0.141611,
   0.1417038, 0.1417966, 0.1419822, 0.142075, 0.1421678, 0.1422606, 0.1423534, 0.1424462, 0.142539, 0.1427246, 0.1427246, 0.1428174, 0.1429102, 0.143003, 0.1430958, 0.1431886,
   0.1433742, 0.143467, 0.1435598, 0.1435598, 0.1435598, 0.1435598, 0.1436526, 0.1437454, 0.1437454, 0.143931, 0.1440238, 0.1440238, 0.1441166, 0.1442094, 0.144395, 0.1444878,
   0.1447661, 0.1448589, 0.1449517, 0.1450445, 0.1451373, 0.1452301, 0.1453229, 0.1453229, 0.1454157, 0.1454157, 0.1454157, 0.1456013, 0.1456941, 0.1458797, 0.1459725, 0.1460653,
   0.1460653, 0.1462509, 0.1463437, 0.1465293, 0.1466221, 0.1467149, 0.1468077, 0.1469005, 0.1469933, 0.1470861, 0.1471789, 0.1473645, 0.1475501, 0.1476429, 0.1477357, 0.1478285,
   0.1479213, 0.1479213, 0.1480141, 0.1481069, 0.1481997, 0.1482925, 0.1483853, 0.1486637, 0.1487565, 0.1488493, 0.1488493, 0.1489421, 0.1490349, 0.1491277, 0.1491277, 0.1491277,
   0.1493133, 0.1493133, 0.1494061, 0.1494989, 0.1495917, 0.1496845, 0.1497773, 0.1498701, 0.1498701, 0.1499629, 0.1500557, 0.1501485, 0.1502413, 0.1505197, 0.1506125, 0.1506125,
   0.1507053, 0.1507981, 0.1508909, 0.1508909, 0.1509837, 0.1510765, 0.1511693, 0.1511693, 0.1512621, 0.1514477, 0.1515405, 0.1516333, 0.1519117, 0.1520045, 0.1520973, 0.1520973,
   0.1521901, 0.1522829, 0.1523756, 0.1524684, 0.1525612, 0.152654, 0.1527468, 0.1528396, 0.1530252, 0.1530252, 0.153118, 0.1532108, 0.1532108, 0.1533036, 0.1533964, 0.1534892,
   0.1536748, 0.1536748, 0.1537676, 0.1538604, 0.1538604, 0.1539532, 0.154046, 0.1542316, 0.1542316, 0.1542316, 0.1544172, 0.1546028, 0.1546956, 0.1548812, 0.154974, 0.154974,
   0.1550668, 0.1551596, 0.1552524, 0.1553452, 0.155438, 0.155438, 0.1555308, 0.1555308, 0.1556236, 0.1557164, 0.1557164, 0.1559948, 0.1560876, 0.1561804, 0.1562732, 0.156366,
   0.156366, 0.156366, 0.1564588, 0.1565516, 0.1565516, 0.1566444, 0.1567372, 0.15683, 0.1570156, 0.1571084, 0.1572012, 0.157294, 0.1574796, 0.1575724, 0.1576652, 0.1576652,
   0.157758, 0.1578508, 0.1578508, 0.1578508, 0.1579436, 0.1580364, 0.1581292, 0.158222, 0.1583148, 0.1583148, 0.1584076, 0.1585004, 0.158686, 0.1587788, 0.1589644, 0.1589644,
   0.1590572, 0.15915, 0.15915, 0.1592428, 0.1593356, 0.1594284, 0.1595212, 0.159614, 0.1597068, 0.1597996, 0.1598924, 0.1599852, 0.160078, 0.160078, 0.1601707, 0.1601707,
   0.1602635, 0.1603563, 0.1605419, 0.1606347, 0.1607275, 0.1608203, 0.1609131, 0.1610987, 0.1611915, 0.1612843, 0.1613771, 0.1614699, 0.1615627, 0.1616555, 0.1617483, 0.1618411,
   0.1619339, 0.1620267, 0.1622123, 0.1623051, 0.1623979, 0.1623979, 0.1625835, 0.1626763, 0.1627691, 0.1628619, 0.1629547, 0.1631403, 0.1632331, 0.1633259, 0.1634187, 0.1636043,
   0.1636043, 0.1636971, 0.1636971, 0.1637899, 0.1639755, 0.1641611, 0.1642539, 0.1643467, 0.1644395, 0.1644395, 0.1645323, 0.1646251, 0.1647179, 0.1647179, 0.1648107, 0.1650891,
   0.1651819, 0.1653675, 0.1654603, 0.1655531, 0.1655531, 0.1656459, 0.1658315, 0.1659243, 0.1660171, 0.1661099, 0.1661099, 0.1662027, 0.1662955, 0.1662955, 0.1663883, 0.1664811,
   0.1666667, 0.1667595, 0.1668523, 0.1669451, 0.1670379, 0.1671307, 0.1673163, 0.1673163, 0.1674091, 0.1675947, 0.1676875, 0.1676875, 0.1677803, 0.1677803, 0.1678731, 0.1679659,
   0.1680586, 0.1681514, 0.1682442, 0.1682442, 0.168337, 0.1684298, 0.1685226, 0.1686154, 0.168801, 0.1688938, 0.1689866, 0.1690794, 0.1693578, 0.1693578, 0.1694506, 0.1695434,
   0.1696362, 0.169729, 0.1698218, 0.1699146, 0.1700074, 0.170193, 0.1702858, 0.1703786, 0.1704714, 0.1704714, 0.1704714, 0.1705642, 0.1705642, 0.170657, 0.1707498, 0.1707498,
   0.1708426, 0.1709354, 0.1710282, 0.171121, 0.1712138, 0.1713994, 0.1714922, 0.171585, 0.1716778, 0.1717706, 0.1718634, 0.1719562, 0.172049, 0.1721418, 0.1721418, 0.1722346,
   0.1723274, 0.1724202, 0.172513, 0.1726986, 0.1727914, 0.1728842, 0.172977, 0.1730698, 0.1731626, 0.1732554, 0.1733482, 0.173441, 0.1735338, 0.1736266, 0.1737194, 0.1738122,
   0.1738122, 0.1739978, 0.1740906, 0.1741834, 0.1742762, 0.1742762, 0.174369, 0.1744618, 0.1744618, 0.1745546, 0.1746474, 0.174833, 0.1749258, 0.1750186, 0.1751114, 0.1752042,
   0.175297, 0.1753898, 0.1754826, 0.1755754, 0.1756682, 0.1756682, 0.1756682, 0.1756682, 0.1758537, 0.1758537, 0.1759465, 0.1760393, 0.1761321, 0.1762249, 0.1763177, 0.1764105,
   0.1765961, 0.1766889, 0.1768745, 0.1769673, 0.1770601, 0.1770601, 0.1771529, 0.1772457, 0.1773385, 0.1774313, 0.1775241, 0.1776169, 0.1776169, 0.1777097, 0.1778025, 0.1779881,
   0.1780809, 0.1781737, 0.1782665, 0.1783593, 0.1784521, 0.1784521, 0.1786377, 0.1788233, 0.1789161, 0.1790089, 0.1791017, 0.1792873, 0.1792873, 0.1793801, 0.1794729, 0.1795657,
   0.1796585, 0.1796585, 0.1798441, 0.1799369, 0.1799369, 0.1800297, 0.1801225, 0.1802153, 0.1803081, 0.1804009, 0.1804937, 0.1805865, 0.1806793, 0.1807721, 0.1808649, 0.1809577,
   0.1810505, 0.1812361, 0.1813289, 0.1814217, 0.1816073, 0.1817001, 0.1817929, 0.1818857, 0.1819785, 0.1819785, 0.1820713, 0.1821641, 0.1822569, 0.1822569, 0.1823497, 0.1826281,
   0.1827209, 0.1828137, 0.1829065, 0.1829065, 0.1830921, 0.1831849, 0.1832777, 0.1833705, 0.1834633, 0.1835561, 0.1836488, 0.1837416, 0.1837416, 0.1838344, 0.1839272, 0.18402,
   0.18402, 0.1841128, 0.1842056, 0.1842984, 0.1843912, 0.184484, 0.184484, 0.1845768, 0.1848552, 0.184948, 0.1850408, 0.1851336, 0.1851336, 0.1852264, 0.1853192, 0.185412,
   0.1855048, 0.1855976, 0.1856904, 0.1857832, 0.185876, 0.185876, 0.1860616, 0.1861544, 0.1862472, 0.1864328, 0.1865256, 0.1866184, 0.1867112, 0.186804, 0.1868968, 0.1869896,
   0.1870824, 0.1871752, 0.187268, 0.1873608, 0.1874536, 0.1875464, 0.1876392, 0.187732, 0.187732, 0.1878248, 0.1878248, 0.1879176, 0.1880104, 0.1880104, 0.188196, 0.1882888,
   0.1883816, 0.1884744, 0.1885672, 0.18866, 0.1887528, 0.1888456, 0.1889384, 0.1890312, 0.189124, 0.1892168, 0.1893096, 0.1894024, 0.1894952, 0.189588, 0.1896808, 0.1897736,
   0.1899592, 0.190052, 0.1901448, 0.1903304, 0.1904232, 0.190516, 0.1907016, 0.1908872, 0.19098, 0.1910728, 0.1910728, 0.1911656, 0.1912584, 0.1912584, 0.1913512, 0.1914439,
   0.1914439, 0.1915367, 0.1916295, 0.1916295, 0.1918151, 0.1919079, 0.1920007, 0.1920935, 0.1921863, 0.1922791, 0.1923719, 0.1924647, 0.1924647, 0.1925575, 0.1926503, 0.1926503,
   0.1927431, 0.1929287, 0.1930215, 0.1930215, 0.1931143, 0.1932071, 0.1932999, 0.1932999, 0.1933927, 0.1935783, 0.1936711, 0.1938567, 0.1939495, 0.1940423, 0.1941351, 0.1942279,
   0.1943207, 0.1944135, 0.1945063, 0.1945991, 0.1948775, 0.1949703, 0.1950631, 0.1951559, 0.1952487, 0.1953415, 0.1956199, 0.1957127, 0.1958055, 0.1958983, 0.1959911, 0.1960839,
   0.1962695, 0.1963623, 0.1964551, 0.1965479, 0.1966407, 0.1967335, 0.1968263, 0.1969191, 0.1970119, 0.1972903, 0.1973831, 0.1974759, 0.1975687, 0.1976615, 0.1977543, 0.1978471,
   0.1980327, 0.1981255, 0.1982183, 0.1983111, 0.1984039, 0.1984967, 0.1985895, 0.1988679, 0.1989607, 0.1990535, 0.1990535, 0.1991463, 0.1991463, 0.199239, 0.1993318, 0.1994246,
   0.1994246, 0.1996102, 0.1996102, 0.1996102, 0.199703, 0.1997958, 0.1999814, 0.2000742, 0.200167, 0.2002598, 0.2004454, 0.2005382, 0.200631, 0.2007238, 0.2008166, 0.2008166,
   0.2009094, 0.2010022, 0.201095, 0.2011878, 0.2012806, 0.2013734, 0.2013734, 0.201559, 0.2016518, 0.2017446, 0.2018374, 0.2019302, 0.2019302, 0.202023, 0.2021158, 0.2022086,
   0.2023014, 0.202487, 0.2025798, 0.2026726, 0.2026726, 0.2027654, 0.2028582, 0.202951, 0.2031366, 0.2032294, 0.2033222, 0.2035078, 0.2036006, 0.2037862, 0.203879, 0.2039718,
   0.2040646, 0.2041574, 0.2042502, 0.2042502, 0.204343, 0.204343, 0.2044358, 0.2045286, 0.2045286, 0.2046214, 0.2047142, 0.2047142, 0.204807, 0.2048998, 0.2049926, 0.2050854,
   0.2051782, 0.2051782, 0.205271, 0.2054566, 0.2055494, 0.2056422, 0.205735, 0.2058278, 0.2059206, 0.2060134, 0.2061062, 0.206199, 0.2062918, 0.2063846, 0.2064774, 0.2065702,
   0.206663, 0.2067558, 0.2068486, 0.2069414, 0.2070341, 0.2071269, 0.2073125, 0.2074053, 0.2074981, 0.2075909, 0.2076837, 0.2077765, 0.2078693, 0.2079621, 0.2080549, 0.2084261,
   0.2085189, 0.2086117, 0.2087045, 0.2087973, 0.2087973, 0.2088901, 0.2089829, 0.2090757, 0.2091685, 0.2092613, 0.2093541, 0.2094469, 0.2095397, 0.2095397, 0.2096325, 0.2098181,
   0.2099109, 0.2100037, 0.2100965, 0.2101893, 0.2101893, 0.2102821, 0.2103749, 0.2103749, 0.2104677, 0.2105605, 0.2106533, 0.2107461, 0.2109317, 0.2110245, 0.2113029, 0.2114885,
   0.2116741, 0.2117669, 0.2118597, 0.2119525, 0.2120453, 0.2121381, 0.2122309, 0.2123237, 0.2124165, 0.2125093, 0.2126021, 0.2126949, 0.2126949, 0.2128805, 0.2129733, 0.2130661,
   0.2131589, 0.2131589, 0.2132517, 0.2133445, 0.2134373, 0.2135301, 0.2136229, 0.2137157, 0.2138085, 0.2139013, 0.2139013, 0.2140869, 0.2141797, 0.2143653, 0.2144581, 0.2145509,
   0.2146437, 0.2147365, 0.2148293, 0.214922, 0.2151076, 0.2152004, 0.2152932, 0.2152932, 0.2152932, 0.215386, 0.2154788, 0.2155716, 0.2156644, 0.2157572, 0.2157572, 0.21585,
   0.2160356, 0.2161284, 0.216314, 0.2164068, 0.2164996, 0.2165924, 0.216778, 0.2169636, 0.2170564, 0.2171492, 0.217242, 0.2173348, 0.2174276, 0.2175204, 0.2176132, 0.2176132,
   0.217706, 0.2177988, 0.2178916, 0.2178916, 0.2179844, 0.2179844, 0.2180772, 0.2182628, 0.2183556, 0.2183556, 0.2184484, 0.2185412, 0.218634, 0.2187268, 0.2187268, 0.2188196,
   0.2189124, 0.2190052, 0.219098, 0.2191908, 0.2191908, 0.2192836, 0.2194692, 0.219562, 0.2196548, 0.2197476, 0.2198404, 0.2199332, 0.2201188, 0.2203044, 0.2203972, 0.22049,
   0.2205828, 0.2206756, 0.2207684, 0.2208612, 0.220954, 0.2211396, 0.2213252, 0.221418, 0.2215108, 0.2216036, 0.2216964, 0.2217892, 0.2219748, 0.2220676, 0.2221604, 0.2222532,
   0.222346, 0.2224388, 0.2225316, 0.2226244, 0.2227171, 0.2228099, 0.2229027, 0.2229955, 0.2230883, 0.2230883, 0.2231811, 0.2232739, 0.2234595, 0.2235523, 0.2236451, 0.2237379,
   0.2237379, 0.2238307, 0.2239235, 0.2240163, 0.2241091, 0.2242947, 0.2243875, 0.2245731, 0.2246659, 0.2246659, 0.2246659, 0.2247587, 0.2248515, 0.2249443, 0.2250371, 0.2251299,
   0.2252227, 0.2253155, 0.2254083, 0.2255011, 0.2256867, 0.2256867, 0.2257795, 0.2258723, 0.2259651, 0.2259651, 0.2261507, 0.2263363, 0.2264291, 0.2266147, 0.2267075, 0.2268003,
   0.2268931, 0.2269859, 0.2270787, 0.2271715, 0.2273571, 0.2274499, 0.2275427, 0.2276355, 0.2277283, 0.2278211, 0.2279139, 0.2279139, 0.2280067, 0.2281923, 0.2282851, 0.2283779,
   0.2284707, 0.2285635, 0.2286563, 0.2287491, 0.2288419, 0.2289347, 0.2290275, 0.2291203, 0.2291203, 0.2292131, 0.2293059, 0.2293059, 0.2293987, 0.2295843, 0.2297699, 0.2298627,
   0.2299555, 0.2300483, 0.2301411, 0.2302339, 0.2303267, 0.2304195, 0.2305122, 0.230605, 0.2306978, 0.2307906, 0.2307906, 0.2308834, 0.2309762, 0.231069, 0.2311618, 0.2312546,
   0.2313474, 0.2314402, 0.231533, 0.2316258, 0.2317186, 0.2318114, 0.2318114, 0.2319042, 0.2321826, 0.2322754, 0.2322754, 0.2323682, 0.232461, 0.2325538, 0.2325538, 0.2327394,
   0.2327394, 0.232925, 0.2331106, 0.2332034, 0.2332962, 0.233389, 0.2334818, 0.2335746, 0.2336674, 0.2337602, 0.2337602, 0.2339458, 0.2341314, 0.2342242, 0.2345954, 0.2346882,
   0.2346882, 0.234781, 0.2348738, 0.2349666, 0.2350594, 0.2350594, 0.2351522, 0.235245, 0.2353378, 0.2354306, 0.2355234, 0.2356162, 0.235709, 0.2358018, 0.2358946, 0.2359874,
   0.2360802, 0.236173, 0.2362658, 0.2363586, 0.2364514, 0.2367298, 0.2367298, 0.2368226, 0.2368226, 0.2369154, 0.2370082, 0.237101, 0.237101, 0.2371938, 0.2372866, 0.2374722,
   0.237565, 0.237565, 0.2376578, 0.2377506, 0.2378434, 0.2379362, 0.2381218, 0.2382146, 0.2383073, 0.2383073, 0.2384929, 0.2386785, 0.2387713, 0.2388641, 0.2389569, 0.2390497,
   0.2391425, 0.2394209, 0.2395137, 0.2396065, 0.2396993, 0.2397921, 0.2398849, 0.2399777, 0.2401633, 0.2402561, 0.2402561, 0.2402561, 0.2406273, 0.2407201, 0.2408129, 0.2409057,
   0.2409985, 0.2410913, 0.2411841, 0.2411841, 0.2412769, 0.2412769, 0.2413697, 0.2414625, 0.2415553, 0.2417409, 0.2418337, 0.2421121, 0.2422049, 0.2422977, 0.2423905, 0.2424833,
   0.2425761, 0.2425761, 0.2426689, 0.2427617, 0.2427617, 0.2427617, 0.2427617, 0.2427617, 0.2428545, 0.2430401, 0.2431329, 0.2432257, 0.2433185, 0.2434113, 0.2435969, 0.2435969,
   0.2436897, 0.2437825, 0.2437825, 0.2438753, 0.2440609, 0.2441537, 0.2442465, 0.2444321, 0.2445249, 0.2446177, 0.2448033, 0.2448961, 0.2449889, 0.2450817, 0.2451745, 0.2452673,
   0.2453601, 0.2454529, 0.2455457, 0.2456385, 0.2456385, 0.2457313, 0.2458241, 0.2458241, 0.2459169, 0.2460097, 0.2460097, 0.2461024, 0.2461024, 0.2461952, 0.246288, 0.2463808,
   0.2464736, 0.2466592, 0.2466592, 0.246752, 0.2468448, 0.2469376, 0.2470304, 0.2471232, 0.247216, 0.2473088, 0.2474016, 0.2474944, 0.24768, 0.2477728, 0.2477728, 0.2478656,
   0.2479584, 0.2480512, 0.248144, 0.2482368, 0.2483296, 0.2483296, 0.2485152, 0.248608, 0.2487008, 0.2488864, 0.2489792, 0.249072, 0.2491648, 0.2494432, 0.249536, 0.2497216,
   0.2498144, 0.2499072, 0.25, 0.2500928, 0.2502784, 0.250464, 0.2505568, 0.2506496, 0.2507424, 0.250928, 0.2510208, 0.2512064, 0.251392, 0.2516704, 0.2517632, 0.251856,
   0.2519488, 0.2519488, 0.2520416, 0.2521344, 0.2521344, 0.2522272, 0.25232, 0.2524128, 0.2525056, 0.2526912, 0.252784, 0.2528768, 0.2529696, 0.2530624, 0.2530624, 0.2530624,
   0.2534336, 0.2536192, 0.2536192, 0.253712, 0.2538976, 0.2539903, 0.2540831, 0.2541759, 0.2543615, 0.2544543, 0.2546399, 0.2548255, 0.2549183, 0.2550111, 0.2551039, 0.2551967,
   0.2552895, 0.2553823, 0.2554751, 0.2555679, 0.2555679, 0.2556607, 0.2557535, 0.2558463, 0.2559391, 0.2560319, 0.2562175, 0.2563103, 0.2564959, 0.2564959, 0.2565887, 0.2566815,
   0.2566815, 0.2567743, 0.2567743, 0.2569599, 0.2570527, 0.2571455, 0.2571455, 0.2572383, 0.2574239, 0.2575167, 0.2577023, 0.2577951, 0.2578879, 0.2582591, 0.2584447, 0.2584447,
   0.2585375, 0.2586303, 0.2587231, 0.2588159, 0.2588159, 0.2589087, 0.2590015, 0.2590943, 0.2591871, 0.2592799, 0.2594655, 0.2595583, 0.2596511, 0.2596511, 0.2597439, 0.2598367,
   0.2600223, 0.2601151, 0.2603007, 0.2603935, 0.2604863, 0.2605791, 0.2606719, 0.2607647, 0.2608575, 0.2609503, 0.2610431, 0.2611359, 0.2612287, 0.2613215, 0.2614143, 0.2615071,
   0.2615999, 0.2616927, 0.2617854, 0.2618782, 0.261971, 0.2620638, 0.2620638, 0.2621566, 0.2621566, 0.2622494, 0.262435, 0.2625278, 0.2626206, 0.2627134, 0.2628062, 0.262899,
   0.2629918, 0.2630846, 0.2630846, 0.2631774, 0.263363, 0.2634558, 0.2636414, 0.2637342, 0.263827, 0.2639198, 0.2640126, 0.2640126, 0.2641054, 0.2643838, 0.2644766, 0.2644766,
   0.2645694, 0.2646622, 0.264755, 0.2649406, 0.2650334, 0.2651262, 0.265219, 0.2653118, 0.2654046, 0.2654974, 0.2655902, 0.265683, 0.2657758, 0.2658686, 0.2660542, 0.2663326,
   0.2664254, 0.266611, 0.2667038, 0.2667966, 0.2669822, 0.267075, 0.2672606, 0.2673534, 0.2674462, 0.267539, 0.2676318, 0.2678174, 0.268003, 0.2680958, 0.2681886, 0.2682814,
   0.2683742, 0.268467, 0.2685598, 0.2686526, 0.2687454, 0.2688382, 0.2688382, 0.2690238, 0.2691166, 0.2691166, 0.269395, 0.2694878, 0.2695805, 0.2696733, 0.2697661, 0.2698589,
   0.2699517, 0.2700445, 0.2701373, 0.2701373, 0.2702301, 0.2703229, 0.2704157, 0.2705085, 0.2706013, 0.2706941, 0.2707869, 0.2708797, 0.2709725, 0.2710653, 0.2711581, 0.2711581,
   0.2712509, 0.2713437, 0.2714365, 0.2715293, 0.2716221, 0.2717149, 0.2718077, 0.2718077, 0.2719933, 0.2719933, 0.2720861, 0.2721789, 0.2723645, 0.2724573, 0.2726429, 0.2726429,
   0.2729213, 0.2729213, 0.2730141, 0.2731069, 0.2731997, 0.2735709, 0.2735709, 0.2736637, 0.2737565, 0.2738493, 0.2739421, 0.2740349, 0.2741277, 0.2742205, 0.2742205, 0.2744061,
   0.2744989, 0.2745917, 0.2745917, 0.2746845, 0.2748701, 0.2749629, 0.2749629, 0.2750557, 0.2751485, 0.2751485, 0.2752413, 0.2753341, 0.2755197, 0.2756125, 0.2757053, 0.2757981,
   0.2759837, 0.2760765, 0.2762621, 0.2763549, 0.2764477, 0.2764477, 0.2765405, 0.2766333, 0.2767261, 0.2768189, 0.2768189, 0.2769117, 0.2769117, 0.2770045, 0.2770973, 0.2771901,
   0.2772829, 0.2773756, 0.2773756, 0.2774684, 0.2775612, 0.277654, 0.2778396, 0.2779324, 0.2780252, 0.2780252, 0.278118, 0.2782108, 0.2783036, 0.2783964, 0.278582, 0.2786748,
   0.2786748, 0.2787676, 0.2788604, 0.2789532, 0.2789532, 0.279046, 0.2791388, 0.2792316, 0.2793244, 0.27951, 0.2796956, 0.2796956, 0.2797884, 0.2798812, 0.279974, 0.2800668,
   0.2801596, 0.2802524, 0.280438, 0.2805308, 0.2806236, 0.2807164, 0.2808092, 0.2809948, 0.2809948, 0.2811804, 0.2812732, 0.281366, 0.2814588, 0.2815516, 0.2816444, 0.2817372,
   0.28183, 0.2820156, 0.2821084, 0.2822012, 0.2824796, 0.2825724, 0.2825724, 0.2826652, 0.282758, 0.2828508, 0.2828508, 0.2829436, 0.2830364, 0.2831292, 0.283222, 0.2833148,
   0.2834076, 0.2835004, 0.2835932, 0.283686, 0.2837788, 0.2839644, 0.2840572, 0.28415, 0.2842428, 0.2842428, 0.2843356, 0.2844284, 0.2845212, 0.284614, 0.2847068, 0.2847996,
   0.2847996, 0.2848924, 0.285078, 0.2852635, 0.2854491, 0.2855419, 0.2856347, 0.2857275, 0.2858203, 0.2859131, 0.2860059, 0.2860987, 0.2861915, 0.2862843, 0.2863771, 0.2864699,
   0.2865627, 0.2867483, 0.2868411, 0.2869339, 0.2870267, 0.2872123, 0.2873051, 0.2873979, 0.2874907, 0.2874907, 0.2876763, 0.2877691, 0.2879547, 0.2881403, 0.2881403, 0.2882331,
   0.2884187, 0.2885115, 0.2885115, 0.2887899, 0.2888827, 0.2889755, 0.2890683, 0.2892539, 0.2893467, 0.2895323, 0.2897179, 0.2898107, 0.2899963, 0.2900891, 0.2901819, 0.2901819,
   0.2901819, 0.2902747, 0.2903675, 0.2904603, 0.2905531, 0.2906459, 0.2907387, 0.2908315, 0.2909243, 0.2910171, 0.2911099, 0.2912027, 0.2913883, 0.2915739, 0.2916667, 0.2916667,
   0.2918523, 0.2919451, 0.2920379, 0.2921307, 0.2922235, 0.2924091, 0.2925019, 0.2925947, 0.2926875, 0.2927803, 0.2928731, 0.2929659, 0.2930586, 0.2931514, 0.2932442, 0.293337,
   0.2934298, 0.2935226, 0.2936154, 0.293801, 0.2938938, 0.2939866, 0.2940794, 0.2941722, 0.294265, 0.2944506, 0.2945434, 0.2946362, 0.294729, 0.2948218, 0.2949146, 0.2950074,
   0.2952858, 0.2954714, 0.2955642, 0.295657, 0.2957498, 0.2958426, 0.2959354, 0.2960282, 0.296121, 0.2962138, 0.2963066, 0.2964922, 0.2964922, 0.296585, 0.296585, 0.2966778,
   0.297049, 0.2971418, 0.2974202, 0.2976058, 0.2976986, 0.2977914, 0.2980698, 0.2981626, 0.2983482, 0.298441, 0.2985338, 0.2986266, 0.2987194, 0.298905, 0.2990906, 0.2991834,
   0.2991834, 0.2992762, 0.299369, 0.2995546, 0.2996474, 0.2999258, 0.3000186, 0.3001114, 0.3001114, 0.3002042, 0.3002042, 0.300297, 0.300297, 0.3004826, 0.3005754, 0.3005754,
   0.300761, 0.3008537, 0.3009465, 0.3009465, 0.3010393, 0.3011321, 0.3012249, 0.3013177, 0.3014105, 0.3015961, 0.3016889, 0.3017817, 0.3018745, 0.3019673, 0.3020601, 0.3022457,
   0.3023385, 0.3024313, 0.3026169, 0.3027097, 0.3027097, 0.3028953, 0.3030809, 0.3031737, 0.3032665, 0.3033593, 0.3034521, 0.3035449, 0.3036377, 0.3037305, 0.3038233, 0.3040089,
   0.3041945, 0.3042873, 0.3043801, 0.3044729, 0.3045657, 0.3046585, 0.3047513, 0.3048441, 0.3049369, 0.3050297, 0.3051225, 0.3052153, 0.3053081, 0.3053081, 0.3053081, 0.3056793,
   0.3057721, 0.3058649, 0.3059577, 0.3060505, 0.3061433, 0.3062361, 0.3063289, 0.3064217, 0.3065145, 0.3067929, 0.3068857, 0.3069785, 0.3071641, 0.3072569, 0.3073497, 0.3074425,
   0.3075353, 0.3075353, 0.3076281, 0.3077209, 0.3079065, 0.3079993, 0.3080921, 0.3082777, 0.3083705, 0.3084633, 0.3084633, 0.3086488, 0.3087416, 0.3088344, 0.3089272, 0.3089272,
   0.30902, 0.30902, 0.3091128, 0.3092056, 0.3093912, 0.309484, 0.3095768, 0.3096696, 0.3097624, 0.3098552, 0.309948, 0.3100408, 0.3101336, 0.3102264, 0.310412, 0.310412,
   0.3105048, 0.3105048, 0.3106904, 0.310876, 0.3109688, 0.3110616, 0.3111544, 0.3112472, 0.3112472, 0.31134, 0.3114328, 0.3115256, 0.3116184, 0.3117112, 0.3118968, 0.3119896,
   0.3121752, 0.312268, 0.3123608, 0.3124536, 0.3125464, 0.3126392, 0.312732, 0.3128248, 0.3129176, 0.3130104, 0.313196, 0.3132888, 0.3133816, 0.31366, 0.3138456, 0.3139384,
   0.3140312, 0.3140312, 0.314124, 0.3143096, 0.3144024, 0.3144952, 0.3144952, 0.314588, 0.3146808, 0.3147736, 0.3148664, 0.3148664, 0.3149592, 0.315052, 0.315052, 0.3151448,
   0.3152376, 0.3153304, 0.3154232, 0.3156088, 0.3157016, 0.3157944, 0.3157944, 0.31598, 0.3160728, 0.3163512, 0.3164439, 0.3165367, 0.3165367, 0.3166295, 0.3167223, 0.3167223,
   0.3168151, 0.3169079, 0.3170007, 0.3170935, 0.3171863, 0.3172791, 0.3173719, 0.3174647, 0.3175575, 0.3175575, 0.3176503, 0.3177431, 0.3178359, 0.3179287, 0.3180215, 0.3181143,
   0.3182071, 0.3182999, 0.3183927, 0.3183927, 0.3184855, 0.3185783, 0.3187639, 0.3187639, 0.3188567, 0.3190423, 0.3191351, 0.3192279, 0.3193207, 0.3194135, 0.3195063, 0.3195991,
   0.3196919, 0.3198775, 0.3199703, 0.3201559, 0.3201559, 0.3202487, 0.3203415, 0.3205271, 0.3206199, 0.3207127, 0.3208055, 0.3208983, 0.3209911, 0.3210839, 0.3211767, 0.3212695,
   0.3213623, 0.3214551, 0.3214551, 0.3214551, 0.3217335, 0.3218263, 0.3218263, 0.3219191, 0.3220119, 0.3221047, 0.3221975, 0.3222903, 0.3222903, 0.3223831, 0.3224759, 0.3226615,
   0.3227543, 0.3228471, 0.3229399, 0.3231255, 0.3232183, 0.3233111, 0.3234039, 0.3234967, 0.3235895, 0.3235895, 0.3236823, 0.3237751, 0.3238679, 0.3238679, 0.3239607, 0.3240535,
   0.3241463, 0.324239, 0.3243318, 0.3244246, 0.3245174, 0.3246102, 0.324703, 0.3247958, 0.3247958, 0.3248886, 0.3249814, 0.3250742, 0.325167, 0.3253526, 0.3254454, 0.325631,
   0.3257238, 0.3258166, 0.3260022, 0.3261878, 0.3261878, 0.3262806, 0.3263734, 0.3264662, 0.3266518, 0.3267446, 0.3268374, 0.327023, 0.3271158, 0.3272086, 0.3273942, 0.327487,
   0.3277654, 0.3278582, 0.3278582, 0.327951, 0.3280438, 0.3281366, 0.3283222, 0.3286934, 0.3287862, 0.3291574, 0.3292502, 0.3292502, 0.329343, 0.3294358, 0.3295286, 0.329807,
   0.3298998, 0.3300854, 0.3301782, 0.330271, 0.3304566, 0.3305494, 0.330735, 0.3308278, 0.3309206, 0.3309206, 0.3311062, 0.331199, 0.3312918, 0.3312918, 0.3313846, 0.3313846,
   0.3314774, 0.3315702, 0.3315702, 0.331663, 0.3317558, 0.3318486, 0.3319414, 0.3320341, 0.3322197, 0.3324053, 0.3324981, 0.3325909, 0.3327765, 0.3327765, 0.3328693, 0.3329621,
   0.3330549, 0.3332405, 0.3334261, 0.3334261, 0.3335189, 0.3336117, 0.3337973, 0.3339829, 0.3340757, 0.3341685, 0.3341685, 0.3342613, 0.3343541, 0.3344469, 0.3344469, 0.3345397,
   0.3346325, 0.3348181, 0.3349109, 0.3349109, 0.3350037, 0.3350965, 0.3352821, 0.3353749, 0.3354677, 0.3355605, 0.3356533, 0.3357461, 0.3358389, 0.3359317, 0.3360245, 0.3363029,
   0.3363957, 0.3364885, 0.3365813, 0.3365813, 0.3366741, 0.3367669, 0.3368597, 0.3368597, 0.3369525, 0.3369525, 0.3370453, 0.3370453, 0.3371381, 0.3373237, 0.3375093, 0.3376021,
   0.3376949, 0.3377877, 0.3378805, 0.3379733, 0.3379733, 0.3380661, 0.3381589, 0.3382517, 0.3383445, 0.3384373, 0.3385301, 0.3389013, 0.3389941, 0.3390869, 0.3390869, 0.3392725,
   0.3393653, 0.3394581, 0.3397365, 0.3398293, 0.3398293, 0.3400148, 0.3401076, 0.3402004, 0.3404788, 0.3404788, 0.3405716, 0.3406644, 0.3407572, 0.3409428, 0.3410356, 0.3412212,
   0.3414068, 0.3415924, 0.3416852, 0.3419636, 0.3420564, 0.3423348, 0.3424276, 0.3425204, 0.3426132, 0.342706, 0.3427988, 0.3428916, 0.3429844, 0.3430772, 0.34317, 0.3432628,
   0.3434484, 0.3434484, 0.3434484, 0.343634, 0.3438196, 0.3440052, 0.3442836, 0.3442836, 0.3443764, 0.3444692, 0.344562, 0.3447476, 0.3448404, 0.3448404, 0.3449332, 0.345026,
   0.3451188, 0.3452116, 0.3452116, 0.3453044, 0.34549, 0.3456756, 0.3457684, 0.3458612, 0.345954, 0.3460468, 0.3462324, 0.3463252, 0.3463252, 0.346418, 0.3466964, 0.3467892,
   0.3467892, 0.346882, 0.3469748, 0.3470676, 0.3471604, 0.3472532, 0.347346, 0.347346, 0.3475316, 0.3476244, 0.3476244, 0.3478099, 0.3479027, 0.3479955, 0.3480883, 0.3482739,
   0.3484595, 0.3484595, 0.3485523, 0.3486451, 0.3487379, 0.3488307, 0.3489235, 0.3491091, 0.3492019, 0.3492019, 0.3492947, 0.3493875, 0.3494803, 0.3494803, 0.3495731, 0.3496659,
   0.3498515, 0.3499443, 0.3500371, 0.3501299, 0.3502227, 0.3503155, 0.3504083, 0.3504083, 0.3505011, 0.3506867, 0.3506867, 0.3507795, 0.3508723, 0.3508723, 0.3509651, 0.3511507,
   0.3513363, 0.3514291, 0.3515219, 0.3517075, 0.3518931, 0.3519859, 0.3520787, 0.3521715, 0.3522643, 0.3524499, 0.3525427, 0.3526355, 0.3527283, 0.3528211, 0.3530067, 0.3530995,
   0.3530995, 0.3531923, 0.3532851, 0.3533779, 0.3533779, 0.3534707, 0.3535635, 0.3537491, 0.3538419, 0.3539347, 0.3541203, 0.3543987, 0.3545843, 0.3549555, 0.3550483, 0.3552339,
   0.3553267, 0.3554195, 0.355605, 0.355605, 0.3557906, 0.3558834, 0.3559762, 0.356069, 0.3561618, 0.3562546, 0.3563474, 0.3564402, 0.356533, 0.3566258, 0.3567186, 0.3567186,
   0.3569042, 0.356997, 0.3571826, 0.3572754, 0.3576466, 0.3577394, 0.3578322, 0.3580178, 0.3581106, 0.3582962, 0.358389, 0.3586674, 0.3587602, 0.358853, 0.3590386, 0.3592242,
   0.359317, 0.3594098, 0.3595026, 0.3595954, 0.3596882, 0.3598738, 0.3599666, 0.3600594, 0.3600594, 0.3601522, 0.360245, 0.3603378, 0.3603378, 0.3604306, 0.3606162, 0.3608946,
   0.3609874, 0.3610802, 0.361173, 0.3612658, 0.3613586, 0.3615442, 0.3615442, 0.361637, 0.3617298, 0.3618226, 0.3619154, 0.362101, 0.3621938, 0.3622866, 0.3623794, 0.3623794,
   0.3624722, 0.362565, 0.3627506, 0.3628434, 0.3629362, 0.363029, 0.3632146, 0.3634001, 0.3634929, 0.3635857, 0.3635857, 0.3636785, 0.3637713, 0.3640497, 0.3640497, 0.3640497,
   0.3641425, 0.3642353, 0.3643281, 0.3644209, 0.3645137, 0.3646065, 0.3646993, 0.3647921, 0.3648849, 0.3649777, 0.3650705, 0.3651633, 0.3652561, 0.3653489, 0.3654417, 0.3655345,
   0.3656273, 0.3657201, 0.3658129, 0.3659057, 0.3659985, 0.3660913, 0.3661841, 0.3663697, 0.3665553, 0.3665553, 0.3666481, 0.3667409, 0.3668337, 0.3669265, 0.3671121, 0.3672977,
   0.3673905, 0.3675761, 0.3678545, 0.3679473, 0.3680401, 0.3681329, 0.3681329, 0.3683185, 0.3684113, 0.3685041, 0.3686897, 0.3687825, 0.3689681, 0.3692465, 0.3693393, 0.3694321,
   0.3696177, 0.3697105, 0.3698033, 0.3698961, 0.3699889, 0.3700817, 0.3701745, 0.3702673, 0.3703601, 0.3704529, 0.3704529, 0.3705457, 0.3707313, 0.3708241, 0.3709169, 0.3709169,
   0.3710097, 0.3711024, 0.371288, 0.3713808, 0.3714736, 0.3715664, 0.3716592, 0.371752, 0.3719376, 0.3719376, 0.3720304, 0.3721232, 0.372216, 0.372216, 0.3723088, 0.3724016,
   0.3724016, 0.3724944, 0.3724944, 0.3725872, 0.3727728, 0.3728656, 0.3730512, 0.373144, 0.3732368, 0.3733296, 0.3734224, 0.373608, 0.373608, 0.3737008, 0.3737936, 0.3738864,
   0.3739792, 0.374072, 0.3741648, 0.3742576, 0.3742576, 0.3743504, 0.3744432, 0.374536, 0.3746288, 0.3748144, 0.3748144, 0.3749072, 0.375, 0.3752784, 0.3753712, 0.375464,
   0.3756496, 0.3758352, 0.375928, 0.3760208, 0.3761136, 0.3762064, 0.3762992, 0.3765776, 0.3765776, 0.3767632, 0.376856, 0.3770416, 0.3770416, 0.3771344, 0.3772272, 0.37732,
   0.3774128, 0.3775984, 0.377784, 0.3779696, 0.3780624, 0.3781552, 0.378248, 0.3783408, 0.3784336, 0.3785264, 0.3786192, 0.378712, 0.3788048, 0.3788976, 0.3789903, 0.3790831,
   0.3791759, 0.3793615, 0.3794543, 0.3795471, 0.3796399, 0.3798255, 0.3799183, 0.3800111, 0.3801039, 0.3803823, 0.3804751, 0.3805679, 0.3806607, 0.3807535, 0.3807535, 0.3808463,
   0.3809391, 0.3810319, 0.3811247, 0.3813103, 0.3814031, 0.3814031, 0.3814959, 0.3815887, 0.3817743, 0.3818671, 0.3819599, 0.3820527, 0.3821455, 0.3822383, 0.3823311, 0.3824239,
   0.3825167, 0.3826095, 0.3827951, 0.3827951, 0.3830735, 0.3832591, 0.3833519, 0.3834447, 0.3835375, 0.3837231, 0.3838159, 0.3839087, 0.3840015, 0.3840943, 0.3842799, 0.3842799,
   0.3843727, 0.3846511, 0.3847439, 0.3848367, 0.3850223, 0.3850223, 0.3851151, 0.3852079, 0.3852079, 0.3853007, 0.3853007, 0.3853935, 0.3854863, 0.3855791, 0.3856719, 0.3857647,
   0.3858575, 0.3859503, 0.3860431, 0.3861359, 0.3862287, 0.3863215, 0.3864143, 0.3865999, 0.3867854, 0.3868782, 0.386971, 0.3870638, 0.3870638, 0.3870638, 0.3871566, 0.3872494,
   0.3872494, 0.387435, 0.3876206, 0.3879918, 0.3880846, 0.3881774, 0.3882702, 0.3884558, 0.3885486, 0.3886414, 0.3887342, 0.3887342, 0.388827, 0.3889198, 0.3890126, 0.3890126,
   0.3891054, 0.3891982, 0.3893838, 0.3894766, 0.3894766, 0.3895694, 0.3898478, 0.3899406, 0.3900334, 0.3901262, 0.3901262, 0.390219, 0.3903118, 0.3904046, 0.3904974, 0.3905902,
   0.390683, 0.3907758, 0.3908686, 0.3909614, 0.391147, 0.3912398, 0.3912398, 0.3914254, 0.3915182, 0.391611, 0.3917038, 0.3917966, 0.3918894, 0.3919822, 0.392075, 0.3921678,
   0.3922606, 0.3923534, 0.3924462, 0.392539, 0.3926318, 0.3926318, 0.3927246, 0.3928174, 0.393003, 0.3930958, 0.3933742, 0.3935598, 0.3936526, 0.3937454, 0.3938382, 0.393931,
   0.3941166, 0.3942094, 0.3943022, 0.3943022, 0.3943022, 0.3943022, 0.3944878, 0.3945805, 0.3946733, 0.3947661, 0.3948589, 0.3949517, 0.3950445, 0.3951373, 0.3952301, 0.3955085,
   0.3956013, 0.3956013, 0.3956941, 0.3957869, 0.3959725, 0.3960653, 0.3961581, 0.3962509, 0.3962509, 0.3963437, 0.3964365, 0.3965293, 0.3967149, 0.3968077, 0.3969933, 0.3971789,
   0.3972717, 0.3973645, 0.3974573, 0.3975501, 0.3976429, 0.3977357, 0.3978285, 0.3981069, 0.3981997, 0.3982925, 0.3983853, 0.3984781, 0.3985709, 0.3986637, 0.3988493, 0.3989421,
   0.3990349, 0.3991277, 0.3992205, 0.3993133, 0.3994061, 0.3996845, 0.3997773, 0.3998701, 0.4000557, 0.4001485, 0.4002413, 0.4003341, 0.4004269, 0.4007053, 0.4007981, 0.4008909,
   0.4009837, 0.4011693, 0.4012621, 0.4012621, 0.4014477, 0.4015405, 0.4016333, 0.4017261, 0.4018189, 0.4019117, 0.4020973, 0.4021901, 0.4022829, 0.4024684, 0.4027468, 0.4028396,
   0.4029324, 0.4030252, 0.4030252, 0.403118, 0.4032108, 0.4033036, 0.4033036, 0.4034892, 0.403582, 0.4036748, 0.4037676, 0.4037676, 0.4039532, 0.4041388, 0.4042316, 0.4043244,
   0.4044172, 0.40451, 0.4046028, 0.4046956, 0.4047884, 0.4047884, 0.404974, 0.4050668, 0.4051596, 0.4053452, 0.405438, 0.4055308, 0.4056236, 0.4057164, 0.405902, 0.4059948,
   0.4060876, 0.4061804, 0.4061804, 0.4062732, 0.406366, 0.4066444, 0.4069228, 0.4070156, 0.4070156, 0.4072012, 0.407294, 0.4073868, 0.4074796, 0.4075724, 0.4075724, 0.4076652,
   0.407758, 0.4079436, 0.4080364, 0.4081292, 0.4083148, 0.4085004, 0.4085932, 0.408686, 0.4088716, 0.4089644, 0.4090572, 0.4092428, 0.4094284, 0.4095212, 0.4095212, 0.409614,
   0.409614, 0.4097996, 0.4098924, 0.4099852, 0.4101707, 0.4102635, 0.4103563, 0.4104491, 0.4105419, 0.4105419, 0.4106347, 0.4107275, 0.4107275, 0.4108203, 0.4109131, 0.4110059,
   0.4110987, 0.4111915, 0.4112843, 0.4113771, 0.4114699, 0.4115627, 0.4116555, 0.4117483, 0.4118411, 0.4119339, 0.4122123, 0.4123051, 0.4123979, 0.4124907, 0.4126763, 0.4127691,
   0.4127691, 0.4128619, 0.4129547, 0.4130475, 0.4131403, 0.4131403, 0.4132331, 0.4132331, 0.4133259, 0.4134187, 0.4135115, 0.4135115, 0.4136043, 0.4136971, 0.4138827, 0.4140683,
   0.4142539, 0.4143467, 0.4143467, 0.4144395, 0.4145323, 0.4146251, 0.4147179, 0.4148107, 0.4148107, 0.4149035, 0.4149963, 0.4150891, 0.4150891, 0.4151819, 0.4152747, 0.4154603,
   0.4155531, 0.4156459, 0.4158315, 0.4159243, 0.4160171, 0.4161099, 0.4162027, 0.4162955, 0.4163883, 0.4165739, 0.4166667, 0.4167595, 0.4168523, 0.4169451, 0.4170379, 0.4171307,
   0.4172235, 0.4173163, 0.4174091, 0.4175019, 0.4175019, 0.4175947, 0.4176875, 0.4180586, 0.4182442, 0.4184298, 0.4186154, 0.4186154, 0.4186154, 0.418801, 0.4189866, 0.419265,
   0.4193578, 0.4193578, 0.4195434, 0.4195434, 0.4196362, 0.4198218, 0.4201002, 0.4201002, 0.420193, 0.4202858, 0.4203786, 0.4204714, 0.4205642, 0.420657, 0.4208426, 0.4210282,
   0.421121, 0.4212138, 0.4213066, 0.4213994, 0.421585, 0.4216778, 0.4217706, 0.4217706, 0.4218634, 0.4219562, 0.4219562, 0.422049, 0.422049, 0.4222346, 0.4223274, 0.422513,
   0.422513, 0.4226058, 0.4227914, 0.4228842, 0.422977, 0.4230698, 0.4231626, 0.4231626, 0.4232554, 0.4232554, 0.4233482, 0.4235338, 0.4236266, 0.4238122, 0.423905, 0.4239978,
   0.4239978, 0.4240906, 0.4242762, 0.424369, 0.4244618, 0.4245546, 0.4246474, 0.4247402, 0.4249258, 0.4249258, 0.4250186, 0.4250186, 0.4251114, 0.4252042, 0.425297, 0.4253898,
   0.4255754, 0.4256682, 0.425761, 0.4258537, 0.4259465, 0.4260393, 0.4261321, 0.4262249, 0.4264105, 0.4265033, 0.4265961, 0.4265961, 0.4266889, 0.4266889, 0.4267817, 0.4268745,
   0.4270601, 0.4270601, 0.4271529, 0.4272457, 0.4274313, 0.4276169, 0.4277097, 0.4278953, 0.4279881, 0.4279881, 0.4281737, 0.4282665, 0.4283593, 0.4284521, 0.4285449, 0.4287305,
   0.4288233, 0.4289161, 0.4289161, 0.4290089, 0.4291017, 0.4291017, 0.4291017, 0.4291945, 0.4292873, 0.4293801, 0.4297513, 0.4298441, 0.4299369, 0.4300297, 0.4302153, 0.4303081,
   0.4304009, 0.4304937, 0.4307721, 0.4308649, 0.4310505, 0.4310505, 0.4310505, 0.4310505, 0.4311433, 0.4312361, 0.4312361, 0.4313289, 0.4314217, 0.4314217, 0.4314217, 0.4315145,
   0.4316073, 0.4317001, 0.4317001, 0.4317929, 0.4318857, 0.4319785, 0.4320713, 0.4321641, 0.4321641, 0.4322569, 0.4323497, 0.4324425, 0.4325353, 0.4326281, 0.4329993, 0.4330921,
   0.4330921, 0.4331849, 0.4332777, 0.4334633, 0.4336488, 0.4337416, 0.4338344, 0.4339272, 0.43402, 0.4341128, 0.4342056, 0.4342984, 0.4343912, 0.4345768, 0.4346696, 0.4347624,
   0.4348552, 0.4350408, 0.4352264, 0.4353192, 0.435412, 0.4356904, 0.4357832, 0.4359688, 0.4360616, 0.4361544, 0.4362472, 0.43634, 0.4364328, 0.4365256, 0.4366184, 0.4367112,
   0.436804, 0.4368968, 0.4369896, 0.4370824, 0.437268, 0.4373608, 0.4374536, 0.4376392, 0.437732, 0.4378248, 0.4379176, 0.4380104, 0.4381032, 0.438196, 0.4382888, 0.4384744,
   0.4385672, 0.43866, 0.4387528, 0.4388456, 0.4389384, 0.4390312, 0.439124, 0.439124, 0.4392168, 0.4393096, 0.4394024, 0.4394952, 0.4396808, 0.4397736, 0.4398664, 0.4399592,
   0.4401448, 0.4402376, 0.4403304, 0.4404232, 0.440516, 0.4406088, 0.4407016, 0.4407016, 0.4407944, 0.4408872, 0.44098, 0.4410728, 0.4412584, 0.4413512, 0.4414439, 0.4415367,
   0.4416295, 0.4418151, 0.4419079, 0.4420007, 0.4420935, 0.4421863, 0.4422791, 0.4423719, 0.4425575, 0.4426503, 0.4427431, 0.4428359, 0.4429287, 0.4430215, 0.4431143, 0.4431143,
   0.4432071, 0.4432999, 0.4433927, 0.4435783, 0.4437639, 0.4437639, 0.4438567, 0.4440423, 0.4441351, 0.4443207, 0.4444135, 0.4445063, 0.4445991, 0.4446919, 0.4447847, 0.4448775,
   0.4449703, 0.4451559, 0.4452487, 0.4455271, 0.4457127, 0.4458055, 0.4458983, 0.4459911, 0.4460839, 0.4462695, 0.4463623, 0.4464551, 0.4465479, 0.4465479, 0.4466407, 0.4467335,
   0.4468263, 0.4469191, 0.4470119, 0.4471047, 0.4471975, 0.4472903, 0.4474759, 0.4475687, 0.4476615, 0.4477543, 0.4480327, 0.4482183, 0.4483111, 0.4484967, 0.4485895, 0.4486823,
   0.4488679, 0.4489607, 0.449239, 0.4493318, 0.4494246, 0.4495174, 0.4495174, 0.4496102, 0.449703, 0.4497958, 0.4497958, 0.4498886, 0.4499814, 0.4500742, 0.450167, 0.4502598,
   0.4504454, 0.4505382, 0.4505382, 0.4508166, 0.4509094, 0.4510022, 0.451095, 0.4512806, 0.4512806, 0.4513734, 0.4513734, 0.451559, 0.4516518, 0.4517446, 0.4518374, 0.4519302,
   0.452023, 0.4521158, 0.4521158, 0.4522086, 0.4523014, 0.4523942, 0.452487, 0.4526726, 0.4526726, 0.4527654, 0.4528582, 0.4528582, 0.452951, 0.452951, 0.4530438, 0.4531366,
   0.4532294, 0.4533222, 0.453415, 0.4535078, 0.4536934, 0.4537862, 0.453879, 0.453879, 0.4539718, 0.4539718, 0.4540646, 0.454343, 0.4544358, 0.4545286, 0.4546214, 0.454807,
   0.4548998, 0.4549926, 0.4550854, 0.4551782, 0.455271, 0.4553638, 0.4554566, 0.4556422, 0.4558278, 0.4558278, 0.4560134, 0.4560134, 0.4561062, 0.456199, 0.4562918, 0.4563846,
   0.4564774, 0.456663, 0.4568486, 0.4569414, 0.4569414, 0.4571269, 0.4572197, 0.4572197, 0.4574053, 0.4575909, 0.4576837, 0.4578693, 0.4578693, 0.4582405, 0.4584261, 0.4584261,
   0.4585189, 0.4586117, 0.4587045, 0.4588901, 0.4589829, 0.4590757, 0.4592613, 0.4595397, 0.4596325, 0.4597253, 0.4597253, 0.4598181, 0.4599109, 0.4600037, 0.4600965, 0.4602821,
   0.4603749, 0.4604677, 0.4605605, 0.4605605, 0.4606533, 0.4606533, 0.4607461, 0.4608389, 0.4610245, 0.4611173, 0.4612101, 0.4613029, 0.4614885, 0.4615813, 0.4616741, 0.4616741,
   0.4617669, 0.4618597, 0.4619525, 0.4620453, 0.4622309, 0.4623237, 0.4624165, 0.4625093, 0.4625093, 0.4626021, 0.4626949, 0.4629733, 0.4630661, 0.4631589, 0.4632517, 0.4634373,
   0.4635301, 0.4636229, 0.4637157, 0.4638085, 0.4640869, 0.4642725, 0.4643653, 0.4644581, 0.4645509, 0.4646437, 0.4648293, 0.4650148, 0.4651076, 0.4652004, 0.4652932, 0.465386,
   0.4654788, 0.4654788, 0.4657572, 0.46585, 0.4660356, 0.4661284, 0.4662212, 0.4664068, 0.4666852, 0.466778, 0.4668708, 0.4669636, 0.4670564, 0.4671492, 0.467242, 0.4673348,
   0.4674276, 0.4675204, 0.4676132, 0.467706, 0.4677988, 0.4678916, 0.4679844, 0.4680772, 0.46817, 0.4682628, 0.4684484, 0.4685412, 0.4688196, 0.4689124, 0.469098, 0.4692836,
   0.4693764, 0.4694692, 0.469562, 0.4696548, 0.4697476, 0.4698404, 0.4699332, 0.470026, 0.4703972, 0.4705828, 0.4707684, 0.4708612, 0.470954, 0.470954, 0.4710468, 0.4711396,
   0.471418, 0.4715108, 0.4716036, 0.4716964, 0.4717892, 0.4719748, 0.4721604, 0.4722532, 0.472346, 0.4724388, 0.4725316, 0.4726244, 0.4727171, 0.4729027, 0.4729955, 0.4730883,
   0.4731811, 0.4731811, 0.4733667, 0.4734595, 0.4735523, 0.4736451, 0.4737379, 0.4738307, 0.4739235, 0.4742947, 0.4742947, 0.4743875, 0.4744803, 0.4746659, 0.4747587, 0.4748515,
   0.4749443, 0.4749443, 0.4750371, 0.4752227, 0.4753155, 0.4753155, 0.4755011, 0.4756867, 0.4757795, 0.4760579, 0.4761507, 0.4763363, 0.4765219, 0.4766147, 0.4767075, 0.4768003,
   0.4768003, 0.4768931, 0.4769859, 0.4771715, 0.4771715, 0.4772643, 0.4773571, 0.4774499, 0.4775427, 0.4776355, 0.4778211, 0.4779139, 0.4781923, 0.4782851, 0.4784707, 0.4785635,
   0.4786563, 0.4787491, 0.4788419, 0.4789347, 0.4789347, 0.4790275, 0.4791203, 0.4792131, 0.4792131, 0.4793059, 0.4794915, 0.4795843, 0.4796771, 0.4797699, 0.4798627, 0.4799555,
   0.4800483, 0.4801411, 0.4802339, 0.4803267, 0.4804195, 0.480605, 0.480605, 0.4808834, 0.4809762, 0.481069, 0.481069, 0.4811618, 0.4812546, 0.4812546, 0.4814402, 0.481533,
   0.4816258, 0.4817186, 0.4819042, 0.481997, 0.481997, 0.4820898, 0.4821826, 0.4822754, 0.4823682, 0.4823682, 0.482461, 0.4825538, 0.4826466, 0.4827394, 0.4831106, 0.4832034,
   0.483389, 0.4834818, 0.4835746, 0.4835746, 0.4836674, 0.483853, 0.4840386, 0.484317, 0.4844098, 0.4845026, 0.4845954, 0.484781, 0.484781, 0.4848738, 0.4849666, 0.4850594,
   0.4851522, 0.485245, 0.4853378, 0.4856162, 0.485709, 0.4858018, 0.4858946, 0.4859874, 0.486173, 0.4862658, 0.4863586, 0.4864514, 0.4865442, 0.486637, 0.487101, 0.4871938,
   0.4871938, 0.4872866, 0.4873794, 0.4874722, 0.487565, 0.4877506, 0.4878434, 0.4879362, 0.4879362, 0.488029, 0.488029, 0.4881218, 0.4882146, 0.4883073, 0.4884001, 0.4885857,
   0.4888641, 0.4889569, 0.4890497, 0.4891425, 0.4892353, 0.4893281, 0.4894209, 0.4895137, 0.4896993, 0.4897921, 0.4898849, 0.4900705, 0.4901633, 0.4902561, 0.4903489, 0.4904417,
   0.4905345, 0.4906273, 0.4907201, 0.4908129, 0.4908129, 0.4909057, 0.4909985, 0.4911841, 0.4912769, 0.4913697, 0.4914625, 0.4915553, 0.4916481, 0.4918337, 0.4919265, 0.4920193,
   0.4921121, 0.4922049, 0.4922977, 0.4923905, 0.4925761, 0.4928545, 0.4929473, 0.4930401, 0.4931329, 0.4932257, 0.4933185, 0.4934113, 0.4935041, 0.4935969, 0.4936897, 0.4937825,
   0.4938753, 0.4939681, 0.4940609, 0.4941537, 0.4942465, 0.4943393, 0.4944321, 0.4947105, 0.4948033, 0.4949889, 0.4951745, 0.4952673, 0.4954529, 0.4955457, 0.4956385, 0.4956385,
   0.4959169, 0.4960097, 0.4961952, 0.496288, 0.4963808, 0.4964736, 0.4965664, 0.496752, 0.4969376, 0.4970304, 0.497216, 0.4973088, 0.4974016, 0.4974944, 0.4975872, 0.4977728,
   0.4980512, 0.498144, 0.4982368, 0.4983296, 0.4984224, 0.4984224, 0.498608, 0.4989792, 0.4989792, 0.499072, 0.4991648, 0.4993504, 0.4994432, 0.499536, 0.4996288, 0.4998144,
   0.4999072, 0.5, 0.5000928, 0.5001856, 0.5002784, 0.5003712, 0.500464, 0.5006496, 0.5007424, 0.5008352, 0.5008352, 0.500928, 0.5010208, 0.5011136, 0.5012992, 0.501392,
   0.5015776, 0.5016704, 0.5017632, 0.501856, 0.5019488, 0.5020416, 0.5021344, 0.5022272, 0.50232, 0.5024128, 0.5025056, 0.5025984, 0.5026912, 0.502784, 0.5028768, 0.5029696,
   0.5030624, 0.503248, 0.5033408, 0.5034336, 0.5034336, 0.5036192, 0.503712, 0.5038976, 0.5039903, 0.5040831, 0.5041759, 0.5042687, 0.5043615, 0.5043615, 0.5044543, 0.5045471,
   0.5046399, 0.5047327, 0.5049183, 0.5050111, 0.5051039, 0.5051967, 0.5052895, 0.5053823, 0.5053823, 0.5053823, 0.5053823, 0.5054751, 0.5056607, 0.5057535, 0.5059391, 0.5060319,
   0.5064031, 0.5064959, 0.5065887, 0.5066815, 0.5067743, 0.5068671, 0.5070527, 0.5072383, 0.5073311, 0.5073311, 0.5074239, 0.5075167, 0.5076095, 0.5077023, 0.5077951, 0.5078879,
   0.5079807, 0.5080735, 0.5082591, 0.5083519, 0.5084447, 0.5085375, 0.5085375, 0.5086303, 0.5087231, 0.5089087, 0.5090015, 0.5090015, 0.5090943, 0.5091871, 0.5092799, 0.5092799,
   0.5093727, 0.5094655, 0.5095583, 0.5096511, 0.5098367, 0.5099295, 0.5100223, 0.5101151, 0.5103007, 0.5105791, 0.5106719, 0.5107647, 0.5108575, 0.5109503, 0.5110431, 0.5111359,
   0.5112287, 0.5113215, 0.5114143, 0.5116927, 0.5116927, 0.5117854, 0.5118782, 0.511971, 0.5120638, 0.5122494, 0.512435, 0.5125278, 0.5127134, 0.512899, 0.5130846, 0.513363,
   0.5136414, 0.5137342, 0.513827, 0.5139198, 0.5140126, 0.5141982, 0.514291, 0.5143838, 0.5146622, 0.5148478, 0.5149406, 0.5151262, 0.515219, 0.5153118, 0.5154046, 0.5154974,
   0.5155902, 0.5157758, 0.5159614, 0.5160542, 0.516147, 0.5162398, 0.5163326, 0.5164254, 0.5165182, 0.516611, 0.5167038, 0.5167966, 0.5168894, 0.5169822, 0.5171678, 0.5173534,
   0.5174462, 0.517539, 0.5177246, 0.5178174, 0.5179102, 0.5180958, 0.5181886, 0.518467, 0.518467, 0.5185598, 0.5187454, 0.5188382, 0.518931, 0.5190238, 0.5192094, 0.5193022,
   0.519395, 0.519395, 0.5194878, 0.5195805, 0.5196733, 0.5198589, 0.5199517, 0.5200445, 0.5203229, 0.5204157, 0.5205085, 0.5206013, 0.5206941, 0.5207869, 0.5208797, 0.5208797,
   0.5209725, 0.5210653, 0.5211581, 0.5213437, 0.5214365, 0.5216221, 0.5218077, 0.5219005, 0.5220861, 0.5221789, 0.5222717, 0.5223645, 0.5224573, 0.5225501, 0.5225501, 0.5226429,
   0.5227357, 0.5228285, 0.5229213, 0.5230141, 0.5231997, 0.5231997, 0.5232925, 0.5233853, 0.5234781, 0.5236637, 0.5237565, 0.5238493, 0.5239421, 0.5240349, 0.5241277, 0.5242205,
   0.5243133, 0.5243133, 0.5244061, 0.5244989, 0.5245917, 0.5245917, 0.5246845, 0.5247773, 0.5248701, 0.5250557, 0.5251485, 0.5253341, 0.5254269, 0.5255197, 0.5256125, 0.5257053,
   0.5258909, 0.5259837, 0.5260765, 0.5261693, 0.5262621, 0.5264477, 0.5264477, 0.5266333, 0.5267261, 0.5268189, 0.5269117, 0.5270045, 0.5270045, 0.5270973, 0.5271901, 0.5272829,
   0.5273756, 0.5273756, 0.5274684, 0.5275612, 0.527654, 0.5277468, 0.5279324, 0.5280252, 0.5280252, 0.5280252, 0.528118, 0.5283964, 0.528582, 0.5286748, 0.5287676, 0.5289532,
   0.529046, 0.5291388, 0.5292316, 0.5293244, 0.5294172, 0.52951, 0.5296956, 0.5297884, 0.5298812, 0.5300668, 0.5301596, 0.5302524, 0.5303452, 0.530438, 0.5306236, 0.5307164,
   0.5308092, 0.530902, 0.5309948, 0.5309948, 0.5310876, 0.5311804, 0.5311804, 0.5312732, 0.531366, 0.5314588, 0.5315516, 0.5316444, 0.5317372, 0.5320156, 0.5321084, 0.5322012,
   0.532294, 0.5323868, 0.5324796, 0.5324796, 0.5325724, 0.5326652, 0.532758, 0.5328508, 0.5328508, 0.5328508, 0.5330364, 0.5333148, 0.5334076, 0.5334076, 0.5335932, 0.5335932,
   0.5335932, 0.533686, 0.5337788, 0.5338716, 0.53415, 0.5343356, 0.5344284, 0.5345212, 0.5347068, 0.5347996, 0.5347996, 0.5348924, 0.5349852, 0.535078, 0.5351707, 0.5352635,
   0.5353563, 0.5354491, 0.5355419, 0.5356347, 0.5357275, 0.5357275, 0.5358203, 0.5359131, 0.5360059, 0.5361915, 0.5363771, 0.5364699, 0.5365627, 0.5366555, 0.5367483, 0.5369339,
   0.5370267, 0.5371195, 0.5371195, 0.5372123, 0.5373051, 0.5374907, 0.5375835, 0.5376763, 0.5378619, 0.5379547, 0.5380475, 0.5381403, 0.5383259, 0.5384187, 0.5386043, 0.5387899,
   0.5387899, 0.5388827, 0.5389755, 0.5390683, 0.5391611, 0.5392539, 0.5394395, 0.5397179, 0.5398107, 0.5400891, 0.5401819, 0.5404603, 0.5405531, 0.5407387, 0.5408315, 0.5409243,
   0.5411099, 0.5412955, 0.5413883, 0.5416667, 0.5417595, 0.5419451, 0.5420379, 0.5423163, 0.5424091, 0.5425019, 0.5425947, 0.5427803, 0.5430586, 0.543337, 0.5434298, 0.5435226,
   0.5436154, 0.543801, 0.543801, 0.5438938, 0.5440794, 0.5441722, 0.5443578, 0.5444506, 0.5445434, 0.5446362, 0.5446362, 0.544729, 0.5449146, 0.5450074, 0.5451002, 0.5452858,
   0.5453786, 0.5454714, 0.5457498, 0.5459354, 0.5460282, 0.546121, 0.5462138, 0.5463066, 0.5463994, 0.5464922, 0.5464922, 0.546585, 0.5466778, 0.5467706, 0.5468634, 0.5469562,
   0.5472346, 0.5474202, 0.547513, 0.5476058, 0.5477914, 0.547977, 0.5480698, 0.5481626, 0.5481626, 0.5482554, 0.5483482, 0.548441, 0.548441, 0.5485338, 0.5486266, 0.5486266,
   0.5487194, 0.5488122, 0.548905, 0.5489978, 0.5494618, 0.5497402, 0.549833, 0.5499258, 0.5500186, 0.5502042, 0.550297, 0.550297, 0.5504826, 0.5505754, 0.5505754, 0.5506682,
   0.550761, 0.5509465, 0.5510393, 0.5511321, 0.5512249, 0.5514105, 0.5515033, 0.5515961, 0.5516889, 0.5517817, 0.5520601, 0.5523385, 0.5524313, 0.5525241, 0.5526169, 0.5528025,
   0.5529881, 0.5530809, 0.5531737, 0.5532665, 0.5533593, 0.5534521, 0.5534521, 0.5535449, 0.5536377, 0.5537305, 0.5538233, 0.5539161, 0.5540089, 0.5541017, 0.5541945, 0.5542873,
   0.5544729, 0.5545657, 0.5549369, 0.5550297, 0.5551225, 0.5553081, 0.5554009, 0.5555865, 0.5556793, 0.5558649, 0.5559577, 0.5560505, 0.5561433, 0.5561433, 0.5562361, 0.5563289,
   0.5564217, 0.5565145, 0.5566073, 0.5566073, 0.5567001, 0.5568857, 0.5569785, 0.5570713, 0.5571641, 0.5572569, 0.5572569, 0.5572569, 0.5574425, 0.5575353, 0.5575353, 0.5577209,
   0.5577209, 0.5579065, 0.5579993, 0.5582777, 0.5583705, 0.5583705, 0.5585561, 0.5586488, 0.5589272, 0.55902, 0.5591128, 0.5592984, 0.5593912, 0.559484, 0.5595768, 0.5596696,
   0.5597624, 0.5598552, 0.5600408, 0.5602264, 0.5603192, 0.5605976, 0.5605976, 0.560876, 0.5609688, 0.5610616, 0.5611544, 0.5611544, 0.5612472, 0.56134, 0.5614328, 0.5615256,
   0.5616184, 0.5617112, 0.561804, 0.5619896, 0.5621752, 0.562268, 0.562268, 0.5625464, 0.5628248, 0.5630104, 0.5631032, 0.563196, 0.5632888, 0.5633816, 0.5634744, 0.5634744,
   0.5635672, 0.56366, 0.5637528, 0.5639384, 0.5640312, 0.564124, 0.5642168, 0.5644024, 0.564588, 0.5646808, 0.5647736, 0.5648664, 0.5649592, 0.565052, 0.5651448, 0.5652376,
   0.5653304, 0.5654232, 0.565516, 0.5656088, 0.5657016, 0.5657016, 0.5657944, 0.5658872, 0.56598, 0.56598, 0.5660728, 0.5661656, 0.5662584, 0.5663512, 0.5664439, 0.5665367,
   0.5666295, 0.5667223, 0.5667223, 0.5668151, 0.5668151, 0.5670007, 0.5671863, 0.5672791, 0.5673719, 0.5674647, 0.5676503, 0.5677431, 0.5678359, 0.5678359, 0.5679287, 0.5682071,
   0.5683927, 0.5685783, 0.5687639, 0.5688567, 0.5688567, 0.5689495, 0.5690423, 0.5691351, 0.5692279, 0.5693207, 0.5694135, 0.5695063, 0.5695991, 0.5696919, 0.5697847, 0.5698775,
   0.5700631, 0.5701559, 0.5702487, 0.5703415, 0.5704343, 0.5705271, 0.5706199, 0.5707127, 0.5708055, 0.5708983, 0.5708983, 0.5710839, 0.5711767, 0.5712695, 0.5713623, 0.5714551,
   0.5715479, 0.5716407, 0.5717335, 0.5719191, 0.5720119, 0.5720119, 0.5721975, 0.5722903, 0.5723831, 0.5724759, 0.5725687, 0.5725687, 0.5726615, 0.5727543, 0.5730327, 0.5731255,
   0.5733111, 0.5733111, 0.5734039, 0.5734967, 0.5737751, 0.5739607, 0.5740535, 0.5743318, 0.5745174, 0.5746102, 0.5746102, 0.574703, 0.5748886, 0.5749814, 0.5752598, 0.5753526,
   0.5754454, 0.5754454, 0.5755382, 0.5758166, 0.5760022, 0.576095, 0.5762806, 0.5763734, 0.5764662, 0.576559, 0.5766518, 0.5766518, 0.5767446, 0.5769302, 0.577023, 0.5771158,
   0.5773014, 0.5773014, 0.5773014, 0.5773942, 0.577487, 0.5775798, 0.5776726, 0.5777654, 0.5778582, 0.577951, 0.5780438, 0.5781366, 0.5782294, 0.5783222, 0.5785078, 0.5786006,
   0.5786934, 0.5787862, 0.5789718, 0.5791574, 0.5792502, 0.579343, 0.5795286, 0.5796214, 0.5797142, 0.5798998, 0.5799926, 0.5800854, 0.5801782, 0.580271, 0.5803638, 0.5803638,
   0.5804566, 0.5804566, 0.5805494, 0.5806422, 0.580735, 0.5808278, 0.5809206, 0.5810134, 0.5811062, 0.581199, 0.5812918, 0.5813846, 0.5813846, 0.5814774, 0.5815702, 0.581663,
   0.5818486, 0.5821269, 0.5822197, 0.5823125, 0.5824053, 0.5824981, 0.5825909, 0.5827765, 0.5828693, 0.5830549, 0.5831477, 0.5832405, 0.5833333, 0.5835189, 0.5836117, 0.5837045,
   0.5838901, 0.5839829, 0.5839829, 0.5839829, 0.5840757, 0.5841685, 0.5842613, 0.5843541, 0.5845397, 0.5847253, 0.5848181, 0.5849109, 0.5851893, 0.5851893, 0.5853749, 0.5854677,
   0.5857461, 0.5858389, 0.5861173, 0.5862101, 0.5863029, 0.5864885, 0.5865813, 0.5867669, 0.5868597, 0.5869525, 0.5870453, 0.5871381, 0.5872309, 0.5872309, 0.5873237, 0.5876949,
   0.5877877, 0.5877877, 0.5878805, 0.5879733, 0.5880661, 0.5881589, 0.5882517, 0.5884373, 0.5884373, 0.5885301, 0.5886229, 0.5886229, 0.5887157, 0.5888085, 0.5889013, 0.5892725,
   0.5894581, 0.5895509, 0.5896437, 0.5897365, 0.5898293, 0.589922, 0.5900148, 0.5902004, 0.5902932, 0.5905716, 0.59085, 0.5909428, 0.5910356, 0.5911284, 0.5912212, 0.591314,
   0.5916852, 0.591778, 0.5918708, 0.5919636, 0.5921492, 0.5924276, 0.5925204, 0.5926132, 0.592706, 0.5929844, 0.5930772, 0.59317, 0.5932628, 0.5933556, 0.5934484, 0.5935412,
   0.5938196, 0.5939124, 0.594098, 0.5941908, 0.5942836, 0.5943764, 0.594562, 0.5946548, 0.5947476, 0.5948404, 0.5949332, 0.5951188, 0.5952116, 0.5953044, 0.5953972, 0.59549,
   0.5955828, 0.5957684, 0.595954, 0.5960468, 0.5961396, 0.5963252, 0.596418, 0.5965108, 0.5966036, 0.5966964, 0.5967892, 0.5967892, 0.596882, 0.5969748, 0.5970676, 0.5972532,
   0.597346, 0.5975316, 0.5976244, 0.5976244, 0.5977171, 0.5978099, 0.5980883, 0.5981811, 0.5983667, 0.5984595, 0.5985523, 0.5986451, 0.5987379, 0.5988307, 0.5989235, 0.5991091,
   0.5992019, 0.5992947, 0.5993875, 0.5994803, 0.5995731, 0.5996659, 0.5999443, 0.6002227, 0.6003155, 0.6005939, 0.6006867, 0.6007795, 0.6009651, 0.6010579, 0.6010579, 0.6011507,
   0.6012435, 0.6013363, 0.6015219, 0.6016147, 0.6017075, 0.6018931, 0.6018931, 0.6020787, 0.6022643, 0.6022643, 0.6023571, 0.6024499, 0.6026355, 0.6027283, 0.6029139, 0.6030067,
   0.6031923, 0.6032851, 0.6035635, 0.6036563, 0.6037491, 0.6038419, 0.6039347, 0.6040275, 0.6042131, 0.6043987, 0.6045843, 0.6046771, 0.6047699, 0.6048627, 0.6049555, 0.6050483,
   0.6051411, 0.6052339, 0.6053267, 0.6055122, 0.605605, 0.6058834, 0.6059762, 0.606069, 0.6061618, 0.6063474, 0.6066258, 0.6068114, 0.606997, 0.6070898, 0.6071826, 0.6072754,
   0.6073682, 0.607461, 0.6075538, 0.6075538, 0.6076466, 0.6077394, 0.6078322, 0.6080178, 0.6082034, 0.6082962, 0.6084818, 0.6085746, 0.6086674, 0.6087602, 0.608853, 0.6091314,
   0.6094098, 0.6095026, 0.6095954, 0.6096882, 0.609781, 0.6098738, 0.6100594, 0.6101522, 0.610245, 0.6103378, 0.6104306, 0.6106162, 0.610709, 0.6108018, 0.6108946, 0.6109874,
   0.611173, 0.6112658, 0.6113586, 0.6115442, 0.611637, 0.6117298, 0.6118226, 0.6119154, 0.612101, 0.6122866, 0.6123794, 0.612565, 0.6126578, 0.6127506, 0.6129362, 0.613029,
   0.6134929, 0.6135857, 0.6136785, 0.6140497, 0.6141425, 0.6142353, 0.6144209, 0.6145137, 0.6145137, 0.6146065, 0.6146993, 0.6147921, 0.6148849, 0.6149777, 0.6150705, 0.6152561,
   0.6153489, 0.6155345, 0.6157201, 0.6157201, 0.6158129, 0.6158129, 0.6159057, 0.6160913, 0.6161841, 0.6163697, 0.6164625, 0.6165553, 0.6166481, 0.6167409, 0.6168337, 0.6170193,
   0.6171121, 0.6172977, 0.6173905, 0.6174833, 0.6175761, 0.6176689, 0.6177617, 0.6177617, 0.6178545, 0.6179473, 0.6180401, 0.6181329, 0.6182257, 0.6183185, 0.6184113, 0.6185041,
   0.6185969, 0.6187825, 0.6191537, 0.6192465, 0.6194321, 0.6198961, 0.6199889, 0.6201745, 0.6203601, 0.6204529, 0.6207313, 0.6208241, 0.6209169, 0.6210097, 0.6211952, 0.6211952,
   0.6213808, 0.6214736, 0.6215664, 0.6216592, 0.6219376, 0.6220304, 0.6221232, 0.622216, 0.6224016, 0.6224944, 0.6224944, 0.6225872, 0.6227728, 0.6228656, 0.6229584, 0.6230512,
   0.623144, 0.6233296, 0.6234224, 0.6235152, 0.623608, 0.6237936, 0.6238864, 0.6239792, 0.624072, 0.6241648, 0.6241648, 0.6242576, 0.6246288, 0.6248144, 0.6249072, 0.625,
   0.6250928, 0.6252784, 0.625464, 0.6255568, 0.6256496, 0.6256496, 0.6257424, 0.6258352, 0.625928, 0.6260208, 0.6261136, 0.6262064, 0.6262992, 0.626392, 0.6265776, 0.6266704,
   0.6267632, 0.626856, 0.6269488, 0.6270416, 0.6271344, 0.6272272, 0.6274128, 0.6276912, 0.627784, 0.628248, 0.6283408, 0.6285264, 0.628712, 0.6288048, 0.6288048, 0.6288976,
   0.6291759, 0.6292687, 0.6294543, 0.6296399, 0.6298255, 0.6301039, 0.6301967, 0.6301967, 0.6302895, 0.6305679, 0.6306607, 0.6308463, 0.6309391, 0.6310319, 0.6311247, 0.6312175,
   0.6313103, 0.6314031, 0.6314959, 0.6315887, 0.6316815, 0.6318671, 0.6319599, 0.6320527, 0.6321455, 0.6322383, 0.6323311, 0.6326095, 0.6327023, 0.6327951, 0.6328879, 0.6329807,
   0.6330735, 0.6331663, 0.6332591, 0.6333519, 0.6334447, 0.6336303, 0.6337231, 0.6338159, 0.6339087, 0.6340015, 0.6340943, 0.6342799, 0.6344655, 0.6345583, 0.6347439, 0.6348367,
   0.6349295, 0.6350223, 0.6351151, 0.6351151, 0.6352079, 0.6353007, 0.6353935, 0.6354863, 0.6357647, 0.6358575, 0.6359503, 0.6360431, 0.6363215, 0.6364143, 0.6365071, 0.6365999,
   0.6366927, 0.6367854, 0.6368782, 0.636971, 0.6370638, 0.6371566, 0.6372494, 0.6373422, 0.6375278, 0.6376206, 0.6377134, 0.6378062, 0.637899, 0.6380846, 0.6382702, 0.638363,
   0.638363, 0.6384558, 0.6385486, 0.6386414, 0.638827, 0.6389198, 0.6391054, 0.6391054, 0.639291, 0.6393838, 0.6394766, 0.6395694, 0.6396622, 0.639755, 0.6398478, 0.6399406,
   0.6400334, 0.6401262, 0.640219, 0.6403118, 0.6403118, 0.6404046, 0.6404046, 0.6404974, 0.6405902, 0.6408686, 0.6410542, 0.6412398, 0.6413326, 0.6415182, 0.6415182, 0.6417038,
   0.6418894, 0.6419822, 0.6419822, 0.642075, 0.6422606, 0.642539, 0.6426318, 0.6427246, 0.6428174, 0.6428174, 0.6429102, 0.6430958, 0.6431886, 0.6432814, 0.6433742, 0.6435598,
   0.6436526, 0.6437454, 0.6438382, 0.643931, 0.6440238, 0.6442094, 0.6443022, 0.6443022, 0.644395, 0.6445805, 0.6446733, 0.6447661, 0.6447661, 0.6447661, 0.6448589, 0.6449517,
   0.6451373, 0.6453229, 0.6454157, 0.6456013, 0.6456941, 0.6458797, 0.6459725, 0.6460653, 0.6462509, 0.6463437, 0.6465293, 0.6465293, 0.6466221, 0.6467149, 0.6468077, 0.6469933,
   0.6470861, 0.6471789, 0.6472717, 0.6475501, 0.6477357, 0.6478285, 0.6479213, 0.6480141, 0.6481997, 0.6482925, 0.6483853, 0.6484781, 0.6485709, 0.6486637, 0.6487565, 0.6488493,
   0.6489421, 0.6491277, 0.6492205, 0.6492205, 0.6493133, 0.6494061, 0.6494989, 0.6496845, 0.6497773, 0.6498701, 0.6499629, 0.6500557, 0.6501485, 0.6502413, 0.6503341, 0.6504269,
   0.6505197, 0.6506125, 0.6507053, 0.6507981, 0.6508909, 0.6509837, 0.6510765, 0.6511693, 0.6512621, 0.6512621, 0.6514477, 0.6515405, 0.6516333, 0.6517261, 0.6519117, 0.6520973,
   0.6525612, 0.6528396, 0.6530252, 0.653118, 0.6532108, 0.6533036, 0.6533964, 0.653582, 0.653582, 0.6536748, 0.6539532, 0.654046, 0.6542316, 0.65451, 0.6546028, 0.6546956,
   0.6547884, 0.6548812, 0.6548812, 0.654974, 0.6550668, 0.6551596, 0.6552524, 0.655438, 0.6555308, 0.6558092, 0.6559948, 0.6561804, 0.6562732, 0.656366, 0.6564588, 0.6565516,
   0.6566444, 0.6567372, 0.65683, 0.6569228, 0.6570156, 0.6571084, 0.657294, 0.6573868, 0.6575724, 0.6576652, 0.657758, 0.6579436, 0.6580364, 0.6581292, 0.658222, 0.6583148,
   0.6584076, 0.6585004, 0.6585932, 0.658686, 0.6587788, 0.6589644, 0.6590572, 0.65915, 0.6593356, 0.6594284, 0.6597068, 0.6597996, 0.660078, 0.6601707, 0.6602635, 0.6604491,
   0.6605419, 0.6606347, 0.6607275, 0.6608203, 0.6609131, 0.6610059, 0.6613771, 0.6614699, 0.6615627, 0.6616555, 0.6617483, 0.6618411, 0.6620267, 0.6621195, 0.6621195, 0.6622123,
   0.6623051, 0.6623979, 0.6624907, 0.6625835, 0.6627691, 0.6628619, 0.6629547, 0.6630475, 0.6631403, 0.6632331, 0.6636043, 0.6636971, 0.6637899, 0.6638827, 0.6639755, 0.6641611,
   0.6642539, 0.6643467, 0.6646251, 0.6647179, 0.6648107, 0.6649963, 0.6650891, 0.6651819, 0.6653675, 0.6656459, 0.6660171, 0.6661099, 0.6661099, 0.6662027, 0.6662955, 0.6663883,
   0.6664811, 0.6666667, 0.6667595, 0.6668523, 0.6669451, 0.6670379, 0.6671307, 0.6672235, 0.6674091, 0.6675947, 0.6676875, 0.6677803, 0.6678731, 0.6679659, 0.6680586, 0.6682442,
   0.668337, 0.6684298, 0.6685226, 0.6686154, 0.6687082, 0.668801, 0.6688938, 0.6689866, 0.6690794, 0.6691722, 0.6693578, 0.6694506, 0.6695434, 0.6696362, 0.669729, 0.6698218,
   0.6699146, 0.670193, 0.670193, 0.6702858, 0.6703786, 0.6704714, 0.6705642, 0.670657, 0.6707498, 0.6708426, 0.6709354, 0.6710282, 0.671121, 0.6713994, 0.6714922, 0.671585,
   0.6719562, 0.672049, 0.6721418, 0.6722346, 0.6723274, 0.6723274, 0.6724202, 0.672513, 0.6726058, 0.6726986, 0.6733482, 0.673441, 0.6735338, 0.6736266, 0.6737194, 0.6738122,
   0.673905, 0.6740906, 0.6742762, 0.674369, 0.6744618, 0.6746474, 0.674833, 0.6749258, 0.6750186, 0.6751114, 0.6753898, 0.6754826, 0.6755754, 0.6756682, 0.675761, 0.6758537,
   0.6759465, 0.6760393, 0.6761321, 0.6764105, 0.6765961, 0.6767817, 0.6768745, 0.6771529, 0.6772457, 0.6774313, 0.6774313, 0.6775241, 0.6778025, 0.6778953, 0.6780809, 0.6782665,
   0.6783593, 0.6783593, 0.6784521, 0.6786377, 0.6787305, 0.6788233, 0.6789161, 0.6790089, 0.6791017, 0.6791945, 0.6792873, 0.6793801, 0.6794729, 0.6797513, 0.6798441, 0.6800297,
   0.6801225, 0.6802153, 0.6803081, 0.6804009, 0.6804937, 0.6807721, 0.6808649, 0.6809577, 0.6811433, 0.6812361, 0.6813289, 0.6814217, 0.6815145, 0.6817001, 0.6817929, 0.6819785,
   0.6820713, 0.6821641, 0.6822569, 0.6824425, 0.6825353, 0.6827209, 0.6828137, 0.6829993, 0.6833705, 0.6834633, 0.6835561, 0.6836488, 0.6837416, 0.6838344, 0.6839272, 0.68402,
   0.6842056, 0.6842984, 0.6843912, 0.6847624, 0.6848552, 0.6850408, 0.6851336, 0.6851336, 0.6852264, 0.6853192, 0.6856904, 0.6857832, 0.685876, 0.6859688, 0.6860616, 0.68634,
   0.6864328, 0.6867112, 0.686804, 0.6869896, 0.6870824, 0.6873608, 0.6874536, 0.6875464, 0.6876392, 0.687732, 0.6879176, 0.6880104, 0.688196, 0.6883816, 0.6884744, 0.6885672,
   0.68866, 0.68866, 0.6887528, 0.6888456, 0.689124, 0.6892168, 0.6893096, 0.6894024, 0.689588, 0.6898664, 0.6899592, 0.690052, 0.6901448, 0.6902376, 0.6902376, 0.6903304,
   0.6904232, 0.690516, 0.6906088, 0.6907016, 0.6907944, 0.6908872, 0.6910728, 0.6912584, 0.6913512, 0.6914439, 0.6916295, 0.6917223, 0.6918151, 0.6919079, 0.6920007, 0.6920935,
   0.6921863, 0.6923719, 0.6925575, 0.6926503, 0.6926503, 0.6927431, 0.6928359, 0.6931143, 0.6932071, 0.6933927, 0.6935783, 0.6936711, 0.6937639, 0.6938567, 0.6939495, 0.6940423,
   0.6941351, 0.6944135, 0.6945063, 0.6946919, 0.6950631, 0.6950631, 0.6952487, 0.6953415, 0.6954343, 0.6955271, 0.6956199, 0.6958983, 0.6960839, 0.6961767, 0.6962695, 0.6962695,
   0.6963623, 0.6965479, 0.6967335, 0.6968263, 0.6969191, 0.6970119, 0.6971047, 0.6971975, 0.6972903, 0.6973831, 0.6975687, 0.6976615, 0.6977543, 0.6978471, 0.6979399, 0.6980327,
   0.6980327, 0.6981255, 0.6982183, 0.6983111, 0.6984039, 0.6984967, 0.6985895, 0.6988679, 0.6991463, 0.6994246, 0.699703, 0.6997958, 0.6999814, 0.7000742, 0.7003526, 0.7004454,
   0.7005382, 0.700631, 0.7007238, 0.7008166, 0.7009094, 0.7010022, 0.701095, 0.7012806, 0.7014662, 0.701559, 0.7017446, 0.7018374, 0.7019302, 0.702023, 0.7022086, 0.7023942,
   0.702487, 0.7025798, 0.7026726, 0.7027654, 0.7030438, 0.7031366, 0.7033222, 0.7035078, 0.7036006, 0.7036934, 0.7039718, 0.7041574, 0.704343, 0.7044358, 0.7045286, 0.7047142,
   0.7048998, 0.7049926, 0.7050854, 0.7051782, 0.705271, 0.7053638, 0.7054566, 0.7055494, 0.7056422, 0.7058278, 0.7060134, 0.7061062, 0.7062918, 0.7063846, 0.7065702, 0.706663,
   0.7067558, 0.7068486, 0.7069414, 0.7071269, 0.7074053, 0.7075909, 0.7076837, 0.7080549, 0.7081477, 0.7083333, 0.7084261, 0.7085189, 0.7086117, 0.7087973, 0.7088901, 0.7089829,
   0.7090757, 0.7092613, 0.7093541, 0.7094469, 0.7095397, 0.7096325, 0.7097253, 0.7097253, 0.7098181, 0.7101893, 0.7103749, 0.7105605, 0.7106533, 0.7107461, 0.7108389, 0.7110245,
   0.7112101, 0.7114885, 0.7115813, 0.7116741, 0.7119525, 0.7120453, 0.7121381, 0.7122309, 0.7123237, 0.7124165, 0.7125093, 0.7126021, 0.7127877, 0.7129733, 0.7130661, 0.7133445,
   0.7134373, 0.7136229, 0.7137157, 0.7138085, 0.7139941, 0.7141797, 0.7142725, 0.7144581, 0.7145509, 0.7146437, 0.7147365, 0.7150148, 0.7151076, 0.7152932, 0.715386, 0.7154788,
   0.7156644, 0.7157572, 0.7159428, 0.7162212, 0.716314, 0.7164068, 0.7164996, 0.7166852, 0.7168708, 0.7171492, 0.7174276, 0.7175204, 0.717706, 0.7177988, 0.7178916, 0.7179844,
   0.7180772, 0.71817, 0.7183556, 0.7184484, 0.7185412, 0.718634, 0.719098, 0.7192836, 0.7193764, 0.7196548, 0.7197476, 0.7198404, 0.7198404, 0.7202116, 0.7203044, 0.7203972,
   0.72049, 0.7205828, 0.7206756, 0.7208612, 0.720954, 0.7210468, 0.721418, 0.721882, 0.721882, 0.7222532, 0.7222532, 0.722346, 0.7224388, 0.7225316, 0.7227171, 0.7228099,
   0.7229027, 0.7230883, 0.7230883, 0.7231811, 0.7233667, 0.7234595, 0.7235523, 0.7236451, 0.7238307, 0.7239235, 0.7240163, 0.7240163, 0.7241091, 0.7242947, 0.7243875, 0.7244803,
   0.7246659, 0.7247587, 0.7248515, 0.7250371, 0.7253155, 0.7254083, 0.7255011, 0.7255939, 0.7256867, 0.7258723, 0.7260579, 0.7261507, 0.7262435, 0.7264291, 0.7265219, 0.7265219,
   0.7266147, 0.7267075, 0.7268003, 0.7270787, 0.7271715, 0.7272643, 0.7275427, 0.7276355, 0.7277283, 0.7278211, 0.7279139, 0.7280067, 0.7281923, 0.7282851, 0.7284707, 0.7285635,
   0.7286563, 0.7289347, 0.7290275, 0.7291203, 0.7292131, 0.7294915, 0.7295843, 0.7296771, 0.7297699, 0.7299555, 0.7302339, 0.7303267, 0.7305122, 0.7305122, 0.730605, 0.7307906,
   0.7308834, 0.7309762, 0.731069, 0.7311618, 0.7312546, 0.7313474, 0.7314402, 0.731533, 0.7316258, 0.7317186, 0.7319042, 0.731997, 0.7321826, 0.7323682, 0.732461, 0.7326466,
   0.7327394, 0.7328322, 0.7332034, 0.7332962, 0.733389, 0.7334818, 0.7334818, 0.7336674, 0.7339458, 0.7340386, 0.7340386, 0.7342242, 0.734317, 0.7345954, 0.7346882, 0.734781,
   0.7348738, 0.7349666, 0.7350594, 0.7351522, 0.7351522, 0.735245, 0.7354306, 0.7355234, 0.7356162, 0.7358946, 0.736173, 0.7362658, 0.7363586, 0.736637, 0.7368226, 0.7369154,
   0.7371938, 0.7372866, 0.7373794, 0.7374722, 0.737565, 0.7376578, 0.7377506, 0.7378434, 0.7379362, 0.738029, 0.7382146, 0.7383073, 0.7384001, 0.7384929, 0.7385857, 0.7391425,
   0.7392353, 0.7394209, 0.7396065, 0.7396993, 0.7398849, 0.7399777, 0.7399777, 0.7403489, 0.7405345, 0.7408129, 0.7410913, 0.7411841, 0.7412769, 0.7413697, 0.7415553, 0.7418337,
   0.7421121, 0.7421121, 0.7422049, 0.7422977, 0.7423905, 0.7424833, 0.7425761, 0.7426689, 0.7427617, 0.7428545, 0.7430401, 0.7431329, 0.7432257, 0.7433185, 0.7434113, 0.7437825,
   0.7438753, 0.7439681, 0.7440609, 0.7441537, 0.7443393, 0.7446177, 0.7447105, 0.7448033, 0.7449889, 0.7451745, 0.7453601, 0.7454529, 0.7455457, 0.7457313, 0.7459169, 0.7460097,
   0.7461024, 0.7461952, 0.7463808, 0.7465664, 0.7466592, 0.7468448, 0.7468448, 0.7470304, 0.747216, 0.7474016, 0.7480512, 0.7483296, 0.748608, 0.7487008, 0.7487936, 0.7488864,
   0.7489792, 0.749072, 0.7492576, 0.7496288, 0.7499072, 0.75, 0.7500928, 0.7502784, 0.7502784, 0.7503712, 0.750464, 0.7505568, 0.7507424, 0.7508352, 0.7508352, 0.750928,
   0.7510208, 0.7512992, 0.751392, 0.7514848, 0.7515776, 0.7516704, 0.751856, 0.7520416, 0.7522272, 0.7522272, 0.75232, 0.7524128, 0.7525056, 0.7525984, 0.752784, 0.7528768,
   0.7529696, 0.7530624, 0.753248, 0.7533408, 0.7534336, 0.7535264, 0.7536192, 0.7538048, 0.7538976, 0.7539903, 0.7539903, 0.7540831, 0.7542687, 0.7543615, 0.7544543, 0.7546399,
   0.7548255, 0.7549183, 0.7550111, 0.7552895, 0.7553823, 0.7555679, 0.7556607, 0.7558463, 0.7559391, 0.7560319, 0.7563103, 0.7564031, 0.7568671, 0.7569599, 0.7570527, 0.7571455,
   0.7576095, 0.7577951, 0.7579807, 0.7582591, 0.7583519, 0.7584447, 0.7585375, 0.7587231, 0.7588159, 0.7589087, 0.7590015, 0.7592799, 0.7593727, 0.7594655, 0.7595583, 0.7597439,
   0.7599295, 0.7601151, 0.7602079, 0.7603007, 0.7603935, 0.7604863, 0.7606719, 0.7607647, 0.7608575, 0.7611359, 0.7613215, 0.7615071, 0.7615999, 0.7616927, 0.7617854, 0.7618782,
   0.761971, 0.7620638, 0.7621566, 0.7625278, 0.7625278, 0.7627134, 0.7630846, 0.7631774, 0.763363, 0.7634558, 0.7635486, 0.763827, 0.7639198, 0.7640126, 0.7641054, 0.7641982,
   0.764291, 0.7643838, 0.7644766, 0.7645694, 0.7646622, 0.7648478, 0.7650334, 0.7651262, 0.765219, 0.7653118, 0.7654046, 0.7654974, 0.7655902, 0.765683, 0.7657758, 0.7658686,
   0.7660542, 0.766147, 0.7662398, 0.7663326, 0.7664254, 0.7667038, 0.7668894, 0.767075, 0.7671678, 0.7672606, 0.7673534, 0.767539, 0.7676318, 0.7677246, 0.7678174, 0.7678174,
   0.7679102, 0.768003, 0.7680958, 0.7681886, 0.7682814, 0.7683742, 0.7686526, 0.7687454, 0.768931, 0.7692094, 0.7693022, 0.769395, 0.7695805, 0.7696733, 0.7697661, 0.7699517,
   0.7699517, 0.7699517, 0.7702301, 0.7704157, 0.7706013, 0.7708797, 0.7709725, 0.7710653, 0.7711581, 0.7714365, 0.7717149, 0.7719933, 0.7720861, 0.7721789, 0.7722717, 0.7723645,
   0.7724573, 0.7725501, 0.7726429, 0.7727357, 0.7728285, 0.7729213, 0.7731997, 0.7733853, 0.7735709, 0.7736637, 0.7737565, 0.7740349, 0.7744989, 0.7745917, 0.7748701, 0.7749629,
   0.7750557, 0.7751485, 0.7752413, 0.7753341, 0.7756125, 0.7757053, 0.7758909, 0.7759837, 0.7762621, 0.7765405, 0.7766333, 0.7767261, 0.7768189, 0.7770973, 0.7771901, 0.7772829,
   0.7773756, 0.7774684, 0.7775612, 0.777654, 0.7777468, 0.7779324, 0.7780252, 0.778118, 0.7782108, 0.7783036, 0.7784892, 0.778582, 0.7787676, 0.7788604, 0.7789532, 0.7791388,
   0.7792316, 0.7793244, 0.77951, 0.7797884, 0.7798812, 0.779974, 0.7800668, 0.7802524, 0.7803452, 0.780438, 0.7805308, 0.7806236, 0.7807164, 0.7808092, 0.7808092, 0.7809948,
   0.7810876, 0.7811804, 0.781366, 0.7814588, 0.7815516, 0.7817372, 0.78183, 0.7819228, 0.7821084, 0.7825724, 0.7826652, 0.782758, 0.782758, 0.7828508, 0.7831292, 0.7835004,
   0.7835932, 0.783686, 0.7839644, 0.7840572, 0.7842428, 0.7843356, 0.7844284, 0.7845212, 0.784614, 0.7847068, 0.7847996, 0.7849852, 0.785078, 0.7852635, 0.7853563, 0.7855419,
   0.7856347, 0.7857275, 0.7860059, 0.7860987, 0.7861915, 0.7862843, 0.7863771, 0.7864699, 0.7865627, 0.7867483, 0.7868411, 0.7873051, 0.7873979, 0.7874907, 0.7875835, 0.7876763,
   0.7880475, 0.7882331, 0.7883259, 0.7884187, 0.7885115, 0.7886043, 0.7888827, 0.7888827, 0.7889755, 0.7890683, 0.7895323, 0.7899035, 0.7899963, 0.7902747, 0.7904603, 0.7905531,
   0.7907387, 0.7908315, 0.7909243, 0.7910171, 0.7912027, 0.7912955, 0.7914811, 0.7916667, 0.7917595, 0.7918523, 0.7920379, 0.7921307, 0.7922235, 0.7923163, 0.7924091, 0.7925019,
   0.7926875, 0.7927803, 0.7927803, 0.7929659, 0.7930586, 0.7931514, 0.7932442, 0.793337, 0.7935226, 0.7936154, 0.7939866, 0.7941722, 0.794265, 0.7943578, 0.7944506, 0.7945434,
   0.794729, 0.7948218, 0.7949146, 0.7950074, 0.7951002, 0.795193, 0.7955642, 0.795657, 0.7959354, 0.7960282, 0.796121, 0.7962138, 0.7963994, 0.7964922, 0.796585, 0.7966778,
   0.7968634, 0.797049, 0.7973274, 0.7974202, 0.797513, 0.7976058, 0.7978842, 0.797977, 0.7983482, 0.798441, 0.7985338, 0.7986266, 0.7988122, 0.798905, 0.7989978, 0.7990906,
   0.7995546, 0.7996474, 0.7997402, 0.799833, 0.8002042, 0.8003898, 0.8004826, 0.8006682, 0.8009465, 0.8011321, 0.8012249, 0.8013177, 0.8014105, 0.8015033, 0.8017817, 0.8018745,
   0.8021529, 0.8024313, 0.8025241, 0.8027097, 0.8028953, 0.8029881, 0.8029881, 0.8030809, 0.8032665, 0.8033593, 0.8035449, 0.8036377, 0.8037305, 0.8038233, 0.8040089, 0.8041017,
   0.8041945, 0.8043801, 0.8044729, 0.8044729, 0.8046585, 0.8047513, 0.8051225, 0.8052153, 0.8054009, 0.8056793, 0.8060505, 0.8066073, 0.8067001, 0.8067929, 0.8068857, 0.8070713,
   0.8071641, 0.8072569, 0.8073497, 0.8074425, 0.8075353, 0.8077209, 0.8078137, 0.8079065, 0.8081849, 0.8082777, 0.8083705, 0.8085561, 0.8086488, 0.8088344, 0.8089272, 0.80902,
   0.8092984, 0.8093912, 0.809484, 0.8096696, 0.8097624, 0.8098552, 0.809948, 0.8100408, 0.8102264, 0.810412, 0.8105048, 0.8105976, 0.8107832, 0.810876, 0.8109688, 0.8111544,
   0.8114328, 0.8116184, 0.811804, 0.8118968, 0.8120824, 0.8125464, 0.8126392, 0.812732, 0.8128248, 0.8129176, 0.8130104, 0.8131032, 0.813196, 0.8135672, 0.8137528, 0.814124,
   0.8143096, 0.8144024, 0.8144952, 0.814588, 0.8147736, 0.8149592, 0.8152376, 0.8154232, 0.8157016, 0.8158872, 0.8160728, 0.8163512, 0.8165367, 0.8166295, 0.8169079, 0.8170007,
   0.8171863, 0.8172791, 0.8174647, 0.8176503, 0.8180215, 0.8181143, 0.8182071, 0.8186711, 0.8187639, 0.8189495, 0.8191351, 0.8192279, 0.8195063, 0.8195991, 0.8196919, 0.8198775,
   0.8200631, 0.8202487, 0.8204343, 0.8205271, 0.8208983, 0.8210839, 0.8211767, 0.8213623, 0.8215479, 0.8216407, 0.8217335, 0.8221975, 0.8222903, 0.8224759, 0.8225687, 0.8226615,
   0.8228471, 0.8229399, 0.8230327, 0.8231255, 0.8232183, 0.8233111, 0.8234039, 0.8234967, 0.8236823, 0.8237751, 0.8241463, 0.824239, 0.8246102, 0.824703, 0.8247958, 0.8249814,
   0.8250742, 0.8250742, 0.825167, 0.8252598, 0.8253526, 0.8253526, 0.8254454, 0.8255382, 0.825631, 0.8257238, 0.8258166, 0.8260022, 0.826095, 0.8262806, 0.826559, 0.8266518,
   0.8269302, 0.827023, 0.8271158, 0.8273014, 0.8273014, 0.8273942, 0.8275798, 0.827951, 0.8281366, 0.8283222, 0.8286006, 0.8286934, 0.8287862, 0.828879, 0.8289718, 0.8291574,
   0.8292502, 0.829343, 0.8295286, 0.829807, 0.829807, 0.8298998, 0.8300854, 0.830271, 0.8303638, 0.8304566, 0.8305494, 0.8306422, 0.830735, 0.8308278, 0.8309206, 0.8310134,
   0.8311062, 0.8312918, 0.8313846, 0.8314774, 0.8315702, 0.831663, 0.8318486, 0.8321269, 0.8323125, 0.8324053, 0.8324981, 0.8325909, 0.8327765, 0.8328693, 0.8329621, 0.8330549,
   0.8332405, 0.8333333, 0.8336117, 0.8337045, 0.8337973, 0.8339829, 0.8340757, 0.8343541, 0.8344469, 0.8347253, 0.8349109, 0.8354677, 0.8356533, 0.8359317, 0.8360245, 0.8361173,
   0.8363029, 0.8365813, 0.8370453, 0.8371381, 0.8372309, 0.8373237, 0.8375093, 0.8376949, 0.8378805, 0.8379733, 0.8380661, 0.8381589, 0.8385301, 0.8386229, 0.8388085, 0.8389013,
   0.8390869, 0.8392725, 0.8393653, 0.8394581, 0.8395509, 0.8396437, 0.8397365, 0.839922, 0.8400148, 0.8401076, 0.8402932, 0.840386, 0.8407572, 0.84085, 0.8409428, 0.8411284,
   0.841314, 0.8414068, 0.8414996, 0.8416852, 0.841778, 0.8419636, 0.842242, 0.8425204, 0.8426132, 0.8428916, 0.8429844, 0.8430772, 0.8433556, 0.8434484, 0.8435412, 0.843634,
   0.8437268, 0.8438196, 0.8439124, 0.8440052, 0.844098, 0.8442836, 0.8443764, 0.844562, 0.8446548, 0.8447476, 0.8448404, 0.8453044, 0.8455828, 0.8456756, 0.8457684, 0.8458612,
   0.845954, 0.8460468, 0.8461396, 0.8462324, 0.8463252, 0.846418, 0.8466036, 0.8466964, 0.846882, 0.8469748, 0.8470676, 0.8472532, 0.847346, 0.8474388, 0.8476244, 0.8478099,
   0.8479027, 0.8481811, 0.8482739, 0.8483667, 0.8484595, 0.8486451, 0.8491091, 0.8493875, 0.8496659, 0.8499443, 0.8500371, 0.8504083, 0.8507795, 0.8509651, 0.8510579, 0.8511507,
   0.8514291, 0.8516147, 0.8517075, 0.8518003, 0.8518003, 0.8518931, 0.8519859, 0.8520787, 0.8521715, 0.8522643, 0.8523571, 0.8524499, 0.8529139, 0.8530067, 0.8533779, 0.8534707,
   0.8536563, 0.8539347, 0.8540275, 0.8541203, 0.8542131, 0.8543987, 0.8549555, 0.8550483, 0.8551411, 0.8552339, 0.8554195, 0.8555122, 0.855605, 0.8557906, 0.8558834, 0.8559762,
   0.8562546, 0.8564402, 0.8564402, 0.856533, 0.8569042, 0.8571826, 0.8572754, 0.857461, 0.8575538, 0.8576466, 0.8577394, 0.8578322, 0.8582034, 0.8582962, 0.858389, 0.8584818,
   0.8585746, 0.8586674, 0.8589458, 0.8591314, 0.8595954, 0.8596882, 0.8598738, 0.8599666, 0.8601522, 0.860245, 0.8603378, 0.860709, 0.8608946, 0.8609874, 0.8612658, 0.8614514,
   0.8615442, 0.861637, 0.8621938, 0.8624722, 0.8626578, 0.8634929, 0.8637713, 0.8638641, 0.8639569, 0.8639569, 0.8642353, 0.8643281, 0.8644209, 0.8650705, 0.8652561, 0.8653489,
   0.8653489, 0.8654417, 0.8655345, 0.8656273, 0.8658129, 0.8659057, 0.8659985, 0.8660913, 0.8662769, 0.8663697, 0.8665553, 0.8666481, 0.8667409, 0.8668337, 0.8670193, 0.8671121,
   0.8672977, 0.8674833, 0.8675761, 0.8677617, 0.8680401, 0.8681329, 0.8682257, 0.8685041, 0.8687825, 0.8688753, 0.8690609, 0.8691537, 0.8692465, 0.8693393, 0.8696177, 0.8697105,
   0.8699889, 0.8701745, 0.8703601, 0.8706385, 0.8710097, 0.8711024, 0.871288, 0.8713808, 0.8714736, 0.8715664, 0.8716592, 0.871752, 0.8721232, 0.872216, 0.8724944, 0.87268,
   0.8727728, 0.8729584, 0.8735152, 0.8735152, 0.8737936, 0.8738864, 0.8739792, 0.8741648, 0.8743504, 0.874536, 0.8746288, 0.8747216, 0.875, 0.8750928, 0.8753712, 0.875464,
   0.8755568, 0.8756496, 0.8758352, 0.8762064, 0.8765776, 0.8769488, 0.87732, 0.8775056, 0.8776912, 0.877784, 0.8779696, 0.8780624, 0.8781552, 0.878248, 0.8784336, 0.8785264,
   0.8788048, 0.8791759, 0.8792687, 0.8793615, 0.8794543, 0.8797327, 0.8798255, 0.8799183, 0.8801039, 0.8801967, 0.8808463, 0.8810319, 0.8811247, 0.8812175, 0.8813103, 0.8814031,
   0.8816815, 0.8819599, 0.8823311, 0.8826095, 0.8827023, 0.8827951, 0.8828879, 0.8829807, 0.8830735, 0.8834447, 0.8835375, 0.8836303, 0.8838159, 0.8839087, 0.8843727, 0.8847439,
   0.8847439, 0.8848367, 0.8849295, 0.8850223, 0.8851151, 0.8852079, 0.8854863, 0.8855791, 0.8856719, 0.8857647, 0.8860431, 0.8861359, 0.8863215, 0.8865071, 0.8865999, 0.8866927,
   0.8870638, 0.8872494, 0.887435, 0.8875278, 0.8876206, 0.8877134, 0.8880846, 0.8884558, 0.8885486, 0.8886414, 0.888827, 0.8889198, 0.8890126, 0.8891054, 0.8891982, 0.889291,
   0.8895694, 0.8899406, 0.8900334, 0.890219, 0.8903118, 0.8904046, 0.890683, 0.8907758, 0.8908686, 0.8910542, 0.8917038, 0.8917966, 0.892075, 0.8921678, 0.8923534, 0.8924462,
   0.8926318, 0.8928174, 0.8930958, 0.8931886, 0.8933742, 0.893467, 0.8935598, 0.8936526, 0.8938382, 0.893931, 0.894395, 0.8945805, 0.8946733, 0.8947661, 0.8949517, 0.8950445,
   0.8952301, 0.8954157, 0.8955085, 0.8957869, 0.8959725, 0.8960653, 0.8962509, 0.8964365, 0.8965293, 0.8967149, 0.8968077, 0.8969005, 0.8969933, 0.8970861, 0.8972717, 0.8973645,
   0.8974573, 0.8975501, 0.8976429, 0.8980141, 0.8981997, 0.8982925, 0.8983853, 0.8985709, 0.8986637, 0.8987565, 0.8989421, 0.8992205, 0.8994061, 0.8994989, 0.8995917, 0.8996845,
   0.8997773, 0.8998701, 0.9000557, 0.9002413, 0.9003341, 0.9004269, 0.9005197, 0.9008909, 0.9011693, 0.9012621, 0.9013549, 0.9015405, 0.9016333, 0.9018189, 0.9020045, 0.9020973,
   0.9021901, 0.9022829, 0.9023756, 0.9024684, 0.9025612, 0.902654, 0.9029324, 0.903118, 0.9033964, 0.9034892, 0.9036748, 0.9038604, 0.9039532, 0.904046, 0.9043244, 0.9044172,
   0.9046028, 0.9051596, 0.9052524, 0.9053452, 0.905438, 0.9055308, 0.9056236, 0.9057164, 0.9059948, 0.9060876, 0.9062732, 0.9064588, 0.9067372, 0.90683, 0.9069228, 0.9072012,
   0.907294, 0.9073868, 0.9074796, 0.9075724, 0.9076652, 0.9079436, 0.9080364, 0.9083148, 0.9084076, 0.9085004, 0.9085932, 0.9088716, 0.9090572, 0.909614, 0.9097068, 0.9097996,
   0.9106347, 0.9107275, 0.9109131, 0.9110987, 0.9111915, 0.9112843, 0.9113771, 0.9114699, 0.9115627, 0.9118411, 0.9120267, 0.9122123, 0.9123051, 0.9123979, 0.9125835, 0.9130475,
   0.9132331, 0.9133259, 0.9134187, 0.9135115, 0.9136043, 0.9137899, 0.9140683, 0.9141611, 0.9143467, 0.9145323, 0.9146251, 0.9147179, 0.9148107, 0.9150891, 0.9152747, 0.9154603,
   0.9156459, 0.9157387, 0.9158315, 0.9160171, 0.9161099, 0.9162027, 0.9163883, 0.9164811, 0.9165739, 0.9166667, 0.9167595, 0.9168523, 0.9170379, 0.9174091, 0.9175019, 0.9175947,
   0.9176875, 0.9177803, 0.9179659, 0.9180586, 0.9181514, 0.918337, 0.9184298, 0.9185226, 0.9186154, 0.9187082, 0.918801, 0.9188938, 0.9189866, 0.9190794, 0.9191722, 0.919265,
   0.9195434, 0.9198218, 0.9199146, 0.9201002, 0.920193, 0.9202858, 0.9204714, 0.9207498, 0.9210282, 0.921121, 0.9212138, 0.9214922, 0.921585, 0.9216778, 0.9217706, 0.9223274,
   0.9226058, 0.9226986, 0.9227914, 0.9228842, 0.9231626, 0.9232554, 0.923441, 0.9236266, 0.9237194, 0.9238122, 0.923905, 0.9242762, 0.924369, 0.9244618, 0.9247402, 0.9249258,
   0.9250186, 0.9251114, 0.9253898, 0.9254826, 0.9255754, 0.9258537, 0.9259465, 0.9260393, 0.9263177, 0.9265033, 0.9265961, 0.9268745, 0.9271529, 0.9274313, 0.9275241, 0.9278025,
   0.9279881, 0.9283593, 0.9285449, 0.9287305, 0.9289161, 0.9290089, 0.9291945, 0.9292873, 0.9294729, 0.9295657, 0.9296585, 0.9297513, 0.9298441, 0.9299369, 0.9300297, 0.9303081,
   0.9304009, 0.9304937, 0.9306793, 0.9308649, 0.9309577, 0.9310505, 0.9311433, 0.9314217, 0.9316073, 0.9318857, 0.9320713, 0.9322569, 0.9323497, 0.9324425, 0.9325353, 0.9326281,
   0.9327209, 0.9329065, 0.9329993, 0.9330921, 0.9331849, 0.9332777, 0.9333705, 0.9334633, 0.9335561, 0.9337416, 0.9339272, 0.9341128, 0.9342984, 0.934484, 0.9345768, 0.934948,
   0.9350408, 0.9352264, 0.9355048, 0.9355976, 0.9356904, 0.935876, 0.9362472, 0.93634, 0.9365256, 0.9367112, 0.936804, 0.9368968, 0.9371752, 0.937268, 0.9375464, 0.9376392,
   0.937732, 0.9381032, 0.9383816, 0.9384744, 0.9385672, 0.9387528, 0.939124, 0.9393096, 0.9397736, 0.9398664, 0.940052, 0.9401448, 0.9403304, 0.9404232, 0.940516, 0.9406088,
   0.9407944, 0.9410728, 0.9411656, 0.9412584, 0.9413512, 0.9417223, 0.9419079, 0.9420007, 0.9420935, 0.9421863, 0.9422791, 0.9424647, 0.9426503, 0.9431143, 0.9432071, 0.9432999,
   0.9434855, 0.9436711, 0.9439495, 0.9441351, 0.9444135, 0.9445991, 0.9448775, 0.9449703, 0.9450631, 0.9451559, 0.9452487, 0.9455271, 0.9459911, 0.9464551, 0.9465479, 0.9467335,
   0.9468263, 0.9470119, 0.9471975, 0.9473831, 0.9475687, 0.9476615, 0.9477543, 0.9479399, 0.9480327, 0.9481255, 0.9484967, 0.9485895, 0.9486823, 0.9488679, 0.9489607, 0.9490535,
   0.9493318, 0.9494246, 0.9495174, 0.9497958, 0.9498886, 0.9499814, 0.9500742, 0.9503526, 0.9505382, 0.9508166, 0.9511878, 0.9513734, 0.951559, 0.9516518, 0.9518374, 0.9519302,
   0.9522086, 0.9523014, 0.9523942, 0.952487, 0.9528582, 0.952951, 0.9530438, 0.9531366, 0.953415, 0.9535078, 0.9536006, 0.9536934, 0.9537862, 0.953879, 0.9541574, 0.9544358,
   0.9545286, 0.9548998, 0.9549926, 0.955271, 0.9556422, 0.955735, 0.9559206, 0.9560134, 0.9561062, 0.956199, 0.9562918, 0.9563846, 0.9567558, 0.9571269, 0.9573125, 0.9574053,
   0.9574981, 0.9577765, 0.9579621, 0.9582405, 0.9583333, 0.9587045, 0.9590757, 0.9592613, 0.9593541, 0.9594469, 0.9596325, 0.9600037, 0.9604677, 0.9607461, 0.9608389, 0.9610245,
   0.9611173, 0.9612101, 0.9613029, 0.9613957, 0.9622309, 0.9624165, 0.9626021, 0.9626949, 0.9627877, 0.9628805, 0.9634373, 0.9636229, 0.9637157, 0.9638085, 0.9639013, 0.9639941,
   0.9640869, 0.9641797, 0.9642725, 0.9644581, 0.964922, 0.9650148, 0.9651076, 0.9652004, 0.9652932, 0.965386, 0.9656644, 0.9657572, 0.9659428, 0.9661284, 0.9662212, 0.9664996,
   0.9665924, 0.9666852, 0.966778, 0.9670564, 0.9673348, 0.9674276, 0.9675204, 0.9677988, 0.9679844, 0.96817, 0.9682628, 0.9683556, 0.9685412, 0.968634, 0.9687268, 0.9691908,
   0.9693764, 0.9696548, 0.9697476, 0.9702116, 0.9703044, 0.97049, 0.9705828, 0.9706756, 0.9711396, 0.9713252, 0.971418, 0.9715108, 0.9716036, 0.9717892, 0.9719748, 0.9721604,
   0.9722532, 0.9724388, 0.9725316, 0.9726244, 0.9728099, 0.9729955, 0.9731811, 0.9732739, 0.9736451, 0.9738307, 0.9740163, 0.9742019, 0.9742947, 0.9743875, 0.9744803, 0.9746659,
   0.9747587, 0.9748515, 0.9751299, 0.9752227, 0.9753155, 0.9754083, 0.9755011, 0.9755939, 0.9756867, 0.9758723, 0.9759651, 0.9760579, 0.9764291, 0.9766147, 0.9767075, 0.9768931,
   0.9769859, 0.9771715, 0.9772643, 0.9773571, 0.9774499, 0.9775427, 0.9777283, 0.9778211, 0.9780067, 0.9781923, 0.9783779, 0.9785635, 0.9789347, 0.9790275, 0.9791203, 0.9792131,
   0.9793987, 0.9795843, 0.9796771, 0.9800483, 0.9801411, 0.9802339, 0.9804195, 0.980605, 0.9807906, 0.9808834, 0.981069, 0.9811618, 0.9812546, 0.9813474, 0.9814402, 0.9816258,
   0.9817186, 0.9818114, 0.9819042, 0.9820898, 0.9821826, 0.9825538, 0.9827394, 0.9830178, 0.9832034, 0.983389, 0.9834818, 0.9835746, 0.9839458, 0.9840386, 0.9842242, 0.9844098,
   0.984781, 0.9849666, 0.9853378, 0.9854306, 0.9856162, 0.985709, 0.9858946, 0.9859874, 0.9862658, 0.9864514, 0.9867298, 0.987101, 0.9871938, 0.9872866, 0.9876578, 0.9879362,
   0.988029, 0.9884001, 0.9884929, 0.9885857, 0.9887713, 0.9888641, 0.9889569, 0.9890497, 0.9891425, 0.9894209, 0.9895137, 0.9896065, 0.9896993, 0.9899777, 0.9901633, 0.9903489,
   0.9904417, 0.9905345, 0.9908129, 0.9909985, 0.9910913, 0.9914625, 0.9915553, 0.9916481, 0.9918337, 0.9919265, 0.9923905, 0.9925761, 0.9926689, 0.9929473, 0.9930401, 0.9932257,
   0.9933185, 0.9935969, 0.9936897, 0.9937825, 0.9938753, 0.9942465, 0.9943393, 0.9944321, 0.9945249, 0.9947105, 0.9948033, 0.9948961, 0.9949889, 0.9950817, 0.9951745, 0.9952673,
   0.9953601, 0.9954529, 0.9957313, 0.9958241, 0.9960097, 0.9961024, 0.996288, 0.9963808, 0.9964736, 0.9965664, 0.9966592, 0.996752, 0.9968448, 0.9970304, 0.9974016, 0.9974944,
   0.9975872, 0.9979584, 0.9984224, 0.9985152, 0.998608, 0.9987936, 0.9989792, 0.9993504, 0.9994432, 0.9996288, 0.9999072, 1 };
   Double_t t_CC_gb_a2_fy19[8685] = { 2.676373e-05, 0.0006155658, 0.0007226207, 0.0008296756, 0.001017022, 0.001311423, 0.001338186, 0.001418478, 0.001445241, 0.001632588, 0.001712879, 0.001873461, 0.002034043, 0.002060807, 0.00222139, 0.002676373, 0.002810192,
   0.002890483, 0.003131356, 0.003291939, 0.003532812, 0.00358634, 0.004630125, 0.005245691, 0.00537951, 0.005620383, 0.005727438, 0.005807729, 0.006155658, 0.006369768, 0.006610641, 0.006878279, 0.006931806,
   0.007306498, 0.007654427, 0.007788245, 0.0078953, 0.007975591, 0.008269993, 0.00853763, 0.00875174, 0.008805267, 0.009233487, 0.009501124, 0.009527888, 0.01006316, 0.01027727, 0.0103308, 0.01035756,
   0.0106252, 0.01164222, 0.01174928, 0.01185633, 0.01196339, 0.01201691, 0.01215073, 0.01223102, 0.01252543, 0.01265924, 0.01303394, 0.01343539, 0.01367627, 0.01402419, 0.01418478, 0.01458623,
   0.014613, 0.01496092, 0.01522856, 0.01538914, 0.01544267, 0.01576384, 0.0157906, 0.01589766, 0.016085, 0.01651322, 0.01670057, 0.01683439, 0.01688791, 0.01707526, 0.01723584, 0.0173429,
   0.01758377, 0.01787817, 0.01801199, 0.01817257, 0.01870785, 0.01894872, 0.01921636, 0.01964458, 0.01980516, 0.02004603, 0.02020662, 0.02034043, 0.02044749, 0.02092924, 0.02114335, 0.02127717,
   0.02141098, 0.02143775, 0.02149128, 0.02159833, 0.02162509, 0.0218392, 0.02210684, 0.02248153, 0.02269564, 0.02272241, 0.02296328, 0.02336474, 0.0233915, 0.02347179, 0.02381972, 0.02392677,
   0.02406059, 0.02424794, 0.02430147, 0.02443529, 0.02451558, 0.02480998, 0.02489027, 0.02497056, 0.02529172, 0.02542554, 0.02585376, 0.02596082, 0.0261214, 0.02636227, 0.02644257, 0.02660315,
   0.02662991, 0.02692431, 0.02708489, 0.02713842, 0.02724548, 0.02732577, 0.02791457, 0.02828926, 0.02893159, 0.02909217, 0.02930628, 0.02938658, 0.02952039, 0.02954716, 0.0301092, 0.03061771,
   0.03091211, 0.0309924, 0.03139386, 0.03152767, 0.0315812, 0.03163473, 0.03168826, 0.03195589, 0.03222353, 0.03230382, 0.03249117, 0.03259822, 0.03289262, 0.03321379, 0.03353495, 0.03380259,
   0.03382935, 0.03409699, 0.03412376, 0.0343111, 0.03449845, 0.03457874, 0.03468579, 0.03479285, 0.03500696, 0.03511401, 0.03524783, 0.03543518, 0.03562252, 0.0358634, 0.03597045, 0.0361578,
   0.03637191, 0.03653249, 0.03717482, 0.03725511, 0.0373354, 0.03803126, 0.03870035, 0.03878064, 0.03904828, 0.0391821, 0.03923563, 0.03936945, 0.03958356, 0.03982443, 0.03993148, 0.0400653,
   0.04011883, 0.04030618, 0.04046676, 0.04052029, 0.04070763, 0.04086822, 0.04100203, 0.04110909, 0.04118938, 0.04143025, 0.04145702, 0.04156407, 0.04172465, 0.04207258, 0.0425008, 0.04263462,
   0.04276844, 0.04284873, 0.0428755, 0.04303608, 0.04306284, 0.04362488, 0.04378546, 0.04410663, 0.04421368, 0.04448132, 0.04456161, 0.04472219, 0.04504336, 0.04509688, 0.04541805, 0.04565892,
   0.04592656, 0.04656889, 0.04670271, 0.04683653, 0.04747886, 0.04753238, 0.04788031, 0.04809442, 0.04820148, 0.04844235, 0.0486297, 0.04884381, 0.0489241, 0.04908468, 0.04911144, 0.04932555,
   0.04937908, 0.04945937, 0.04959319, 0.04978054, 0.04994112, 0.0501017, 0.05020876, 0.05058345, 0.05079756, 0.05111872, 0.05125254, 0.05138636, 0.05152018, 0.05162723, 0.0519484, 0.0522428,
   0.05232309, 0.05240338, 0.05256397, 0.0528316, 0.05296542, 0.053126, 0.05323306, 0.05374157, 0.05390215, 0.05403597, 0.05419655, 0.05427684, 0.05491917, 0.05499946, 0.05505299, 0.05529387,
   0.0558559, 0.0559362, 0.05601649, 0.0562306, 0.05625736, 0.05639118, 0.05660529, 0.05703351, 0.05722085, 0.05724762, 0.05743496, 0.05759555, 0.05762231, 0.05775613, 0.05783642, 0.05815758,
   0.05834493, 0.05855904, 0.05861257, 0.05874639, 0.05882668, 0.05885344, 0.0589605, 0.05909432, 0.05920137, 0.05949577, 0.0598437, 0.06016486, 0.06040574, 0.06075367, 0.06078043, 0.06080719,
   0.06083396, 0.06091425, 0.06107483, 0.0611016, 0.06115512, 0.06118189, 0.06134247, 0.06163687, 0.06174392, 0.06187774, 0.06190451, 0.06219891, 0.06230596, 0.06246655, 0.06294829, 0.06300182,
   0.06324269, 0.0634568, 0.06353709, 0.06361739, 0.0637512, 0.06407237, 0.0641259, 0.06452735, 0.06484852, 0.06492881, 0.06527674, 0.06543732, 0.06554437, 0.06599936, 0.06607965, 0.0661867,
   0.06629376, 0.06645434, 0.06650787, 0.06693609, 0.06698962, 0.06717696, 0.06723049, 0.06725725, 0.06728402, 0.06733754, 0.06739107, 0.06741784, 0.0674446, 0.06747136, 0.06765871, 0.06768547,
   0.06771224, 0.06784606, 0.06789958, 0.0680334, 0.06806016, 0.06851515, 0.06867573, 0.0689166, 0.06894337, 0.06907719, 0.06915748, 0.06931806, 0.07006744, 0.07009421, 0.07041537, 0.07062948,
   0.07068301, 0.07148592, 0.07153945, 0.07210149, 0.07220854, 0.07239589, 0.07263676, 0.07282411, 0.07287764, 0.07325233, 0.07384113, 0.07392142, 0.07405524, 0.07413553, 0.07442993, 0.07515255,
   0.07555401, 0.07571459, 0.07579488, 0.0759287, 0.07598223, 0.07606252, 0.07654427, 0.07659779, 0.07678514, 0.0768922, 0.07729365, 0.0777754, 0.07823038, 0.07855155, 0.07903329, 0.07911359,
   0.0793277, 0.07951504, 0.07956857, 0.07972915, 0.07999679, 0.08002355, 0.08007708, 0.08015737, 0.08018413, 0.08034472, 0.0805053, 0.08087999, 0.08106734, 0.08128145, 0.08141527, 0.08157585,
   0.08224494, 0.08240552, 0.08307462, 0.08339578, 0.08371695, 0.083824, 0.08395782, 0.08427899, 0.08435928, 0.08468044, 0.0847072, 0.08476073, 0.08494808, 0.08497484, 0.08556364, 0.0856707,
   0.08580452, 0.08599186, 0.08612568, 0.08620597, 0.08650037, 0.08652714, 0.08671448, 0.08682154, 0.0868483, 0.08730329, 0.08738358, 0.0875174, 0.08767798, 0.08770474, 0.08845413, 0.08861471,
   0.08866824, 0.08877529, 0.08880206, 0.08904293, 0.08909646, 0.08931057, 0.08933733, 0.08936409, 0.08989937, 0.09000642, 0.09003319, 0.09014024, 0.09051493, 0.09105021, 0.09115726, 0.09137137,
   0.09169254, 0.09182636, 0.09190665, 0.09193341, 0.09206723, 0.09217429, 0.09222781, 0.09225458, 0.09254898, 0.09257574, 0.09260251, 0.09270956, 0.09321807, 0.09359276, 0.09404775, 0.09407451,
   0.09428862, 0.09458302, 0.0951183, 0.09602826, 0.09605503, 0.09618884, 0.09634943, 0.09642972, 0.09656354, 0.09680441, 0.09709881, 0.09712558, 0.09733969, 0.09744674, 0.09760732, 0.09774114,
   0.09782143, 0.09803554, 0.09816936, 0.098437, 0.09878493, 0.09881169, 0.09886522, 0.09894551, 0.09899904, 0.09918638, 0.09923991, 0.09926667, 0.0993202, 0.09937373, 0.1000161, 0.1001499,
   0.1005246, 0.1006584, 0.1007119, 0.1007387, 0.1007922, 0.1010063, 0.1010331, 0.101381, 0.1015148, 0.1016754, 0.1019698, 0.1022642, 0.102398, 0.1024248, 0.1025051, 0.1025854,
   0.102746, 0.1028262, 0.1031207, 0.103308, 0.1034418, 0.1036827, 0.1037362, 0.1039236, 0.1040306, 0.104325, 0.1044053, 0.1044856, 0.1045124, 0.1047265, 0.10478, 0.1049138,
   0.1049406, 0.1051012, 0.1052082, 0.1055294, 0.1056097, 0.1059576, 0.1059844, 0.1060379, 0.106145, 0.1062252, 0.1063591, 0.1066802, 0.106707, 0.1071887, 0.1079381, 0.1082058,
   0.1085002, 0.1090354, 0.1090622, 0.1091693, 0.1092495, 0.1094369, 0.1097045, 0.1098651, 0.1100257, 0.1100792, 0.1101863, 0.1106413, 0.1107751, 0.1108554, 0.1111498, 0.1112033,
   0.1113906, 0.1116315, 0.1117118, 0.1118992, 0.1119259, 0.1120062, 0.1120865, 0.1121668, 0.1124077, 0.1125415, 0.1127556, 0.1130232, 0.1130768, 0.1133712, 0.1134247, 0.1134782,
   0.1135585, 0.1139332, 0.114067, 0.1141473, 0.1143079, 0.1144149, 0.1146826, 0.1147896, 0.1151108, 0.1151643, 0.1152981, 0.1159137, 0.1159672, 0.1160208, 0.1160475, 0.1162081,
   0.1162884, 0.116449, 0.1165025, 0.1165828, 0.1167434, 0.1175731, 0.1175998, 0.1177069, 0.1180548, 0.1182689, 0.118831, 0.1190183, 0.1192324, 0.1197142, 0.1199015, 0.1201691,
   0.1202494, 0.12041, 0.1204635, 0.1206509, 0.1208115, 0.120865, 0.1209988, 0.1210523, 0.1212397, 0.1213735, 0.121427, 0.1214806, 0.1216412, 0.1216679, 0.1223905, 0.1224173,
   0.1224441, 0.1226582, 0.1228188, 0.1234076, 0.1234343, 0.1235681, 0.1245584, 0.1246387, 0.1247725, 0.1248796, 0.1249063, 0.1249331, 0.1250134, 0.1250401, 0.1252543, 0.125281,
   0.1253613, 0.1254416, 0.1254684, 0.1255219, 0.1255487, 0.1258163, 0.1258966, 0.1260036, 0.1260572, 0.1261642, 0.126191, 0.1262445, 0.1263516, 0.1264319, 0.1266995, 0.126753,
   0.1268868, 0.1272615, 0.1274221, 0.1275024, 0.1276362, 0.127663, 0.1279306, 0.128118, 0.1281983, 0.1282518, 0.1282786, 0.1283856, 0.1285997, 0.1286265, 0.1288941, 0.1289744,
   0.1290012, 0.1290547, 0.1291082, 0.1292688, 0.1293491, 0.1294294, 0.1295097, 0.1297238, 0.1298309, 0.1299914, 0.1300717, 0.1300985, 0.1307408, 0.1310887, 0.1311423, 0.1314634,
   0.131517, 0.1316508, 0.1317846, 0.1319184, 0.1321058, 0.1323466, 0.1326143, 0.1326946, 0.1331228, 0.1333637, 0.1334707, 0.1336313, 0.1336581, 0.1337919, 0.1339792, 0.1340328,
   0.1343807, 0.1344075, 0.1347554, 0.1348357, 0.135023, 0.1353977, 0.1354512, 0.1356118, 0.1356386, 0.1356653, 0.1357189, 0.1358527, 0.1362006, 0.1362274, 0.1363344, 0.1369232,
   0.1370035, 0.1370303, 0.1371641, 0.1372712, 0.1374853, 0.137512, 0.1375923, 0.1376191, 0.1378332, 0.137967, 0.1380473, 0.1381008, 0.1383417, 0.1383952, 0.1386361, 0.1390108,
   0.1391179, 0.1393052, 0.1393855, 0.1394123, 0.1396264, 0.1398405, 0.1399208, 0.1400546, 0.1401617, 0.1401884, 0.1402419, 0.1404025, 0.1405631, 0.1406434, 0.140804, 0.1409646,
   0.1411251, 0.1412054, 0.1413928, 0.1415534, 0.1418478, 0.1419013, 0.1419548, 0.1419816, 0.1420084, 0.1420619, 0.1421689, 0.1421957, 0.142276, 0.1423295, 0.1423563, 0.1425436,
   0.1426774, 0.142838, 0.1428648, 0.1429986, 0.1431324, 0.143293, 0.1433198, 0.1433733, 0.1434001, 0.1436409, 0.1440692, 0.1440959, 0.1441494, 0.1446312, 0.1447383, 0.1448185,
   0.1449256, 0.1450059, 0.1453806, 0.1454073, 0.1455679, 0.1459961, 0.1460764, 0.1461032, 0.1463976, 0.1464779, 0.1469596, 0.1471202, 0.1473076, 0.147602, 0.1477358, 0.1477626,
   0.1479499, 0.1479767, 0.1481908, 0.1482711, 0.1483246, 0.1484316, 0.1486993, 0.148726, 0.1488331, 0.1490472, 0.1494219, 0.1497431, 0.1504122, 0.1505192, 0.150546, 0.1507066,
   0.1507869, 0.1510277, 0.1513221, 0.1514827, 0.1516433, 0.1517771, 0.1518306, 0.1518842, 0.1523124, 0.1523391, 0.1526068, 0.1529012, 0.152928, 0.1531688, 0.1531956, 0.1532759,
   0.15349, 0.1536238, 0.1537309, 0.1537844, 0.1538112, 0.1539182, 0.1540253, 0.1541056, 0.1543732, 0.1544, 0.1548817, 0.1550423, 0.1552029, 0.1552832, 0.155524, 0.1557381,
   0.1557917, 0.1559255, 0.1560593, 0.1561931, 0.1566481, 0.1567016, 0.1567819, 0.1570496, 0.1571566, 0.1572369, 0.1573172, 0.1575313, 0.1576384, 0.157799, 0.1580934, 0.1587089,
   0.1588427, 0.1595654, 0.1596992, 0.1600471, 0.1602077, 0.160288, 0.1604753, 0.1605824, 0.1606894, 0.1607162, 0.1607965, 0.16085, 0.1609035, 0.1611979, 0.1618135, 0.1619206,
   0.1621079, 0.1622953, 0.1628305, 0.1630179, 0.1630982, 0.1631249, 0.1632052, 0.1636334, 0.1639278, 0.1640349, 0.164142, 0.1641687, 0.1641955, 0.1645166, 0.1647575, 0.1653999,
   0.1655069, 0.1655604, 0.1656407, 0.1658013, 0.1659887, 0.1665507, 0.1665775, 0.1666845, 0.1668451, 0.1669254, 0.1670057, 0.1671395, 0.1672198, 0.1674874, 0.1675409, 0.1675945,
   0.1679424, 0.1680227, 0.1681298, 0.1681565, 0.1681833, 0.16821, 0.1682903, 0.1683974, 0.1684242, 0.1684509, 0.1686918, 0.1692003, 0.1698159, 0.1701638, 0.1702441, 0.1706723,
   0.1707258, 0.1707526, 0.1708061, 0.1712343, 0.1713146, 0.1714752, 0.1715287, 0.1715823, 0.1718499, 0.1721175, 0.1723584, 0.1724119, 0.1728134, 0.1729205, 0.1731881, 0.1735093,
   0.1736431, 0.1740445, 0.1742586, 0.1745263, 0.1746333, 0.1748207, 0.1748474, 0.1749277, 0.1749545, 0.1751151, 0.1752757, 0.1757306, 0.1759448, 0.1762659, 0.1763997, 0.1764533,
   0.1765603, 0.1766406, 0.1766941, 0.1767209, 0.1768012, 0.1771759, 0.1772829, 0.1773097, 0.1773365, 0.17739, 0.1774703, 0.1774971, 0.1777112, 0.1777379, 0.1781661, 0.1783535,
   0.1785676, 0.1788352, 0.1789155, 0.1791564, 0.1792099, 0.1793705, 0.1797184, 0.1798255, 0.1799593, 0.1801199, 0.1801467, 0.1802002, 0.180227, 0.1811369, 0.1811905, 0.1812975,
   0.1815116, 0.1815651, 0.1816187, 0.1816722, 0.181806, 0.1820737, 0.182261, 0.1826625, 0.1831442, 0.1833851, 0.1834118, 0.1835457, 0.1841612, 0.1842148, 0.1844289, 0.1846697,
   0.1848303, 0.1849374, 0.1850177, 0.185098, 0.1855262, 0.1857938, 0.1861953, 0.1863023, 0.1863291, 0.1864094, 0.1867038, 0.1868376, 0.1868911, 0.1869447, 0.1870249, 0.1872123,
   0.1872391, 0.1873996, 0.1874799, 0.1875602, 0.1876405, 0.187694, 0.1877476, 0.1878546, 0.1878814, 0.1879349, 0.1884969, 0.1885505, 0.1887111, 0.1889787, 0.189166, 0.1891928,
   0.1893534, 0.1895407, 0.1897816, 0.1899957, 0.1900492, 0.1903704, 0.1904239, 0.1905578, 0.1908254, 0.1911466, 0.1912001, 0.1912268, 0.1916818, 0.1917354, 0.1918424, 0.1918959,
   0.1924847, 0.1926989, 0.1927256, 0.1927524, 0.1929397, 0.1929665, 0.1929933, 0.1932877, 0.1933412, 0.1935285, 0.1935821, 0.1936088, 0.1938497, 0.1940906, 0.1941173, 0.1944117,
   0.1945188, 0.1945456, 0.19484, 0.1948667, 0.1948935, 0.1949738, 0.1950808, 0.1958302, 0.195964, 0.1962317, 0.196419, 0.1964993, 0.1965528, 0.1967402, 0.1967669, 0.1969275,
   0.1969811, 0.1970346, 0.1975431, 0.1978107, 0.1978643, 0.1979445, 0.1980516, 0.1981587, 0.1982122, 0.198346, 0.1984263, 0.1992292, 0.1993095, 0.1994433, 0.1997645, 0.1998715,
   0.1999251, 0.2001659, 0.2003533, 0.2004336, 0.2005674, 0.2005942, 0.2006744, 0.2008083, 0.2010759, 0.2015309, 0.2017985, 0.2020394, 0.2021732, 0.2024944, 0.2025747, 0.2026014,
   0.2032438, 0.2033776, 0.2034311, 0.2034579, 0.2040199, 0.2042608, 0.2042875, 0.2043143, 0.2044481, 0.2047693, 0.2050637, 0.2052778, 0.2053046, 0.2053581, 0.2054384, 0.2054919,
   0.2055454, 0.2056257, 0.2057328, 0.2058666, 0.206054, 0.2062145, 0.2062413, 0.2064822, 0.2065357, 0.2065892, 0.2066695, 0.2069372, 0.2069907, 0.207178, 0.2073119, 0.2073654,
   0.2074189, 0.2074724, 0.2074992, 0.2076598, 0.2079007, 0.2080612, 0.208088, 0.2081148, 0.2082218, 0.2086768, 0.2088641, 0.2093191, 0.2096403, 0.2097474, 0.2098812, 0.2099347,
   0.2100418, 0.2100685, 0.2102023, 0.2102559, 0.2103897, 0.21047, 0.2105503, 0.2106573, 0.2106841, 0.2108982, 0.210925, 0.2109517, 0.2115138, 0.2116743, 0.2118617, 0.211942,
   0.2119955, 0.2121293, 0.2123167, 0.2124237, 0.2125843, 0.2126111, 0.2127449, 0.212959, 0.2129858, 0.2132802, 0.2133337, 0.2133605, 0.2135478, 0.2136549, 0.2139493, 0.2140028,
   0.2140295, 0.2140831, 0.2141098, 0.2142972, 0.214431, 0.2145381, 0.2147254, 0.214886, 0.2151001, 0.215448, 0.2157424, 0.215903, 0.2163312, 0.2165453, 0.2166256, 0.2166792,
   0.216813, 0.2171074, 0.2171609, 0.2172947, 0.2174018, 0.2177497, 0.2177765, 0.2178835, 0.2179638, 0.2184991, 0.2186864, 0.2187935, 0.218847, 0.2190076, 0.2194091, 0.2194626,
   0.2196767, 0.2197302, 0.2199979, 0.2201049, 0.2201584, 0.2204528, 0.2208008, 0.2209346, 0.2215769, 0.2218446, 0.2219516, 0.2220319, 0.2221122, 0.2221657, 0.2222995, 0.222701,
   0.2229151, 0.2230489, 0.223156, 0.2238251, 0.2239857, 0.2240659, 0.2241462, 0.2243068, 0.2243871, 0.2245477, 0.2248421, 0.2250294, 0.2251633, 0.22519, 0.2252168, 0.2252971,
   0.2253506, 0.2253774, 0.2254577, 0.2256182, 0.2256718, 0.2256985, 0.2258324, 0.2259929, 0.2261268, 0.2261535, 0.2263141, 0.2264747, 0.2270367, 0.227117, 0.2271973, 0.2274382,
   0.2275988, 0.2281876, 0.2282946, 0.2283749, 0.2284017, 0.2284552, 0.2286961, 0.2287764, 0.2288031, 0.2289637, 0.2291511, 0.2291778, 0.2293116, 0.2300343, 0.2303822, 0.2304625,
   0.2305428, 0.2306766, 0.2308372, 0.2309442, 0.2313189, 0.2317204, 0.231881, 0.2323895, 0.2327106, 0.2327642, 0.2327909, 0.232898, 0.2330318, 0.2335403, 0.2335671, 0.2337812,
   0.2340221, 0.2340488, 0.2342897, 0.2343165, 0.2343967, 0.2346911, 0.2352264, 0.235387, 0.2358152, 0.235842, 0.2359758, 0.2360026, 0.2361096, 0.2362167, 0.2362702, 0.2363237,
   0.2365914, 0.2367787, 0.2369661, 0.2374746, 0.2375549, 0.2379831, 0.2380366, 0.2380634, 0.238224, 0.2382507, 0.2387592, 0.2388663, 0.2392142, 0.2392945, 0.239348, 0.2394551,
   0.2396157, 0.2396692, 0.2397763, 0.2398833, 0.2399368, 0.2400707, 0.2400974, 0.2401509, 0.2402045, 0.240258, 0.2403651, 0.2404186, 0.2404721, 0.2406862, 0.24082, 0.2409271,
   0.2410877, 0.2414624, 0.2415962, 0.2418906, 0.2419174, 0.2420779, 0.24264, 0.242747, 0.243095, 0.2432823, 0.243657, 0.2437908, 0.2438443, 0.2438979, 0.2440585, 0.2441923,
   0.2444599, 0.2445937, 0.2448078, 0.2451558, 0.245584, 0.2456107, 0.2456375, 0.2457178, 0.2461193, 0.2466278, 0.2467081, 0.2467884, 0.2468419, 0.2468954, 0.2472166, 0.2473236,
   0.2473504, 0.2473772, 0.2474842, 0.2475377, 0.2476983, 0.2477251, 0.2477786, 0.2478054, 0.2481265, 0.2481801, 0.2485815, 0.248635, 0.2486886, 0.2489027, 0.2489295, 0.2493309,
   0.2494915, 0.2495183, 0.249545, 0.2497591, 0.2504282, 0.2504817, 0.2505085, 0.2505353, 0.2506959, 0.251017, 0.2512579, 0.251365, 0.2516326, 0.2517396, 0.252034, 0.2523017,
   0.2523284, 0.2523552, 0.2524087, 0.2525426, 0.2525693, 0.2526764, 0.2528102, 0.252944, 0.2532384, 0.2532919, 0.2534525, 0.2534793, 0.2536666, 0.2537737, 0.253854, 0.2543625,
   0.2545498, 0.2545766, 0.2550048, 0.2550851, 0.255326, 0.2554866, 0.2558345, 0.2560754, 0.2567712, 0.2569853, 0.2571192, 0.2573333, 0.2574671, 0.2575206, 0.2576277, 0.257708,
   0.2577347, 0.2580559, 0.2582432, 0.2584306, 0.2584573, 0.258725, 0.2591264, 0.2591532, 0.25918, 0.259287, 0.2594476, 0.2597152, 0.2599293, 0.2600364, 0.260304, 0.2604379,
   0.2604914, 0.2605449, 0.2608125, 0.2608928, 0.2612943, 0.2614013, 0.2618028, 0.2618563, 0.2622578, 0.2623381, 0.2624184, 0.2626057, 0.262686, 0.2627128, 0.2627395, 0.2632748,
   0.2635692, 0.263596, 0.2636227, 0.2637298, 0.2638101, 0.2639707, 0.264051, 0.2643721, 0.2643989, 0.2644792, 0.2646933, 0.2648271, 0.2649342, 0.2649609, 0.265068, 0.2652286,
   0.2654159, 0.2654427, 0.2655765, 0.2656568, 0.2657371, 0.2658174, 0.2659244, 0.2662456, 0.2662991, 0.2663259, 0.2663526, 0.2663794, 0.2665132, 0.2666738, 0.2667006, 0.2668076,
   0.2668879, 0.2671288, 0.2674767, 0.2676373, 0.2676641, 0.2678514, 0.268012, 0.2683867, 0.2684134, 0.268467, 0.2687614, 0.2687881, 0.2690022, 0.2693234, 0.2694572, 0.2695643,
   0.2696178, 0.2698319, 0.2699925, 0.2700728, 0.2701531, 0.2702601, 0.2703672, 0.2706884, 0.2712504, 0.2713842, 0.2715448, 0.2715983, 0.2716519, 0.2718124, 0.2720801, 0.2722407,
   0.2722942, 0.2725886, 0.272883, 0.2730703, 0.2730971, 0.2731774, 0.2732844, 0.2735521, 0.2740071, 0.2742747, 0.2744085, 0.274462, 0.2746762, 0.2748903, 0.2749706, 0.2751847,
   0.2756664, 0.2756932, 0.2757735, 0.275827, 0.2759876, 0.2765496, 0.2766031, 0.2766567, 0.2766834, 0.2767637, 0.2767905, 0.2769511, 0.2771117, 0.2772187, 0.2775399, 0.2776737,
   0.2777005, 0.2778878, 0.2780216, 0.2781019, 0.2782357, 0.2783963, 0.2784766, 0.2785837, 0.2789851, 0.2790654, 0.2792795, 0.2794133, 0.2794401, 0.2795472, 0.2795739, 0.2797345,
   0.2798416, 0.2799754, 0.2801627, 0.2801895, 0.280243, 0.2803768, 0.2805107, 0.280698, 0.2809656, 0.2812333, 0.2813403, 0.2813939, 0.2816347, 0.281715, 0.2818221, 0.2819559,
   0.2820897, 0.2822235, 0.2824644, 0.2825982, 0.2828391, 0.2828659, 0.2829729, 0.2829997, 0.2830532, 0.2832406, 0.2833744, 0.2834547, 0.2838561, 0.2839899, 0.2840167, 0.284097,
   0.284204, 0.2842843, 0.2843914, 0.2845787, 0.2846858, 0.2848731, 0.2852211, 0.2853014, 0.2853817, 0.285569, 0.2858902, 0.286024, 0.2861846, 0.2863184, 0.2863719, 0.2865057,
   0.2866931, 0.2867466, 0.2871213, 0.2871748, 0.2874157, 0.2874425, 0.287603, 0.2876298, 0.2876833, 0.2878439, 0.2880313, 0.2881383, 0.2882186, 0.2885665, 0.288968, 0.289423,
   0.2895033, 0.2897174, 0.2899315, 0.2899582, 0.289985, 0.2903062, 0.2904935, 0.2905738, 0.2907612, 0.2908415, 0.2909753, 0.2910288, 0.2910823, 0.2911359, 0.2911626, 0.2913232,
   0.2914035, 0.2915105, 0.2916979, 0.2917247, 0.2917782, 0.2918585, 0.2922599, 0.2924473, 0.2927952, 0.2931164, 0.2932502, 0.2933305, 0.2936249, 0.2936784, 0.2937319, 0.2937855,
   0.2938658, 0.2939728, 0.2944546, 0.2948025, 0.2949363, 0.2949898, 0.2952575, 0.295311, 0.2954716, 0.2959533, 0.2959801, 0.2960871, 0.2961942, 0.296328, 0.2969703, 0.2971577,
   0.2971845, 0.2972647, 0.2972915, 0.2973183, 0.2975056, 0.2976662, 0.2977197, 0.2977733, 0.2978535, 0.2980677, 0.29871, 0.2988973, 0.2989509, 0.299272, 0.2994326, 0.2995664,
   0.2995932, 0.2996735, 0.2999946, 0.300182, 0.3004496, 0.3005032, 0.3008511, 0.3012258, 0.3012525, 0.3012793, 0.3013061, 0.301654, 0.3017878, 0.3019752, 0.302216, 0.3023231,
   0.3027245, 0.3027781, 0.3030725, 0.3032063, 0.3034739, 0.3036345, 0.303688, 0.3037416, 0.3038486, 0.304036, 0.3043571, 0.3044374, 0.304598, 0.3047854, 0.3048656, 0.3051333,
   0.3054812, 0.3056686, 0.3056953, 0.3057488, 0.3058024, 0.3059362, 0.3060165, 0.3062574, 0.3064179, 0.3065785, 0.3067123, 0.3067659, 0.3069532, 0.3070067, 0.3071406, 0.3073547,
   0.3078097, 0.3078899, 0.3080238, 0.3081308, 0.3081843, 0.3082914, 0.3083717, 0.3084252, 0.308452, 0.3085858, 0.3088802, 0.3089605, 0.3090676, 0.3093887, 0.3097099, 0.3098972,
   0.3102184, 0.3102719, 0.3104325, 0.3104593, 0.3105931, 0.3108607, 0.3110481, 0.3113425, 0.3115298, 0.3117975, 0.311851, 0.3119313, 0.3120383, 0.3121454, 0.3124665, 0.3125201,
   0.312868, 0.3128948, 0.3130286, 0.3130821, 0.3139921, 0.314233, 0.3142597, 0.31434, 0.3146612, 0.314795, 0.3148485, 0.31525, 0.3155444, 0.3155979, 0.3157585, 0.3159191,
   0.3160529, 0.3161599, 0.3161867, 0.3162402, 0.316722, 0.3168558, 0.3170164, 0.317177, 0.3176855, 0.3177925, 0.3178996, 0.3179263, 0.3179799, 0.318194, 0.3183278, 0.3183813,
   0.3184884, 0.3188631, 0.3191307, 0.3191842, 0.3194786, 0.3195857, 0.3196392, 0.319666, 0.3198266, 0.3199604, 0.3201745, 0.3205492, 0.3206295, 0.3207901, 0.3210577, 0.3210845,
   0.321138, 0.3212183, 0.3212986, 0.3213521, 0.3214859, 0.3218606, 0.3219409, 0.3222621, 0.3223424, 0.3224227, 0.3225565, 0.3227973, 0.3231185, 0.3232523, 0.3234129, 0.3234397,
   0.323627, 0.3237341, 0.3238947, 0.3239214, 0.3240017, 0.3240552, 0.324082, 0.3242158, 0.3243496, 0.3244567, 0.3246173, 0.3248849, 0.324992, 0.3250455, 0.3251258, 0.325554,
   0.3256075, 0.3258484, 0.3259287, 0.3261963, 0.3262231, 0.3262499, 0.3262766, 0.3263034, 0.326464, 0.326571, 0.3265978, 0.3267584, 0.3267851, 0.3269993, 0.3275078, 0.3278557,
   0.3279092, 0.3283642, 0.3284177, 0.3285783, 0.3287657, 0.3287924, 0.3288192, 0.3292742, 0.3295418, 0.329863, 0.3299968, 0.3302109, 0.3302912, 0.330318, 0.3303447, 0.3303982,
   0.3304785, 0.3306659, 0.3306926, 0.3307729, 0.3309068, 0.3310138, 0.3316026, 0.3318167, 0.3318702, 0.3320308, 0.3321111, 0.3321914, 0.3322717, 0.3322985, 0.3324055, 0.3325393,
   0.3326732, 0.3327267, 0.332807, 0.3328605, 0.3330211, 0.3331549, 0.3333958, 0.3334493, 0.3334761, 0.3336099, 0.3336634, 0.3336902, 0.3338508, 0.3339578, 0.3340113, 0.3340916,
   0.3341184, 0.3341719, 0.3344663, 0.3345734, 0.3347607, 0.3348143, 0.3348946, 0.3349213, 0.3350819, 0.3352157, 0.3359116, 0.3359651, 0.3360186, 0.3360989, 0.336313, 0.3363933,
   0.3366074, 0.336768, 0.3368215, 0.3369554, 0.3370089, 0.3370624, 0.3373568, 0.3375442, 0.3377047, 0.3377583, 0.3378653, 0.3379991, 0.3381865, 0.3383203, 0.3383738, 0.3384006,
   0.3384274, 0.338695, 0.3389091, 0.3390429, 0.3390965, 0.3393373, 0.3394711, 0.339712, 0.3399261, 0.3399797, 0.340167, 0.3404882, 0.340729, 0.3408629, 0.3411305, 0.3412643,
   0.3413446, 0.3414249, 0.3414517, 0.341639, 0.3416925, 0.3417461, 0.3417996, 0.3418799, 0.3419334, 0.3420137, 0.3420672, 0.3423081, 0.3424152, 0.3424687, 0.3424955, 0.342656,
   0.3430843, 0.3431645, 0.3432448, 0.3433251, 0.3434054, 0.3441816, 0.3444224, 0.3446098, 0.3446901, 0.3447704, 0.3448774, 0.3450648, 0.3451986, 0.3453859, 0.3456, 0.3457071,
   0.3458409, 0.3462959, 0.3463494, 0.3464832, 0.3465903, 0.3467241, 0.3469382, 0.3470453, 0.3470988, 0.3472862, 0.3473932, 0.3475538, 0.3477679, 0.3478214, 0.347875, 0.3479553,
   0.3481961, 0.3483567, 0.3484102, 0.3489455, 0.3491596, 0.3491864, 0.3492399, 0.3495075, 0.3496681, 0.3498287, 0.3498822, 0.3499625, 0.3500963, 0.3501766, 0.3506316, 0.3506584,
   0.3509528, 0.3510063, 0.3515148, 0.3515416, 0.3516486, 0.3517557, 0.3518628, 0.3518628, 0.3519163, 0.3519966, 0.3523713, 0.352398, 0.3525586, 0.3528798, 0.3529333, 0.3529601,
   0.3531207, 0.3531474, 0.3534151, 0.3535756, 0.3536827, 0.354218, 0.3542447, 0.3544321, 0.3544856, 0.3546997, 0.3548068, 0.3548603, 0.3549406, 0.3550744, 0.3551547, 0.3553153,
   0.3553688, 0.3554491, 0.3556632, 0.3557435, 0.3558238, 0.3558506, 0.3559308, 0.3559844, 0.3561717, 0.3562788, 0.3567873, 0.3569746, 0.3570549, 0.3573226, 0.3574028, 0.3575367,
   0.3576705, 0.3576972, 0.3577775, 0.3579649, 0.3582325, 0.3583128, 0.3586072, 0.3588749, 0.3590354, 0.3592763, 0.3593566, 0.3594101, 0.3596778, 0.3597045, 0.3597848, 0.3600792,
   0.3601595, 0.3603469, 0.3605074, 0.3605877, 0.3607216, 0.3609089, 0.3612568, 0.3613104, 0.3614442, 0.3614709, 0.3616315, 0.3619527, 0.3620062, 0.3620597, 0.3621936, 0.3622471,
   0.3623006, 0.3623809, 0.3624344, 0.3625415, 0.3625682, 0.3626218, 0.3627288, 0.3629162, 0.3631838, 0.3633176, 0.3635585, 0.3637191, 0.3637459, 0.3638529, 0.3638797, 0.3639332,
   0.3642276, 0.3643614, 0.3646023, 0.3646558, 0.3646826, 0.3647896, 0.3650305, 0.365084, 0.3651376, 0.3651643, 0.3652714, 0.3654052, 0.3654855, 0.3656728, 0.3656996, 0.3658067,
   0.3659405, 0.365994, 0.3660475, 0.3661814, 0.3663687, 0.366449, 0.3665025, 0.3665293, 0.3666899, 0.3667434, 0.367011, 0.3670913, 0.3673857, 0.3678139, 0.3680013, 0.3681351,
   0.3682689, 0.3687239, 0.3688845, 0.3690183, 0.3692057, 0.3693395, 0.3694198, 0.3696606, 0.3697142, 0.3702762, 0.3703297, 0.3705171, 0.3705706, 0.3710256, 0.3710791, 0.3711594,
   0.3712397, 0.371427, 0.3716679, 0.3717214, 0.3720694, 0.3723905, 0.3727385, 0.3728188, 0.3728723, 0.372899, 0.3729793, 0.3730864, 0.3732202, 0.373247, 0.3732737, 0.373354,
   0.3735146, 0.3741302, 0.3743175, 0.3743711, 0.3744781, 0.3745584, 0.3746655, 0.3746922, 0.3747993, 0.3749063, 0.3751472, 0.375174, 0.3752007, 0.3752275, 0.375281, 0.3753078,
   0.3756289, 0.3757628, 0.3760036, 0.3760839, 0.376191, 0.3767798, 0.3768868, 0.3770742, 0.3771545, 0.3773151, 0.3773686, 0.3774489, 0.3775292, 0.3779842, 0.3780644, 0.378225,
   0.3783856, 0.3785462, 0.3786265, 0.3788406, 0.3789477, 0.3791618, 0.3796167, 0.3796435, 0.379697, 0.3798309, 0.3799647, 0.3802323, 0.3803126, 0.3803661, 0.3804197, 0.3805267,
   0.3807141, 0.3807408, 0.3807676, 0.3809549, 0.3811155, 0.3812761, 0.3813831, 0.3814902, 0.3815973, 0.3818649, 0.3819184, 0.3819987, 0.3823734, 0.3824002, 0.3825875, 0.3828552,
   0.3830157, 0.3830693, 0.3832031, 0.3832566, 0.3833369, 0.3836313, 0.3837384, 0.3837651, 0.3838186, 0.3839257, 0.3846751, 0.3851568, 0.3853442, 0.3854245, 0.3855048, 0.3860668,
   0.3861203, 0.3862541, 0.3863344, 0.386388, 0.386495, 0.3865218, 0.3866021, 0.3866288, 0.3867894, 0.386843, 0.3868965, 0.3870838, 0.3871374, 0.387405, 0.3874585, 0.3878867,
   0.387967, 0.3881276, 0.3881811, 0.3882347, 0.3882614, 0.388315, 0.3883417, 0.3886094, 0.3887967, 0.3889038, 0.3889305, 0.3890376, 0.3892249, 0.3894123, 0.3895193, 0.3897067,
   0.389894, 0.3900011, 0.3900546, 0.3901617, 0.3903758, 0.3904828, 0.3905096, 0.3906434, 0.3908307, 0.3909646, 0.3910984, 0.3911787, 0.3912054, 0.391259, 0.3913928, 0.3916604,
   0.3916872, 0.3917407, 0.3919548, 0.3919816, 0.3920351, 0.3921689, 0.3922225, 0.392276, 0.3924366, 0.3925169, 0.3925972, 0.3926507, 0.3928113, 0.392838, 0.3928648, 0.3928916,
   0.3929183, 0.3929451, 0.393186, 0.3932127, 0.393293, 0.3933465, 0.3935874, 0.3936677, 0.3938283, 0.3940424, 0.3942565, 0.3943368, 0.3945777, 0.3946312, 0.3947115, 0.394765,
   0.3951665, 0.39522, 0.3952735, 0.3953806, 0.3955144, 0.395782, 0.3959426, 0.3959961, 0.3961032, 0.3961567, 0.3964511, 0.3967723, 0.3968526, 0.397147, 0.3972005, 0.3972273,
   0.3972808, 0.3973076, 0.3973879, 0.3974949, 0.3976287, 0.3976823, 0.3978428, 0.3979499, 0.3981372, 0.3983514, 0.398726, 0.3987796, 0.3988063, 0.3988331, 0.3990204, 0.3991543,
   0.3992078, 0.3994754, 0.3995825, 0.3996092, 0.3996628, 0.3996895, 0.3997966, 0.3998769, 0.400091, 0.4002248, 0.4004122, 0.4004657, 0.400653, 0.4007066, 0.4008136, 0.4008939,
   0.4012954, 0.4013757, 0.4014559, 0.4014827, 0.4017236, 0.4020447, 0.4021518, 0.4022856, 0.4024194, 0.4024462, 0.4026603, 0.4031956, 0.4032224, 0.4033294, 0.4033829, 0.4035435,
   0.4036238, 0.4036773, 0.403945, 0.404052, 0.4041591, 0.4043197, 0.4044535, 0.4046944, 0.4048549, 0.4050958, 0.4052029, 0.4052296, 0.4054705, 0.405524, 0.4058184, 0.4058452,
   0.405872, 0.4058987, 0.4060058, 0.4060325, 0.4061664, 0.4062199, 0.4063002, 0.4066481, 0.4068622, 0.4069157, 0.4070496, 0.4071566, 0.4075848, 0.4076116, 0.4079595, 0.4080398,
   0.4081201, 0.4087089, 0.4087892, 0.408816, 0.408923, 0.4091104, 0.4092174, 0.4093245, 0.4094048, 0.409833, 0.40994, 0.4099668, 0.4103683, 0.4107697, 0.4108233, 0.41085,
   0.4109035, 0.4109303, 0.4110374, 0.4110909, 0.4111177, 0.4113585, 0.4116262, 0.4117065, 0.411867, 0.4120009, 0.4121079, 0.4122953, 0.4123488, 0.4123755, 0.4124826, 0.4125629,
   0.4126164, 0.4128038, 0.4129911, 0.4131249, 0.4133123, 0.4135264, 0.4135532, 0.4136067, 0.4137137, 0.4138743, 0.4139546, 0.4140349, 0.4140617, 0.4141955, 0.414249, 0.4143561,
   0.4144096, 0.4147843, 0.414811, 0.4149181, 0.415159, 0.4153999, 0.4156943, 0.4158013, 0.4158281, 0.4159351, 0.4159887, 0.4162563, 0.4163098, 0.4163901, 0.4164169, 0.4166042,
   0.4166577, 0.4167916, 0.4170592, 0.4172733, 0.4178353, 0.4178621, 0.4179692, 0.4180227, 0.4182903, 0.4183171, 0.4183439, 0.4184777, 0.4185312, 0.4185847, 0.4186918, 0.4187453,
   0.4188524, 0.4189862, 0.4191468, 0.4192271, 0.4195215, 0.4196285, 0.419682, 0.4197891, 0.4199229, 0.4199497, 0.4202976, 0.420592, 0.4207794, 0.4208061, 0.4209667, 0.4211541,
   0.4213682, 0.4213949, 0.4215287, 0.4217429, 0.4218231, 0.4219837, 0.4221175, 0.4222781, 0.4225725, 0.4227063, 0.4231078, 0.4231613, 0.4232416, 0.4234022, 0.4236431, 0.4238572,
   0.423884, 0.4239642, 0.4240178, 0.4240981, 0.4244995, 0.4247404, 0.4249277, 0.425008, 0.4251151, 0.4251418, 0.4251954, 0.4253292, 0.4258912, 0.4260251, 0.4260786, 0.4261856,
   0.426373, 0.4264265, 0.4265068, 0.4265603, 0.4266941, 0.426828, 0.4269083, 0.4272027, 0.4272562, 0.4273097, 0.4273632, 0.4274703, 0.427845, 0.4278717, 0.4280056, 0.4281394,
   0.4283535, 0.4284873, 0.4289691, 0.4291832, 0.4292635, 0.4294508, 0.4295311, 0.4297452, 0.429879, 0.4299058, 0.4300664, 0.4301199, 0.430227, 0.4302537, 0.4303608, 0.4306284,
   0.4306819, 0.4311637, 0.4313243, 0.4315919, 0.4316454, 0.431699, 0.4318328, 0.4320201, 0.4321539, 0.4323681, 0.4325554, 0.4326625, 0.4329836, 0.4335992, 0.433733, 0.4338936,
   0.4340542, 0.4341077, 0.4341345, 0.4341612, 0.4343753, 0.4345092, 0.4345894, 0.4347233, 0.4347768, 0.4348838, 0.4349106, 0.4349641, 0.4350177, 0.4351782, 0.4353388, 0.4353924,
   0.4354726, 0.4355529, 0.4358473, 0.4360079, 0.4360347, 0.436115, 0.4361953, 0.436222, 0.4365164, 0.4366503, 0.436677, 0.4367305, 0.4370249, 0.4372391, 0.4377476, 0.4378279,
   0.4379349, 0.4379884, 0.438042, 0.4383899, 0.4385772, 0.4386575, 0.4387111, 0.4389252, 0.4389519, 0.4390055, 0.4390322, 0.4391393, 0.4393266, 0.439514, 0.4396478, 0.4398351,
   0.4401563, 0.4405578, 0.440638, 0.4408254, 0.4409324, 0.441093, 0.4411733, 0.4412268, 0.4412804, 0.4414677, 0.4416283, 0.4418692, 0.4419495, 0.4422974, 0.4424045, 0.4425918,
   0.4426453, 0.4427791, 0.4432341, 0.4432877, 0.4433412, 0.443475, 0.4436623, 0.4436891, 0.4438765, 0.44393, 0.4440103, 0.4441441, 0.4445188, 0.4445456, 0.4446794, 0.4449738,
   0.4452414, 0.4454823, 0.4457499, 0.4459105, 0.4459908, 0.4461781, 0.446312, 0.4464725, 0.4466867, 0.4470346, 0.4471684, 0.4472487, 0.447329, 0.4474628, 0.4476501, 0.4477572,
   0.447784, 0.4482122, 0.448346, 0.4483728, 0.4484531, 0.4486136, 0.4486672, 0.4491221, 0.4492827, 0.4493898, 0.4494166, 0.4500321, 0.4500589, 0.4501124, 0.4501659, 0.4503265,
   0.4504603, 0.4505406, 0.4508886, 0.4509421, 0.4509956, 0.4512097, 0.4512365, 0.4513435, 0.4514238, 0.4515041, 0.4515844, 0.4516379, 0.4516915, 0.451745, 0.4517718, 0.4519859,
   0.4520394, 0.4520929, 0.4522535, 0.4523338, 0.4523873, 0.4525747, 0.4527888, 0.4532438, 0.4535382, 0.4540467, 0.4541002, 0.454127, 0.4543143, 0.4543946, 0.4545552, 0.454689,
   0.4547425, 0.4547961, 0.4549299, 0.4551172, 0.4552243, 0.4552778, 0.4558934, 0.4559201, 0.4561342, 0.4562145, 0.4563751, 0.4566428, 0.4566695, 0.456723, 0.4567766, 0.4569907,
   0.4573386, 0.457526, 0.4575795, 0.4576063, 0.4576598, 0.4577133, 0.4577936, 0.4579274, 0.4581148, 0.4582753, 0.4584359, 0.4584627, 0.4585162, 0.4585697, 0.4586768, 0.4587839,
   0.4588641, 0.4590515, 0.4591585, 0.4593191, 0.4593459, 0.4594529, 0.4596938, 0.4598009, 0.460015, 0.4601488, 0.4602826, 0.4603362, 0.4603897, 0.4604967, 0.4607108, 0.4608714,
   0.461032, 0.4611391, 0.4615405, 0.4616476, 0.4617814, 0.4619687, 0.4620758, 0.4622631, 0.4624505, 0.4625308, 0.4625575, 0.4627717, 0.4630661, 0.4631999, 0.4632802, 0.463521,
   0.4635478, 0.4640295, 0.4641098, 0.4641366, 0.4642169, 0.4647522, 0.4648325, 0.4651001, 0.4652072, 0.4652339, 0.4653677, 0.465448, 0.4657157, 0.465903, 0.4659833, 0.4662509,
   0.466465, 0.4664918, 0.466813, 0.4668397, 0.4668933, 0.4670271, 0.4670538, 0.4671341, 0.4671609, 0.4672947, 0.467375, 0.4674285, 0.4675891, 0.4676694, 0.4677497, 0.4679371,
   0.4681512, 0.4681779, 0.4683385, 0.4684991, 0.4688203, 0.4691682, 0.4691949, 0.4695964, 0.4698908, 0.4699711, 0.4705064, 0.4705867, 0.4706134, 0.4707472, 0.4710149, 0.4711755,
   0.4712022, 0.4712558, 0.4712825, 0.4713093, 0.4714163, 0.4715502, 0.4719248, 0.4719516, 0.4722192, 0.4723531, 0.4726475, 0.4728348, 0.4728883, 0.4730222, 0.4731292, 0.4731827,
   0.4732095, 0.473263, 0.4735039, 0.4738518, 0.4738786, 0.4739321, 0.4740927, 0.4742533, 0.4743603, 0.474628, 0.474735, 0.4748153, 0.4749224, 0.4751097, 0.4753238, 0.4755112,
   0.4757521, 0.4758056, 0.4761535, 0.4762338, 0.4762873, 0.4763141, 0.4763409, 0.4764479, 0.4765014, 0.4766353, 0.4767156, 0.4767958, 0.4768761, 0.4770902, 0.4772241, 0.4772508,
   0.4775185, 0.4775452, 0.477572, 0.4778129, 0.4778932, 0.478027, 0.4780537, 0.4781073, 0.478134, 0.4782143, 0.4783481, 0.4784017, 0.4784552, 0.4786693, 0.4787228, 0.4788299,
   0.4789369, 0.4789637, 0.479044, 0.4791511, 0.4793116, 0.4794455, 0.4795257, 0.4798469, 0.4799272, 0.4800343, 0.4801948, 0.4803287, 0.4805695, 0.4805963, 0.4808104, 0.4808907,
   0.4809175, 0.4810245, 0.4811316, 0.4812386, 0.481426, 0.4815866, 0.4816133, 0.4816936, 0.4817471, 0.4818007, 0.481881, 0.4819345, 0.4819612, 0.4820148, 0.4820683, 0.4822289,
   0.4825233, 0.4827106, 0.4827374, 0.4827909, 0.4828712, 0.4829247, 0.4830853, 0.4831121, 0.4833797, 0.4834333, 0.4835671, 0.4835938, 0.4836206, 0.4836741, 0.4839418, 0.4840756,
   0.4845038, 0.4845841, 0.4846109, 0.484825, 0.4848517, 0.4848785, 0.4850123, 0.4851194, 0.4851729, 0.4851997, 0.4854405, 0.4854941, 0.4861096, 0.4862702, 0.4864308, 0.486752,
   0.4870464, 0.4872337, 0.4874478, 0.487769, 0.487876, 0.4879296, 0.4879563, 0.4879831, 0.488224, 0.4882507, 0.4883043, 0.4883845, 0.4884916, 0.4885719, 0.4888931, 0.4890804,
   0.4891072, 0.4891339, 0.4891875, 0.4892142, 0.489348, 0.4893748, 0.4894551, 0.4895086, 0.4895889, 0.489803, 0.4901242, 0.4905256, 0.4906327, 0.4909271, 0.4917568, 0.4919174,
   0.4919709, 0.4922385, 0.4922653, 0.492292, 0.4925329, 0.4925597, 0.4926667, 0.4927203, 0.4928273, 0.4932288, 0.4933091, 0.4933894, 0.4934161, 0.4934696, 0.4934964, 0.4935767,
   0.4936838, 0.4937105, 0.4938443, 0.4938711, 0.4939246, 0.494112, 0.4944331, 0.4945134, 0.4948078, 0.4948881, 0.4949952, 0.4951022, 0.4952361, 0.4953163, 0.4954502, 0.4956643,
   0.495691, 0.4957713, 0.4957981, 0.4958784, 0.4960122, 0.4962798, 0.4965475, 0.4967616, 0.4969222, 0.497056, 0.4972969, 0.4973772, 0.4974307, 0.4975913, 0.4976448, 0.4976983,
   0.4978321, 0.497966, 0.4983674, 0.4984209, 0.4985548, 0.4986618, 0.4989295, 0.4990365, 0.49909, 0.4991168, 0.4992239, 0.4992506, 0.4993577, 0.4994112, 0.4994915, 0.4996521,
   0.4996788, 0.5000535, 0.5001606, 0.5002141, 0.5004015, 0.500455, 0.5005353, 0.5005888, 0.5006691, 0.5008297, 0.5008564, 0.50091, 0.5009367, 0.5016058, 0.5017932, 0.5019002,
   0.5022214, 0.502489, 0.5026228, 0.5026496, 0.5027834, 0.502837, 0.5028637, 0.5028905, 0.5029708, 0.5030511, 0.5031046, 0.5031849, 0.5032652, 0.5033722, 0.5034793, 0.503506,
   0.5035328, 0.5037202, 0.5038004, 0.503854, 0.5038807, 0.5039878, 0.5041484, 0.5042019, 0.5044695, 0.5045231, 0.5047104, 0.5048175, 0.5048442, 0.5049245, 0.5051386, 0.5052457,
   0.5055401, 0.5056739, 0.5058613, 0.5061289, 0.5061557, 0.5062359, 0.5064501, 0.5069586, 0.5069853, 0.5070121, 0.5070389, 0.5070656, 0.5071727, 0.5073065, 0.50736, 0.5074671,
   0.5076812, 0.5080291, 0.5080559, 0.5080826, 0.50827, 0.5083503, 0.5084841, 0.5085109, 0.5085912, 0.5087785, 0.5089926, 0.5090461, 0.5090729, 0.5092603, 0.5094208, 0.509742,
   0.5098223, 0.5099561, 0.5100096, 0.5100632, 0.5101702, 0.510197, 0.5103576, 0.5104914, 0.5105717, 0.5107055, 0.510759, 0.5108393, 0.5110267, 0.5110802, 0.5112408, 0.5113478,
   0.5114013, 0.5115619, 0.5117225, 0.5118563, 0.5120972, 0.5122043, 0.5122846, 0.5123381, 0.5123916, 0.5125522, 0.512686, 0.5128466, 0.5129001, 0.5130072, 0.5131678, 0.5132748,
   0.5133819, 0.5134622, 0.5135157, 0.513596, 0.5136227, 0.513703, 0.5138368, 0.5139974, 0.5140242, 0.514051, 0.5141045, 0.5142115, 0.5143186, 0.5143989, 0.5145862, 0.5148271,
   0.5149609, 0.5149877, 0.515068, 0.5150947, 0.5152286, 0.5154159, 0.5154427, 0.5155765, 0.5156835, 0.5159244, 0.5159779, 0.5162456, 0.5167006, 0.5168076, 0.5168879, 0.516995,
   0.5170485, 0.5171288, 0.5172358, 0.5174232, 0.5176641, 0.5177176, 0.5177711, 0.5182261, 0.5182796, 0.5183332, 0.5183867, 0.5186276, 0.5190558, 0.5191093, 0.5191361, 0.5192431,
   0.5192699, 0.5192966, 0.5194305, 0.5195375, 0.5197784, 0.5198319, 0.5199122, 0.5199657, 0.5203137, 0.5203404, 0.5204475, 0.5205278, 0.5206348, 0.5207151, 0.5207954, 0.5208489,
   0.5210898, 0.5211701, 0.5212504, 0.521411, 0.5214645, 0.5215716, 0.5216519, 0.5216786, 0.5220265, 0.5220801, 0.522428, 0.5225351, 0.5226154, 0.5226421, 0.5228295, 0.522883,
   0.5230436, 0.5230703, 0.5230971, 0.5233112, 0.5233647, 0.5234718, 0.5236591, 0.5237127, 0.5238732, 0.5247029, 0.52481, 0.5248367, 0.5249973, 0.5251311, 0.5251579, 0.5252382,
   0.5254523, 0.5255058, 0.5255326, 0.525827, 0.5262285, 0.5262552, 0.5264426, 0.526737, 0.5269243, 0.5269511, 0.5270581, 0.5271919, 0.5272187, 0.5272722, 0.5273793, 0.5274328,
   0.5274596, 0.5275131, 0.5275666, 0.5278075, 0.5279681, 0.5280216, 0.5280752, 0.5281287, 0.528209, 0.5285837, 0.5289048, 0.5289584, 0.5291189, 0.5291457, 0.5291992, 0.529226,
   0.5292528, 0.5293063, 0.529681, 0.5298683, 0.5302163, 0.5302965, 0.5303233, 0.5304839, 0.5306177, 0.5306445, 0.5307515, 0.5308318, 0.5309389, 0.5310192, 0.5310727, 0.5311797,
   0.5312333, 0.5312868, 0.5313939, 0.5315277, 0.5316883, 0.5317418, 0.5318221, 0.5318488, 0.5319024, 0.5320629, 0.53217, 0.5322771, 0.5323306, 0.5324912, 0.5328391, 0.5329729,
   0.5330264, 0.533187, 0.5333476, 0.5334547, 0.5335885, 0.5337223, 0.5337491, 0.5337758, 0.5338026, 0.5338561, 0.5339364, 0.5339632, 0.5340435, 0.5345787, 0.5346055, 0.5347126,
   0.5347393, 0.5349534, 0.5349802, 0.5350605, 0.5350872, 0.5352746, 0.5353281, 0.535569, 0.5356493, 0.5357028, 0.5359705, 0.5360775, 0.5361846, 0.5362113, 0.5363184, 0.5363719,
   0.5365057, 0.536586, 0.5366663, 0.5368001, 0.5368804, 0.5369875, 0.5372283, 0.5372819, 0.5373354, 0.5373622, 0.537496, 0.5375227, 0.537603, 0.5376566, 0.5377636, 0.5378707,
   0.5379777, 0.538058, 0.5381383, 0.5382454, 0.5383524, 0.5383792, 0.5384595, 0.5385665, 0.5386736, 0.5387806, 0.5388074, 0.5389412, 0.5390215, 0.5392624, 0.5393159, 0.5395568,
   0.5396638, 0.5396906, 0.5397441, 0.5397977, 0.5399582, 0.539985, 0.5401456, 0.5401991, 0.5402526, 0.5403329, 0.5406273, 0.5406809, 0.5407612, 0.5407879, 0.5409217, 0.541002,
   0.5410823, 0.5411091, 0.5411359, 0.5418317, 0.5420191, 0.5420458, 0.5420993, 0.5422599, 0.5422867, 0.5424205, 0.542474, 0.5425276, 0.5425543, 0.5428487, 0.5431164, 0.5431431,
   0.5431699, 0.5432502, 0.543277, 0.5433305, 0.5434108, 0.5434375, 0.5435178, 0.5436784, 0.5437319, 0.5437587, 0.5440263, 0.5440531, 0.5441066, 0.5441602, 0.5442137, 0.5443475,
   0.5443743, 0.5445884, 0.544749, 0.5448025, 0.5449898, 0.5450434, 0.5450969, 0.5452039, 0.5454716, 0.5456054, 0.5456322, 0.545766, 0.545873, 0.5459801, 0.5461139, 0.5463548,
   0.5463815, 0.5464351, 0.5465957, 0.5466492, 0.5467562, 0.5469436, 0.5469703, 0.5472112, 0.5475056, 0.5475591, 0.5476394, 0.547693, 0.5478, 0.5478803, 0.5479071, 0.5479338,
   0.5480409, 0.5481212, 0.5481747, 0.5482282, 0.5483353, 0.548817, 0.5488973, 0.5490312, 0.549165, 0.5492185, 0.5493791, 0.5495129, 0.5495397, 0.5495664, 0.5497538, 0.5499411,
   0.5502355, 0.5503158, 0.5505299, 0.5507976, 0.5511187, 0.551199, 0.5515202, 0.5515469, 0.5519752, 0.5523499, 0.5523766, 0.5525104, 0.5525372, 0.5528851, 0.5531528, 0.5535007,
   0.5536078, 0.553688, 0.5537148, 0.5538219, 0.5539022, 0.5539557, 0.5540092, 0.5540895, 0.5541163, 0.5544107, 0.554598, 0.5546783, 0.5548121, 0.5549192, 0.5549459, 0.5549995,
   0.5550262, 0.5550798, 0.5554277, 0.5554544, 0.555615, 0.5557488, 0.5558827, 0.5560433, 0.55607, 0.5561771, 0.5562574, 0.5564447, 0.5565785, 0.5567123, 0.5567659, 0.5567926,
   0.5571673, 0.5572209, 0.5572476, 0.5573011, 0.5574885, 0.5575688, 0.5577294, 0.5577561, 0.5581308, 0.558452, 0.5585323, 0.558559, 0.5586126, 0.5586661, 0.5586929, 0.5587196,
   0.5587732, 0.5590943, 0.5592549, 0.5595761, 0.5596028, 0.5596564, 0.5596831, 0.5597902, 0.5598169, 0.5598437, 0.559924, 0.5599775, 0.560031, 0.5602184, 0.560379, 0.5606734,
   0.5607001, 0.5608607, 0.5608875, 0.5612889, 0.5613425, 0.5614228, 0.5614763, 0.5615566, 0.5616636, 0.5617439, 0.561851, 0.5619045, 0.5620651, 0.5621186, 0.5621721, 0.5622524,
   0.562306, 0.5623863, 0.5624398, 0.5625201, 0.5625468, 0.5625736, 0.562868, 0.5630286, 0.5631356, 0.5632159, 0.5632962, 0.5634836, 0.5636977, 0.5639118, 0.5639386, 0.5645541,
   0.5646612, 0.5646879, 0.564795, 0.5651429, 0.56525, 0.5654908, 0.5657585, 0.5658388, 0.5660261, 0.5660796, 0.5661332, 0.5662402, 0.566374, 0.5664008, 0.5666149, 0.5666952,
   0.5667487, 0.5667755, 0.566829, 0.5669093, 0.5669361, 0.5670164, 0.5671502, 0.567177, 0.5673911, 0.5674714, 0.5676319, 0.5677122, 0.5678193, 0.5678996, 0.5680334, 0.568301,
   0.5683278, 0.5683546, 0.5684884, 0.5685687, 0.5688363, 0.5689166, 0.5693448, 0.5693984, 0.5694251, 0.5695054, 0.5697195, 0.5697998, 0.5699336, 0.5699872, 0.5700674, 0.570121,
   0.5701477, 0.5703083, 0.5703886, 0.5704957, 0.5706562, 0.5707365, 0.5710042, 0.5710845, 0.5711112, 0.5713521, 0.5716465, 0.5718339, 0.5718874, 0.5719409, 0.572048, 0.5722085,
   0.5723424, 0.5727973, 0.5730115, 0.5732256, 0.5733326, 0.5733861, 0.57352, 0.5735467, 0.5737608, 0.5738144, 0.5741623, 0.5742158, 0.5742426, 0.5743229, 0.5743764, 0.5744299,
   0.574537, 0.5746708, 0.5747511, 0.5748046, 0.5749652, 0.574992, 0.575099, 0.5751258, 0.5751793, 0.5752864, 0.5753667, 0.5757146, 0.576116, 0.5762231, 0.5763569, 0.5765175,
   0.576571, 0.5766246, 0.5768387, 0.5768922, 0.5769457, 0.5770795, 0.5774275, 0.577481, 0.5775078, 0.5776148, 0.5779092, 0.5779627, 0.5780163, 0.5782304, 0.5785783, 0.5787657,
   0.578953, 0.5790868, 0.5791671, 0.5792474, 0.5793009, 0.5793545, 0.5795418, 0.5796221, 0.5796756, 0.5797024, 0.5797559, 0.5799165, 0.5801841, 0.5802377, 0.580318, 0.5803447,
   0.5805053, 0.5806926, 0.5809068, 0.5810138, 0.5811744, 0.5812012, 0.5812279, 0.5813082, 0.581442, 0.5814688, 0.5816026, 0.58179, 0.5818435, 0.5820041, 0.5820844, 0.5821914,
   0.5823252, 0.5824323, 0.5824858, 0.5825929, 0.5826999, 0.5827535, 0.5828337, 0.5830211, 0.5831281, 0.5832084, 0.583369, 0.5834493, 0.5837705, 0.583824, 0.5839578, 0.5841987,
   0.5842522, 0.5843057, 0.5844931, 0.5845734, 0.5846537, 0.5846804, 0.5848143, 0.584841, 0.5848678, 0.5848946, 0.5851087, 0.5852157, 0.5852692, 0.5854566, 0.5854834, 0.5859116,
   0.5859383, 0.5859651, 0.5862863, 0.5863933, 0.5867145, 0.5871962, 0.5873836, 0.5876512, 0.587678, 0.587785, 0.5878386, 0.5878653, 0.5879456, 0.5880794, 0.58824, 0.5883203,
   0.5884274, 0.5885612, 0.5886682, 0.5887753, 0.5888288, 0.5889626, 0.5890162, 0.5891767, 0.5893641, 0.5894176, 0.5895247, 0.5898994, 0.5900064, 0.5901402, 0.5904346, 0.5905149,
   0.5908361, 0.5908896, 0.5909164, 0.5911573, 0.5914249, 0.591532, 0.5915855, 0.5916658, 0.5917461, 0.5917996, 0.5919066, 0.5919602, 0.5920137, 0.5920672, 0.5923884, 0.5926025,
   0.5928701, 0.5929504, 0.5929772, 0.5931378, 0.5932984, 0.5934857, 0.5937266, 0.5938336, 0.594021, 0.5940477, 0.5943154, 0.5944224, 0.5945027, 0.594583, 0.5947436, 0.5948239,
   0.5948507, 0.5948774, 0.595493, 0.5955465, 0.5955733, 0.5957606, 0.5958944, 0.5961621, 0.5962424, 0.5962691, 0.5964565, 0.59651, 0.5966171, 0.5967509, 0.5970453, 0.5972059,
   0.5973129, 0.5973664, 0.5974735, 0.597527, 0.5976073, 0.5976876, 0.5980623, 0.5981158, 0.5984638, 0.5985173, 0.5986243, 0.5987046, 0.5988117, 0.5989187, 0.5990258, 0.5991864,
   0.5992934, 0.5994005, 0.5998287, 0.5998555, 0.5999358, 0.6000161, 0.6000428, 0.6000696, 0.6000963, 0.6001231, 0.6003908, 0.6007922, 0.6009796, 0.6011937, 0.6012472, 0.6013007,
   0.6013275, 0.6014881, 0.6015416, 0.6016486, 0.6016754, 0.6019163, 0.6020501, 0.6021036, 0.6021304, 0.6024516, 0.6025854, 0.6026389, 0.602746, 0.6027995, 0.602853, 0.6029065,
   0.6030671, 0.6031207, 0.6031474, 0.6031742, 0.6032009, 0.603308, 0.6034151, 0.6034953, 0.6035756, 0.6036559, 0.6036827, 0.6037897, 0.6038165, 0.6038433, 0.6040306, 0.6041644,
   0.6041912, 0.604325, 0.6044053, 0.6045391, 0.6046462, 0.6048068, 0.6048335, 0.6048871, 0.6051815, 0.6052082, 0.6053688, 0.6054759, 0.6055026, 0.6055294, 0.6056364, 0.6057167,
   0.6058238, 0.6059576, 0.6059844, 0.6060647, 0.6061717, 0.606252, 0.6064126, 0.6065999, 0.6067338, 0.6068676, 0.6069479, 0.6071084, 0.6071352, 0.6071887, 0.6074296, 0.6075634,
   0.6076437, 0.6076972, 0.6079916, 0.6080987, 0.6087143, 0.608741, 0.6087678, 0.6087946, 0.6089016, 0.6090354, 0.6091693, 0.609196, 0.6093834, 0.6094637, 0.6094904, 0.6095172,
   0.6095707, 0.6095975, 0.6097313, 0.6097848, 0.6099454, 0.6099722, 0.6099989, 0.6100525, 0.610106, 0.6102933, 0.6106413, 0.6106948, 0.6110695, 0.6110695, 0.611123, 0.6113104,
   0.611578, 0.6116048, 0.6117653, 0.6118456, 0.6118992, 0.6119527, 0.6120062, 0.6120865, 0.6121668, 0.6122203, 0.6123006, 0.6124344, 0.6124612, 0.612488, 0.6126485, 0.6126753,
   0.6127824, 0.6128359, 0.61305, 0.6130768, 0.6131838, 0.6132373, 0.6134247, 0.6136388, 0.6137994, 0.6138261, 0.6138797, 0.6140403, 0.6141473, 0.6143614, 0.6144417, 0.6144685,
   0.6145488, 0.6146558, 0.6147629, 0.6150037, 0.6150573, 0.6151376, 0.6152981, 0.6153249, 0.6155925, 0.6157264, 0.6158067, 0.6158334, 0.6158602, 0.6159672, 0.6160208, 0.6161011,
   0.6162884, 0.6163419, 0.6165293, 0.6166363, 0.6167166, 0.6167434, 0.6168504, 0.6168772, 0.6172519, 0.617359, 0.6173857, 0.6175463, 0.6176534, 0.6178139, 0.6180013, 0.6181083,
   0.6187507, 0.618831, 0.6189915, 0.6190718, 0.6191254, 0.6192592, 0.6193127, 0.619393, 0.6194198, 0.6195536, 0.6197945, 0.6199283, 0.6199818, 0.6200353, 0.6201424, 0.6202227,
   0.6203565, 0.6203833, 0.62041, 0.6204903, 0.6205438, 0.6207044, 0.6207312, 0.620865, 0.6209185, 0.6210523, 0.6211059, 0.6211326, 0.6212665, 0.62132, 0.6213735, 0.6214806,
   0.6215341, 0.6215609, 0.6216412, 0.6216679, 0.6216947, 0.6220694, 0.6221497, 0.6222032, 0.6223638, 0.6223905, 0.6224441, 0.6224708, 0.6225511, 0.6227117, 0.6229258, 0.6229793,
   0.6231399, 0.6232202, 0.623354, 0.6234076, 0.6235414, 0.6236752, 0.623809, 0.6239161, 0.6239964, 0.6240231, 0.6241837, 0.6242908, 0.6243443, 0.6243978, 0.6244246, 0.6246922,
   0.6247725, 0.624826, 0.6249063, 0.6249331, 0.6250669, 0.6251204, 0.6252543, 0.625281, 0.6254684, 0.6255487, 0.6256022, 0.6256557, 0.6257895, 0.6259233, 0.6263248, 0.6265122,
   0.6266995, 0.6268066, 0.6268333, 0.6269136, 0.6269671, 0.6270474, 0.6272348, 0.6272883, 0.6273686, 0.6275024, 0.627663, 0.6278236, 0.6278771, 0.6279306, 0.6279842, 0.6280109,
   0.6281447, 0.628225, 0.6282518, 0.6283856, 0.6285194, 0.6287068, 0.6287603, 0.6287871, 0.6288138, 0.6289209, 0.6290279, 0.629135, 0.6292688, 0.6294026, 0.6294562, 0.6294829,
   0.6295365, 0.6298576, 0.6299379, 0.6302323, 0.6302858, 0.6303126, 0.6304464, 0.6305802, 0.630607, 0.6307408, 0.6307943, 0.6308211, 0.6309282, 0.6310085, 0.6310352, 0.631062,
   0.6310887, 0.6313029, 0.6314099, 0.6314902, 0.6316508, 0.6318114, 0.6319184, 0.6321861, 0.6323466, 0.6324537, 0.632534, 0.6325608, 0.6326678, 0.6326946, 0.6327481, 0.6328284,
   0.632989, 0.6331763, 0.6332298, 0.6332566, 0.6336581, 0.6337919, 0.6338989, 0.6340328, 0.6341398, 0.6342469, 0.6343272, 0.6343807, 0.6344075, 0.6345413, 0.6346216, 0.6348089,
   0.6349963, 0.6350498, 0.6350765, 0.6351033, 0.6351301, 0.6352104, 0.6352907, 0.6354512, 0.6355048, 0.6356921, 0.6358795, 0.6363077, 0.6364683, 0.6365485, 0.6365753, 0.6367894,
   0.6368162, 0.6369768, 0.6370035, 0.6370303, 0.6371374, 0.637405, 0.6374318, 0.637512, 0.6375388, 0.6375656, 0.6378332, 0.6379403, 0.6380206, 0.6381008, 0.6381276, 0.6383417,
   0.6383685, 0.6384488, 0.6384755, 0.6385023, 0.6385826, 0.6387164, 0.6388235, 0.6389573, 0.6390911, 0.6391714, 0.6391982, 0.6392249, 0.639332, 0.6394926, 0.6395193, 0.6395729,
   0.6396799, 0.6398673, 0.6400814, 0.6402955, 0.6404025, 0.6405096, 0.6406969, 0.640804, 0.640911, 0.6409378, 0.6409378, 0.6409913, 0.6410181, 0.6410449, 0.6410716, 0.6411251,
   0.6412857, 0.6413393, 0.6413928, 0.6418745, 0.6420619, 0.6421422, 0.6422492, 0.6423295, 0.6425169, 0.6425704, 0.6428916, 0.6429986, 0.643186, 0.6433198, 0.6434536, 0.6436142,
   0.6437748, 0.6438283, 0.64431, 0.6444438, 0.6444706, 0.6444974, 0.6446847, 0.6448453, 0.6450327, 0.6450594, 0.6451129, 0.6451665, 0.64522, 0.6457017, 0.6457553, 0.645782,
   0.6458623, 0.6460497, 0.64613, 0.6461567, 0.6462905, 0.6463173, 0.6464511, 0.6466652, 0.6467723, 0.6468258, 0.6468526, 0.6469596, 0.6470399, 0.6471202, 0.6472005, 0.6473343,
   0.6473879, 0.6474146, 0.6475484, 0.6476555, 0.647709, 0.6477358, 0.6478428, 0.6478696, 0.6479231, 0.6481372, 0.648164, 0.6482443, 0.6483514, 0.6484049, 0.6485387, 0.6485655,
   0.648619, 0.6486458, 0.648726, 0.6488331, 0.6489134, 0.6489402, 0.6489669, 0.6490204, 0.649074, 0.6491543, 0.6492613, 0.6493148, 0.649636, 0.6496628, 0.6496895, 0.6497163,
   0.6497431, 0.6498769, 0.6499839, 0.650091, 0.6502248, 0.6503854, 0.6504389, 0.6505995, 0.6507333, 0.6507601, 0.6507869, 0.6508671, 0.6509742, 0.651001, 0.6510813, 0.6511615,
   0.6513221, 0.6513489, 0.6514559, 0.6515362, 0.6516165, 0.6516701, 0.6516968, 0.6517771, 0.6518039, 0.6519109, 0.6519912, 0.6520715, 0.6522856, 0.6523659, 0.6524462, 0.6524997,
   0.6525265, 0.65258, 0.6526603, 0.6527406, 0.6528477, 0.652928, 0.653035, 0.6530618, 0.6531688, 0.6533026, 0.6534365, 0.6535703, 0.6537309, 0.6538379, 0.6538914, 0.6541323,
   0.6543197, 0.6543732, 0.6545338, 0.6545873, 0.6546944, 0.6548014, 0.6549352, 0.6549888, 0.6550691, 0.6550958, 0.6551226, 0.6552296, 0.6552564, 0.6553367, 0.6555508, 0.6556043,
   0.6556579, 0.6558452, 0.655872, 0.6561128, 0.6561931, 0.6563537, 0.6566749, 0.6567552, 0.6567819, 0.6568087, 0.6570496, 0.6571031, 0.6571299, 0.6572637, 0.6572904, 0.6573975,
   0.6575581, 0.6575848, 0.6576116, 0.6576384, 0.657799, 0.6578257, 0.6580131, 0.6580934, 0.6582807, 0.6583878, 0.6585216, 0.6586286, 0.6587089, 0.6587624, 0.658816, 0.6588427,
   0.658923, 0.6590301, 0.6591371, 0.6592174, 0.6593245, 0.6595654, 0.6596724, 0.6597259, 0.65994, 0.6599936, 0.660288, 0.6606627, 0.6607162, 0.6608233, 0.6608768, 0.6609571,
   0.6609838, 0.6611712, 0.661305, 0.6615191, 0.6615994, 0.6617867, 0.6620544, 0.662215, 0.6624023, 0.6625897, 0.6626967, 0.6627502, 0.6629108, 0.6631249, 0.6631785, 0.6632052,
   0.663232, 0.663339, 0.6636334, 0.6636602, 0.663794, 0.6638208, 0.6639278, 0.6639546, 0.6641687, 0.6644096, 0.6644631, 0.6645702, 0.6646237, 0.664704, 0.6651322, 0.665159,
   0.6653731, 0.6654266, 0.6655604, 0.6659887, 0.6660957, 0.6662563, 0.6663098, 0.6666577, 0.6667648, 0.6668719, 0.6668986, 0.6669254, 0.6669521, 0.6669789, 0.6670324, 0.667086,
   0.6671395, 0.6672733, 0.6674071, 0.6674339, 0.6674874, 0.6675142, 0.6675409, 0.6677551, 0.6678889, 0.6682368, 0.6683171, 0.6683974, 0.6684509, 0.668558, 0.6685847, 0.6687186,
   0.669013, 0.6692271, 0.6693074, 0.6693876, 0.669682, 0.6697891, 0.6698159, 0.6699229, 0.6700567, 0.6701103, 0.6702441, 0.6703244, 0.6704314, 0.6705385, 0.6708597, 0.6709667,
   0.671047, 0.6711005, 0.6711808, 0.6713414, 0.6715555, 0.671609, 0.6716893, 0.6716893, 0.6720105, 0.6722781, 0.6724119, 0.6726796, 0.6727331, 0.6727599, 0.6729472, 0.6730275,
   0.673081, 0.6732684, 0.6733487, 0.673536, 0.6735896, 0.6736698, 0.6737769, 0.6738572, 0.6741248, 0.6743657, 0.674446, 0.6746066, 0.674901, 0.6749545, 0.6750348, 0.6754362,
   0.6756236, 0.6756771, 0.6757039, 0.6757306, 0.6757842, 0.6758377, 0.6758912, 0.6760251, 0.6765603, 0.6766674, 0.6768815, 0.6770153, 0.6771491, 0.6772562, 0.6773097, 0.6773632,
   0.6774168, 0.6774703, 0.6775238, 0.6775773, 0.6776041, 0.6776309, 0.6776844, 0.6777112, 0.6777379, 0.677845, 0.6779788, 0.6780056, 0.6781661, 0.6782732, 0.6783535, 0.6785141,
   0.6785944, 0.6788888, 0.6791564, 0.679317, 0.6794508, 0.6795579, 0.6797184, 0.6797987, 0.6798523, 0.6799593, 0.6805749, 0.6807087, 0.6810031, 0.6811369, 0.6812707, 0.681351,
   0.6814313, 0.6815384, 0.6815919, 0.6817257, 0.6817793, 0.681806, 0.6818328, 0.6818863, 0.6819131, 0.6819398, 0.6819934, 0.6822878, 0.6825286, 0.682716, 0.6827695, 0.6827963,
   0.682823, 0.6828766, 0.6829569, 0.6830639, 0.6830907, 0.683171, 0.6832245, 0.683278, 0.6833315, 0.6834654, 0.6835724, 0.6835992, 0.683626, 0.6837062, 0.6837598, 0.6837865,
   0.6838401, 0.6840274, 0.6840542, 0.684295, 0.6843218, 0.6843753, 0.6845092, 0.6846162, 0.684643, 0.6849641, 0.6850712, 0.6851515, 0.685205, 0.6852318, 0.6852853, 0.6853656,
   0.6854459, 0.6855797, 0.6859009, 0.6860079, 0.686222, 0.6863023, 0.6863826, 0.6864361, 0.6867038, 0.6867573, 0.6868644, 0.6869447, 0.6869982, 0.6870249, 0.6870785, 0.687132,
   0.6873461, 0.6874532, 0.6878546, 0.6879081, 0.6879617, 0.6883364, 0.6883899, 0.6885772, 0.688604, 0.6886308, 0.6889787, 0.6890322, 0.6893802, 0.6895407, 0.6896478, 0.6897013,
   0.6898351, 0.6901295, 0.6901563, 0.6902366, 0.6905042, 0.690531, 0.6905578, 0.6905845, 0.6909057, 0.6909592, 0.6911466, 0.6912001, 0.6912268, 0.6913874, 0.691441, 0.6914945,
   0.6916818, 0.6917621, 0.6920565, 0.6921903, 0.6923242, 0.6924312, 0.692458, 0.6925115, 0.6928059, 0.6928594, 0.6931538, 0.6932341, 0.693475, 0.6935018, 0.6937159, 0.6939835,
   0.6942244, 0.6942779, 0.6943582, 0.694492, 0.6945991, 0.6948935, 0.6950273, 0.6951344, 0.6953217, 0.6953485, 0.6954555, 0.6956696, 0.6959105, 0.6960711, 0.6960978, 0.6961246,
   0.6961514, 0.6962852, 0.6963655, 0.6963922, 0.6965528, 0.6965796, 0.6966331, 0.6967134, 0.6969811, 0.697329, 0.6973825, 0.697436, 0.6978107, 0.6980516, 0.6981051, 0.6981587,
   0.6981854, 0.6982122, 0.698346, 0.6984263, 0.6984531, 0.6985601, 0.6985869, 0.6986672, 0.6987742, 0.698908, 0.6992827, 0.6994433, 0.6996039, 0.6996842, 0.6999518, 0.7000054,
   0.7000321, 0.7000589, 0.7002195, 0.7002462, 0.700273, 0.7002998, 0.7004068, 0.7004871, 0.7005942, 0.7006477, 0.7007012, 0.7007547, 0.700835, 0.7009153, 0.7009421, 0.7009956,
   0.7011027, 0.701183, 0.7015309, 0.7015576, 0.7016915, 0.7017718, 0.7018253, 0.7018788, 0.7020662, 0.7021465, 0.7022267, 0.7022535, 0.7026817, 0.7028423, 0.7028691, 0.7029226,
   0.7029761, 0.7030564, 0.703217, 0.7032438, 0.7033241, 0.7035649, 0.7035917, 0.7036987, 0.7037255, 0.703779, 0.7038593, 0.7041002, 0.7041537, 0.7046355, 0.7046622, 0.704689,
   0.7047961, 0.7048496, 0.7049566, 0.7049834, 0.7050905, 0.705144, 0.7052243, 0.7054384, 0.7054919, 0.7056793, 0.7057863, 0.7058131, 0.7059201, 0.7059737, 0.7060272, 0.706054,
   0.7062145, 0.7062948, 0.7064286, 0.7064554, 0.7064822, 0.7065357, 0.706616, 0.7066428, 0.706723, 0.7067766, 0.7069372, 0.7069907, 0.707071, 0.7071245, 0.7072048, 0.7074457,
   0.7077936, 0.7078204, 0.7079007, 0.7079809, 0.7080345, 0.7081148, 0.7082218, 0.7082218, 0.7082753, 0.7083021, 0.7084627, 0.7086768, 0.7087036, 0.7087571, 0.7088106, 0.7090783,
   0.7091585, 0.7093727, 0.7094797, 0.7096938, 0.7097474, 0.7099347, 0.7099615, 0.7099882, 0.710015, 0.7100685, 0.7101756, 0.7102559, 0.7102826, 0.7106306, 0.7108179, 0.7109517,
   0.7109517, 0.7112996, 0.7113264, 0.7113532, 0.711594, 0.7116743, 0.7119152, 0.7121828, 0.7123434, 0.7124505, 0.7124773, 0.7126111, 0.7127717, 0.7128787, 0.7130661, 0.7131999,
   0.7133069, 0.7134407, 0.7136281, 0.7136549, 0.7136816, 0.7137887, 0.7138957, 0.7139225, 0.7139493, 0.713976, 0.7141901, 0.7142437, 0.7142972, 0.7144042, 0.7144578, 0.7144845,
   0.7145648, 0.7146986, 0.7147254, 0.714993, 0.7150466, 0.7151804, 0.7152072, 0.7152339, 0.7153945, 0.7154748, 0.7155818, 0.7156086, 0.715796, 0.7160904, 0.7161706, 0.7163312,
   0.716358, 0.7164115, 0.7165453, 0.7165989, 0.7167594, 0.716813, 0.7169736, 0.7171877, 0.7173215, 0.7175624, 0.7176159, 0.7176694, 0.7179103, 0.7180441, 0.7180709, 0.7181779,
   0.7182315, 0.718285, 0.7184456, 0.7185259, 0.7185526, 0.7186061, 0.7186597, 0.7187667, 0.7188738, 0.7189808, 0.7191147, 0.7192752, 0.719302, 0.7193288, 0.7196499, 0.7196767,
   0.7197035, 0.7198105, 0.7198908, 0.7200246, 0.7201584, 0.7201852, 0.7202387, 0.7202923, 0.720319, 0.7204796, 0.720774, 0.7209346, 0.7210416, 0.7210952, 0.721229, 0.7215234,
   0.7215769, 0.7216037, 0.7216304, 0.7216572, 0.721684, 0.7217107, 0.7218446, 0.7219248, 0.7220319, 0.7220587, 0.7220854, 0.722246, 0.7224066, 0.7225136, 0.7225404, 0.7226475,
   0.722701, 0.7228081, 0.7228616, 0.7230757, 0.723156, 0.7231827, 0.7232095, 0.7234236, 0.7234504, 0.7235039, 0.7237983, 0.7239857, 0.7241462, 0.7242265, 0.7242801, 0.7243336,
   0.7244942, 0.7246547, 0.7247083, 0.7248689, 0.7252168, 0.7252703, 0.7254041, 0.7254577, 0.7254844, 0.7256718, 0.7257788, 0.7260465, 0.7261, 0.7261535, 0.726207, 0.7263141,
   0.7263676, 0.7266353, 0.726662, 0.7266888, 0.7270902, 0.7272508, 0.7273044, 0.7273311, 0.7273579, 0.7274114, 0.7274649, 0.727572, 0.7275988, 0.7276523, 0.727679, 0.7277058,
   0.7277861, 0.7281073, 0.7286425, 0.7287228, 0.7287496, 0.7287764, 0.7288567, 0.7289369, 0.7289905, 0.7295525, 0.7296863, 0.7297399, 0.7297934, 0.7298201, 0.7299272, 0.7300343,
   0.7300878, 0.7301413, 0.7302484, 0.7303019, 0.7305428, 0.7306498, 0.7306766, 0.7307034, 0.7308639, 0.7309978, 0.7310513, 0.731078, 0.7312654, 0.7313189, 0.7314527, 0.7315063,
   0.731533, 0.7319345, 0.7319612, 0.7320683, 0.7321486, 0.7322824, 0.7323092, 0.7324698, 0.7324965, 0.73255, 0.7327909, 0.7328444, 0.7329515, 0.7331656, 0.733353, 0.73346,
   0.7334868, 0.7337009, 0.7337277, 0.7337812, 0.7338079, 0.7338347, 0.7338882, 0.7339953, 0.7340488, 0.7341291, 0.7342362, 0.73437, 0.7344235, 0.7345841, 0.7346644, 0.7346911,
   0.7347982, 0.7348517, 0.7350391, 0.7351194, 0.7351729, 0.7352799, 0.7354405, 0.7355208, 0.7355743, 0.7356279, 0.7356814, 0.7357885, 0.735842, 0.7358955, 0.735949, 0.7360561,
   0.7362434, 0.7363505, 0.7363773, 0.7364576, 0.7366181, 0.7367787, 0.736859, 0.7368858, 0.7369125, 0.7370999, 0.7371266, 0.7371534, 0.7372605, 0.7373408, 0.7373943, 0.7374478,
   0.7375281, 0.7375816, 0.7376887, 0.7377957, 0.7379296, 0.7380098, 0.7380901, 0.7381169, 0.7381704, 0.7382507, 0.7384381, 0.7385184, 0.7387325, 0.738786, 0.7389733, 0.7390269,
   0.7390804, 0.7391875, 0.7392142, 0.739241, 0.7393748, 0.7394016, 0.7395086, 0.7396157, 0.739803, 0.7399904, 0.7402312, 0.7403651, 0.7405792, 0.7406327, 0.740713, 0.7407933,
   0.7408468, 0.7409271, 0.7409539, 0.7410609, 0.7410877, 0.7411144, 0.741168, 0.7411947, 0.7412483, 0.7413286, 0.7414891, 0.7416497, 0.7416765, 0.74173, 0.7417568, 0.7418906,
   0.7420244, 0.7422118, 0.7423188, 0.7423991, 0.7424259, 0.7424526, 0.74264, 0.7426935, 0.7428006, 0.7428541, 0.7430414, 0.7431485, 0.743202, 0.7434161, 0.7434964, 0.7435232,
   0.7436035, 0.7436838, 0.7437105, 0.7438176, 0.7438443, 0.7438979, 0.7439246, 0.7440049, 0.7440852, 0.7442458, 0.7442993, 0.7443529, 0.7444599, 0.7445937, 0.7446473, 0.7447275,
   0.7449149, 0.7449952, 0.7450755, 0.7451558, 0.7451825, 0.7453431, 0.745584, 0.7456375, 0.7456643, 0.7457178, 0.7457981, 0.7458249, 0.7459587, 0.7459854, 0.7460122, 0.746146,
   0.7461996, 0.746494, 0.7465475, 0.746601, 0.7466545, 0.7467348, 0.7469222, 0.7470292, 0.747163, 0.7473504, 0.7474574, 0.7475913, 0.7478589, 0.7479124, 0.7479392, 0.747966,
   0.7481801, 0.7482068, 0.7483674, 0.7484209, 0.7484477, 0.7486886, 0.7487421, 0.7487956, 0.7488759, 0.748983, 0.7491168, 0.7491703, 0.7493041, 0.7493577, 0.7494647, 0.7495183,
   0.7495985, 0.7496253, 0.7496521, 0.7497591, 0.7498662, 0.7499732, 0.75, 0.7501338, 0.7503747, 0.7504282, 0.7505888, 0.7506156, 0.7507761, 0.7508029, 0.7508297, 0.7509367,
   0.7509903, 0.7510973, 0.7511508, 0.7512311, 0.7515523, 0.7517932, 0.7521946, 0.7522482, 0.7523017, 0.752489, 0.7525158, 0.7525693, 0.7526496, 0.7526764, 0.752837, 0.7528637,
   0.7529708, 0.7530243, 0.7531314, 0.7531581, 0.7532919, 0.7533455, 0.7534793, 0.7535596, 0.7535863, 0.7536934, 0.7538004, 0.7539343, 0.7540413, 0.7540949, 0.7541216, 0.7541484,
   0.7542019, 0.7542554, 0.7542822, 0.7543893, 0.7544428, 0.7545231, 0.7547104, 0.7548175, 0.7549245, 0.7550851, 0.7551922, 0.7554598, 0.7555936, 0.7556204, 0.7558613, 0.755888,
   0.7559415, 0.7562895, 0.7563162, 0.7563698, 0.7564233, 0.7565304, 0.7565839, 0.7566374, 0.7567712, 0.7569318, 0.7570656, 0.7571192, 0.7574403, 0.7574671, 0.7575741, 0.7576812,
   0.7578685, 0.7580291, 0.7580559, 0.7581094, 0.7581897, 0.7584306, 0.7585912, 0.758725, 0.7587517, 0.7590194, 0.7591264, 0.7592335, 0.7592603, 0.759287, 0.7593673, 0.7594744,
   0.7596885, 0.7598491, 0.7598758, 0.7599026, 0.7599829, 0.7600632, 0.7601167, 0.7602237, 0.7605181, 0.7607055, 0.7610534, 0.7611069, 0.7611605, 0.7611872, 0.7612943, 0.7614013,
   0.7615084, 0.7615619, 0.761669, 0.761776, 0.7620169, 0.7620704, 0.7621775, 0.7622043, 0.7622578, 0.7623381, 0.7624451, 0.7624719, 0.7624987, 0.7625254, 0.7627663, 0.7627931,
   0.7628198, 0.7628734, 0.7629001, 0.7630072, 0.7630339, 0.7632748, 0.7633016, 0.7633283, 0.7633819, 0.7634622, 0.7634889, 0.7637298, 0.7638368, 0.764051, 0.7642918, 0.7643454,
   0.7643989, 0.7646398, 0.7647201, 0.7648271, 0.7648539, 0.765068, 0.7650947, 0.7652018, 0.7653356, 0.7653624, 0.7655765, 0.7658709, 0.7658977, 0.7659779, 0.7661385, 0.7661653,
   0.7662723, 0.7662991, 0.7663259, 0.7663526, 0.7664329, 0.7666203, 0.7666738, 0.7668611, 0.7671556, 0.7672626, 0.7676105, 0.7676641, 0.7677176, 0.7677711, 0.7677979, 0.7678246,
   0.7680655, 0.7681726, 0.7681993, 0.7682261, 0.7683064, 0.7683599, 0.7685205, 0.7685473, 0.7686008, 0.7686543, 0.7687614, 0.7689487, 0.7690825, 0.7691093, 0.7691361, 0.7692431,
   0.7693769, 0.7694305, 0.7695643, 0.7696981, 0.7697249, 0.7698052, 0.7699925, 0.7700728, 0.7700996, 0.7701799, 0.7702334, 0.7702869, 0.7703137, 0.770394, 0.7707419, 0.7708489,
   0.7710631, 0.7710898, 0.7711433, 0.7712772, 0.7713842, 0.7716251, 0.7716519, 0.7716786, 0.7717054, 0.7717857, 0.771866, 0.7720533, 0.7721336, 0.7722407, 0.772321, 0.7723477,
   0.7723745, 0.7725886, 0.7726421, 0.7727492, 0.7727759, 0.772883, 0.7729098, 0.7729365, 0.7729633, 0.7730703, 0.7731506, 0.7732042, 0.7733647, 0.773445, 0.7734718, 0.7735253,
   0.7735788, 0.7736056, 0.7737127, 0.7738465, 0.7739803, 0.7740071, 0.7740874, 0.7741944, 0.7742479, 0.7743015, 0.7744888, 0.7745691, 0.7746226, 0.7748367, 0.7748903, 0.7750509,
   0.7750776, 0.7751311, 0.7751579, 0.775265, 0.7754523, 0.7754791, 0.7755594, 0.7756129, 0.7756932, 0.7759341, 0.7759876, 0.7760411, 0.7760679, 0.7760946, 0.7762017, 0.7762552,
   0.776282, 0.7763623, 0.776389, 0.7765229, 0.7765496, 0.7766567, 0.776844, 0.7769778, 0.7770314, 0.7770581, 0.7771919, 0.7772187, 0.7772722, 0.7773525, 0.7774328, 0.7775666,
   0.7777272, 0.777754, 0.777861, 0.7779413, 0.7779681, 0.7780484, 0.7782357, 0.7782625, 0.7782893, 0.7783963, 0.7784231, 0.7785034, 0.7788245, 0.7791189, 0.7791457, 0.779333,
   0.7795204, 0.7796274, 0.7797077, 0.7797345, 0.7797613, 0.7798148, 0.7798683, 0.7799486, 0.7800289, 0.780136, 0.780243, 0.7802965, 0.7803768, 0.7804571, 0.7805107, 0.7805909,
   0.7806712, 0.7807515, 0.7808051, 0.7808586, 0.7808853, 0.7809389, 0.7810727, 0.7812333, 0.7812868, 0.7813403, 0.7813671, 0.7815009, 0.7815277, 0.7815544, 0.7815812, 0.781608,
   0.7817418, 0.7819827, 0.7821432, 0.7821968, 0.7822771, 0.7824376, 0.7824644, 0.7825715, 0.7828391, 0.7829729, 0.7830264, 0.7833208, 0.7834814, 0.783535, 0.783642, 0.7837491,
   0.7838561, 0.7839364, 0.784097, 0.7841773, 0.7842308, 0.7843111, 0.7843379, 0.7848464, 0.7852211, 0.7852478, 0.7853817, 0.7854352, 0.7855155, 0.7855422, 0.7855958, 0.7856761,
   0.7857028, 0.7858634, 0.7859437, 0.786024, 0.7860507, 0.7860775, 0.786131, 0.7861578, 0.7862381, 0.7862649, 0.7863184, 0.7864254, 0.7866931, 0.7867466, 0.7868537, 0.7868804,
   0.7869072, 0.7869339, 0.7869607, 0.7870142, 0.7871481, 0.7872819, 0.7873086, 0.7873354, 0.7876833, 0.7878974, 0.7879242, 0.7879777, 0.7880045, 0.7881918, 0.7882454, 0.7883257,
   0.788406, 0.788513, 0.7885933, 0.7887271, 0.7888609, 0.7888877, 0.7889412, 0.788968, 0.789075, 0.7891018, 0.7891821, 0.7892624, 0.7893159, 0.7894765, 0.7895033, 0.78953,
   0.7895568, 0.7897441, 0.7899582, 0.7901188, 0.7901456, 0.7901991, 0.7902259, 0.7902526, 0.7903865, 0.7904935, 0.7907076, 0.7907344, 0.7907612, 0.7908682, 0.7910823, 0.7911091,
   0.7914035, 0.7915373, 0.7916711, 0.7919388, 0.7919923, 0.7920458, 0.7922064, 0.7922332, 0.7924473, 0.7925543, 0.7926079, 0.7927684, 0.7927952, 0.792822, 0.7930361, 0.7930628,
   0.7931699, 0.793277, 0.7933305, 0.7935446, 0.7935714, 0.7936516, 0.7936784, 0.7937319, 0.7937855, 0.7938122, 0.7938658, 0.7939193, 0.793946, 0.7939996, 0.7940799, 0.7941066,
   0.7941334, 0.794294, 0.7944278, 0.7944546, 0.7946151, 0.7946954, 0.7947222, 0.794749, 0.7947757, 0.794856, 0.7950166, 0.7950701, 0.7951236, 0.7952307, 0.7952575, 0.7954448,
   0.7954983, 0.7955251, 0.7955519, 0.7956857, 0.7958195, 0.7960604, 0.796221, 0.7962745, 0.7963013, 0.7963548, 0.7963815, 0.7964083, 0.7964351, 0.7964886, 0.7967295, 0.7968098,
   0.7970506, 0.7971577, 0.7972647, 0.7973986, 0.7974521, 0.7975324, 0.7976662, 0.7977197, 0.7977465, 0.7978535, 0.7978803, 0.7979606, 0.7980677, 0.7981747, 0.7982015, 0.7983888,
   0.7984691, 0.7986029, 0.7986565, 0.7987368, 0.7990044, 0.7990579, 0.7991382, 0.799272, 0.7994594, 0.7995129, 0.7995397, 0.799727, 0.7997538, 0.7998073, 0.7998341, 0.7998608,
   0.7999144, 0.7999679, 0.7999946, 0.8000482, 0.8000749, 0.8002355, 0.8003158, 0.8004764, 0.8005299, 0.8005567, 0.800744, 0.8007976, 0.8008779, 0.8009046, 0.8010117, 0.8010652,
   0.8011187, 0.8011455, 0.8011723, 0.801199, 0.8013328, 0.8013596, 0.8014399, 0.8014934, 0.8015202, 0.8016005, 0.8018146, 0.8018413, 0.8018681, 0.8019216, 0.8019484, 0.8020822,
   0.802109, 0.8022696, 0.8024837, 0.8025104, 0.8025907, 0.802671, 0.8028048, 0.8030457, 0.8030992, 0.8031795, 0.8032866, 0.8035007, 0.8035542, 0.8036078, 0.8037148, 0.8037683,
   0.8038219, 0.8038754, 0.8039022, 0.8039289, 0.804036, 0.8041966, 0.8044374, 0.804491, 0.8046783, 0.8047051, 0.8049459, 0.8051333, 0.8051868, 0.8052403, 0.8052671, 0.8053474,
   0.8053742, 0.8054277, 0.805508, 0.8055883, 0.8056686, 0.8057221, 0.8057488, 0.8058559, 0.8058827, 0.805963, 0.80607, 0.8062038, 0.8063377, 0.8064447, 0.806525, 0.806525,
   0.8065785, 0.8066321, 0.8066588, 0.8068462, 0.8068729, 0.8069265, 0.8070067, 0.8071406, 0.8071673, 0.8072476, 0.8073011, 0.8073814, 0.8076491, 0.8078364, 0.8079435, 0.8079702,
   0.8080773, 0.8081041, 0.8082111, 0.8083985, 0.8084252, 0.808452, 0.8084787, 0.8085055, 0.808559, 0.8086126, 0.8086661, 0.8087732, 0.808907, 0.8089605, 0.809014, 0.8090676,
   0.809362, 0.8095225, 0.8095493, 0.8095761, 0.8096296, 0.8096564, 0.8100043, 0.810031, 0.8101381, 0.8101916, 0.8104057, 0.8104325, 0.8105396, 0.8106198, 0.8107804, 0.8108072,
   0.8108875, 0.8109678, 0.8109945, 0.8111819, 0.8113425, 0.8115566, 0.8115833, 0.8116369, 0.8116904, 0.8117172, 0.811958, 0.8119848, 0.8120383, 0.8122524, 0.8122792, 0.8123327,
   0.8123595, 0.812413, 0.8124398, 0.8125736, 0.8126539, 0.8126807, 0.8127342, 0.8131356, 0.8131624, 0.8132427, 0.8133497, 0.81343, 0.8135103, 0.8137512, 0.8138315, 0.813885,
   0.8139921, 0.8143935, 0.8144203, 0.8144471, 0.8144738, 0.8145006, 0.8146076, 0.8146879, 0.8147415, 0.8147682, 0.8148218, 0.8148753, 0.814902, 0.8149556, 0.8151162, 0.8151964,
   0.8152232, 0.81525, 0.8153838, 0.8154641, 0.8154908, 0.8155176, 0.8156514, 0.8157852, 0.8158655, 0.8159726, 0.8161064, 0.8161599, 0.8162402, 0.816267, 0.8164008, 0.8164543,
   0.8164811, 0.8165346, 0.8165882, 0.8167755, 0.8168558, 0.8168826, 0.8169629, 0.817284, 0.8173375, 0.8173911, 0.8175249, 0.8175517, 0.8175784, 0.8176855, 0.8177122, 0.817739,
   0.8178996, 0.8180334, 0.8180602, 0.8182475, 0.818301, 0.8183813, 0.8184081, 0.8185151, 0.8185954, 0.8188363, 0.8189166, 0.8189434, 0.8190772, 0.8192378, 0.8193448, 0.8193716,
   0.8195589, 0.8195857, 0.8197463, 0.8197998, 0.8198266, 0.8198801, 0.8200139, 0.8200942, 0.820121, 0.8202013, 0.8204154, 0.8204421, 0.8206027, 0.8206295, 0.8207633, 0.8209239,
   0.8209506, 0.8210577, 0.821138, 0.8211915, 0.8212183, 0.8212718, 0.8213521, 0.8214592, 0.8215127, 0.8215394, 0.8217536, 0.8218071, 0.8219677, 0.8219944, 0.8221015, 0.822155,
   0.8222621, 0.8223691, 0.8223959, 0.8225029, 0.8225297, 0.82261, 0.8227973, 0.8228241, 0.8228509, 0.8228776, 0.8229044, 0.8230115, 0.8231453, 0.8232523, 0.8234397, 0.8234932,
   0.8237073, 0.8238144, 0.8238411, 0.8239214, 0.8239749, 0.8241355, 0.8242158, 0.8242694, 0.8243229, 0.8244299, 0.824537, 0.824644, 0.8247511, 0.8247779, 0.8248314, 0.8248582,
   0.824992, 0.8250723, 0.8251526, 0.8252864, 0.8253399, 0.8253667, 0.8254202, 0.8255005, 0.8255272, 0.8256611, 0.8258752, 0.8259019, 0.826009, 0.8260893, 0.8261963, 0.8264372,
   0.826464, 0.8265175, 0.8265978, 0.8266781, 0.8268119, 0.826919, 0.8269457, 0.8269993, 0.827026, 0.8271063, 0.8271866, 0.8272401, 0.8272669, 0.8272937, 0.8273204, 0.8274007,
   0.8275345, 0.8276148, 0.8277219, 0.8278022, 0.8280698, 0.8280966, 0.8281501, 0.8282304, 0.8282571, 0.8283642, 0.8284177, 0.8284445, 0.8286586, 0.8286854, 0.8287121, 0.8287389,
   0.8287657, 0.8288459, 0.8288995, 0.8289798, 0.8291939, 0.8292474, 0.8293545, 0.8294615, 0.8294883, 0.829515, 0.8295686, 0.8296221, 0.8298362, 0.829863, 0.8299968, 0.8301841,
   0.8302377, 0.8302644, 0.8303447, 0.8303982, 0.830425, 0.8304518, 0.8304785, 0.8306391, 0.830987, 0.8311744, 0.8312814, 0.8313885, 0.8314153, 0.8317632, 0.83179, 0.8318435,
   0.8319238, 0.8319773, 0.8320844, 0.8322449, 0.8322717, 0.8322985, 0.8323252, 0.8324858, 0.8325126, 0.8325393, 0.8326464, 0.8326732, 0.8327535, 0.8329943, 0.8331817, 0.833262,
   0.8333155, 0.8334493, 0.8334761, 0.8335296, 0.8335831, 0.8336099, 0.8336634, 0.833824, 0.8338508, 0.8339043, 0.8339578, 0.8340381, 0.834386, 0.8344931, 0.8345199, 0.8345466,
   0.8346804, 0.834734, 0.8347875, 0.8348143, 0.8348946, 0.8349213, 0.8349481, 0.8350284, 0.8352157, 0.8353763, 0.8354566, 0.8355101, 0.8355369, 0.8355904, 0.8356439, 0.8357242,
   0.8359116, 0.8359383, 0.8360454, 0.8361257, 0.8361524, 0.836206, 0.8362595, 0.8363398, 0.8363666, 0.8363933, 0.8364201, 0.8364736, 0.8365004, 0.8365539, 0.8366342, 0.836661,
   0.8367145, 0.8367948, 0.8368751, 0.8369821, 0.8370356, 0.8370624, 0.8370892, 0.8371427, 0.8372498, 0.8374906, 0.8375174, 0.8377315, 0.837785, 0.8378653, 0.8378921, 0.8379991,
   0.8380259, 0.8380527, 0.8381062, 0.8382133, 0.8382668, 0.8383203, 0.8383471, 0.8384274, 0.8385612, 0.8386147, 0.8386682, 0.8387485, 0.8390162, 0.8390429, 0.8391232, 0.8391767,
   0.8394979, 0.8395514, 0.8396317, 0.8396853, 0.839712, 0.8397655, 0.8398191, 0.8398726, 0.8398994, 0.8401938, 0.8402205, 0.8402473, 0.8403544, 0.8404882, 0.8405952, 0.8406488,
   0.8407023, 0.8407558, 0.8407826, 0.8408629, 0.8408896, 0.8409432, 0.8409967, 0.8410502, 0.8411037, 0.841184, 0.8414249, 0.8415587, 0.8417461, 0.8417728, 0.8418799, 0.8419602,
   0.842094, 0.8421475, 0.842201, 0.8422546, 0.8423349, 0.8424419, 0.8424955, 0.8429504, 0.8429772, 0.8430575, 0.843111, 0.8431913, 0.8432448, 0.8433251, 0.8434054, 0.8434589,
   0.8434857, 0.843566, 0.8436195, 0.8436463, 0.8436731, 0.8437533, 0.8438336, 0.8439139, 0.844021, 0.8440477, 0.8440745, 0.844128, 0.8442886, 0.8443154, 0.8443957, 0.8444492,
   0.8445027, 0.8446633, 0.8447704, 0.8448239, 0.8449042, 0.8449577, 0.8449845, 0.8450112, 0.8451718, 0.8451986, 0.8452254, 0.8453056, 0.8453859, 0.8456, 0.8457874, 0.8458944,
   0.8460283, 0.8461353, 0.8461888, 0.8462424, 0.8464832, 0.84651, 0.8465635, 0.8466171, 0.8466438, 0.8467776, 0.846965, 0.8470185, 0.8471523, 0.8472594, 0.8473129, 0.8473397,
   0.8473664, 0.8473932, 0.84742, 0.8474467, 0.8475538, 0.8476876, 0.8479017, 0.8480891, 0.8481158, 0.8482497, 0.8482764, 0.848437, 0.8485173, 0.8485976, 0.848892, 0.8489723,
   0.848999, 0.8491596, 0.8492399, 0.8492667, 0.849454, 0.8494808, 0.8495611, 0.8496414, 0.8496949, 0.8497217, 0.8498822, 0.849909, 0.8499358, 0.8500161, 0.8501231, 0.8502034,
   0.8502302, 0.8503105, 0.8504175, 0.8504443, 0.8505246, 0.8506316, 0.8506852, 0.8507119, 0.8507654, 0.8507922, 0.8508457, 0.8508993, 0.8509796, 0.8510331, 0.8510598, 0.8510866,
   0.8511134, 0.8511937, 0.8512472, 0.8513542, 0.8514345, 0.8515684, 0.8515951, 0.851836, 0.8518628, 0.8518895, 0.8519163, 0.8519698, 0.8522374, 0.8522642, 0.8524248, 0.8524516,
   0.8525318, 0.8525586, 0.8526924, 0.852746, 0.8529868, 0.8530136, 0.8530939, 0.8531207, 0.8532009, 0.8532545, 0.853308, 0.8533615, 0.8535221, 0.8535489, 0.8535756, 0.8536024,
   0.8536827, 0.8538433, 0.85387, 0.8538968, 0.8539236, 0.8540306, 0.8542715, 0.8542983, 0.854325, 0.8543518, 0.8544856, 0.8545124, 0.8547265, 0.85478, 0.8548335, 0.8548603,
   0.8549138, 0.8549941, 0.8551547, 0.8551815, 0.8552885, 0.8553688, 0.8555294, 0.8556097, 0.8556364, 0.8557167, 0.8557703, 0.855797, 0.8558506, 0.8558773, 0.8559576, 0.8559844,
   0.8561182, 0.8561717, 0.8561985, 0.856252, 0.8564661, 0.8564929, 0.8565196, 0.8568408, 0.8568676, 0.8568943, 0.8569746, 0.8570282, 0.8570817, 0.8571084, 0.857162, 0.8572155,
   0.8574028, 0.8574564, 0.8575099, 0.8576972, 0.8577508, 0.8579649, 0.8579916, 0.8580719, 0.858179, 0.8583128, 0.8583396, 0.8583663, 0.8585537, 0.8585805, 0.8587143, 0.8587678,
   0.8589284, 0.8589819, 0.8590622, 0.859089, 0.8591425, 0.8592228, 0.8593298, 0.8594369, 0.8594904, 0.8595707, 0.8595975, 0.8597045, 0.8597313, 0.8597848, 0.8600525, 0.8604004,
   0.8604539, 0.8604807, 0.8605074, 0.8605342, 0.8605877, 0.8606145, 0.8607483, 0.8607751, 0.8608286, 0.8608821, 0.8609624, 0.8610962, 0.861123, 0.8611765, 0.8612836, 0.8613906,
   0.8614174, 0.8615245, 0.8617921, 0.8618456, 0.8619259, 0.8621133, 0.86214, 0.8622471, 0.8622738, 0.8622738, 0.862488, 0.8625682, 0.8627288, 0.8627556, 0.8628626, 0.8629697,
   0.8631035, 0.8631838, 0.8632909, 0.8633712, 0.8634782, 0.8635317, 0.8635853, 0.8636923, 0.8637191, 0.8637994, 0.8638261, 0.8638529, 0.8638797, 0.8639064, 0.864067, 0.8640938,
   0.8642544, 0.8642811, 0.8643882, 0.8644685, 0.8645488, 0.8646558, 0.8647896, 0.8648164, 0.8648967, 0.8650037, 0.8650305, 0.8651376, 0.8651911, 0.8652179, 0.8652446, 0.8652714,
   0.8652981, 0.8653784, 0.8654052, 0.865539, 0.8655925, 0.8657799, 0.8658334, 0.8659137, 0.865994, 0.8661814, 0.8662616, 0.8662884, 0.8665025, 0.8667434, 0.8667969, 0.8668772,
   0.866904, 0.8670378, 0.8670913, 0.8672787, 0.867359, 0.8673857, 0.8674125, 0.8674928, 0.8675463, 0.8675731, 0.8675998, 0.8676266, 0.8677069, 0.8677872, 0.8681083, 0.8681886,
   0.8682689, 0.8683492, 0.868376, 0.868483, 0.8685098, 0.8685901, 0.8687239, 0.8687507, 0.8688042, 0.868831, 0.8688577, 0.868938, 0.8690451, 0.8691521, 0.8691789, 0.8692057,
   0.8692592, 0.8692859, 0.8693127, 0.8693395, 0.869393, 0.8696606, 0.8699283, 0.869955, 0.8699818, 0.8700086, 0.8701156, 0.8704368, 0.8704635, 0.8705171, 0.8705438, 0.8705974,
   0.8706509, 0.8706777, 0.8707044, 0.8707312, 0.8707847, 0.8708382, 0.870865, 0.8708918, 0.8709185, 0.8709453, 0.8710256, 0.8711326, 0.8712397, 0.8713735, 0.871427, 0.8714538,
   0.8715073, 0.8715876, 0.8716412, 0.8718285, 0.8718553, 0.8719623, 0.8720961, 0.8721497, 0.8722032, 0.87223, 0.8722835, 0.8725779, 0.8726849, 0.8727117, 0.8727385, 0.8727652,
   0.8728188, 0.8729258, 0.8729526, 0.8729793, 0.8730864, 0.8731132, 0.8731667, 0.8731934, 0.873354, 0.8734076, 0.8735949, 0.8736484, 0.8737287, 0.8738625, 0.8739161, 0.8739696,
   0.8739964, 0.8740499, 0.8740767, 0.8741302, 0.8741569, 0.8742105, 0.8742372, 0.8743711, 0.8744246, 0.8745316, 0.8745584, 0.8745852, 0.8746655, 0.874719, 0.8748528, 0.8749063,
   0.8749331, 0.8749599, 0.8750401, 0.8750937, 0.8751204, 0.8752007, 0.8753613, 0.8754684, 0.8756289, 0.8757628, 0.8758163, 0.8758966, 0.8759233, 0.8759769, 0.8761375, 0.8762177,
   0.8762713, 0.876298, 0.8764854, 0.8765657, 0.8766192, 0.876646, 0.8766727, 0.8766995, 0.876753, 0.8767798, 0.8768868, 0.8769671, 0.877101, 0.8771277, 0.8771545, 0.8771812,
   0.8772348, 0.8772615, 0.8773954, 0.8774221, 0.8775024, 0.8775559, 0.8775827, 0.8776898, 0.8777433, 0.8778236, 0.8778503, 0.8779039, 0.8779574, 0.8779842, 0.878225, 0.8782518,
   0.8783053, 0.8783856, 0.8784659, 0.8784927, 0.8786532, 0.8787068, 0.8787335, 0.8788674, 0.8789744, 0.8790279, 0.8790547, 0.8791082, 0.8792153, 0.8792688, 0.8792956, 0.8793223,
   0.8793491, 0.8794562, 0.8795365, 0.8795632, 0.87959, 0.879697, 0.8797238, 0.8797506, 0.8798576, 0.8799914, 0.8801253, 0.8802323, 0.8802858, 0.8803394, 0.8803661, 0.8804732,
   0.8805802, 0.8806605, 0.8808211, 0.8809014, 0.8810085, 0.881062, 0.881169, 0.8813029, 0.8813296, 0.8813564, 0.8813831, 0.8815437, 0.8815705, 0.8817043, 0.8817578, 0.8818114,
   0.8819452, 0.882079, 0.8821325, 0.8824002, 0.8824537, 0.8824805, 0.8825072, 0.8825608, 0.8826143, 0.8827213, 0.8828016, 0.8828552, 0.8830157, 0.8831763, 0.8832031, 0.8833101,
   0.8833369, 0.8833637, 0.883551, 0.8836045, 0.8837919, 0.8838454, 0.8838722, 0.8839525, 0.8839792, 0.8840595, 0.8840863, 0.8841398, 0.8841933, 0.8842469, 0.8843004, 0.8843807,
   0.8844075, 0.8845145, 0.8846216, 0.8847019, 0.8847821, 0.8849427, 0.8849963, 0.8851301, 0.8851836, 0.8852104, 0.8852371, 0.8853977, 0.8854245, 0.8856118, 0.8856386, 0.8856653,
   0.8857189, 0.8858795, 0.8859597, 0.8860936, 0.8862006, 0.8862541, 0.8863612, 0.8864147, 0.8866021, 0.8866556, 0.8866824, 0.8868697, 0.8868965, 0.88695, 0.8870035, 0.8871106,
   0.8872712, 0.8873782, 0.8874585, 0.8874853, 0.8876726, 0.8878867, 0.8881008, 0.8881544, 0.8882079, 0.8882882, 0.8883952, 0.888422, 0.8884755, 0.8885291, 0.8885826, 0.8886361,
   0.8887164, 0.8888502, 0.888877, 0.8890911, 0.8891714, 0.8892517, 0.8892784, 0.889332, 0.8893587, 0.8894123, 0.8895729, 0.8895996, 0.8896531, 0.8896531, 0.8897602, 0.8898137,
   0.8898405, 0.8899475, 0.8900814, 0.8902955, 0.8903222, 0.890349, 0.8903758, 0.8904293, 0.8905096, 0.8906166, 0.8906969, 0.8907237, 0.8908575, 0.8908843, 0.8909378, 0.8910449,
   0.8910716, 0.8911251, 0.8911787, 0.8912054, 0.8912322, 0.8913393, 0.8914463, 0.8914998, 0.8917139, 0.891821, 0.8918478, 0.8919281, 0.8919548, 0.8919816, 0.8920619, 0.8921154,
   0.8921422, 0.8924366, 0.8924901, 0.8925169, 0.8925972, 0.8926774, 0.892731, 0.8927577, 0.8928113, 0.892838, 0.8929451, 0.8929718, 0.8929986, 0.8931057, 0.8931324, 0.893186,
   0.8932395, 0.8932662, 0.8933465, 0.8933733, 0.8937212, 0.893748, 0.8940959, 0.8941227, 0.894203, 0.89431, 0.8943368, 0.8943636, 0.8943903, 0.8944171, 0.8944706, 0.8944974,
   0.8945241, 0.8945777, 0.8946044, 0.8946312, 0.8946847, 0.894765, 0.8950059, 0.8950594, 0.8950862, 0.8951932, 0.8953271, 0.8953538, 0.8955144, 0.8955412, 0.8955679, 0.8956215,
   0.895675, 0.895782, 0.8958088, 0.8958623, 0.8958891, 0.8959426, 0.8960229, 0.8960764, 0.8962638, 0.8963441, 0.8965047, 0.8965314, 0.8965582, 0.8965849, 0.896692, 0.8968793,
   0.8969329, 0.8970399, 0.8970935, 0.897147, 0.8972005, 0.8973879, 0.8974414, 0.8974682, 0.8974949, 0.8975752, 0.8976555, 0.8978428, 0.8979231, 0.8980034, 0.8980302, 0.8981372,
   0.8981908, 0.8982978, 0.8983246, 0.8983514, 0.8983781, 0.8985387, 0.8985655, 0.8985922, 0.8986725, 0.8988599, 0.8989669, 0.8989937, 0.8991007, 0.8991543, 0.899181, 0.8992613,
   0.8993148, 0.8993416, 0.8993684, 0.8993951, 0.8994754, 0.899529, 0.8995557, 0.8995825, 0.8998769, 0.8999839, 0.9000107, 0.9000375, 0.900091, 0.9001178, 0.9003854, 0.9004122,
   0.9004389, 0.9004925, 0.9005192, 0.900653, 0.9007333, 0.9007601, 0.9008136, 0.9008671, 0.9009742, 0.901001, 0.901108, 0.9011615, 0.9013221, 0.9013757, 0.9014024, 0.9015095,
   0.9015362, 0.9015898, 0.9016433, 0.9018039, 0.9018306, 0.9018842, 0.9019109, 0.9019912, 0.9020447, 0.9020715, 0.9023391, 0.9023659, 0.9024462, 0.9026068, 0.9027406, 0.9027674,
   0.9028209, 0.9028477, 0.9028744, 0.9029012, 0.9029815, 0.9030082, 0.9031956, 0.9032224, 0.9033026, 0.9033829, 0.9034097, 0.9034632, 0.9035435, 0.903597, 0.9037041, 0.9037309,
   0.9037844, 0.9038112, 0.9039182, 0.903945, 0.9039985, 0.9040253, 0.9041056, 0.9042929, 0.9043464, 0.9043732, 0.9044535, 0.904507, 0.9045338, 0.9045873, 0.9046141, 0.9046408,
   0.9046676, 0.9046944, 0.9047479, 0.9048817, 0.9049888, 0.9050155, 0.9050423, 0.9052029, 0.9052564, 0.9053635, 0.9054973, 0.9056043, 0.9057114, 0.9058184, 0.9059523, 0.9061396,
   0.9061664, 0.9062734, 0.9063537, 0.9064072, 0.9065143, 0.9065946, 0.9066213, 0.9067284, 0.9067552, 0.9069693, 0.9070228, 0.9070496, 0.9071299, 0.9072637, 0.9073172, 0.907344,
   0.9074778, 0.9076384, 0.9077722, 0.907799, 0.9078257, 0.9078792, 0.9079328, 0.9079863, 0.9080666, 0.9081201, 0.9082272, 0.9082539, 0.9082807, 0.908361, 0.9083878, 0.908468,
   0.9086822, 0.9087089, 0.9087357, 0.9087624, 0.9088427, 0.9088963, 0.9090568, 0.9090836, 0.909271, 0.909378, 0.9094315, 0.9096456, 0.9097259, 0.90994, 0.9099668, 0.9099936,
   0.9101006, 0.9102077, 0.9102612, 0.910288, 0.9103683, 0.9104753, 0.9105556, 0.9106627, 0.9107162, 0.910743, 0.91085, 0.9109035, 0.9109303, 0.9110106, 0.9110909, 0.9111444,
   0.9111712, 0.9113853, 0.9114121, 0.9114388, 0.9115459, 0.9116797, 0.9117065, 0.91176, 0.9118135, 0.9118403, 0.911867, 0.9119473, 0.9119741, 0.9120276, 0.9120544, 0.9120811,
   0.9121079, 0.9121347, 0.9124023, 0.9125094, 0.9125361, 0.9126432, 0.9126967, 0.9127502, 0.912777, 0.9129376, 0.9129911, 0.9130714, 0.9130982, 0.9131517, 0.9132855, 0.9133123,
   0.9133926, 0.9138208, 0.9138476, 0.9140081, 0.9141152, 0.914142, 0.9142222, 0.914249, 0.9143025, 0.9143561, 0.9144899, 0.9145434, 0.9146237, 0.9149181, 0.9149449, 0.9149716,
   0.9150252, 0.9150787, 0.9151322, 0.9151857, 0.9154266, 0.9154534, 0.9154801, 0.9157745, 0.9158281, 0.9159084, 0.9159619, 0.9160154, 0.9160422, 0.9160689, 0.9161225, 0.9162295,
   0.9162831, 0.9163366, 0.9163633, 0.9163901, 0.9164436, 0.9165239, 0.9165507, 0.9166042, 0.9166577, 0.916738, 0.9168183, 0.9168719, 0.9168986, 0.9169789, 0.9170592, 0.9171663,
   0.9172198, 0.9172733, 0.9174607, 0.9176212, 0.917648, 0.9178353, 0.9179156, 0.9180762, 0.9181565, 0.9181833, 0.91821, 0.9182636, 0.9183171, 0.9183439, 0.9183706, 0.9184509,
   0.9184777, 0.9185312, 0.9186115, 0.9188791, 0.9189862, 0.9190665, 0.9191735, 0.9193074, 0.9194679, 0.9195215, 0.9196018, 0.9196553, 0.9197891, 0.9198694, 0.9198962, 0.9199497,
   0.92003, 0.9200567, 0.920137, 0.9201906, 0.9202173, 0.9203244, 0.9204047, 0.9205117, 0.9205385, 0.9206188, 0.9208597, 0.9208864, 0.9209132, 0.9210738, 0.9211005, 0.9212611,
   0.9212879, 0.9217161, 0.9217964, 0.9218499, 0.9219034, 0.922064, 0.9221443, 0.9221711, 0.9222246, 0.9222514, 0.9224119, 0.922519, 0.9225458, 0.9225725, 0.9225993, 0.9226261,
   0.9227063, 0.9227599, 0.9228402, 0.9228669, 0.9229205, 0.9230007, 0.9230543, 0.9231613, 0.9231881, 0.9232149, 0.9233487, 0.9234022, 0.9234557, 0.9235093, 0.9237234, 0.9237769,
   0.9238572, 0.9239107, 0.9240713, 0.9242586, 0.9243122, 0.9244192, 0.9245798, 0.9246066, 0.9246601, 0.9247136, 0.9247939, 0.9249277, 0.9249545, 0.9250348, 0.9252221, 0.925356,
   0.9254362, 0.925463, 0.9255165, 0.9256236, 0.9256771, 0.9257842, 0.9258645, 0.925918, 0.9259448, 0.9259715, 0.9260518, 0.9261856, 0.9262927, 0.9263997, 0.9265068, 0.9265603,
   0.9267477, 0.926828, 0.9271491, 0.9272562, 0.9272829, 0.9273632, 0.9274703, 0.9276041, 0.9276576, 0.9277112, 0.927845, 0.9281126, 0.9281394, 0.9281661, 0.9282464, 0.9283267,
   0.9283535, 0.9283803, 0.9284338, 0.9285944, 0.9286479, 0.9286747, 0.9287282, 0.928755, 0.9287817, 0.9288085, 0.9289155, 0.9289958, 0.9290226, 0.9291029, 0.9291832, 0.9292367,
   0.9292902, 0.9293438, 0.9293705, 0.9293973, 0.9294776, 0.9295043, 0.9295579, 0.9296382, 0.9296649, 0.9297184, 0.9297452, 0.9299058, 0.9299861, 0.9300128, 0.9302537, 0.9302805,
   0.9303072, 0.9305214, 0.9305749, 0.9306016, 0.9306552, 0.9307087, 0.9307355, 0.9308158, 0.9310031, 0.9311637, 0.9312172, 0.9312707, 0.9313243, 0.9314046, 0.9314581, 0.9314849,
   0.9315384, 0.9315651, 0.9316454, 0.9316722, 0.931699, 0.9317257, 0.931806, 0.9318863, 0.9319666, 0.9319934, 0.9322878, 0.9324216, 0.9324751, 0.9325554, 0.9325822, 0.9326892,
   0.9327427, 0.932823, 0.9329033, 0.9329301, 0.9329569, 0.9330104, 0.9330907, 0.9331977, 0.9333048, 0.9333315, 0.9333583, 0.9333851, 0.9334654, 0.9335457, 0.9335724, 0.9337062,
   0.9338936, 0.9341077, 0.9341612, 0.934188, 0.9342148, 0.9342415, 0.9343486, 0.9344556, 0.9344824, 0.9345359, 0.9345627, 0.9346162, 0.934643, 0.9346965, 0.9348838, 0.9349374,
   0.9351247, 0.9352318, 0.9352853, 0.9353121, 0.9353388, 0.9353656, 0.9353924, 0.9354191, 0.9354459, 0.9355262, 0.9355262, 0.9356065, 0.9356332, 0.9356868, 0.9357938, 0.9358473,
   0.9359276, 0.9360079, 0.9360347, 0.936115, 0.9361417, 0.9363559, 0.9363826, 0.9364094, 0.9365164, 0.9365432, 0.936677, 0.9368108, 0.9368911, 0.9370785, 0.937132, 0.9371588,
   0.9371855, 0.9372123, 0.9372391, 0.9372658, 0.9373461, 0.9376673, 0.937694, 0.9377476, 0.9378011, 0.9378279, 0.9380152, 0.9380687, 0.9381223, 0.9382828, 0.9384167, 0.9384702,
   0.9384969, 0.9385237, 0.9386575, 0.9387646, 0.9388449, 0.9389252, 0.9390858, 0.9392731, 0.939514, 0.9395407, 0.9395943, 0.9396478, 0.9397013, 0.9397281, 0.9398351, 0.9398887,
   0.9401295, 0.9401563, 0.9402098, 0.9402901, 0.9403436, 0.9403704, 0.9404507, 0.9406113, 0.940638, 0.9406648, 0.9407183, 0.9409057, 0.9409324, 0.940986, 0.9410127, 0.9411198,
   0.9411466, 0.9412001, 0.9412536, 0.9413874, 0.941441, 0.9414677, 0.9415213, 0.941548, 0.9415748, 0.9416818, 0.9417086, 0.9417354, 0.9418959, 0.9419227, 0.9420833, 0.9421101,
   0.9421636, 0.9421903, 0.9422171, 0.9422706, 0.9422974, 0.9423242, 0.9423777, 0.942458, 0.9425115, 0.9426721, 0.9427256, 0.9427791, 0.9428059, 0.9428594, 0.9429665, 0.94302,
   0.9430468, 0.9431003, 0.9431271, 0.9431806, 0.9432074, 0.9432341, 0.9432609, 0.9433144, 0.9433412, 0.9433679, 0.9433947, 0.9434482, 0.9435285, 0.9435821, 0.9436891, 0.9437426,
   0.9438229, 0.9438497, 0.9439032, 0.9439567, 0.9439835, 0.9440638, 0.9440906, 0.9441709, 0.9441976, 0.9442779, 0.9443047, 0.9444385, 0.9444653, 0.944492, 0.9445456, 0.9445723,
   0.9446258, 0.9446526, 0.9447329, 0.94484, 0.9448667, 0.944947, 0.9450005, 0.9453485, 0.9454823, 0.9455358, 0.9456161, 0.9456696, 0.9458034, 0.9458837, 0.9461246, 0.9461781,
   0.9462049, 0.9462584, 0.9462852, 0.9463655, 0.9463922, 0.9464725, 0.9466331, 0.9466867, 0.9467402, 0.9468205, 0.9469008, 0.9469275, 0.9470078, 0.9470613, 0.9471684, 0.9471952,
   0.9472219, 0.9472487, 0.9473557, 0.9474093, 0.9474896, 0.9475163, 0.9475699, 0.9475966, 0.9476234, 0.9476501, 0.9477304, 0.9477572, 0.9478643, 0.9480248, 0.9481051, 0.9482657,
   0.9483192, 0.948346, 0.9484263, 0.9484531, 0.9486136, 0.9486404, 0.9487742, 0.9488277, 0.9488813, 0.948908, 0.9489348, 0.9489616, 0.9489883, 0.9490151, 0.9490419, 0.9490686,
   0.9491489, 0.949256, 0.9493095, 0.9493363, 0.9494166, 0.9494433, 0.9494968, 0.9495236, 0.9495771, 0.9496039, 0.9496842, 0.949711, 0.9497912, 0.949818, 0.9498448, 0.9500321,
   0.9500589, 0.9500856, 0.9501659, 0.95038, 0.9504336, 0.9506477, 0.9506744, 0.9508618, 0.9509153, 0.9509421, 0.9509688, 0.9509956, 0.9510224, 0.9511562, 0.9512365, 0.9512632,
   0.95129, 0.9514238, 0.9514506, 0.9514774, 0.9516112, 0.9516915, 0.9517718, 0.9518253, 0.9518521, 0.9519591, 0.9520929, 0.9521197, 0.9521465, 0.9522267, 0.9522535, 0.952307,
   0.9524141, 0.9524409, 0.9525479, 0.9525747, 0.9526817, 0.9527085, 0.9527353, 0.952762, 0.9528423, 0.9529226, 0.9529494, 0.9530297, 0.9530564, 0.9533508, 0.9533776, 0.9534311,
   0.9535649, 0.9535917, 0.9536185, 0.953672, 0.9536987, 0.9537255, 0.9537523, 0.9538058, 0.9538326, 0.9539931, 0.9540199, 0.9540467, 0.9541537, 0.9542073, 0.954234, 0.9542875,
   0.9543411, 0.9543678, 0.9543946, 0.9544214, 0.9545017, 0.954582, 0.9547961, 0.9548228, 0.9549299, 0.9550102, 0.9552243, 0.9552778, 0.9553313, 0.9553581, 0.9553849, 0.9554384,
   0.9554652, 0.9555187, 0.9555454, 0.955599, 0.9556257, 0.9556525, 0.9557328, 0.9557596, 0.9558131, 0.9558666, 0.9559469, 0.9560272, 0.9560807, 0.956161, 0.9561878, 0.9562413,
   0.9563484, 0.9564019, 0.9564286, 0.956616, 0.9566695, 0.9566963, 0.9567498, 0.9567766, 0.9568569, 0.9568836, 0.9569639, 0.9570174, 0.9570977, 0.9574457, 0.9574992, 0.957526,
   0.9576063, 0.957633, 0.9576598, 0.9577401, 0.9578204, 0.9578739, 0.9579809, 0.9581148, 0.9581415, 0.9582218, 0.9582486, 0.9582753, 0.9583021, 0.9583289, 0.9583556, 0.9584895,
   0.9585697, 0.9586233, 0.9587036, 0.9587303, 0.9588106, 0.9588641, 0.9589712, 0.958998, 0.959105, 0.9591318, 0.9592388, 0.9592656, 0.9592924, 0.9594262, 0.9594797, 0.95956,
   0.9596135, 0.9596671, 0.9596938, 0.9597741, 0.9598544, 0.9599079, 0.9599882, 0.9602023, 0.9602559, 0.9603094, 0.9603362, 0.9604164, 0.9604967, 0.9605235, 0.960577, 0.9606038,
   0.9606841, 0.9607108, 0.9608447, 0.9608982, 0.9609517, 0.9609785, 0.9610052, 0.9610855, 0.9611123, 0.9611391, 0.9611658, 0.9612729, 0.9613264, 0.9614067, 0.9614602, 0.9615673,
   0.961594, 0.9616743, 0.9617011, 0.9617546, 0.9618082, 0.9618349, 0.9618349, 0.9618884, 0.9619955, 0.9621026, 0.9622899, 0.9623167, 0.9623702, 0.9624237, 0.9625575, 0.9626111,
   0.9626378, 0.9627449, 0.9628787, 0.962959, 0.9630125, 0.9630928, 0.9631463, 0.9631999, 0.9632534, 0.9632802, 0.9633069, 0.9633337, 0.9633605, 0.963414, 0.9634407, 0.9634943,
   0.963521, 0.9635478, 0.9635746, 0.9636281, 0.9636816, 0.9637351, 0.963869, 0.9638957, 0.9639493, 0.9640295, 0.9640563, 0.9640831, 0.9641634, 0.9642169, 0.9642437, 0.9642704,
   0.9642972, 0.9643507, 0.9643775, 0.9644042, 0.9644578, 0.9644845, 0.9645381, 0.9645648, 0.9646183, 0.9646719, 0.9646986, 0.9647254, 0.9647522, 0.9647789, 0.9648057, 0.9648325,
   0.9648592, 0.9649128, 0.9649395, 0.9649663, 0.964993, 0.9650466, 0.9651269, 0.9652874, 0.965341, 0.9656086, 0.9656354, 0.9657157, 0.9657424, 0.9657692, 0.9658495, 0.9659565,
   0.9660636, 0.9661706, 0.9661974, 0.9662242, 0.9663045, 0.9664115, 0.966465, 0.9665453, 0.9666256, 0.9666792, 0.9667059, 0.9667327, 0.9667862, 0.9668665, 0.9669736, 0.9670003,
   0.9670538, 0.9672144, 0.9672412, 0.9673215, 0.9673482, 0.9674018, 0.9675891, 0.9676427, 0.9677229, 0.9677497, 0.9677765, 0.9678032, 0.9678568, 0.9678835, 0.9679103, 0.9679906,
   0.9680976, 0.9681244, 0.9681779, 0.9682047, 0.968285, 0.9683385, 0.9683653, 0.968392, 0.9684456, 0.9684991, 0.9686329, 0.9686864, 0.9687667, 0.9688738, 0.9689273, 0.9689541,
   0.9690879, 0.9691414, 0.9691682, 0.9691949, 0.9692217, 0.9694626, 0.9694893, 0.9695696, 0.9696232, 0.9696499, 0.9697035, 0.9698908, 0.9699979, 0.9701049, 0.9701317, 0.9701584,
   0.970212, 0.9702655, 0.9702923, 0.9703458, 0.9703726, 0.9704261, 0.9704528, 0.9704796, 0.9705331, 0.9706134, 0.970667, 0.9707472, 0.9708275, 0.9708811, 0.9710149, 0.9710416,
   0.9710684, 0.9710952, 0.9711219, 0.9711487, 0.9711755, 0.9712022, 0.9712558, 0.9712825, 0.971336, 0.9713896, 0.9714431, 0.9716037, 0.9716572, 0.971684, 0.9717375, 0.9717643,
   0.9718178, 0.9718446, 0.9719516, 0.9720051, 0.9720319, 0.9720587, 0.9720854, 0.9721122, 0.972139, 0.9721925, 0.972246, 0.9722995, 0.9723263, 0.9726207, 0.972701, 0.9727278,
   0.9727545, 0.9728081, 0.9728348, 0.9728616, 0.9729151, 0.9729686, 0.9730222, 0.9732898, 0.9733969, 0.9734236, 0.9734504, 0.9735039, 0.9735307, 0.9735842, 0.973718, 0.9738251,
   0.9738518, 0.9739321, 0.9739589, 0.9739857, 0.9740124, 0.9740392, 0.9740659, 0.9741195, 0.9741462, 0.9742801, 0.9743068, 0.9743336, 0.9743603, 0.9743871, 0.9744406, 0.9744674,
   0.9745209, 0.9746547, 0.9746815, 0.9747083, 0.9747618, 0.9748421, 0.9748689, 0.9748956, 0.9749224, 0.9750027, 0.9750562, 0.9751097, 0.9751365, 0.9751633, 0.97519, 0.9753506,
   0.9753774, 0.9754041, 0.9754309, 0.9754577, 0.9754844, 0.9755112, 0.9756182, 0.975645, 0.9756718, 0.9757521, 0.9757788, 0.9758859, 0.9759126, 0.9761, 0.9761268, 0.9761803,
   0.976207, 0.9762606, 0.9763141, 0.9764479, 0.9764747, 0.9765014, 0.9766085, 0.9767423, 0.9767691, 0.9767958, 0.9768761, 0.9769029, 0.9769832, 0.97701, 0.9770367, 0.9770635,
   0.9771973, 0.9772241, 0.9772508, 0.9773311, 0.9773846, 0.9774114, 0.9774382, 0.9774917, 0.977572, 0.9776523, 0.9777326, 0.9777861, 0.9778129, 0.9778664, 0.978027, 0.9780537,
   0.9781608, 0.9781876, 0.9782143, 0.9782679, 0.9782946, 0.9784284, 0.978589, 0.9786158, 0.9786425, 0.9786693, 0.9786961, 0.9787228, 0.9787496, 0.9787764, 0.9788299, 0.9788567,
   0.9788834, 0.9789102, 0.9789637, 0.9790172, 0.9790708, 0.9791511, 0.9792046, 0.9793919, 0.9794187, 0.9794722, 0.979499, 0.9795257, 0.9795525, 0.9796328, 0.9796596, 0.9796863,
   0.9797666, 0.9799272, 0.979954, 0.9799807, 0.9800075, 0.9801145, 0.9801413, 0.9802216, 0.9802484, 0.9802751, 0.9803287, 0.9803554, 0.9804357, 0.9804892, 0.980516, 0.9806498,
   0.9806766, 0.9807034, 0.9807301, 0.9807569, 0.9807836, 0.9808907, 0.9809175, 0.9810513, 0.981078, 0.9811316, 0.9812386, 0.981533, 0.9815598, 0.9815866, 0.9816133, 0.9816401,
   0.9817204, 0.9818007, 0.9818542, 0.981881, 0.9819077, 0.9819612, 0.981988, 0.9820148, 0.9821754, 0.9822824, 0.9823092, 0.9823627, 0.982443, 0.9824698, 0.9824965, 0.98255,
   0.9825768, 0.9826839, 0.9827106, 0.9827909, 0.9828712, 0.982898, 0.9829247, 0.9829515, 0.9829783, 0.983005, 0.9830318, 0.9830586, 0.9831924, 0.9832191, 0.9832459, 0.9832727,
   0.9832994, 0.983353, 0.9834065, 0.98346, 0.9835135, 0.9835403, 0.9835671, 0.9835938, 0.9836206, 0.9837009, 0.9837277, 0.9837544, 0.9838347, 0.9838882, 0.9839685, 0.9840221,
   0.9840756, 0.9841291, 0.9841559, 0.9841826, 0.9842094, 0.9842629, 0.9842897, 0.9843165, 0.9843967, 0.9844235, 0.9845038, 0.9845573, 0.9845841, 0.9846644, 0.9846911, 0.9847179,
   0.9847714, 0.984825, 0.9849053, 0.984932, 0.9849588, 0.9849855, 0.9850391, 0.9851461, 0.9851729, 0.9851997, 0.9852532, 0.9852799, 0.9853067, 0.9853335, 0.9853602, 0.985387,
   0.9854673, 0.9855476, 0.9855743, 0.9856546, 0.9857082, 0.9858152, 0.9859223, 0.985949, 0.9859758, 0.9860026, 0.9860293, 0.9860829, 0.9861364, 0.9861632, 0.9861899, 0.9862167,
   0.9862702, 0.986297, 0.9863237, 0.9863773, 0.9864576, 0.9865914, 0.9866181, 0.9866717, 0.9867252, 0.986752, 0.9868055, 0.9868322, 0.9868858, 0.9869125, 0.9869393, 0.9869928,
   0.9870464, 0.9870731, 0.9871534, 0.9872337, 0.9872872, 0.987314, 0.9873408, 0.9873943, 0.987421, 0.9874478, 0.9875816, 0.9876084, 0.9876352, 0.9876887, 0.9877154, 0.9877422,
   0.987769, 0.9877957, 0.9878225, 0.9878493, 0.9879563, 0.9879831, 0.9880366, 0.988224, 0.9882507, 0.9882775, 0.988331, 0.9883578, 0.9883845, 0.9884648, 0.9884916, 0.9886522,
   0.9887325, 0.9887592, 0.988786, 0.9888128, 0.9888395, 0.9888931, 0.9889198, 0.9890001, 0.9890269, 0.9890536, 0.9891072, 0.9891339, 0.9891607, 0.9892142, 0.989241, 0.9892677,
   0.9893213, 0.9893748, 0.9894283, 0.9894551, 0.9895086, 0.9895354, 0.9896424, 0.9896692, 0.9897227, 0.9897495, 0.9897763, 0.989803, 0.9898565, 0.9898833, 0.9899101, 0.9899368,
   0.9899636, 0.9900439, 0.9901509, 0.9902045, 0.9903383, 0.9904721, 0.9905256, 0.9906595, 0.9907665, 0.9907933, 0.99082, 0.9908468, 0.9908736, 0.9909271, 0.9910074, 0.9911412,
   0.9911947, 0.9912215, 0.9913286, 0.9914088, 0.9914356, 0.9914624, 0.9915962, 0.9916765, 0.99173, 0.9917835, 0.9918371, 0.9919976, 0.9920244, 0.9920512, 0.9921047, 0.992185,
   0.9922118, 0.9922653, 0.9923723, 0.9924526, 0.9925329, 0.99264, 0.9927203, 0.9928541, 0.9928808, 0.9929611, 0.9929879, 0.9930682, 0.993095, 0.993202, 0.9932288, 0.9932555,
   0.9932823, 0.9933358, 0.9934429, 0.9935499, 0.9936035, 0.9936302, 0.993657, 0.9936838, 0.9937105, 0.9937373, 0.9937641, 0.9937908, 0.9938711, 0.9938979, 0.9939782, 0.9940585,
   0.9940852, 0.9941387, 0.9941655, 0.9942726, 0.9943261, 0.9943796, 0.9944599, 0.9945402, 0.9947275, 0.9947811, 0.9949684, 0.9950219, 0.9951558, 0.9952361, 0.9952896, 0.9954502,
   0.9954769, 0.9955037, 0.9956107, 0.9956375, 0.9956643, 0.995691, 0.9957713, 0.9957981, 0.9958249, 0.9961996, 0.9962531, 0.9962798, 0.9963066, 0.9963869, 0.9964404, 0.9964672,
   0.9966545, 0.9967081, 0.9969489, 0.997056, 0.9971095, 0.997163, 0.9972433, 0.9973236, 0.9974307, 0.9974574, 0.9975645, 0.997618, 0.9976983, 0.9977518, 0.9977786, 0.9978589,
   0.9978857, 0.9979124, 0.9979392, 0.997966, 0.9979927, 0.998073, 0.9980998, 0.9981265, 0.9981533, 0.9981801, 0.9982068, 0.9982871, 0.9983406, 0.9983942, 0.9984209, 0.9984745,
   0.9985548, 0.9985815, 0.9986886, 0.9987153, 0.9987421, 0.9987689, 0.9988224, 0.9988492, 0.9989027, 0.9989295, 0.9989562, 0.998983, 0.9990097, 0.9990633, 0.9991436, 0.9991703,
   0.9991971, 0.9992774, 0.999438, 0.9994647, 0.999545, 0.9995718, 0.9995985, 0.9996521, 0.9997591, 0.9997859, 0.9998394, 1 };
   TGraph *graph = new TGraph(8685,t_CC_gb_a2_fx19,t_CC_gb_a2_fy19);
   graph->SetName("t_CC_gb_a2");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(3);
   
   TH1F *Graph_t_CC_gb_a219 = new TH1F("Graph_t_CC_gb_a219","",8685,0,1.1);
   Graph_t_CC_gb_a219->SetMinimum(0);
   Graph_t_CC_gb_a219->SetMaximum(1.4);
   Graph_t_CC_gb_a219->SetDirectory(nullptr);
   Graph_t_CC_gb_a219->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_t_CC_gb_a219->SetLineColor(ci);
   Graph_t_CC_gb_a219->GetXaxis()->SetTitle("False Positive Rate");
   Graph_t_CC_gb_a219->GetXaxis()->SetRange(1,7896);
   Graph_t_CC_gb_a219->GetXaxis()->SetLabelFont(42);
   Graph_t_CC_gb_a219->GetXaxis()->SetTitleOffset(1);
   Graph_t_CC_gb_a219->GetXaxis()->SetTitleFont(42);
   Graph_t_CC_gb_a219->GetYaxis()->SetTitle("True Positive Rate");
   Graph_t_CC_gb_a219->GetYaxis()->SetLabelFont(42);
   Graph_t_CC_gb_a219->GetYaxis()->SetTitleFont(42);
   Graph_t_CC_gb_a219->GetZaxis()->SetLabelFont(42);
   Graph_t_CC_gb_a219->GetZaxis()->SetTitleOffset(1);
   Graph_t_CC_gb_a219->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_t_CC_gb_a219);
   
   graph->Draw("al");
   
   Double_t t_CC_mlp_a2_fx20[7884] = { 9.279881e-05, 0.0001855976, 0.0002783964, 0.0004639941, 0.0005567929, 0.0006495917, 0.0008351893, 0.0009279881, 0.001020787, 0.001113586, 0.001299183, 0.001391982, 0.001484781, 0.00157758, 0.001670379, 0.001763177, 0.001855976,
   0.001948775, 0.002041574, 0.002134373, 0.002227171, 0.00231997, 0.002412769, 0.002505568, 0.002598367, 0.002691166, 0.002783964, 0.002876763, 0.002969562, 0.00315516, 0.003247958, 0.003340757, 0.003433556,
   0.003526355, 0.003619154, 0.003711952, 0.003804751, 0.00389755, 0.003990349, 0.004083148, 0.004175947, 0.004361544, 0.004454343, 0.004547142, 0.004639941, 0.004825538, 0.004918337, 0.005011136, 0.005103935,
   0.005289532, 0.005382331, 0.00547513, 0.005567929, 0.005660728, 0.005846325, 0.006031923, 0.006124722, 0.00621752, 0.006310319, 0.006495917, 0.006588716, 0.006681514, 0.006867112, 0.006959911, 0.00705271,
   0.007145509, 0.007331106, 0.007423905, 0.007516704, 0.007702301, 0.0077951, 0.007887899, 0.007980698, 0.008073497, 0.008166295, 0.008259094, 0.008351893, 0.008444692, 0.008537491, 0.00863029, 0.008723088,
   0.008815887, 0.008908686, 0.009001485, 0.009094284, 0.009187082, 0.009279881, 0.009465479, 0.009558278, 0.009651076, 0.009743875, 0.009836674, 0.01002227, 0.01011507, 0.01020787, 0.01030067, 0.01039347,
   0.01048627, 0.01067186, 0.01076466, 0.01085746, 0.01095026, 0.01104306, 0.01113586, 0.01122866, 0.01132146, 0.01141425, 0.01150705, 0.01159985, 0.01169265, 0.01178545, 0.01187825, 0.01197105,
   0.01206385, 0.01215664, 0.01224944, 0.01234224, 0.01252784, 0.01271344, 0.01280624, 0.01289903, 0.01299183, 0.01308463, 0.01317743, 0.01327023, 0.01336303, 0.01345583, 0.01354863, 0.01364143,
   0.01373422, 0.01382702, 0.01391982, 0.01401262, 0.01410542, 0.01419822, 0.01429102, 0.01438382, 0.01447661, 0.01456941, 0.01466221, 0.01475501, 0.01494061, 0.01503341, 0.01512621, 0.01521901,
   0.0153118, 0.0154046, 0.0154974, 0.015683, 0.0157758, 0.0158686, 0.0159614, 0.01614699, 0.01623979, 0.01633259, 0.01642539, 0.01651819, 0.01661099, 0.01670379, 0.01688938, 0.01698218,
   0.01707498, 0.01716778, 0.01726058, 0.01735338, 0.01744618, 0.01753898, 0.01763177, 0.01772457, 0.01781737, 0.01791017, 0.01800297, 0.01818857, 0.01828137, 0.01837416, 0.01846696, 0.01855976,
   0.01865256, 0.01874536, 0.01883816, 0.01893096, 0.01902376, 0.01911656, 0.01920935, 0.01930215, 0.01939495, 0.01948775, 0.01967335, 0.01976615, 0.01985895, 0.01995174, 0.02004454, 0.02013734,
   0.02023014, 0.02032294, 0.02041574, 0.02069414, 0.02078693, 0.02087973, 0.02097253, 0.02106533, 0.02115813, 0.02134373, 0.02143653, 0.02152932, 0.02162212, 0.02171492, 0.02180772, 0.02199332,
   0.02217892, 0.02227171, 0.02236451, 0.02245731, 0.02255011, 0.02264291, 0.02273571, 0.02282851, 0.02292131, 0.02301411, 0.0231069, 0.0231997, 0.0232925, 0.0233853, 0.0234781, 0.0235709,
   0.0236637, 0.0237565, 0.02384929, 0.02394209, 0.02403489, 0.02431329, 0.02440609, 0.02449889, 0.02459169, 0.02477728, 0.02487008, 0.02505568, 0.02514848, 0.02524128, 0.02533408, 0.02542687,
   0.02551967, 0.02561247, 0.02579807, 0.02589087, 0.02607647, 0.02616927, 0.02626206, 0.02635486, 0.02644766, 0.02654046, 0.02663326, 0.02672606, 0.02681886, 0.02700445, 0.02709725, 0.02728285,
   0.02737565, 0.02746845, 0.02756125, 0.02765405, 0.02774684, 0.02783964, 0.02793244, 0.02802524, 0.02811804, 0.02821084, 0.02830364, 0.02839644, 0.02848924, 0.02858203, 0.02867483, 0.02876763,
   0.02886043, 0.02904603, 0.02913883, 0.02923163, 0.02932442, 0.02941722, 0.02960282, 0.02969562, 0.02988122, 0.02997402, 0.03015961, 0.03025241, 0.03034521, 0.03053081, 0.03071641, 0.03080921,
   0.030902, 0.0309948, 0.0310876, 0.0311804, 0.0312732, 0.031366, 0.0314588, 0.0315516, 0.03164439, 0.03173719, 0.03182999, 0.03201559, 0.03220119, 0.03229399, 0.03238679, 0.03247958,
   0.03257238, 0.03266518, 0.03275798, 0.03285078, 0.03294358, 0.03303638, 0.03312918, 0.03322197, 0.03331477, 0.03340757, 0.03350037, 0.03359317, 0.03368597, 0.03377877, 0.03387157, 0.03396437,
   0.03405716, 0.03414996, 0.03424276, 0.03452116, 0.03461396, 0.03470676, 0.03479955, 0.03489235, 0.03498515, 0.03507795, 0.03517075, 0.03526355, 0.03535635, 0.03544915, 0.03554195, 0.03563474,
   0.03572754, 0.03582034, 0.03591314, 0.03609874, 0.03619154, 0.03628434, 0.03637713, 0.03656273, 0.03665553, 0.03674833, 0.03693393, 0.03702673, 0.03711952, 0.03721232, 0.03730512, 0.03739792,
   0.03749072, 0.03758352, 0.03776912, 0.03786192, 0.03795471, 0.03804751, 0.03814031, 0.03823311, 0.03832591, 0.03841871, 0.03851151, 0.03860431, 0.0386971, 0.0387899, 0.0388827, 0.0389755,
   0.0390683, 0.0393467, 0.0394395, 0.03953229, 0.03962509, 0.03971789, 0.03990349, 0.03999629, 0.04008909, 0.04018189, 0.04027468, 0.04036748, 0.04046028, 0.04055308, 0.04064588, 0.04073868,
   0.04083148, 0.04101707, 0.04110987, 0.04120267, 0.04138827, 0.04148107, 0.04157387, 0.04166667, 0.04175947, 0.04194506, 0.04203786, 0.04213066, 0.04222346, 0.04231626, 0.04240906, 0.04250186,
   0.04259465, 0.04268745, 0.04278025, 0.04287305, 0.04296585, 0.04305865, 0.04315145, 0.04324425, 0.04342984, 0.04352264, 0.04361544, 0.04380104, 0.04389384, 0.04398664, 0.04407944, 0.04426503,
   0.04435783, 0.04445063, 0.04454343, 0.04463623, 0.04472903, 0.04482183, 0.04491463, 0.04500742, 0.04510022, 0.04519302, 0.04528582, 0.04537862, 0.04547142, 0.04556422, 0.04565702, 0.04574981,
   0.04584261, 0.04593541, 0.04602821, 0.04612101, 0.04630661, 0.04639941, 0.0464922, 0.046585, 0.0466778, 0.0467706, 0.0468634, 0.0469562, 0.047049, 0.0472346, 0.04732739, 0.04742019,
   0.04751299, 0.04760579, 0.04769859, 0.04779139, 0.04788419, 0.04797699, 0.04806978, 0.04816258, 0.04825538, 0.04834818, 0.04844098, 0.04853378, 0.04862658, 0.04871938, 0.04890497, 0.04899777,
   0.04909057, 0.04918337, 0.04927617, 0.04936897, 0.04946177, 0.04955457, 0.04964736, 0.04974016, 0.04983296, 0.04992576, 0.05001856, 0.05011136, 0.05020416, 0.05029696, 0.05038976, 0.05048255,
   0.05057535, 0.05066815, 0.05076095, 0.05094655, 0.05103935, 0.05113215, 0.05122494, 0.05131774, 0.05150334, 0.05159614, 0.05168894, 0.05178174, 0.05187454, 0.05196733, 0.05206013, 0.05215293,
   0.05224573, 0.05233853, 0.05243133, 0.05252413, 0.05261693, 0.05270973, 0.05280252, 0.05289532, 0.05298812, 0.05317372, 0.05326652, 0.05335932, 0.05354491, 0.05363771, 0.05373051, 0.05382331,
   0.05391611, 0.05400891, 0.05419451, 0.05428731, 0.0543801, 0.0544729, 0.0545657, 0.0546585, 0.0547513, 0.0548441, 0.0549369, 0.0550297, 0.05521529, 0.05540089, 0.05549369, 0.05558649,
   0.05567929, 0.05577209, 0.05586488, 0.05595768, 0.05605048, 0.05614328, 0.05623608, 0.05632888, 0.05642168, 0.05651448, 0.05679287, 0.05688567, 0.05707127, 0.05716407, 0.05725687, 0.05734967,
   0.05744246, 0.05762806, 0.05772086, 0.05781366, 0.05799926, 0.05809206, 0.05818486, 0.05827765, 0.05837045, 0.05846325, 0.05855605, 0.05864885, 0.05874165, 0.05883445, 0.05892725, 0.05902004,
   0.05911284, 0.05920564, 0.05929844, 0.05939124, 0.05957684, 0.05966964, 0.05976244, 0.05985523, 0.05994803, 0.06004083, 0.06013363, 0.06022643, 0.06031923, 0.06041203, 0.06050483, 0.06059762,
   0.06069042, 0.06087602, 0.06096882, 0.06115442, 0.06124722, 0.06134001, 0.06143281, 0.06152561, 0.06161841, 0.06171121, 0.06180401, 0.06189681, 0.06208241, 0.0621752, 0.0623608, 0.0624536,
   0.0625464, 0.0626392, 0.062732, 0.0628248, 0.06291759, 0.06301039, 0.06310319, 0.06319599, 0.06328879, 0.06338159, 0.06356719, 0.06365999, 0.06375278, 0.06384558, 0.06403118, 0.06412398,
   0.06421678, 0.06430958, 0.06440238, 0.06449517, 0.06458797, 0.06468077, 0.06477357, 0.06486637, 0.06495917, 0.06505197, 0.06514477, 0.06523756, 0.06533036, 0.06542316, 0.06570156, 0.06579436,
   0.06588716, 0.06597996, 0.06607275, 0.06616555, 0.06625835, 0.06635115, 0.06644395, 0.06653675, 0.06662955, 0.06672235, 0.06681514, 0.06700074, 0.06709354, 0.06718634, 0.06727914, 0.06737194,
   0.06746474, 0.06755754, 0.06765033, 0.06783593, 0.06792873, 0.06802153, 0.06811433, 0.06820713, 0.06829993, 0.06839272, 0.06848552, 0.06857832, 0.06867112, 0.06876392, 0.06885672, 0.06894952,
   0.06904232, 0.06913512, 0.06932071, 0.06941351, 0.06950631, 0.06959911, 0.06978471, 0.06987751, 0.0699703, 0.0700631, 0.0701559, 0.0702487, 0.0703415, 0.0704343, 0.0705271, 0.0706199,
   0.07071269, 0.07080549, 0.07089829, 0.07099109, 0.07117669, 0.07126949, 0.07136229, 0.07145509, 0.07154788, 0.07164068, 0.07173348, 0.07182628, 0.07191908, 0.07201188, 0.07210468, 0.07219748,
   0.07229027, 0.07238307, 0.07247587, 0.07266147, 0.07275427, 0.07284707, 0.07293987, 0.07303267, 0.07312546, 0.07321826, 0.07331106, 0.07340386, 0.07349666, 0.07358946, 0.07368226, 0.07386785,
   0.07396065, 0.07414625, 0.07423905, 0.07442465, 0.07451745, 0.07461024, 0.07470304, 0.07479584, 0.07488864, 0.07498144, 0.07507424, 0.07525984, 0.07535264, 0.07544543, 0.07563103, 0.07572383,
   0.07581663, 0.07590943, 0.07600223, 0.07609503, 0.07618782, 0.07628062, 0.07637342, 0.07646622, 0.07655902, 0.07665182, 0.07674462, 0.07683742, 0.07693022, 0.07702301, 0.07711581, 0.07720861,
   0.07748701, 0.07757981, 0.07767261, 0.077951, 0.0780438, 0.0781366, 0.0782294, 0.0783222, 0.07860059, 0.07869339, 0.07878619, 0.07887899, 0.07906459, 0.07915739, 0.07925019, 0.07943578,
   0.07952858, 0.07962138, 0.07971418, 0.07980698, 0.07989978, 0.07999258, 0.08008537, 0.08017817, 0.08027097, 0.08036377, 0.08045657, 0.08054937, 0.08064217, 0.08073497, 0.08082777, 0.08092056,
   0.08101336, 0.08110616, 0.08119896, 0.08129176, 0.08138456, 0.08147736, 0.08157016, 0.08166295, 0.08175575, 0.08184855, 0.08194135, 0.08203415, 0.08212695, 0.08221975, 0.08231255, 0.08240535,
   0.08249814, 0.08259094, 0.08277654, 0.08296214, 0.08305494, 0.08314774, 0.08324053, 0.08333333, 0.08342613, 0.08351893, 0.08361173, 0.08370453, 0.08379733, 0.08389013, 0.08398293, 0.08407572,
   0.08416852, 0.08435412, 0.08444692, 0.08453972, 0.08463252, 0.08472532, 0.08481811, 0.08500371, 0.08509651, 0.08518931, 0.08528211, 0.08537491, 0.08546771, 0.0855605, 0.0856533, 0.0857461,
   0.0858389, 0.0859317, 0.0861173, 0.0862101, 0.0863029, 0.08639569, 0.08648849, 0.08658129, 0.08676689, 0.08685969, 0.08713808, 0.08723088, 0.08741648, 0.08750928, 0.08760208, 0.08769488,
   0.08788048, 0.08806607, 0.08815887, 0.08825167, 0.08834447, 0.08843727, 0.08853007, 0.08890126, 0.08899406, 0.08908686, 0.08917966, 0.08927246, 0.08936526, 0.08945805, 0.08955085, 0.08964365,
   0.08973645, 0.08982925, 0.08992205, 0.09010765, 0.09020045, 0.09029324, 0.09038604, 0.09047884, 0.09057164, 0.09066444, 0.09075724, 0.09085004, 0.09103563, 0.09112843, 0.09122123, 0.09131403,
   0.09140683, 0.09149963, 0.09159243, 0.09168523, 0.09177803, 0.09187082, 0.09196362, 0.09205642, 0.09214922, 0.09224202, 0.09233482, 0.09242762, 0.09252042, 0.09261321, 0.09270601, 0.09279881,
   0.09289161, 0.09298441, 0.09326281, 0.09335561, 0.0935412, 0.093634, 0.0937268, 0.0938196, 0.0939124, 0.0940052, 0.094098, 0.09419079, 0.09428359, 0.09437639, 0.09446919, 0.09456199,
   0.09465479, 0.09474759, 0.09484039, 0.09502598, 0.09511878, 0.09521158, 0.09530438, 0.09539718, 0.09548998, 0.09567558, 0.09586117, 0.09595397, 0.09604677, 0.09623237, 0.09632517, 0.09641797,
   0.09651076, 0.09660356, 0.09669636, 0.09678916, 0.09688196, 0.09697476, 0.09725316, 0.09734595, 0.09743875, 0.09753155, 0.09762435, 0.09771715, 0.09780995, 0.09790275, 0.09808834, 0.09818114,
   0.09836674, 0.09845954, 0.09855234, 0.09864514, 0.09873794, 0.09883073, 0.09892353, 0.09901633, 0.09910913, 0.09920193, 0.09929473, 0.09938753, 0.09957313, 0.09975872, 0.09985152, 0.09994432,
   0.1000371, 0.1001299, 0.1002227, 0.1003155, 0.1004083, 0.1005011, 0.1005939, 0.1006867, 0.1007795, 0.1008723, 0.1009651, 0.1010579, 0.1011507, 0.1013363, 0.1014291, 0.1015219,
   0.1016147, 0.1018931, 0.1019859, 0.1020787, 0.1023571, 0.1024499, 0.1025427, 0.1026355, 0.1028211, 0.1029139, 0.1030067, 0.1030995, 0.1031923, 0.1032851, 0.1033779, 0.1034707,
   0.1035635, 0.1036563, 0.1037491, 0.1038419, 0.1040275, 0.1041203, 0.1043059, 0.1043987, 0.1045843, 0.1047699, 0.1048627, 0.1049555, 0.1051411, 0.1052339, 0.1053267, 0.1054195,
   0.1055122, 0.105605, 0.1056978, 0.1057906, 0.1058834, 0.1059762, 0.106069, 0.1061618, 0.1062546, 0.1063474, 0.1064402, 0.106533, 0.1066258, 0.1067186, 0.1068114, 0.1069042,
   0.106997, 0.1071826, 0.1072754, 0.1073682, 0.107461, 0.1075538, 0.1076466, 0.1077394, 0.1078322, 0.107925, 0.1081106, 0.1082034, 0.1082962, 0.108389, 0.1084818, 0.1085746,
   0.1086674, 0.1087602, 0.108853, 0.1089458, 0.1090386, 0.1091314, 0.1092242, 0.109317, 0.1094098, 0.1095026, 0.1095954, 0.1096882, 0.109781, 0.1098738, 0.1099666, 0.1100594,
   0.1101522, 0.110245, 0.1103378, 0.1105234, 0.1106162, 0.110709, 0.1108018, 0.1108946, 0.1109874, 0.1110802, 0.111173, 0.1112658, 0.1113586, 0.1114514, 0.1115442, 0.111637,
   0.1117298, 0.1118226, 0.1119154, 0.1120082, 0.112101, 0.1121938, 0.1122866, 0.1123794, 0.112565, 0.1126578, 0.1127506, 0.1128434, 0.1129362, 0.113029, 0.1131218, 0.1133073,
   0.1134001, 0.1134929, 0.1135857, 0.1136785, 0.1137713, 0.1138641, 0.1139569, 0.1140497, 0.1141425, 0.1142353, 0.1143281, 0.1144209, 0.1145137, 0.1146065, 0.1146993, 0.1148849,
   0.1149777, 0.1150705, 0.1151633, 0.1152561, 0.1153489, 0.1154417, 0.1155345, 0.1156273, 0.1157201, 0.1158129, 0.1159057, 0.1160913, 0.1161841, 0.1162769, 0.1164625, 0.1165553,
   0.1166481, 0.1167409, 0.1168337, 0.1169265, 0.1170193, 0.1172049, 0.1172977, 0.1173905, 0.1174833, 0.1176689, 0.1177617, 0.1178545, 0.1179473, 0.1180401, 0.1181329, 0.1184113,
   0.1185041, 0.1185969, 0.1186897, 0.1187825, 0.1188753, 0.1189681, 0.1191537, 0.1192465, 0.1194321, 0.1195249, 0.1197105, 0.1198033, 0.1199889, 0.1200817, 0.1201745, 0.1202673,
   0.1204529, 0.1205457, 0.1207313, 0.1208241, 0.1209169, 0.1210097, 0.1211024, 0.1211952, 0.121288, 0.1214736, 0.1215664, 0.121752, 0.1218448, 0.1220304, 0.1221232, 0.122216,
   0.1223088, 0.1224016, 0.1224944, 0.1225872, 0.12268, 0.1228656, 0.1229584, 0.1230512, 0.123144, 0.1232368, 0.1233296, 0.1234224, 0.123608, 0.1237008, 0.1237936, 0.1238864,
   0.1239792, 0.1241648, 0.1242576, 0.1243504, 0.1244432, 0.124536, 0.1246288, 0.1247216, 0.1248144, 0.1249072, 0.1250928, 0.1251856, 0.1252784, 0.1253712, 0.125464, 0.1255568,
   0.1256496, 0.1258352, 0.125928, 0.1260208, 0.1261136, 0.1262064, 0.1262992, 0.126392, 0.1264848, 0.1265776, 0.1266704, 0.1267632, 0.126856, 0.1269488, 0.1270416, 0.1272272,
   0.12732, 0.1274128, 0.1275056, 0.1275984, 0.1276912, 0.127784, 0.1278768, 0.1279696, 0.1280624, 0.1281552, 0.1283408, 0.1284336, 0.1285264, 0.1286192, 0.128712, 0.1288048,
   0.1288976, 0.1289903, 0.1290831, 0.1291759, 0.1292687, 0.1293615, 0.1294543, 0.1295471, 0.1296399, 0.1297327, 0.1299183, 0.1300111, 0.1301967, 0.1303823, 0.1304751, 0.1305679,
   0.1306607, 0.1307535, 0.1308463, 0.1309391, 0.1310319, 0.1312175, 0.1313103, 0.1314959, 0.1315887, 0.1316815, 0.1317743, 0.1318671, 0.1319599, 0.1320527, 0.1321455, 0.1322383,
   0.1323311, 0.1324239, 0.1326095, 0.1327023, 0.1327951, 0.1328879, 0.1329807, 0.1330735, 0.1331663, 0.1332591, 0.1333519, 0.1334447, 0.1335375, 0.1336303, 0.1337231, 0.1338159,
   0.1339087, 0.1340015, 0.1340943, 0.1341871, 0.1342799, 0.1345583, 0.1346511, 0.1347439, 0.1349295, 0.1350223, 0.1351151, 0.1352079, 0.1353007, 0.1353935, 0.1354863, 0.1355791,
   0.1356719, 0.1358575, 0.1359503, 0.1360431, 0.1362287, 0.1363215, 0.1364143, 0.1365071, 0.1365999, 0.1366927, 0.1367854, 0.1368782, 0.136971, 0.1370638, 0.1371566, 0.1372494,
   0.1373422, 0.137435, 0.1376206, 0.137899, 0.1379918, 0.1380846, 0.1381774, 0.1382702, 0.138363, 0.1384558, 0.1385486, 0.1386414, 0.138827, 0.1389198, 0.1390126, 0.1391054,
   0.1391982, 0.139291, 0.1393838, 0.1394766, 0.1395694, 0.1396622, 0.139755, 0.1398478, 0.1399406, 0.1400334, 0.1401262, 0.140219, 0.1403118, 0.1404046, 0.1404974, 0.1405902,
   0.140683, 0.1407758, 0.1409614, 0.1410542, 0.141147, 0.1412398, 0.1413326, 0.1414254, 0.141611, 0.1417038, 0.1418894, 0.1419822, 0.142075, 0.1421678, 0.1422606, 0.1423534,
   0.1424462, 0.1428174, 0.1429102, 0.143003, 0.1430958, 0.1431886, 0.1432814, 0.1433742, 0.143467, 0.1435598, 0.1437454, 0.143931, 0.1440238, 0.1441166, 0.1442094, 0.144395,
   0.1444878, 0.1445805, 0.1446733, 0.1447661, 0.1448589, 0.1449517, 0.1450445, 0.1451373, 0.1452301, 0.1453229, 0.1454157, 0.1455085, 0.1456013, 0.1456941, 0.1457869, 0.1458797,
   0.1459725, 0.1460653, 0.1462509, 0.1463437, 0.1465293, 0.1466221, 0.1467149, 0.1468077, 0.1469005, 0.1469933, 0.1470861, 0.1471789, 0.1472717, 0.1474573, 0.1475501, 0.1476429,
   0.1477357, 0.1478285, 0.1479213, 0.1480141, 0.1481069, 0.1482925, 0.1483853, 0.1484781, 0.1485709, 0.1486637, 0.1488493, 0.1489421, 0.1490349, 0.1491277, 0.1492205, 0.1493133,
   0.1494061, 0.1494989, 0.1495917, 0.1497773, 0.1498701, 0.1499629, 0.1500557, 0.1501485, 0.1503341, 0.1504269, 0.1505197, 0.1506125, 0.1507053, 0.1507981, 0.1508909, 0.1509837,
   0.1510765, 0.1511693, 0.1512621, 0.1513549, 0.1514477, 0.1515405, 0.1516333, 0.1517261, 0.1518189, 0.1519117, 0.1520973, 0.1521901, 0.1522829, 0.1523756, 0.1524684, 0.1525612,
   0.152654, 0.1527468, 0.1528396, 0.1529324, 0.1530252, 0.153118, 0.1532108, 0.1533036, 0.1533964, 0.1534892, 0.153582, 0.1536748, 0.1537676, 0.1538604, 0.154046, 0.1541388,
   0.1542316, 0.1543244, 0.1544172, 0.15451, 0.1546956, 0.1547884, 0.1548812, 0.154974, 0.1550668, 0.1551596, 0.1552524, 0.1553452, 0.155438, 0.1556236, 0.1557164, 0.1558092,
   0.155902, 0.1559948, 0.1560876, 0.1561804, 0.1562732, 0.156366, 0.1564588, 0.1565516, 0.1566444, 0.1567372, 0.15683, 0.1570156, 0.1571084, 0.1572012, 0.157294, 0.1573868,
   0.1574796, 0.1575724, 0.1576652, 0.157758, 0.1578508, 0.1579436, 0.1580364, 0.1581292, 0.158222, 0.1583148, 0.1585004, 0.1585932, 0.158686, 0.1587788, 0.1588716, 0.1589644,
   0.1590572, 0.1592428, 0.1593356, 0.1594284, 0.1595212, 0.159614, 0.1597068, 0.1597996, 0.1598924, 0.1599852, 0.160078, 0.1603563, 0.1604491, 0.1605419, 0.1606347, 0.1607275,
   0.1608203, 0.1610059, 0.1610987, 0.1611915, 0.1612843, 0.1613771, 0.1614699, 0.1615627, 0.1617483, 0.1618411, 0.1619339, 0.1620267, 0.1621195, 0.1623051, 0.1623979, 0.1624907,
   0.1625835, 0.1626763, 0.1628619, 0.1629547, 0.1630475, 0.1631403, 0.1632331, 0.1633259, 0.1635115, 0.1636043, 0.1636971, 0.1637899, 0.1638827, 0.1640683, 0.1642539, 0.1645323,
   0.1646251, 0.1647179, 0.1648107, 0.1649963, 0.1651819, 0.1652747, 0.1653675, 0.1654603, 0.1655531, 0.1656459, 0.1657387, 0.1658315, 0.1659243, 0.1660171, 0.1661099, 0.1662027,
   0.1662955, 0.1663883, 0.1664811, 0.1665739, 0.1666667, 0.1667595, 0.1668523, 0.1670379, 0.1671307, 0.1672235, 0.1673163, 0.1675019, 0.1677803, 0.1678731, 0.1679659, 0.1680586,
   0.1682442, 0.168337, 0.1684298, 0.1685226, 0.1686154, 0.1687082, 0.168801, 0.1688938, 0.1689866, 0.1690794, 0.1691722, 0.169265, 0.1694506, 0.1695434, 0.1696362, 0.169729,
   0.1698218, 0.1701002, 0.170193, 0.1702858, 0.1703786, 0.1704714, 0.1705642, 0.170657, 0.1707498, 0.1708426, 0.1709354, 0.1710282, 0.171121, 0.1712138, 0.1713066, 0.1714922,
   0.171585, 0.1716778, 0.1717706, 0.1718634, 0.1719562, 0.172049, 0.1721418, 0.1722346, 0.1724202, 0.172513, 0.1726058, 0.1726986, 0.1727914, 0.1728842, 0.172977, 0.1730698,
   0.1731626, 0.1733482, 0.173441, 0.1735338, 0.1736266, 0.1737194, 0.1738122, 0.173905, 0.1739978, 0.1741834, 0.1742762, 0.174369, 0.1744618, 0.1745546, 0.1747402, 0.174833,
   0.1750186, 0.1751114, 0.1752042, 0.175297, 0.1753898, 0.1754826, 0.1756682, 0.175761, 0.1758537, 0.1759465, 0.1760393, 0.1761321, 0.1762249, 0.1763177, 0.1764105, 0.1765033,
   0.1765961, 0.1766889, 0.1767817, 0.1768745, 0.1769673, 0.1770601, 0.1771529, 0.1772457, 0.1773385, 0.1774313, 0.1777097, 0.1778025, 0.1778953, 0.1779881, 0.1780809, 0.1781737,
   0.1782665, 0.1784521, 0.1785449, 0.1788233, 0.1789161, 0.1790089, 0.1791017, 0.1791945, 0.1792873, 0.1793801, 0.1794729, 0.1795657, 0.1796585, 0.1797513, 0.1798441, 0.1799369,
   0.1800297, 0.1801225, 0.1803081, 0.1804009, 0.1804937, 0.1805865, 0.1806793, 0.1807721, 0.1808649, 0.1809577, 0.1810505, 0.1812361, 0.1813289, 0.1814217, 0.1815145, 0.1816073,
   0.1817001, 0.1818857, 0.1819785, 0.1820713, 0.1821641, 0.1823497, 0.1824425, 0.1825353, 0.1826281, 0.1827209, 0.1828137, 0.1829065, 0.1829993, 0.1830921, 0.1831849, 0.1832777,
   0.1833705, 0.1834633, 0.1835561, 0.1837416, 0.1838344, 0.1839272, 0.18402, 0.1841128, 0.1842056, 0.1842984, 0.184484, 0.1845768, 0.1846696, 0.1847624, 0.1848552, 0.184948,
   0.1850408, 0.1851336, 0.1852264, 0.1853192, 0.185412, 0.1855976, 0.1856904, 0.185876, 0.1859688, 0.1860616, 0.1861544, 0.1862472, 0.18634, 0.1865256, 0.1866184, 0.186804,
   0.1868968, 0.1869896, 0.1870824, 0.187268, 0.1874536, 0.187732, 0.1878248, 0.1879176, 0.1880104, 0.1881032, 0.188196, 0.1882888, 0.1884744, 0.1885672, 0.18866, 0.1887528,
   0.1888456, 0.1889384, 0.1890312, 0.189124, 0.1892168, 0.1893096, 0.1894024, 0.1894952, 0.189588, 0.1898664, 0.1899592, 0.1901448, 0.1902376, 0.1903304, 0.1906088, 0.1907016,
   0.1907944, 0.1908872, 0.19098, 0.1910728, 0.1911656, 0.1912584, 0.1913512, 0.1914439, 0.1915367, 0.1916295, 0.1917223, 0.1918151, 0.1919079, 0.1920007, 0.1920935, 0.1921863,
   0.1922791, 0.1923719, 0.1924647, 0.1925575, 0.1927431, 0.1928359, 0.1929287, 0.1930215, 0.1931143, 0.1932071, 0.1934855, 0.1935783, 0.1937639, 0.1938567, 0.1939495, 0.1940423,
   0.1941351, 0.1942279, 0.1943207, 0.1945991, 0.1946919, 0.1948775, 0.1949703, 0.1950631, 0.1951559, 0.1952487, 0.1953415, 0.1954343, 0.1955271, 0.1956199, 0.1957127, 0.1958055,
   0.1958983, 0.1959911, 0.1961767, 0.1962695, 0.1964551, 0.1965479, 0.1966407, 0.1967335, 0.1968263, 0.1969191, 0.1970119, 0.1971047, 0.1971975, 0.1972903, 0.1973831, 0.1974759,
   0.1975687, 0.1976615, 0.1977543, 0.1978471, 0.1979399, 0.1980327, 0.1981255, 0.1982183, 0.1983111, 0.1984967, 0.1985895, 0.1986823, 0.1987751, 0.1988679, 0.1989607, 0.1991463,
   0.199239, 0.1993318, 0.1994246, 0.1995174, 0.199703, 0.1997958, 0.1998886, 0.1999814, 0.2000742, 0.200167, 0.2003526, 0.2005382, 0.200631, 0.2007238, 0.2010022, 0.201095,
   0.2011878, 0.2012806, 0.2013734, 0.2014662, 0.201559, 0.2016518, 0.2017446, 0.2018374, 0.2019302, 0.202023, 0.2022086, 0.2023014, 0.2023942, 0.202487, 0.2026726, 0.2027654,
   0.2028582, 0.202951, 0.2030438, 0.2031366, 0.2032294, 0.2033222, 0.203415, 0.2035078, 0.2036006, 0.2036934, 0.2037862, 0.203879, 0.2039718, 0.2040646, 0.2042502, 0.2044358,
   0.2045286, 0.2046214, 0.2047142, 0.204807, 0.2048998, 0.2049926, 0.205271, 0.2053638, 0.2054566, 0.2055494, 0.2056422, 0.2058278, 0.2059206, 0.2060134, 0.2061062, 0.206199,
   0.2063846, 0.2064774, 0.2065702, 0.206663, 0.2067558, 0.2069414, 0.2070341, 0.2071269, 0.2072197, 0.2074053, 0.2074981, 0.2076837, 0.2077765, 0.2078693, 0.2079621, 0.2080549,
   0.2081477, 0.2082405, 0.2083333, 0.2084261, 0.2085189, 0.2086117, 0.2087045, 0.2087973, 0.2088901, 0.2090757, 0.2094469, 0.2095397, 0.2096325, 0.2097253, 0.2098181, 0.2099109,
   0.2100037, 0.2101893, 0.2103749, 0.2104677, 0.2105605, 0.2106533, 0.2107461, 0.2108389, 0.2110245, 0.2111173, 0.2112101, 0.2113029, 0.2114885, 0.2115813, 0.2116741, 0.2117669,
   0.2118597, 0.2119525, 0.2120453, 0.2121381, 0.2122309, 0.2123237, 0.2124165, 0.2125093, 0.2126021, 0.2126949, 0.2127877, 0.2129733, 0.2131589, 0.2132517, 0.2133445, 0.2134373,
   0.2135301, 0.2136229, 0.2137157, 0.2138085, 0.2139013, 0.2139941, 0.2140869, 0.2141797, 0.2142725, 0.2143653, 0.2144581, 0.2145509, 0.2146437, 0.2147365, 0.2148293, 0.214922,
   0.2150148, 0.2151076, 0.2152004, 0.215386, 0.21585, 0.2159428, 0.2160356, 0.2161284, 0.2162212, 0.216314, 0.2164068, 0.2164996, 0.2165924, 0.2166852, 0.216778, 0.2169636,
   0.2170564, 0.2171492, 0.217242, 0.2173348, 0.2174276, 0.2175204, 0.2176132, 0.217706, 0.2177988, 0.2178916, 0.2179844, 0.2180772, 0.21817, 0.2182628, 0.2183556, 0.2185412,
   0.218634, 0.2187268, 0.2188196, 0.2189124, 0.219098, 0.2191908, 0.2192836, 0.2193764, 0.219562, 0.2197476, 0.2198404, 0.220026, 0.2203044, 0.2203972, 0.22049, 0.2205828,
   0.2206756, 0.2207684, 0.220954, 0.2210468, 0.2211396, 0.2212324, 0.2215108, 0.2216036, 0.2217892, 0.221882, 0.2219748, 0.2220676, 0.2221604, 0.2222532, 0.222346, 0.2224388,
   0.2225316, 0.2227171, 0.2229027, 0.2229955, 0.2230883, 0.2231811, 0.2232739, 0.2233667, 0.2234595, 0.2235523, 0.2236451, 0.2237379, 0.2238307, 0.2239235, 0.2240163, 0.2242019,
   0.2242947, 0.2243875, 0.2244803, 0.2246659, 0.2247587, 0.2248515, 0.2249443, 0.2250371, 0.2251299, 0.2252227, 0.2253155, 0.2254083, 0.2255011, 0.2255939, 0.2258723, 0.2260579,
   0.2261507, 0.2262435, 0.2263363, 0.2264291, 0.2265219, 0.2266147, 0.2267075, 0.2268003, 0.2268931, 0.2269859, 0.2270787, 0.2271715, 0.2272643, 0.2274499, 0.2275427, 0.2276355,
   0.2277283, 0.2278211, 0.2279139, 0.2280067, 0.2280995, 0.2281923, 0.2283779, 0.2284707, 0.2285635, 0.2286563, 0.2287491, 0.2288419, 0.2289347, 0.2290275, 0.2291203, 0.2292131,
   0.2293059, 0.2293987, 0.2295843, 0.2296771, 0.2297699, 0.2298627, 0.2299555, 0.2300483, 0.2301411, 0.2302339, 0.2303267, 0.230605, 0.2308834, 0.2309762, 0.2311618, 0.2312546,
   0.2313474, 0.2314402, 0.231533, 0.2316258, 0.2317186, 0.2318114, 0.2319042, 0.2321826, 0.2322754, 0.2323682, 0.232461, 0.2325538, 0.2326466, 0.2327394, 0.2328322, 0.232925,
   0.2330178, 0.2331106, 0.2332034, 0.2332962, 0.2335746, 0.2336674, 0.2337602, 0.233853, 0.2339458, 0.2340386, 0.2342242, 0.234317, 0.2344098, 0.2345026, 0.2345954, 0.2346882,
   0.234781, 0.2348738, 0.2349666, 0.2350594, 0.2351522, 0.235245, 0.2353378, 0.2354306, 0.2355234, 0.2356162, 0.235709, 0.2358018, 0.2358946, 0.2359874, 0.2360802, 0.236173,
   0.2362658, 0.2363586, 0.2364514, 0.2365442, 0.236637, 0.2370082, 0.237101, 0.2371938, 0.2373794, 0.2374722, 0.237565, 0.2376578, 0.2377506, 0.2379362, 0.238029, 0.2381218,
   0.2382146, 0.2383073, 0.2384929, 0.2385857, 0.2386785, 0.2387713, 0.2389569, 0.2390497, 0.2391425, 0.2392353, 0.2393281, 0.2394209, 0.2395137, 0.2396065, 0.2396993, 0.2398849,
   0.2399777, 0.2400705, 0.2401633, 0.2402561, 0.2403489, 0.2404417, 0.2405345, 0.2406273, 0.2407201, 0.2408129, 0.2409985, 0.2410913, 0.2411841, 0.2413697, 0.2414625, 0.2415553,
   0.2416481, 0.2417409, 0.2418337, 0.2419265, 0.2420193, 0.2421121, 0.2422049, 0.2422977, 0.2423905, 0.2424833, 0.2425761, 0.2426689, 0.2427617, 0.2428545, 0.2429473, 0.2431329,
   0.2432257, 0.2434113, 0.2435041, 0.2435969, 0.2436897, 0.2439681, 0.2440609, 0.2441537, 0.2442465, 0.2443393, 0.2444321, 0.2445249, 0.2446177, 0.2447105, 0.2448033, 0.2449889,
   0.2450817, 0.2452673, 0.2455457, 0.2456385, 0.2457313, 0.2458241, 0.2460097, 0.2461024, 0.246288, 0.2463808, 0.2464736, 0.2466592, 0.246752, 0.2468448, 0.2469376, 0.2470304,
   0.2471232, 0.247216, 0.2473088, 0.2474016, 0.2474944, 0.2475872, 0.24768, 0.2478656, 0.2479584, 0.2480512, 0.248144, 0.2482368, 0.2483296, 0.2484224, 0.2485152, 0.248608,
   0.2487008, 0.2487936, 0.249072, 0.2491648, 0.2492576, 0.2493504, 0.2494432, 0.249536, 0.2496288, 0.2497216, 0.2498144, 0.2499072, 0.25, 0.2501856, 0.250464, 0.2505568,
   0.2506496, 0.2507424, 0.250928, 0.2510208, 0.2511136, 0.2512064, 0.2512992, 0.251392, 0.2514848, 0.2516704, 0.2517632, 0.251856, 0.2519488, 0.2520416, 0.2521344, 0.2522272,
   0.25232, 0.2524128, 0.2525056, 0.2525984, 0.2526912, 0.252784, 0.2528768, 0.2529696, 0.2530624, 0.2531552, 0.2533408, 0.2535264, 0.2536192, 0.253712, 0.2538048, 0.2538976,
   0.2540831, 0.2542687, 0.2543615, 0.2544543, 0.2546399, 0.2547327, 0.2548255, 0.2549183, 0.2550111, 0.2551967, 0.2552895, 0.2553823, 0.2554751, 0.2555679, 0.2556607, 0.2557535,
   0.2558463, 0.2559391, 0.2561247, 0.2562175, 0.2564031, 0.2564959, 0.2565887, 0.2566815, 0.2567743, 0.2568671, 0.2569599, 0.2570527, 0.2571455, 0.2572383, 0.2573311, 0.2575167,
   0.2576095, 0.2577023, 0.2578879, 0.2579807, 0.2580735, 0.2581663, 0.2582591, 0.2584447, 0.2587231, 0.2589087, 0.2590015, 0.2590943, 0.2591871, 0.2592799, 0.2593727, 0.2595583,
   0.2596511, 0.2597439, 0.2598367, 0.2599295, 0.2600223, 0.2602079, 0.2603007, 0.2603935, 0.2605791, 0.2606719, 0.2607647, 0.2608575, 0.2609503, 0.2610431, 0.2611359, 0.2613215,
   0.2614143, 0.2615071, 0.2615999, 0.2616927, 0.2617854, 0.2618782, 0.261971, 0.2621566, 0.2622494, 0.2623422, 0.262435, 0.2626206, 0.2627134, 0.2628062, 0.262899, 0.2631774,
   0.2632702, 0.2634558, 0.2635486, 0.2636414, 0.2637342, 0.263827, 0.2639198, 0.2640126, 0.264291, 0.2643838, 0.2644766, 0.2645694, 0.2646622, 0.2649406, 0.2650334, 0.2651262,
   0.265219, 0.2653118, 0.2654046, 0.2655902, 0.2657758, 0.2658686, 0.2659614, 0.2660542, 0.266147, 0.2662398, 0.2664254, 0.2665182, 0.2667038, 0.2669822, 0.267075, 0.2671678,
   0.2672606, 0.2673534, 0.2674462, 0.267539, 0.2676318, 0.2677246, 0.2678174, 0.268003, 0.2680958, 0.2681886, 0.2682814, 0.2683742, 0.268467, 0.2685598, 0.2686526, 0.2687454,
   0.2688382, 0.268931, 0.2690238, 0.2691166, 0.2692094, 0.2693022, 0.2694878, 0.2695805, 0.2696733, 0.2697661, 0.2698589, 0.2699517, 0.2700445, 0.2701373, 0.2702301, 0.2704157,
   0.2705085, 0.2706013, 0.2706941, 0.2707869, 0.2708797, 0.2710653, 0.2711581, 0.2712509, 0.2713437, 0.2714365, 0.2716221, 0.2717149, 0.2718077, 0.2719005, 0.2719933, 0.2720861,
   0.2724573, 0.2725501, 0.2726429, 0.2727357, 0.2728285, 0.2729213, 0.2730141, 0.2731069, 0.2731997, 0.2732925, 0.2733853, 0.2734781, 0.2735709, 0.2736637, 0.2737565, 0.2738493,
   0.2739421, 0.2741277, 0.2742205, 0.2744061, 0.2744989, 0.2747773, 0.2748701, 0.2749629, 0.2750557, 0.2752413, 0.2753341, 0.2754269, 0.2755197, 0.2756125, 0.2757053, 0.2757981,
   0.2758909, 0.2760765, 0.2761693, 0.2762621, 0.2763549, 0.2764477, 0.2765405, 0.2767261, 0.2768189, 0.2769117, 0.2770045, 0.2770973, 0.2771901, 0.2773756, 0.2774684, 0.2777468,
   0.2779324, 0.2780252, 0.278118, 0.2782108, 0.2783964, 0.2784892, 0.2786748, 0.2788604, 0.2789532, 0.279046, 0.2791388, 0.2792316, 0.2793244, 0.27951, 0.2796028, 0.2796956,
   0.2798812, 0.279974, 0.2800668, 0.2801596, 0.2805308, 0.2806236, 0.2807164, 0.280902, 0.2811804, 0.2812732, 0.281366, 0.2815516, 0.2816444, 0.2817372, 0.28183, 0.2819228,
   0.2820156, 0.2821084, 0.2822012, 0.2823868, 0.2826652, 0.282758, 0.2829436, 0.2831292, 0.283222, 0.2834076, 0.2835004, 0.2835932, 0.2837788, 0.2838716, 0.2839644, 0.2840572,
   0.28415, 0.2842428, 0.2844284, 0.2845212, 0.284614, 0.2847068, 0.2847996, 0.2848924, 0.2849852, 0.285078, 0.2851707, 0.2852635, 0.2853563, 0.2855419, 0.2856347, 0.2857275,
   0.2858203, 0.2859131, 0.2860059, 0.2860987, 0.2861915, 0.2862843, 0.2863771, 0.2865627, 0.2866555, 0.2868411, 0.2869339, 0.2870267, 0.2872123, 0.2873051, 0.2873979, 0.2874907,
   0.2875835, 0.2877691, 0.2878619, 0.2879547, 0.2882331, 0.2883259, 0.2885115, 0.2886043, 0.2886971, 0.2887899, 0.2889755, 0.2890683, 0.2891611, 0.2892539, 0.2895323, 0.2897179,
   0.2898107, 0.2899963, 0.2900891, 0.2901819, 0.2902747, 0.2903675, 0.2904603, 0.2905531, 0.2908315, 0.2909243, 0.2911099, 0.2912027, 0.2913883, 0.2914811, 0.2915739, 0.2916667,
   0.2917595, 0.2918523, 0.2920379, 0.2921307, 0.2922235, 0.2923163, 0.2924091, 0.2925019, 0.2926875, 0.2927803, 0.2928731, 0.2930586, 0.2931514, 0.2932442, 0.293337, 0.2934298,
   0.2935226, 0.2937082, 0.293801, 0.2938938, 0.2939866, 0.294265, 0.2943578, 0.2944506, 0.2945434, 0.2946362, 0.294729, 0.2948218, 0.2950074, 0.2951002, 0.295193, 0.2953786,
   0.2954714, 0.2955642, 0.295657, 0.2957498, 0.2959354, 0.2960282, 0.296121, 0.2962138, 0.2963066, 0.2963994, 0.2964922, 0.2966778, 0.2967706, 0.2968634, 0.2969562, 0.297049,
   0.2971418, 0.2972346, 0.2973274, 0.2974202, 0.297513, 0.2976058, 0.2976986, 0.2977914, 0.297977, 0.2980698, 0.2981626, 0.2982554, 0.2983482, 0.298441, 0.2986266, 0.2987194,
   0.2988122, 0.298905, 0.2989978, 0.2990906, 0.2992762, 0.2995546, 0.2996474, 0.2997402, 0.299833, 0.2999258, 0.3000186, 0.3001114, 0.3002042, 0.300297, 0.3003898, 0.3004826,
   0.3005754, 0.3006682, 0.300761, 0.3008537, 0.3009465, 0.3010393, 0.3011321, 0.3012249, 0.3014105, 0.3015961, 0.3016889, 0.3017817, 0.3018745, 0.3019673, 0.3020601, 0.3021529,
   0.3022457, 0.3023385, 0.3024313, 0.3025241, 0.3026169, 0.3027097, 0.3028025, 0.3028953, 0.3030809, 0.3031737, 0.3032665, 0.3033593, 0.3035449, 0.3036377, 0.3038233, 0.3039161,
   0.3040089, 0.3041945, 0.3042873, 0.3043801, 0.3044729, 0.3045657, 0.3046585, 0.3047513, 0.3048441, 0.3050297, 0.3051225, 0.3052153, 0.3053081, 0.3054009, 0.3054937, 0.3055865,
   0.3056793, 0.3057721, 0.3058649, 0.3059577, 0.3061433, 0.3062361, 0.3063289, 0.3064217, 0.3065145, 0.3066073, 0.3067001, 0.3067929, 0.3068857, 0.3070713, 0.3071641, 0.3072569,
   0.3073497, 0.3074425, 0.3075353, 0.3076281, 0.3077209, 0.3078137, 0.3079993, 0.3080921, 0.3081849, 0.3082777, 0.3083705, 0.3084633, 0.3085561, 0.3086488, 0.3087416, 0.3088344,
   0.3089272, 0.3092056, 0.3092984, 0.3093912, 0.3095768, 0.3096696, 0.3097624, 0.3100408, 0.3102264, 0.3103192, 0.3105048, 0.3106904, 0.3107832, 0.310876, 0.3109688, 0.3110616,
   0.3111544, 0.31134, 0.3114328, 0.3115256, 0.3116184, 0.311804, 0.3118968, 0.3120824, 0.3121752, 0.3125464, 0.3126392, 0.312732, 0.3128248, 0.3131032, 0.313196, 0.3132888,
   0.3133816, 0.3134744, 0.31366, 0.3137528, 0.3138456, 0.3139384, 0.3140312, 0.314124, 0.3143096, 0.3144024, 0.3144952, 0.314588, 0.3146808, 0.3147736, 0.3149592, 0.315052,
   0.3152376, 0.3153304, 0.3154232, 0.315516, 0.3156088, 0.3157016, 0.3158872, 0.31598, 0.3161656, 0.3162584, 0.3163512, 0.3165367, 0.3166295, 0.3167223, 0.3168151, 0.3169079,
   0.3170007, 0.3170935, 0.3172791, 0.3173719, 0.3175575, 0.3176503, 0.3177431, 0.3178359, 0.3180215, 0.3181143, 0.3182999, 0.3184855, 0.3185783, 0.3186711, 0.3187639, 0.3188567,
   0.3189495, 0.3190423, 0.3191351, 0.3192279, 0.3193207, 0.3194135, 0.3195063, 0.3196919, 0.3198775, 0.3199703, 0.3200631, 0.3201559, 0.3202487, 0.3204343, 0.3205271, 0.3207127,
   0.3208055, 0.3208983, 0.3209911, 0.3210839, 0.3211767, 0.3212695, 0.3213623, 0.3215479, 0.3217335, 0.3219191, 0.3220119, 0.3221975, 0.3223831, 0.3224759, 0.3225687, 0.3226615,
   0.3227543, 0.3228471, 0.3229399, 0.3230327, 0.3232183, 0.3233111, 0.3234039, 0.3234967, 0.3235895, 0.3236823, 0.3241463, 0.324239, 0.3243318, 0.3244246, 0.3245174, 0.3246102,
   0.324703, 0.3248886, 0.3249814, 0.3250742, 0.325167, 0.3252598, 0.3253526, 0.3254454, 0.3255382, 0.325631, 0.3257238, 0.3258166, 0.3260022, 0.326095, 0.3261878, 0.3262806,
   0.3264662, 0.326559, 0.3266518, 0.3267446, 0.327023, 0.3271158, 0.3272086, 0.3273014, 0.3273942, 0.327487, 0.3276726, 0.3277654, 0.3278582, 0.327951, 0.3280438, 0.3281366,
   0.3282294, 0.3283222, 0.328415, 0.3285078, 0.3286006, 0.3286934, 0.3287862, 0.328879, 0.3289718, 0.3290646, 0.3292502, 0.3296214, 0.3297142, 0.329807, 0.3298998, 0.3300854,
   0.3301782, 0.3303638, 0.3304566, 0.3305494, 0.330735, 0.3308278, 0.3309206, 0.3310134, 0.331199, 0.3312918, 0.3313846, 0.3314774, 0.3315702, 0.331663, 0.3317558, 0.3318486,
   0.3320341, 0.3321269, 0.3323125, 0.3324053, 0.3324981, 0.3325909, 0.3326837, 0.3327765, 0.3328693, 0.3330549, 0.3331477, 0.3332405, 0.3333333, 0.3335189, 0.3336117, 0.3337045,
   0.3337973, 0.3338901, 0.3339829, 0.3340757, 0.3342613, 0.3343541, 0.3345397, 0.3346325, 0.3347253, 0.3349109, 0.3350037, 0.3350965, 0.3352821, 0.3353749, 0.3354677, 0.3355605,
   0.3356533, 0.3357461, 0.3358389, 0.3360245, 0.3361173, 0.3362101, 0.3363029, 0.3363957, 0.3364885, 0.3365813, 0.3366741, 0.3367669, 0.3368597, 0.3370453, 0.3371381, 0.3372309,
   0.3373237, 0.3374165, 0.3375093, 0.3376949, 0.3377877, 0.3378805, 0.3379733, 0.3380661, 0.3381589, 0.3382517, 0.3383445, 0.3384373, 0.3385301, 0.3386229, 0.3387157, 0.3388085,
   0.3389013, 0.3389941, 0.3390869, 0.3391797, 0.3392725, 0.3393653, 0.3394581, 0.3396437, 0.3397365, 0.3398293, 0.339922, 0.3400148, 0.3401076, 0.3402004, 0.3404788, 0.3405716,
   0.3406644, 0.3407572, 0.34085, 0.3409428, 0.3410356, 0.3411284, 0.3412212, 0.341314, 0.3414068, 0.3414996, 0.3415924, 0.3416852, 0.341778, 0.3418708, 0.3420564, 0.3421492,
   0.342242, 0.3423348, 0.3424276, 0.3425204, 0.342706, 0.3427988, 0.3428916, 0.3429844, 0.3430772, 0.34317, 0.3432628, 0.3433556, 0.3434484, 0.343634, 0.3437268, 0.3438196,
   0.3439124, 0.3440052, 0.344098, 0.3441908, 0.3442836, 0.3443764, 0.3444692, 0.3447476, 0.3448404, 0.3449332, 0.345026, 0.3452116, 0.3453972, 0.34549, 0.3455828, 0.3456756,
   0.3457684, 0.3458612, 0.3460468, 0.3461396, 0.3462324, 0.3463252, 0.3465108, 0.3466036, 0.3466964, 0.3467892, 0.346882, 0.3469748, 0.3471604, 0.3472532, 0.347346, 0.3474388,
   0.3475316, 0.3476244, 0.3477171, 0.3478099, 0.3479027, 0.3479955, 0.3480883, 0.3481811, 0.3482739, 0.3483667, 0.3484595, 0.3485523, 0.3486451, 0.3487379, 0.3489235, 0.3490163,
   0.3491091, 0.3492947, 0.3493875, 0.3494803, 0.3496659, 0.3497587, 0.3498515, 0.3499443, 0.3500371, 0.3501299, 0.3502227, 0.3503155, 0.3504083, 0.3505011, 0.3506867, 0.3508723,
   0.3509651, 0.3511507, 0.3513363, 0.3515219, 0.3516147, 0.3517075, 0.3518003, 0.3518931, 0.3519859, 0.3520787, 0.3521715, 0.3523571, 0.3524499, 0.3526355, 0.3527283, 0.3528211,
   0.3530067, 0.3530995, 0.3531923, 0.3534707, 0.3535635, 0.3536563, 0.3537491, 0.3538419, 0.3539347, 0.3540275, 0.3541203, 0.3543059, 0.3543987, 0.3544915, 0.3545843, 0.3546771,
   0.3548627, 0.3549555, 0.3550483, 0.3551411, 0.3552339, 0.3553267, 0.3554195, 0.3555122, 0.355605, 0.3556978, 0.3557906, 0.3559762, 0.3561618, 0.3562546, 0.3563474, 0.356533,
   0.3566258, 0.3567186, 0.3568114, 0.3569042, 0.3571826, 0.3573682, 0.3575538, 0.3577394, 0.357925, 0.3580178, 0.3581106, 0.3582034, 0.3582962, 0.358389, 0.3584818, 0.3586674,
   0.3587602, 0.358853, 0.3589458, 0.3590386, 0.3591314, 0.3592242, 0.359317, 0.3595026, 0.3595954, 0.359781, 0.3599666, 0.3600594, 0.3601522, 0.360245, 0.3603378, 0.3604306,
   0.3605234, 0.3608018, 0.3608946, 0.3609874, 0.3612658, 0.3614514, 0.3615442, 0.361637, 0.3617298, 0.3618226, 0.3619154, 0.362101, 0.3621938, 0.3622866, 0.3623794, 0.3624722,
   0.362565, 0.3626578, 0.3627506, 0.3628434, 0.3632146, 0.3633073, 0.3634001, 0.3634929, 0.3635857, 0.3636785, 0.3637713, 0.3638641, 0.3639569, 0.3640497, 0.3641425, 0.3642353,
   0.3643281, 0.3644209, 0.3645137, 0.3646065, 0.3646993, 0.3647921, 0.3649777, 0.3651633, 0.3652561, 0.3653489, 0.3654417, 0.3657201, 0.3658129, 0.3659057, 0.3659985, 0.3660913,
   0.3661841, 0.3662769, 0.3663697, 0.3664625, 0.3665553, 0.3666481, 0.3667409, 0.3668337, 0.3669265, 0.3671121, 0.3672049, 0.3672977, 0.3673905, 0.3675761, 0.3676689, 0.3677617,
   0.3678545, 0.3679473, 0.3681329, 0.3682257, 0.3683185, 0.3685041, 0.3685969, 0.3686897, 0.3687825, 0.3688753, 0.3689681, 0.3690609, 0.3691537, 0.3692465, 0.3693393, 0.3695249,
   0.3696177, 0.3697105, 0.3698033, 0.3699889, 0.3700817, 0.3702673, 0.3703601, 0.3704529, 0.3705457, 0.3706385, 0.3709169, 0.3710097, 0.3711024, 0.3711952, 0.371288, 0.3713808,
   0.3716592, 0.371752, 0.3718448, 0.3719376, 0.3720304, 0.3721232, 0.372216, 0.3723088, 0.3724016, 0.3724944, 0.3725872, 0.37268, 0.3727728, 0.3728656, 0.3729584, 0.3730512,
   0.373144, 0.3733296, 0.3734224, 0.3735152, 0.373608, 0.3737008, 0.3737936, 0.3738864, 0.3739792, 0.374072, 0.3741648, 0.3742576, 0.3743504, 0.3744432, 0.374536, 0.3746288,
   0.3748144, 0.375, 0.3751856, 0.3752784, 0.375464, 0.3755568, 0.3756496, 0.3757424, 0.3758352, 0.375928, 0.3760208, 0.3762064, 0.3762992, 0.376392, 0.3764848, 0.3765776,
   0.3766704, 0.3767632, 0.376856, 0.3769488, 0.3770416, 0.3771344, 0.37732, 0.3774128, 0.3775056, 0.3775984, 0.3776912, 0.377784, 0.3778768, 0.3779696, 0.3780624, 0.3781552,
   0.378248, 0.3783408, 0.3784336, 0.3786192, 0.378712, 0.3788048, 0.3788976, 0.3789903, 0.3790831, 0.3791759, 0.3792687, 0.3793615, 0.3796399, 0.3797327, 0.3798255, 0.3799183,
   0.3800111, 0.3801039, 0.3801967, 0.3802895, 0.3804751, 0.3806607, 0.3807535, 0.3809391, 0.3810319, 0.3811247, 0.3812175, 0.3813103, 0.3814031, 0.3815887, 0.3816815, 0.3818671,
   0.3819599, 0.3822383, 0.3824239, 0.3825167, 0.3826095, 0.3827023, 0.3827951, 0.3829807, 0.3830735, 0.3831663, 0.3832591, 0.3834447, 0.3835375, 0.3837231, 0.3838159, 0.3839087,
   0.3840015, 0.3840943, 0.3841871, 0.3842799, 0.3844655, 0.3845583, 0.3846511, 0.3847439, 0.3848367, 0.3849295, 0.3853007, 0.3855791, 0.3856719, 0.3858575, 0.3859503, 0.3860431,
   0.3861359, 0.3863215, 0.3864143, 0.3865071, 0.3866927, 0.3867854, 0.3868782, 0.3870638, 0.3871566, 0.3872494, 0.3873422, 0.3875278, 0.3876206, 0.3877134, 0.3878062, 0.387899,
   0.3879918, 0.3881774, 0.3882702, 0.388363, 0.3884558, 0.3886414, 0.388827, 0.3889198, 0.3890126, 0.3891054, 0.389291, 0.3893838, 0.3894766, 0.3895694, 0.389755, 0.3898478,
   0.3899406, 0.3900334, 0.3901262, 0.390219, 0.3903118, 0.3904974, 0.3905902, 0.3910542, 0.391147, 0.3912398, 0.3913326, 0.3914254, 0.391611, 0.3917038, 0.3918894, 0.3919822,
   0.392075, 0.3921678, 0.3923534, 0.3924462, 0.392539, 0.3926318, 0.3927246, 0.3928174, 0.3929102, 0.393003, 0.3932814, 0.3933742, 0.393467, 0.3935598, 0.3936526, 0.3937454,
   0.3938382, 0.3940238, 0.3942094, 0.3943022, 0.394395, 0.3944878, 0.3945805, 0.3946733, 0.3947661, 0.3949517, 0.3950445, 0.3951373, 0.3952301, 0.3953229, 0.3955085, 0.3956013,
   0.3956941, 0.3957869, 0.3958797, 0.3959725, 0.3960653, 0.3961581, 0.3962509, 0.3964365, 0.3965293, 0.3966221, 0.3967149, 0.3968077, 0.3969005, 0.3969933, 0.3970861, 0.3973645,
   0.3974573, 0.3975501, 0.3976429, 0.3977357, 0.3978285, 0.3979213, 0.3980141, 0.3981069, 0.3981997, 0.3982925, 0.3983853, 0.3985709, 0.3986637, 0.3987565, 0.3988493, 0.3990349,
   0.3991277, 0.3992205, 0.3993133, 0.3994989, 0.3995917, 0.3999629, 0.4001485, 0.4002413, 0.4003341, 0.4004269, 0.4005197, 0.4006125, 0.4007053, 0.4007981, 0.4008909, 0.4009837,
   0.4010765, 0.4011693, 0.4012621, 0.4013549, 0.4014477, 0.4015405, 0.4017261, 0.4018189, 0.4019117, 0.4020973, 0.4021901, 0.4022829, 0.4024684, 0.402654, 0.4027468, 0.4028396,
   0.4029324, 0.4030252, 0.403118, 0.4032108, 0.4033036, 0.4033964, 0.4034892, 0.403582, 0.4036748, 0.4038604, 0.4039532, 0.404046, 0.4041388, 0.4042316, 0.4043244, 0.4044172,
   0.40451, 0.4046028, 0.4046956, 0.4047884, 0.404974, 0.4050668, 0.4051596, 0.4052524, 0.4053452, 0.405438, 0.4056236, 0.4057164, 0.405902, 0.4059948, 0.4061804, 0.406366,
   0.40683, 0.4069228, 0.4070156, 0.4071084, 0.4072012, 0.407294, 0.4073868, 0.4075724, 0.4076652, 0.407758, 0.4078508, 0.4079436, 0.4080364, 0.4081292, 0.4084076, 0.4085932,
   0.408686, 0.4087788, 0.4088716, 0.4089644, 0.4090572, 0.40915, 0.4092428, 0.4093356, 0.4094284, 0.4095212, 0.409614, 0.4097068, 0.4097996, 0.4098924, 0.4099852, 0.410078,
   0.4103563, 0.4104491, 0.4105419, 0.4106347, 0.4108203, 0.4109131, 0.4110059, 0.4110987, 0.4112843, 0.4113771, 0.4114699, 0.4115627, 0.4116555, 0.4117483, 0.4118411, 0.4119339,
   0.4123051, 0.4123979, 0.4124907, 0.4125835, 0.4126763, 0.4127691, 0.4128619, 0.4129547, 0.4130475, 0.4132331, 0.4133259, 0.4134187, 0.4135115, 0.4136043, 0.4136971, 0.4138827,
   0.4139755, 0.4140683, 0.4141611, 0.4142539, 0.4143467, 0.4145323, 0.4146251, 0.4147179, 0.4149035, 0.4149963, 0.4151819, 0.4152747, 0.4153675, 0.4154603, 0.4155531, 0.4156459,
   0.4158315, 0.4159243, 0.4160171, 0.4161099, 0.4162027, 0.4162955, 0.4163883, 0.4164811, 0.4165739, 0.4166667, 0.4168523, 0.4170379, 0.4171307, 0.4172235, 0.4173163, 0.4175019,
   0.4175947, 0.4177803, 0.4178731, 0.4179659, 0.4180586, 0.4181514, 0.4182442, 0.4184298, 0.4186154, 0.4187082, 0.418801, 0.4188938, 0.4189866, 0.4190794, 0.4191722, 0.419265,
   0.4193578, 0.4195434, 0.419729, 0.4198218, 0.4200074, 0.420193, 0.4202858, 0.4203786, 0.4204714, 0.4205642, 0.420657, 0.4207498, 0.4209354, 0.4210282, 0.421121, 0.4212138,
   0.4213066, 0.4213994, 0.4214922, 0.421585, 0.4217706, 0.4218634, 0.4221418, 0.4222346, 0.4223274, 0.4224202, 0.4226058, 0.4226986, 0.4227914, 0.4228842, 0.422977, 0.4231626,
   0.4232554, 0.423441, 0.4235338, 0.4237194, 0.4238122, 0.4239978, 0.4240906, 0.4242762, 0.4244618, 0.4245546, 0.4246474, 0.4247402, 0.4249258, 0.4250186, 0.4251114, 0.4252042,
   0.425297, 0.4253898, 0.4254826, 0.4255754, 0.4256682, 0.4258537, 0.4259465, 0.4260393, 0.4263177, 0.4264105, 0.4265961, 0.4266889, 0.4268745, 0.4270601, 0.4271529, 0.4272457,
   0.4275241, 0.4276169, 0.4277097, 0.4278025, 0.4278953, 0.4279881, 0.4280809, 0.4282665, 0.4283593, 0.4284521, 0.4285449, 0.4286377, 0.4287305, 0.4288233, 0.4289161, 0.4290089,
   0.4291017, 0.4291945, 0.4292873, 0.4293801, 0.4295657, 0.4296585, 0.4297513, 0.4299369, 0.4300297, 0.4301225, 0.4302153, 0.4303081, 0.4304009, 0.4304937, 0.4305865, 0.4307721,
   0.4309577, 0.4310505, 0.4311433, 0.4312361, 0.4313289, 0.4314217, 0.4315145, 0.4316073, 0.4317001, 0.4317929, 0.4318857, 0.4320713, 0.4321641, 0.4324425, 0.4325353, 0.4327209,
   0.4328137, 0.4329065, 0.4330921, 0.4332777, 0.4333705, 0.4334633, 0.4335561, 0.4337416, 0.4339272, 0.43402, 0.4342056, 0.4342984, 0.4343912, 0.4347624, 0.4351336, 0.4352264,
   0.4353192, 0.435412, 0.4355048, 0.4355976, 0.4356904, 0.4357832, 0.4359688, 0.4360616, 0.4361544, 0.4362472, 0.43634, 0.4364328, 0.4365256, 0.4367112, 0.4368968, 0.4369896,
   0.437268, 0.4374536, 0.4375464, 0.4376392, 0.437732, 0.4378248, 0.4379176, 0.4380104, 0.4381032, 0.438196, 0.4382888, 0.4383816, 0.4384744, 0.4385672, 0.4387528, 0.4388456,
   0.4389384, 0.4390312, 0.439124, 0.4392168, 0.4394024, 0.439588, 0.4397736, 0.4398664, 0.4399592, 0.440052, 0.4402376, 0.4403304, 0.4404232, 0.440516, 0.4406088, 0.4407016,
   0.4408872, 0.4411656, 0.4412584, 0.4413512, 0.4414439, 0.4415367, 0.4417223, 0.4418151, 0.4419079, 0.4420007, 0.4420935, 0.4421863, 0.4423719, 0.4424647, 0.4425575, 0.4426503,
   0.4427431, 0.4429287, 0.4430215, 0.4431143, 0.4432071, 0.4432999, 0.4433927, 0.4434855, 0.4437639, 0.4438567, 0.4439495, 0.4442279, 0.4443207, 0.4445063, 0.4445991, 0.4446919,
   0.4447847, 0.4448775, 0.4449703, 0.4450631, 0.4451559, 0.4452487, 0.4453415, 0.4454343, 0.4456199, 0.4457127, 0.4459911, 0.4460839, 0.4461767, 0.4463623, 0.4464551, 0.4466407,
   0.4468263, 0.4469191, 0.4471047, 0.4471975, 0.4472903, 0.4473831, 0.4474759, 0.4476615, 0.4477543, 0.4478471, 0.4480327, 0.4481255, 0.4482183, 0.4483111, 0.4484039, 0.4484967,
   0.4485895, 0.4486823, 0.4487751, 0.4488679, 0.4489607, 0.4490535, 0.4491463, 0.449239, 0.4494246, 0.4495174, 0.449703, 0.4497958, 0.4498886, 0.4499814, 0.4500742, 0.450167,
   0.4503526, 0.4504454, 0.4507238, 0.4508166, 0.4509094, 0.4510022, 0.451095, 0.4511878, 0.4512806, 0.4514662, 0.451559, 0.4516518, 0.4519302, 0.452023, 0.4521158, 0.4523942,
   0.452487, 0.4526726, 0.4527654, 0.452951, 0.4530438, 0.4531366, 0.453415, 0.4535078, 0.4536006, 0.453879, 0.4539718, 0.4540646, 0.4542502, 0.454343, 0.4544358, 0.4545286,
   0.4547142, 0.4548998, 0.4549926, 0.4551782, 0.4553638, 0.4554566, 0.455735, 0.4559206, 0.4560134, 0.4561062, 0.456199, 0.4564774, 0.456663, 0.4567558, 0.4568486, 0.4569414,
   0.4570341, 0.4571269, 0.4574053, 0.4574981, 0.4575909, 0.4576837, 0.4577765, 0.4578693, 0.4579621, 0.4580549, 0.4581477, 0.4583333, 0.4584261, 0.4586117, 0.4587045, 0.4587973,
   0.4588901, 0.4589829, 0.4591685, 0.4592613, 0.4593541, 0.4594469, 0.4597253, 0.4599109, 0.4600037, 0.4600965, 0.4601893, 0.4602821, 0.4603749, 0.4604677, 0.4608389, 0.4610245,
   0.4611173, 0.4612101, 0.4613957, 0.4614885, 0.4615813, 0.4617669, 0.4618597, 0.4619525, 0.4620453, 0.4621381, 0.4622309, 0.4623237, 0.4624165, 0.4625093, 0.4626949, 0.4627877,
   0.4628805, 0.4631589, 0.4632517, 0.4633445, 0.4635301, 0.4636229, 0.4637157, 0.4638085, 0.4639013, 0.4639941, 0.4640869, 0.4642725, 0.4643653, 0.4644581, 0.4645509, 0.4646437,
   0.4647365, 0.464922, 0.4650148, 0.4651076, 0.4652932, 0.4654788, 0.4656644, 0.4657572, 0.46585, 0.4659428, 0.4660356, 0.4661284, 0.4662212, 0.466314, 0.4664068, 0.4664996,
   0.4665924, 0.4666852, 0.466778, 0.4668708, 0.4670564, 0.467242, 0.4673348, 0.4674276, 0.4676132, 0.467706, 0.4678916, 0.4679844, 0.4680772, 0.46817, 0.4684484, 0.4685412,
   0.4687268, 0.4688196, 0.4689124, 0.4691908, 0.4692836, 0.4696548, 0.4697476, 0.4698404, 0.4699332, 0.4702116, 0.4703044, 0.4703972, 0.4706756, 0.4707684, 0.4708612, 0.4710468,
   0.4711396, 0.4712324, 0.4713252, 0.471418, 0.4715108, 0.4716036, 0.4716964, 0.4717892, 0.471882, 0.4720676, 0.4722532, 0.472346, 0.4725316, 0.4726244, 0.4727171, 0.4728099,
   0.4729027, 0.4729955, 0.4730883, 0.4733667, 0.4735523, 0.4736451, 0.4737379, 0.4738307, 0.4739235, 0.4740163, 0.4741091, 0.4742019, 0.4742947, 0.4743875, 0.4744803, 0.4745731,
   0.4746659, 0.4748515, 0.4749443, 0.4751299, 0.4752227, 0.4754083, 0.4755011, 0.4755939, 0.4756867, 0.4757795, 0.4758723, 0.4759651, 0.4761507, 0.4762435, 0.4763363, 0.4764291,
   0.4766147, 0.4767075, 0.4768003, 0.4768931, 0.4769859, 0.4770787, 0.4771715, 0.4772643, 0.4773571, 0.4774499, 0.4775427, 0.4776355, 0.4777283, 0.4778211, 0.4779139, 0.4780067,
   0.4780995, 0.4782851, 0.4784707, 0.4787491, 0.4789347, 0.4790275, 0.4791203, 0.4792131, 0.4793059, 0.4793987, 0.4794915, 0.4795843, 0.4797699, 0.4801411, 0.4802339, 0.4803267,
   0.4804195, 0.4805122, 0.480605, 0.4806978, 0.4808834, 0.4809762, 0.4812546, 0.4813474, 0.4814402, 0.481533, 0.4817186, 0.4818114, 0.4819042, 0.4820898, 0.4821826, 0.4822754,
   0.4823682, 0.482461, 0.4825538, 0.4826466, 0.4827394, 0.4828322, 0.482925, 0.4830178, 0.4831106, 0.4832034, 0.4832962, 0.483389, 0.4834818, 0.4835746, 0.4836674, 0.4837602,
   0.483853, 0.4839458, 0.4840386, 0.4841314, 0.484317, 0.4844098, 0.4845026, 0.4845954, 0.4846882, 0.484781, 0.4848738, 0.4849666, 0.4850594, 0.4851522, 0.485245, 0.4853378,
   0.4854306, 0.4855234, 0.4856162, 0.4858018, 0.4858946, 0.4859874, 0.4860802, 0.486173, 0.4862658, 0.4863586, 0.4864514, 0.4865442, 0.486637, 0.4867298, 0.4868226, 0.4869154,
   0.4870082, 0.487101, 0.4872866, 0.4873794, 0.4874722, 0.487565, 0.4876578, 0.4877506, 0.4878434, 0.4879362, 0.488029, 0.4881218, 0.4882146, 0.4884001, 0.4884929, 0.4885857,
   0.4886785, 0.4887713, 0.4889569, 0.4890497, 0.4891425, 0.4892353, 0.4893281, 0.4895137, 0.4896065, 0.4896993, 0.4897921, 0.4900705, 0.4901633, 0.4902561, 0.4904417, 0.4905345,
   0.4906273, 0.4907201, 0.4908129, 0.4909057, 0.4910913, 0.4911841, 0.4913697, 0.4914625, 0.4915553, 0.4916481, 0.4918337, 0.4919265, 0.4921121, 0.4922049, 0.4922977, 0.4924833,
   0.4925761, 0.4926689, 0.4927617, 0.4929473, 0.4930401, 0.4931329, 0.4932257, 0.4933185, 0.4934113, 0.4936897, 0.4937825, 0.4939681, 0.4940609, 0.4941537, 0.4942465, 0.4943393,
   0.4944321, 0.4945249, 0.4946177, 0.4948033, 0.4948961, 0.4949889, 0.4950817, 0.4951745, 0.4952673, 0.4953601, 0.4955457, 0.4957313, 0.4958241, 0.4959169, 0.4961952, 0.496288,
   0.4964736, 0.496752, 0.4968448, 0.4969376, 0.4970304, 0.497216, 0.4973088, 0.4974016, 0.4975872, 0.49768, 0.4977728, 0.4978656, 0.4979584, 0.4980512, 0.498144, 0.4983296,
   0.4984224, 0.4985152, 0.498608, 0.4987008, 0.4987936, 0.4988864, 0.4989792, 0.499072, 0.4991648, 0.4992576, 0.4997216, 0.4998144, 0.4999072, 0.5, 0.5000928, 0.5003712,
   0.500464, 0.5005568, 0.5006496, 0.5007424, 0.5008352, 0.500928, 0.5010208, 0.5011136, 0.5012992, 0.501392, 0.5016704, 0.5017632, 0.501856, 0.5019488, 0.5020416, 0.5022272,
   0.50232, 0.5024128, 0.5025056, 0.5029696, 0.5030624, 0.5033408, 0.5035264, 0.5036192, 0.503712, 0.5038048, 0.5041759, 0.5042687, 0.5043615, 0.5044543, 0.5045471, 0.5046399,
   0.5048255, 0.5049183, 0.5051039, 0.5051967, 0.5054751, 0.5055679, 0.5056607, 0.5058463, 0.5060319, 0.5061247, 0.5062175, 0.5064031, 0.5064959, 0.5065887, 0.5066815, 0.5067743,
   0.5069599, 0.5070527, 0.5072383, 0.5073311, 0.5074239, 0.5075167, 0.5076095, 0.5077023, 0.5078879, 0.5079807, 0.5080735, 0.5082591, 0.5083519, 0.5085375, 0.5086303, 0.5088159,
   0.5089087, 0.5092799, 0.5093727, 0.5094655, 0.5096511, 0.5098367, 0.5099295, 0.5100223, 0.5101151, 0.5102079, 0.5103007, 0.5103935, 0.5104863, 0.5105791, 0.5107647, 0.5108575,
   0.5109503, 0.5110431, 0.5111359, 0.5112287, 0.5114143, 0.5115071, 0.5117854, 0.5118782, 0.511971, 0.5120638, 0.5121566, 0.5123422, 0.512435, 0.5125278, 0.5126206, 0.5127134,
   0.5128062, 0.512899, 0.5129918, 0.5130846, 0.5131774, 0.513363, 0.5135486, 0.5136414, 0.513827, 0.5139198, 0.5141054, 0.5141982, 0.514291, 0.5143838, 0.5144766, 0.5145694,
   0.5146622, 0.514755, 0.5149406, 0.5150334, 0.5154046, 0.5154974, 0.5157758, 0.5158686, 0.5159614, 0.5160542, 0.516147, 0.5162398, 0.5164254, 0.516611, 0.5167038, 0.5167966,
   0.5168894, 0.5169822, 0.517075, 0.5171678, 0.5172606, 0.5173534, 0.517539, 0.5176318, 0.5177246, 0.5178174, 0.5180958, 0.5181886, 0.5182814, 0.5183742, 0.518467, 0.5187454,
   0.5188382, 0.518931, 0.5190238, 0.5191166, 0.5192094, 0.5193022, 0.5196733, 0.5197661, 0.5198589, 0.5199517, 0.5200445, 0.5202301, 0.5203229, 0.5206013, 0.5206941, 0.5207869,
   0.5208797, 0.5209725, 0.5211581, 0.5212509, 0.5213437, 0.5214365, 0.5215293, 0.5216221, 0.5219005, 0.5221789, 0.5222717, 0.5223645, 0.5224573, 0.5225501, 0.5226429, 0.5227357,
   0.5228285, 0.5229213, 0.5230141, 0.5231069, 0.5231997, 0.5232925, 0.5234781, 0.5235709, 0.5236637, 0.5237565, 0.5239421, 0.5241277, 0.5242205, 0.5243133, 0.5244989, 0.5245917,
   0.5247773, 0.5250557, 0.5251485, 0.5252413, 0.5253341, 0.5255197, 0.5256125, 0.5257981, 0.5258909, 0.5259837, 0.5260765, 0.5261693, 0.5262621, 0.5263549, 0.5264477, 0.5266333,
   0.5267261, 0.5269117, 0.5270045, 0.5270973, 0.5271901, 0.5272829, 0.5273756, 0.5275612, 0.5277468, 0.5278396, 0.5279324, 0.5280252, 0.5282108, 0.5283036, 0.5283964, 0.5284892,
   0.5286748, 0.5287676, 0.5288604, 0.5289532, 0.529046, 0.5291388, 0.5292316, 0.5293244, 0.52951, 0.5296028, 0.5296956, 0.5297884, 0.5298812, 0.529974, 0.5300668, 0.5301596,
   0.5302524, 0.5305308, 0.5306236, 0.5307164, 0.5309948, 0.5310876, 0.5311804, 0.531366, 0.5314588, 0.5315516, 0.5316444, 0.5317372, 0.5319228, 0.5320156, 0.5323868, 0.5324796,
   0.5325724, 0.532758, 0.5328508, 0.5331292, 0.5334076, 0.5335004, 0.5335932, 0.533686, 0.5339644, 0.5340572, 0.53415, 0.5342428, 0.5345212, 0.534614, 0.5347068, 0.5347996,
   0.5348924, 0.5349852, 0.5352635, 0.5353563, 0.5355419, 0.5357275, 0.5358203, 0.5359131, 0.5360987, 0.5361915, 0.5362843, 0.5363771, 0.5364699, 0.5365627, 0.5366555, 0.5367483,
   0.5369339, 0.5370267, 0.5371195, 0.5372123, 0.5373051, 0.5373979, 0.5374907, 0.5375835, 0.5377691, 0.5378619, 0.5379547, 0.5380475, 0.5381403, 0.5382331, 0.5383259, 0.5384187,
   0.5385115, 0.5386043, 0.5386971, 0.5387899, 0.5388827, 0.5389755, 0.5390683, 0.5391611, 0.5392539, 0.5393467, 0.5394395, 0.5395323, 0.5397179, 0.5398107, 0.5399035, 0.5399963,
   0.5400891, 0.5401819, 0.5402747, 0.5403675, 0.5406459, 0.5407387, 0.5408315, 0.5410171, 0.5412027, 0.5412955, 0.5414811, 0.5415739, 0.5416667, 0.5417595, 0.5418523, 0.5419451,
   0.5421307, 0.5423163, 0.5424091, 0.5425019, 0.5425947, 0.5426875, 0.5427803, 0.5429659, 0.5430586, 0.5431514, 0.5434298, 0.5435226, 0.5436154, 0.5437082, 0.543801, 0.5438938,
   0.5439866, 0.5440794, 0.5441722, 0.5443578, 0.5446362, 0.544729, 0.5448218, 0.5449146, 0.5450074, 0.5451002, 0.545193, 0.5452858, 0.5453786, 0.5454714, 0.545657, 0.5458426,
   0.5459354, 0.5462138, 0.5463066, 0.5464922, 0.546585, 0.5466778, 0.5467706, 0.5468634, 0.5469562, 0.5471418, 0.5472346, 0.5473274, 0.5474202, 0.547513, 0.5476986, 0.547977,
   0.5480698, 0.5481626, 0.5482554, 0.5483482, 0.548441, 0.5485338, 0.5487194, 0.5488122, 0.548905, 0.5489978, 0.5490906, 0.5491834, 0.5492762, 0.5494618, 0.5495546, 0.5496474,
   0.549833, 0.5499258, 0.5502042, 0.550297, 0.5503898, 0.5504826, 0.5505754, 0.5506682, 0.5508537, 0.5509465, 0.5510393, 0.5511321, 0.5513177, 0.5514105, 0.5515033, 0.5518745,
   0.5520601, 0.5521529, 0.5524313, 0.5525241, 0.5526169, 0.5527097, 0.5529881, 0.5530809, 0.5532665, 0.5533593, 0.5534521, 0.5536377, 0.5539161, 0.5541017, 0.5542873, 0.5543801,
   0.5544729, 0.5545657, 0.5546585, 0.5548441, 0.5550297, 0.5551225, 0.5552153, 0.5553081, 0.5554009, 0.5554937, 0.5556793, 0.5558649, 0.5559577, 0.5560505, 0.5561433, 0.5563289,
   0.5564217, 0.5565145, 0.5566073, 0.5567929, 0.5568857, 0.5569785, 0.5570713, 0.5571641, 0.5572569, 0.5573497, 0.5575353, 0.5576281, 0.5577209, 0.5578137, 0.5579065, 0.5579993,
   0.5580921, 0.5582777, 0.5583705, 0.5584633, 0.5587416, 0.5588344, 0.55902, 0.5591128, 0.5592056, 0.5592984, 0.5593912, 0.559484, 0.5595768, 0.5596696, 0.5597624, 0.5600408,
   0.5601336, 0.5603192, 0.560412, 0.5605048, 0.5605976, 0.5606904, 0.5607832, 0.560876, 0.5609688, 0.5610616, 0.56134, 0.5617112, 0.561804, 0.5618968, 0.5619896, 0.5620824,
   0.5621752, 0.562268, 0.5626392, 0.562732, 0.5628248, 0.5629176, 0.5630104, 0.5631032, 0.563196, 0.5632888, 0.5633816, 0.5634744, 0.5637528, 0.5638456, 0.5640312, 0.564124,
   0.5642168, 0.5643096, 0.5644024, 0.5644952, 0.5646808, 0.5647736, 0.5648664, 0.5649592, 0.5651448, 0.5652376, 0.5653304, 0.5654232, 0.565516, 0.5656088, 0.5657016, 0.5657944,
   0.56598, 0.5660728, 0.5661656, 0.5662584, 0.5664439, 0.5668151, 0.5671863, 0.5672791, 0.5673719, 0.5674647, 0.5675575, 0.5676503, 0.5677431, 0.5678359, 0.5682071, 0.5682999,
   0.5683927, 0.5684855, 0.5686711, 0.5687639, 0.5689495, 0.5690423, 0.5691351, 0.5692279, 0.5693207, 0.5694135, 0.5696919, 0.5698775, 0.5699703, 0.5701559, 0.5703415, 0.5704343,
   0.5706199, 0.5707127, 0.5708055, 0.5708983, 0.5709911, 0.5711767, 0.5712695, 0.5713623, 0.5714551, 0.5715479, 0.5716407, 0.5717335, 0.5718263, 0.5719191, 0.5720119, 0.5721047,
   0.5721975, 0.5722903, 0.5725687, 0.5726615, 0.5727543, 0.5728471, 0.5729399, 0.5730327, 0.5731255, 0.5732183, 0.5733111, 0.5734039, 0.5734967, 0.5735895, 0.5736823, 0.5739607,
   0.5740535, 0.5741463, 0.574239, 0.5743318, 0.5744246, 0.5745174, 0.574703, 0.5747958, 0.5748886, 0.5749814, 0.5750742, 0.575167, 0.5752598, 0.5755382, 0.5757238, 0.5758166,
   0.5760022, 0.5761878, 0.5762806, 0.5764662, 0.576559, 0.5766518, 0.5767446, 0.5768374, 0.5769302, 0.5771158, 0.5772086, 0.5773942, 0.577487, 0.5776726, 0.5778582, 0.577951,
   0.5780438, 0.5781366, 0.5783222, 0.578415, 0.5785078, 0.5786006, 0.5786934, 0.5787862, 0.578879, 0.5790646, 0.5791574, 0.5792502, 0.5795286, 0.5796214, 0.5797142, 0.5799926,
   0.5800854, 0.580271, 0.5803638, 0.5804566, 0.5805494, 0.5809206, 0.581199, 0.5812918, 0.5814774, 0.5815702, 0.5818486, 0.5819414, 0.5820341, 0.5821269, 0.5822197, 0.5824053,
   0.5824981, 0.5825909, 0.5826837, 0.5827765, 0.5828693, 0.5829621, 0.5830549, 0.5833333, 0.5834261, 0.5835189, 0.5836117, 0.5837045, 0.5837973, 0.5838901, 0.5840757, 0.5843541,
   0.5844469, 0.5845397, 0.5846325, 0.5847253, 0.5848181, 0.5849109, 0.5850037, 0.5850965, 0.5851893, 0.5852821, 0.5854677, 0.5855605, 0.5856533, 0.5857461, 0.5858389, 0.5859317,
   0.5860245, 0.5861173, 0.5863029, 0.5863957, 0.5865813, 0.5866741, 0.5867669, 0.5868597, 0.5869525, 0.5871381, 0.5873237, 0.5874165, 0.5875093, 0.5876021, 0.5876949, 0.5877877,
   0.5878805, 0.5879733, 0.5880661, 0.5881589, 0.5882517, 0.5884373, 0.5885301, 0.5888085, 0.5889013, 0.5889941, 0.5890869, 0.5892725, 0.5893653, 0.5895509, 0.5896437, 0.5898293,
   0.589922, 0.5900148, 0.5901076, 0.5902004, 0.5902932, 0.590386, 0.5904788, 0.5905716, 0.59085, 0.5909428, 0.5910356, 0.5911284, 0.5912212, 0.591314, 0.5914068, 0.5914996,
   0.5915924, 0.5916852, 0.591778, 0.5918708, 0.5920564, 0.5921492, 0.592242, 0.5923348, 0.5924276, 0.5925204, 0.5926132, 0.592706, 0.5929844, 0.5930772, 0.59317, 0.5933556,
   0.5934484, 0.5935412, 0.5937268, 0.5938196, 0.5939124, 0.594098, 0.5942836, 0.5943764, 0.5944692, 0.594562, 0.5946548, 0.5947476, 0.595026, 0.5951188, 0.5952116, 0.5953972,
   0.5955828, 0.5956756, 0.5957684, 0.5958612, 0.5960468, 0.5961396, 0.5962324, 0.5963252, 0.5965108, 0.5966036, 0.5966964, 0.5967892, 0.596882, 0.5972532, 0.597346, 0.5974388,
   0.5975316, 0.5976244, 0.5977171, 0.5979955, 0.5980883, 0.5981811, 0.5982739, 0.5983667, 0.5984595, 0.5985523, 0.5987379, 0.5990163, 0.5991091, 0.5992019, 0.5992947, 0.5993875,
   0.5995731, 0.5998515, 0.5999443, 0.6000371, 0.6001299, 0.6002227, 0.6003155, 0.6005011, 0.6006867, 0.6007795, 0.6009651, 0.6010579, 0.6011507, 0.6012435, 0.6014291, 0.6016147,
   0.6018003, 0.6018931, 0.6019859, 0.6020787, 0.6021715, 0.6022643, 0.6023571, 0.6024499, 0.6025427, 0.6026355, 0.6027283, 0.6029139, 0.6030067, 0.6030995, 0.6033779, 0.6034707,
   0.6035635, 0.6039347, 0.6041203, 0.6042131, 0.6044915, 0.6045843, 0.6046771, 0.6047699, 0.6048627, 0.6049555, 0.6050483, 0.6052339, 0.6053267, 0.6055122, 0.605605, 0.6057906,
   0.6058834, 0.6059762, 0.606069, 0.6061618, 0.6062546, 0.6063474, 0.6064402, 0.6066258, 0.6068114, 0.606997, 0.6070898, 0.6071826, 0.6072754, 0.6073682, 0.607461, 0.6076466,
   0.6077394, 0.6078322, 0.607925, 0.6080178, 0.6081106, 0.6082962, 0.6084818, 0.6087602, 0.6089458, 0.6090386, 0.6091314, 0.6092242, 0.609317, 0.6094098, 0.6095026, 0.6096882,
   0.609781, 0.6098738, 0.6100594, 0.6101522, 0.610245, 0.6103378, 0.6104306, 0.6105234, 0.6106162, 0.610709, 0.6108018, 0.6108946, 0.6109874, 0.6110802, 0.6112658, 0.6113586,
   0.6114514, 0.6115442, 0.611637, 0.6117298, 0.6118226, 0.6119154, 0.6120082, 0.612101, 0.6122866, 0.6123794, 0.612565, 0.6127506, 0.6129362, 0.613029, 0.6131218, 0.6132146,
   0.6133073, 0.6134929, 0.6135857, 0.6136785, 0.6137713, 0.6138641, 0.6139569, 0.6141425, 0.6142353, 0.6143281, 0.6144209, 0.6145137, 0.6147921, 0.6148849, 0.6149777, 0.6151633,
   0.6153489, 0.6158129, 0.6159985, 0.6160913, 0.6161841, 0.6163697, 0.6164625, 0.6167409, 0.6168337, 0.6169265, 0.6170193, 0.6171121, 0.6172049, 0.6172977, 0.6173905, 0.6174833,
   0.6175761, 0.6176689, 0.6177617, 0.6180401, 0.6181329, 0.6182257, 0.6183185, 0.6184113, 0.6185041, 0.6185969, 0.6187825, 0.6188753, 0.6189681, 0.6190609, 0.6191537, 0.6193393,
   0.6194321, 0.6195249, 0.6196177, 0.6197105, 0.6198033, 0.6198961, 0.6199889, 0.6200817, 0.6201745, 0.6202673, 0.6203601, 0.6204529, 0.6205457, 0.6206385, 0.6209169, 0.6210097,
   0.6211024, 0.6211952, 0.621288, 0.6213808, 0.6216592, 0.6218448, 0.6219376, 0.6220304, 0.6221232, 0.6223088, 0.6224016, 0.6224944, 0.6225872, 0.6227728, 0.6228656, 0.6230512,
   0.623144, 0.6232368, 0.6234224, 0.623608, 0.6237008, 0.6237936, 0.6238864, 0.6241648, 0.6242576, 0.6244432, 0.624536, 0.6246288, 0.6247216, 0.6248144, 0.6249072, 0.625,
   0.6250928, 0.6251856, 0.6252784, 0.6253712, 0.625464, 0.6255568, 0.6256496, 0.6257424, 0.6258352, 0.625928, 0.6260208, 0.6261136, 0.6262064, 0.6262992, 0.626392, 0.6264848,
   0.6265776, 0.6266704, 0.6267632, 0.6270416, 0.6272272, 0.62732, 0.6274128, 0.6275056, 0.6276912, 0.627784, 0.6279696, 0.6280624, 0.6281552, 0.6283408, 0.6284336, 0.6285264,
   0.628712, 0.6288976, 0.6289903, 0.6292687, 0.6293615, 0.6294543, 0.6295471, 0.6296399, 0.6297327, 0.6298255, 0.6299183, 0.6300111, 0.6301967, 0.6302895, 0.6303823, 0.6304751,
   0.6306607, 0.6307535, 0.6308463, 0.6309391, 0.6310319, 0.6313103, 0.6314031, 0.6314959, 0.6316815, 0.6318671, 0.6320527, 0.6321455, 0.6322383, 0.6323311, 0.6324239, 0.6325167,
   0.6326095, 0.6327023, 0.6329807, 0.6330735, 0.6331663, 0.6333519, 0.6334447, 0.6336303, 0.6337231, 0.6338159, 0.6339087, 0.6340015, 0.6340943, 0.6342799, 0.6343727, 0.6344655,
   0.6345583, 0.6346511, 0.6347439, 0.6349295, 0.6350223, 0.6353007, 0.6354863, 0.6356719, 0.6358575, 0.6359503, 0.6360431, 0.6361359, 0.6364143, 0.6365999, 0.6367854, 0.6368782,
   0.6370638, 0.6371566, 0.6372494, 0.637435, 0.6376206, 0.6378062, 0.6380846, 0.638363, 0.6384558, 0.6386414, 0.638827, 0.6390126, 0.6391054, 0.639291, 0.6393838, 0.6396622,
   0.6398478, 0.6399406, 0.6400334, 0.640219, 0.6403118, 0.6404046, 0.6404974, 0.6405902, 0.640683, 0.6407758, 0.6408686, 0.6410542, 0.641147, 0.6413326, 0.6414254, 0.6415182,
   0.641611, 0.6417966, 0.6418894, 0.6419822, 0.642075, 0.6421678, 0.6422606, 0.6423534, 0.6424462, 0.642539, 0.6427246, 0.6429102, 0.643467, 0.6435598, 0.6436526, 0.6437454,
   0.6438382, 0.643931, 0.6440238, 0.6441166, 0.6442094, 0.6444878, 0.6445805, 0.6446733, 0.6447661, 0.6448589, 0.6449517, 0.6450445, 0.6451373, 0.6453229, 0.6454157, 0.6455085,
   0.6456941, 0.6459725, 0.6461581, 0.6462509, 0.6463437, 0.6465293, 0.6466221, 0.6467149, 0.6469005, 0.6469933, 0.6470861, 0.6471789, 0.6472717, 0.6473645, 0.6474573, 0.6475501,
   0.6476429, 0.6477357, 0.6478285, 0.6479213, 0.6480141, 0.6481069, 0.6481997, 0.6482925, 0.6485709, 0.6486637, 0.6487565, 0.6488493, 0.6489421, 0.6490349, 0.6491277, 0.6492205,
   0.6493133, 0.6494061, 0.6495917, 0.6497773, 0.6500557, 0.6501485, 0.6502413, 0.6503341, 0.6504269, 0.6505197, 0.6507053, 0.6507981, 0.6509837, 0.6510765, 0.6511693, 0.6514477,
   0.6515405, 0.6516333, 0.6517261, 0.6520045, 0.6520973, 0.6521901, 0.6522829, 0.6524684, 0.652654, 0.6528396, 0.6529324, 0.6530252, 0.653118, 0.6533964, 0.6534892, 0.653582,
   0.6536748, 0.6539532, 0.654046, 0.6542316, 0.6543244, 0.6544172, 0.6546028, 0.6546956, 0.6547884, 0.6548812, 0.654974, 0.6550668, 0.6551596, 0.6553452, 0.655438, 0.6555308,
   0.655902, 0.6559948, 0.6560876, 0.6561804, 0.656366, 0.6564588, 0.6570156, 0.6571084, 0.6572012, 0.6573868, 0.6574796, 0.657758, 0.6580364, 0.658222, 0.6583148, 0.6584076,
   0.6585004, 0.6587788, 0.6589644, 0.6592428, 0.6594284, 0.6595212, 0.659614, 0.6597068, 0.6597996, 0.6598924, 0.6601707, 0.6603563, 0.6604491, 0.6607275, 0.6610059, 0.6611915,
   0.6612843, 0.6614699, 0.6615627, 0.6617483, 0.6619339, 0.6620267, 0.6621195, 0.6622123, 0.6623051, 0.6623979, 0.6624907, 0.6625835, 0.6626763, 0.6627691, 0.6628619, 0.6632331,
   0.6633259, 0.6634187, 0.6636043, 0.6637899, 0.6638827, 0.6640683, 0.6641611, 0.6642539, 0.6643467, 0.6645323, 0.6646251, 0.6647179, 0.6648107, 0.6650891, 0.6651819, 0.6653675,
   0.6654603, 0.6655531, 0.6656459, 0.6657387, 0.6658315, 0.6659243, 0.6661099, 0.6662027, 0.6664811, 0.6665739, 0.6667595, 0.6668523, 0.6669451, 0.6671307, 0.6675019, 0.6676875,
   0.6677803, 0.6678731, 0.6679659, 0.6680586, 0.6682442, 0.668337, 0.6684298, 0.6686154, 0.6687082, 0.6688938, 0.6689866, 0.6690794, 0.6691722, 0.669265, 0.6693578, 0.6695434,
   0.6696362, 0.669729, 0.6698218, 0.6700074, 0.6701002, 0.670193, 0.6703786, 0.6704714, 0.6705642, 0.6707498, 0.6708426, 0.6709354, 0.6710282, 0.6713066, 0.6713994, 0.6714922,
   0.671585, 0.6716778, 0.6717706, 0.6718634, 0.6719562, 0.6721418, 0.6722346, 0.6723274, 0.6724202, 0.672513, 0.6726058, 0.6727914, 0.672977, 0.6730698, 0.6731626, 0.6732554,
   0.6735338, 0.6736266, 0.6738122, 0.6739978, 0.6740906, 0.6742762, 0.674369, 0.6746474, 0.674833, 0.6749258, 0.6750186, 0.6752042, 0.6753898, 0.6754826, 0.6755754, 0.6756682,
   0.675761, 0.6758537, 0.6760393, 0.6761321, 0.6762249, 0.6763177, 0.6764105, 0.6765033, 0.6765961, 0.6766889, 0.6768745, 0.6770601, 0.6772457, 0.6773385, 0.6774313, 0.6775241,
   0.6776169, 0.6778953, 0.6780809, 0.6782665, 0.6783593, 0.6785449, 0.6786377, 0.6787305, 0.6788233, 0.6789161, 0.6790089, 0.6791945, 0.6792873, 0.6793801, 0.6796585, 0.6797513,
   0.6798441, 0.6800297, 0.6802153, 0.6804009, 0.6804937, 0.6807721, 0.6811433, 0.6812361, 0.6813289, 0.6814217, 0.6815145, 0.6819785, 0.6820713, 0.6822569, 0.6824425, 0.6825353,
   0.6826281, 0.6827209, 0.6828137, 0.6829993, 0.6830921, 0.6831849, 0.6832777, 0.6834633, 0.6835561, 0.6837416, 0.6838344, 0.6839272, 0.68402, 0.6841128, 0.6842056, 0.6842984,
   0.6843912, 0.6845768, 0.6846696, 0.6847624, 0.6848552, 0.684948, 0.6850408, 0.6852264, 0.6853192, 0.6855976, 0.6857832, 0.6859688, 0.6861544, 0.68634, 0.6864328, 0.6866184,
   0.6867112, 0.686804, 0.6870824, 0.6871752, 0.687268, 0.6873608, 0.6875464, 0.687732, 0.6878248, 0.6879176, 0.6880104, 0.6881032, 0.688196, 0.6882888, 0.6883816, 0.6884744,
   0.6885672, 0.68866, 0.6887528, 0.6888456, 0.6889384, 0.6890312, 0.689124, 0.6893096, 0.689588, 0.6896808, 0.6897736, 0.6898664, 0.6899592, 0.690052, 0.6901448, 0.690516,
   0.6906088, 0.6907016, 0.6908872, 0.69098, 0.6911656, 0.6912584, 0.6913512, 0.6914439, 0.6915367, 0.6916295, 0.6917223, 0.6918151, 0.6919079, 0.6922791, 0.6924647, 0.6926503,
   0.6927431, 0.6929287, 0.6930215, 0.6932071, 0.6932999, 0.6934855, 0.6936711, 0.6937639, 0.6939495, 0.6940423, 0.6944135, 0.6945063, 0.6946919, 0.6947847, 0.6948775, 0.6949703,
   0.6950631, 0.6951559, 0.6954343, 0.6955271, 0.6956199, 0.6957127, 0.6958983, 0.6960839, 0.6962695, 0.6963623, 0.6964551, 0.6965479, 0.6966407, 0.6969191, 0.6970119, 0.6971047,
   0.6971975, 0.6972903, 0.6974759, 0.6975687, 0.6976615, 0.6977543, 0.6978471, 0.6979399, 0.6980327, 0.6981255, 0.6982183, 0.6983111, 0.6984039, 0.6984967, 0.6985895, 0.6986823,
   0.6987751, 0.6989607, 0.6990535, 0.6991463, 0.699239, 0.6993318, 0.6994246, 0.6995174, 0.6996102, 0.699703, 0.6997958, 0.6998886, 0.6999814, 0.7000742, 0.700167, 0.7003526,
   0.7005382, 0.700631, 0.7007238, 0.7008166, 0.7009094, 0.7010022, 0.701095, 0.7011878, 0.7013734, 0.7014662, 0.701559, 0.7016518, 0.7017446, 0.7018374, 0.7019302, 0.702023,
   0.7021158, 0.7022086, 0.7023014, 0.7023942, 0.702487, 0.7025798, 0.702951, 0.7030438, 0.7031366, 0.7033222, 0.703415, 0.7036006, 0.7036934, 0.7037862, 0.7039718, 0.7040646,
   0.7041574, 0.7042502, 0.704343, 0.7044358, 0.7046214, 0.7047142, 0.704807, 0.7048998, 0.7049926, 0.7050854, 0.705271, 0.7053638, 0.7056422, 0.705735, 0.7058278, 0.7061062,
   0.706199, 0.7062918, 0.7063846, 0.7064774, 0.706663, 0.7067558, 0.7068486, 0.7069414, 0.7070341, 0.7071269, 0.7073125, 0.7074053, 0.7074981, 0.7075909, 0.7076837, 0.7078693,
   0.7079621, 0.7080549, 0.7081477, 0.7082405, 0.7083333, 0.7084261, 0.7085189, 0.7086117, 0.7087045, 0.7087973, 0.7088901, 0.7089829, 0.7090757, 0.7092613, 0.7093541, 0.7095397,
   0.7096325, 0.7098181, 0.7101893, 0.7102821, 0.7103749, 0.7104677, 0.7107461, 0.7108389, 0.7110245, 0.7112101, 0.7113029, 0.7113957, 0.7114885, 0.7115813, 0.7117669, 0.7118597,
   0.7121381, 0.7122309, 0.7125093, 0.7126021, 0.7126949, 0.7127877, 0.7128805, 0.7130661, 0.7131589, 0.7134373, 0.7135301, 0.7136229, 0.7137157, 0.7138085, 0.7139941, 0.7140869,
   0.7141797, 0.7142725, 0.7144581, 0.7145509, 0.7146437, 0.7147365, 0.7148293, 0.714922, 0.7150148, 0.7152004, 0.715386, 0.7155716, 0.7156644, 0.7157572, 0.71585, 0.7159428,
   0.7161284, 0.7162212, 0.716314, 0.7164068, 0.7164996, 0.7165924, 0.7166852, 0.716778, 0.7168708, 0.717242, 0.7175204, 0.7176132, 0.717706, 0.7177988, 0.7178916, 0.71817,
   0.7183556, 0.7184484, 0.7185412, 0.7187268, 0.7188196, 0.7190052, 0.719098, 0.7192836, 0.7194692, 0.719562, 0.7198404, 0.7199332, 0.720026, 0.7205828, 0.7206756, 0.7208612,
   0.720954, 0.7210468, 0.7211396, 0.7212324, 0.7213252, 0.7216036, 0.7216964, 0.7217892, 0.721882, 0.7219748, 0.7220676, 0.7222532, 0.7225316, 0.7226244, 0.7227171, 0.7229955,
   0.7231811, 0.7232739, 0.7233667, 0.7234595, 0.7235523, 0.7236451, 0.7238307, 0.7239235, 0.7240163, 0.7242947, 0.7244803, 0.7245731, 0.7246659, 0.7247587, 0.7249443, 0.7250371,
   0.7251299, 0.7252227, 0.7254083, 0.7255011, 0.7255939, 0.7256867, 0.7258723, 0.7259651, 0.7260579, 0.7261507, 0.7263363, 0.7264291, 0.7266147, 0.7268003, 0.7268931, 0.7269859,
   0.7272643, 0.7273571, 0.7275427, 0.7276355, 0.7277283, 0.7279139, 0.7280067, 0.7280995, 0.7281923, 0.7286563, 0.7288419, 0.7290275, 0.7291203, 0.7292131, 0.7293059, 0.7293987,
   0.7294915, 0.7295843, 0.7296771, 0.7297699, 0.7298627, 0.7299555, 0.7301411, 0.7302339, 0.7303267, 0.7305122, 0.730605, 0.7307906, 0.7308834, 0.7309762, 0.731069, 0.7311618,
   0.7312546, 0.7313474, 0.7314402, 0.731533, 0.7316258, 0.7317186, 0.7318114, 0.7319042, 0.731997, 0.7321826, 0.7323682, 0.732461, 0.7325538, 0.7327394, 0.732925, 0.7332034,
   0.7332962, 0.733389, 0.7334818, 0.7335746, 0.7336674, 0.7339458, 0.7342242, 0.734317, 0.7344098, 0.7345026, 0.7345954, 0.7348738, 0.7349666, 0.7350594, 0.7351522, 0.7353378,
   0.7355234, 0.7356162, 0.7358018, 0.7360802, 0.736173, 0.7362658, 0.7363586, 0.7365442, 0.7369154, 0.7370082, 0.7372866, 0.7373794, 0.737565, 0.7376578, 0.7378434, 0.7381218,
   0.7382146, 0.7384001, 0.7384929, 0.7385857, 0.7386785, 0.7387713, 0.7393281, 0.7395137, 0.7396065, 0.7396993, 0.7398849, 0.7399777, 0.7403489, 0.7404417, 0.7405345, 0.7406273,
   0.7408129, 0.7409057, 0.7409985, 0.7411841, 0.7412769, 0.7414625, 0.7417409, 0.7418337, 0.7419265, 0.7420193, 0.7422049, 0.7423905, 0.7424833, 0.7425761, 0.7427617, 0.7429473,
   0.7430401, 0.7433185, 0.7434113, 0.7435969, 0.7437825, 0.7438753, 0.7439681, 0.7440609, 0.7442465, 0.7443393, 0.7444321, 0.7445249, 0.7446177, 0.7448033, 0.7448961, 0.7449889,
   0.7450817, 0.7451745, 0.7455457, 0.7456385, 0.7460097, 0.7461952, 0.746288, 0.7464736, 0.7466592, 0.746752, 0.7468448, 0.7470304, 0.7471232, 0.7473088, 0.7474016, 0.7474944,
   0.74768, 0.7477728, 0.7479584, 0.7480512, 0.748144, 0.7482368, 0.7484224, 0.7485152, 0.748608, 0.7487008, 0.7487936, 0.7488864, 0.7489792, 0.7491648, 0.7492576, 0.7494432,
   0.749536, 0.7496288, 0.7497216, 0.75, 0.7500928, 0.7501856, 0.7502784, 0.7503712, 0.750464, 0.7505568, 0.7507424, 0.750928, 0.7512064, 0.7514848, 0.7515776, 0.7516704,
   0.751856, 0.7519488, 0.7521344, 0.7522272, 0.7524128, 0.7525056, 0.7525984, 0.7526912, 0.752784, 0.7530624, 0.7531552, 0.7533408, 0.7534336, 0.7535264, 0.7538976, 0.7539903,
   0.7540831, 0.7541759, 0.7542687, 0.7543615, 0.7544543, 0.7546399, 0.7547327, 0.7548255, 0.7550111, 0.7551039, 0.7552895, 0.7553823, 0.7554751, 0.7555679, 0.7556607, 0.7558463,
   0.7561247, 0.7562175, 0.7563103, 0.7565887, 0.7568671, 0.7569599, 0.7571455, 0.7572383, 0.7574239, 0.7577023, 0.7579807, 0.7583519, 0.7584447, 0.7586303, 0.7587231, 0.7588159,
   0.7589087, 0.7590015, 0.7593727, 0.7594655, 0.7596511, 0.7597439, 0.7599295, 0.7600223, 0.7602079, 0.7603935, 0.7607647, 0.7608575, 0.7611359, 0.7612287, 0.7613215, 0.7614143,
   0.7615071, 0.7615999, 0.7618782, 0.7623422, 0.762435, 0.7625278, 0.7626206, 0.7627134, 0.7628062, 0.7629918, 0.7630846, 0.7631774, 0.7634558, 0.7635486, 0.7636414, 0.7637342,
   0.763827, 0.7641054, 0.7641982, 0.764291, 0.7643838, 0.7644766, 0.7646622, 0.764755, 0.7648478, 0.7649406, 0.7651262, 0.7654046, 0.7654974, 0.7655902, 0.765683, 0.7657758,
   0.7659614, 0.7660542, 0.766147, 0.7662398, 0.7663326, 0.7664254, 0.766611, 0.7667966, 0.7668894, 0.7669822, 0.7673534, 0.7674462, 0.767539, 0.7676318, 0.7677246, 0.7678174,
   0.768003, 0.7681886, 0.7682814, 0.7683742, 0.768467, 0.7685598, 0.7686526, 0.7687454, 0.768931, 0.7690238, 0.7691166, 0.7693022, 0.769395, 0.7694878, 0.7696733, 0.7698589,
   0.7707869, 0.7708797, 0.7710653, 0.7711581, 0.7712509, 0.7714365, 0.7715293, 0.7716221, 0.7717149, 0.7718077, 0.7719933, 0.7721789, 0.7725501, 0.7726429, 0.7727357, 0.7728285,
   0.7729213, 0.7730141, 0.7731069, 0.7732925, 0.7733853, 0.7734781, 0.7735709, 0.7736637, 0.7738493, 0.7741277, 0.7742205, 0.7744989, 0.7746845, 0.7747773, 0.7752413, 0.7753341,
   0.7754269, 0.7757981, 0.7761693, 0.7762621, 0.7763549, 0.7765405, 0.7766333, 0.7768189, 0.7769117, 0.7770045, 0.7770973, 0.7773756, 0.7775612, 0.7777468, 0.7780252, 0.778118,
   0.7783036, 0.7784892, 0.7786748, 0.7789532, 0.7791388, 0.7792316, 0.7794172, 0.77951, 0.7796028, 0.7796956, 0.7798812, 0.7802524, 0.7803452, 0.780438, 0.7805308, 0.7806236,
   0.7810876, 0.7812732, 0.7815516, 0.7817372, 0.78183, 0.7820156, 0.7821084, 0.7822012, 0.782294, 0.7823868, 0.7824796, 0.7828508, 0.7829436, 0.7831292, 0.7833148, 0.7834076,
   0.7835004, 0.7835932, 0.7837788, 0.7838716, 0.7839644, 0.7840572, 0.7842428, 0.7844284, 0.7845212, 0.784614, 0.7847068, 0.7847996, 0.7848924, 0.7849852, 0.785078, 0.7852635,
   0.7854491, 0.7855419, 0.7856347, 0.7857275, 0.7858203, 0.7859131, 0.7860059, 0.7860987, 0.7862843, 0.7863771, 0.7864699, 0.7865627, 0.7866555, 0.7867483, 0.7872123, 0.7873051,
   0.7873979, 0.7875835, 0.7877691, 0.7879547, 0.7880475, 0.7881403, 0.7883259, 0.7884187, 0.7885115, 0.7886043, 0.7886971, 0.7889755, 0.7890683, 0.7892539, 0.7896251, 0.7899035,
   0.7899963, 0.7900891, 0.7901819, 0.7902747, 0.7903675, 0.7907387, 0.7909243, 0.7911099, 0.7912027, 0.7912955, 0.7914811, 0.7916667, 0.7917595, 0.7918523, 0.7919451, 0.7921307,
   0.7922235, 0.7923163, 0.7924091, 0.7926875, 0.7927803, 0.7928731, 0.7929659, 0.7930586, 0.793337, 0.7934298, 0.7937082, 0.793801, 0.7939866, 0.7940794, 0.7941722, 0.7943578,
   0.7944506, 0.7945434, 0.7946362, 0.794729, 0.7948218, 0.7950074, 0.7951002, 0.795193, 0.7952858, 0.7954714, 0.795657, 0.7958426, 0.7959354, 0.7960282, 0.796121, 0.7963066,
   0.7964922, 0.796585, 0.7966778, 0.7967706, 0.7969562, 0.797049, 0.7971418, 0.7972346, 0.7973274, 0.797513, 0.7976058, 0.7976986, 0.7980698, 0.7981626, 0.7982554, 0.7985338,
   0.7986266, 0.7987194, 0.7988122, 0.798905, 0.7989978, 0.7990906, 0.7992762, 0.7994618, 0.7995546, 0.7997402, 0.799833, 0.8000186, 0.8001114, 0.800297, 0.8003898, 0.8004826,
   0.8005754, 0.8006682, 0.800761, 0.8011321, 0.8013177, 0.8014105, 0.8015033, 0.8015961, 0.8018745, 0.8019673, 0.8021529, 0.8026169, 0.8027097, 0.8028025, 0.8028953, 0.8030809,
   0.8032665, 0.8035449, 0.8037305, 0.8038233, 0.8039161, 0.8042873, 0.8044729, 0.8048441, 0.8050297, 0.8052153, 0.8053081, 0.8054009, 0.8054937, 0.8055865, 0.8056793, 0.8057721,
   0.8058649, 0.8059577, 0.8062361, 0.8063289, 0.8064217, 0.8065145, 0.8067001, 0.8068857, 0.8069785, 0.8070713, 0.8071641, 0.8072569, 0.8073497, 0.8074425, 0.8076281, 0.8077209,
   0.8078137, 0.8079065, 0.8080921, 0.8083705, 0.8084633, 0.8085561, 0.8086488, 0.8087416, 0.8089272, 0.8091128, 0.8093912, 0.8095768, 0.8098552, 0.8101336, 0.8102264, 0.8103192,
   0.810412, 0.8105048, 0.8106904, 0.8109688, 0.8110616, 0.81134, 0.8114328, 0.8115256, 0.8116184, 0.8117112, 0.811804, 0.8119896, 0.8120824, 0.8123608, 0.8125464, 0.8128248,
   0.8129176, 0.8131032, 0.813196, 0.8132888, 0.8134744, 0.8135672, 0.8138456, 0.8139384, 0.814124, 0.8142168, 0.8143096, 0.8144024, 0.8144952, 0.814588, 0.8146808, 0.815052,
   0.8151448, 0.8152376, 0.815516, 0.8156088, 0.8158872, 0.81598, 0.8160728, 0.8162584, 0.8163512, 0.8165367, 0.8166295, 0.8169079, 0.8170007, 0.8170935, 0.8172791, 0.8174647,
   0.8175575, 0.8176503, 0.8177431, 0.8179287, 0.8182071, 0.8182999, 0.8183927, 0.8185783, 0.8186711, 0.8189495, 0.8190423, 0.8191351, 0.8192279, 0.8193207, 0.8194135, 0.8195063,
   0.8197847, 0.8199703, 0.8202487, 0.8205271, 0.8206199, 0.8207127, 0.8208055, 0.8208983, 0.8209911, 0.8210839, 0.8214551, 0.8215479, 0.8216407, 0.8217335, 0.8220119, 0.8221047,
   0.8223831, 0.8224759, 0.8225687, 0.8226615, 0.8227543, 0.8228471, 0.8229399, 0.8230327, 0.8231255, 0.8233111, 0.8234967, 0.8236823, 0.8237751, 0.8238679, 0.8239607, 0.824239,
   0.8243318, 0.8244246, 0.8245174, 0.824703, 0.8247958, 0.8248886, 0.8249814, 0.8250742, 0.825167, 0.8252598, 0.8253526, 0.8254454, 0.8255382, 0.8258166, 0.8259094, 0.826095,
   0.8262806, 0.8263734, 0.8266518, 0.8267446, 0.8268374, 0.8269302, 0.827023, 0.827487, 0.8275798, 0.8277654, 0.8278582, 0.8280438, 0.8283222, 0.828415, 0.8285078, 0.8287862,
   0.8289718, 0.8290646, 0.8291574, 0.829807, 0.8299926, 0.8300854, 0.8301782, 0.8303638, 0.8304566, 0.8305494, 0.8306422, 0.8309206, 0.8310134, 0.8312918, 0.8315702, 0.8318486,
   0.8319414, 0.8320341, 0.8321269, 0.8323125, 0.8328693, 0.8329621, 0.8330549, 0.8332405, 0.8334261, 0.8336117, 0.8337045, 0.8339829, 0.8340757, 0.8341685, 0.8343541, 0.8345397,
   0.8346325, 0.8349109, 0.8352821, 0.8353749, 0.8354677, 0.8355605, 0.8356533, 0.8361173, 0.8362101, 0.8363029, 0.8363957, 0.8367669, 0.8368597, 0.8369525, 0.8371381, 0.8377877,
   0.8378805, 0.8380661, 0.8381589, 0.8382517, 0.8383445, 0.8384373, 0.8386229, 0.8387157, 0.8394581, 0.8395509, 0.8396437, 0.8398293, 0.839922, 0.8400148, 0.8402004, 0.8402932,
   0.840386, 0.8404788, 0.8405716, 0.8406644, 0.8407572, 0.8412212, 0.841314, 0.8414068, 0.8414996, 0.8415924, 0.8418708, 0.8419636, 0.8420564, 0.842242, 0.8424276, 0.8425204,
   0.8427988, 0.84317, 0.8432628, 0.8433556, 0.843634, 0.8437268, 0.8440052, 0.844098, 0.8444692, 0.844562, 0.8446548, 0.8447476, 0.8449332, 0.8451188, 0.84549, 0.8457684,
   0.8458612, 0.845954, 0.8460468, 0.8462324, 0.8463252, 0.8465108, 0.8466036, 0.8466964, 0.8467892, 0.846882, 0.8469748, 0.8471604, 0.8472532, 0.847346, 0.8474388, 0.8476244,
   0.8477171, 0.8480883, 0.8481811, 0.8482739, 0.8483667, 0.8485523, 0.8487379, 0.8488307, 0.8489235, 0.8490163, 0.8491091, 0.8492019, 0.8492947, 0.8493875, 0.8494803, 0.8495731,
   0.8497587, 0.8498515, 0.8501299, 0.8503155, 0.8504083, 0.8506867, 0.8507795, 0.8508723, 0.8509651, 0.8510579, 0.8512435, 0.8513363, 0.8515219, 0.8517075, 0.8518003, 0.8520787,
   0.8522643, 0.8523571, 0.8524499, 0.8525427, 0.8526355, 0.8528211, 0.8529139, 0.8531923, 0.8532851, 0.8533779, 0.8535635, 0.8536563, 0.8537491, 0.8538419, 0.8539347, 0.8541203,
   0.8542131, 0.8544915, 0.8545843, 0.8546771, 0.8548627, 0.8549555, 0.8550483, 0.8551411, 0.8552339, 0.8553267, 0.8555122, 0.855605, 0.8556978, 0.8559762, 0.8561618, 0.8562546,
   0.8563474, 0.8564402, 0.8566258, 0.8568114, 0.8569042, 0.856997, 0.8570898, 0.857461, 0.8576466, 0.8577394, 0.8581106, 0.858389, 0.8584818, 0.8585746, 0.8586674, 0.858853,
   0.8590386, 0.8592242, 0.8595026, 0.8595954, 0.859781, 0.8598738, 0.8601522, 0.860245, 0.8603378, 0.8604306, 0.8605234, 0.8606162, 0.8608018, 0.8608946, 0.8609874, 0.8610802,
   0.861173, 0.8612658, 0.8613586, 0.8614514, 0.8617298, 0.8620082, 0.862101, 0.8621938, 0.8624722, 0.8626578, 0.8628434, 0.863029, 0.8633073, 0.8636785, 0.8637713, 0.8639569,
   0.8644209, 0.8645137, 0.8647921, 0.8648849, 0.8649777, 0.8651633, 0.8652561, 0.8653489, 0.8654417, 0.8655345, 0.8656273, 0.8659057, 0.8659985, 0.8661841, 0.8662769, 0.8663697,
   0.8665553, 0.8668337, 0.8670193, 0.8671121, 0.8672049, 0.8672977, 0.8673905, 0.8674833, 0.8675761, 0.8678545, 0.8680401, 0.8685041, 0.8685969, 0.8687825, 0.8688753, 0.8689681,
   0.8691537, 0.8692465, 0.8693393, 0.8694321, 0.8695249, 0.8697105, 0.8698961, 0.8699889, 0.8701745, 0.8702673, 0.8704529, 0.8705457, 0.8706385, 0.8711024, 0.871288, 0.8713808,
   0.8715664, 0.871752, 0.8721232, 0.872216, 0.8723088, 0.8724016, 0.8724944, 0.8725872, 0.87268, 0.8727728, 0.873144, 0.8733296, 0.8734224, 0.8737008, 0.8737936, 0.8738864,
   0.8739792, 0.874072, 0.8741648, 0.874536, 0.8747216, 0.875, 0.8750928, 0.8751856, 0.8752784, 0.875464, 0.8756496, 0.8758352, 0.875928, 0.8761136, 0.8762064, 0.876392,
   0.8764848, 0.8766704, 0.8767632, 0.876856, 0.8769488, 0.8771344, 0.8772272, 0.8775056, 0.8775984, 0.8778768, 0.8780624, 0.8781552, 0.878248, 0.8784336, 0.8785264, 0.8786192,
   0.878712, 0.8788048, 0.8793615, 0.8798255, 0.8799183, 0.8801039, 0.8801967, 0.8805679, 0.8806607, 0.8807535, 0.8808463, 0.8812175, 0.8815887, 0.8816815, 0.8817743, 0.8819599,
   0.8822383, 0.8823311, 0.8825167, 0.8826095, 0.8827951, 0.8833519, 0.8835375, 0.8836303, 0.8838159, 0.8839087, 0.8840943, 0.8843727, 0.8844655, 0.8846511, 0.8848367, 0.8849295,
   0.8854863, 0.8855791, 0.8856719, 0.8857647, 0.8858575, 0.8859503, 0.8861359, 0.8863215, 0.8864143, 0.8866927, 0.8867854, 0.886971, 0.8875278, 0.8877134, 0.887899, 0.8880846,
   0.8882702, 0.8884558, 0.8886414, 0.8890126, 0.8891054, 0.8891982, 0.889291, 0.8893838, 0.8894766, 0.8895694, 0.8896622, 0.889755, 0.8898478, 0.8899406, 0.8904974, 0.8905902,
   0.8907758, 0.8912398, 0.8914254, 0.8915182, 0.8917038, 0.8917966, 0.8918894, 0.8919822, 0.892075, 0.8922606, 0.8923534, 0.8926318, 0.8927246, 0.8929102, 0.8932814, 0.8933742,
   0.893467, 0.8935598, 0.8936526, 0.8938382, 0.893931, 0.8940238, 0.8941166, 0.894395, 0.8946733, 0.8947661, 0.8948589, 0.8949517, 0.8951373, 0.8953229, 0.8955085, 0.8956941,
   0.8962509, 0.8964365, 0.8967149, 0.8968077, 0.8969005, 0.8969933, 0.8971789, 0.8974573, 0.8975501, 0.8976429, 0.8978285, 0.8981069, 0.8981997, 0.8982925, 0.8983853, 0.8987565,
   0.8988493, 0.8989421, 0.8993133, 0.8994989, 0.8996845, 0.8997773, 0.8998701, 0.8999629, 0.9002413, 0.9003341, 0.9004269, 0.9007053, 0.9007981, 0.9008909, 0.9009837, 0.9011693,
   0.9012621, 0.9013549, 0.9014477, 0.9016333, 0.9017261, 0.9018189, 0.9019117, 0.9021901, 0.9022829, 0.9025612, 0.902654, 0.9028396, 0.9029324, 0.9030252, 0.903118, 0.9032108,
   0.9033036, 0.9033964, 0.9037676, 0.9039532, 0.904046, 0.9041388, 0.9042316, 0.9043244, 0.9044172, 0.9046956, 0.9047884, 0.9050668, 0.9051596, 0.9056236, 0.9058092, 0.9060876,
   0.9061804, 0.9062732, 0.9066444, 0.9069228, 0.9070156, 0.9075724, 0.9076652, 0.907758, 0.9079436, 0.9081292, 0.908222, 0.9083148, 0.9085004, 0.908686, 0.9087788, 0.9089644,
   0.9090572, 0.90915, 0.9092428, 0.9095212, 0.9097068, 0.9097996, 0.9098924, 0.9099852, 0.9101707, 0.9102635, 0.9103563, 0.9104491, 0.9105419, 0.9106347, 0.9107275, 0.9108203,
   0.9109131, 0.9112843, 0.9113771, 0.9114699, 0.9116555, 0.9117483, 0.9125835, 0.9126763, 0.9127691, 0.9132331, 0.9133259, 0.9136971, 0.9139755, 0.9140683, 0.9141611, 0.9142539,
   0.9145323, 0.9146251, 0.9148107, 0.9149035, 0.9149963, 0.9150891, 0.9151819, 0.9152747, 0.9153675, 0.9156459, 0.9157387, 0.9159243, 0.9162027, 0.9162955, 0.9163883, 0.9166667,
   0.9170379, 0.9171307, 0.9172235, 0.9173163, 0.9174091, 0.9175947, 0.9177803, 0.9181514, 0.918337, 0.9184298, 0.9185226, 0.9187082, 0.9188938, 0.9189866, 0.9190794, 0.9191722,
   0.919265, 0.919729, 0.9199146, 0.9200074, 0.9201002, 0.920193, 0.9204714, 0.9205642, 0.9208426, 0.9210282, 0.9213994, 0.9217706, 0.9218634, 0.9223274, 0.922513, 0.9226986,
   0.922977, 0.9230698, 0.9233482, 0.923441, 0.9238122, 0.9239978, 0.9242762, 0.924369, 0.9244618, 0.9245546, 0.9246474, 0.9249258, 0.9252042, 0.925297, 0.9253898, 0.9254826,
   0.9255754, 0.9256682, 0.925761, 0.9258537, 0.9262249, 0.9263177, 0.9265033, 0.9265961, 0.9267817, 0.9268745, 0.9269673, 0.9273385, 0.9274313, 0.9275241, 0.9276169, 0.9277097,
   0.9279881, 0.9281737, 0.9290089, 0.9291017, 0.9291945, 0.9292873, 0.9297513, 0.9303081, 0.9304009, 0.9305865, 0.9306793, 0.9307721, 0.9310505, 0.9314217, 0.9316073, 0.9317001,
   0.9317929, 0.9320713, 0.9327209, 0.9328137, 0.9330921, 0.9332777, 0.9335561, 0.9337416, 0.93402, 0.9341128, 0.9342056, 0.934484, 0.9346696, 0.9347624, 0.9350408, 0.9352264,
   0.935412, 0.9357832, 0.9361544, 0.93634, 0.9364328, 0.9366184, 0.9367112, 0.936804, 0.9368968, 0.937268, 0.9373608, 0.9374536, 0.9375464, 0.9376392, 0.937732, 0.9378248,
   0.9381032, 0.938196, 0.9385672, 0.9388456, 0.9390312, 0.939124, 0.9392168, 0.9393096, 0.9394952, 0.939588, 0.9396808, 0.9397736, 0.9398664, 0.9402376, 0.9404232, 0.94098,
   0.9410728, 0.9412584, 0.9413512, 0.9414439, 0.9416295, 0.9417223, 0.9418151, 0.9419079, 0.9423719, 0.9425575, 0.9426503, 0.9427431, 0.9430215, 0.9434855, 0.9435783, 0.9437639,
   0.9439495, 0.9441351, 0.9447847, 0.9452487, 0.9453415, 0.9454343, 0.9456199, 0.9457127, 0.9462695, 0.9466407, 0.9467335, 0.9471047, 0.9472903, 0.9473831, 0.9476615, 0.9478471,
   0.9479399, 0.9480327, 0.9481255, 0.9484967, 0.9485895, 0.9488679, 0.9490535, 0.9491463, 0.949239, 0.9493318, 0.9494246, 0.9495174, 0.949703, 0.9497958, 0.9502598, 0.9503526,
   0.9504454, 0.950631, 0.9507238, 0.9511878, 0.9514662, 0.951559, 0.9519302, 0.9521158, 0.9522086, 0.9523014, 0.9523942, 0.952487, 0.9525798, 0.9526726, 0.9528582, 0.952951,
   0.9530438, 0.9531366, 0.9532294, 0.9537862, 0.953879, 0.9539718, 0.9540646, 0.9542502, 0.954343, 0.9549926, 0.955271, 0.9553638, 0.9555494, 0.955735, 0.9559206, 0.9560134,
   0.9563846, 0.9564774, 0.9567558, 0.9568486, 0.9569414, 0.9570341, 0.9576837, 0.9577765, 0.9578693, 0.9580549, 0.9582405, 0.9583333, 0.9584261, 0.9586117, 0.9589829, 0.9590757,
   0.9595397, 0.9599109, 0.9600037, 0.9601893, 0.9606533, 0.9610245, 0.9618597, 0.9620453, 0.9621381, 0.9622309, 0.9626021, 0.9627877, 0.9629733, 0.9631589, 0.9635301, 0.9637157,
   0.9643653, 0.9645509, 0.9646437, 0.9648293, 0.964922, 0.9651076, 0.9657572, 0.9661284, 0.9664068, 0.9664996, 0.9670564, 0.9671492, 0.967242, 0.9673348, 0.9674276, 0.9679844,
   0.96817, 0.9684484, 0.9687268, 0.9688196, 0.9689124, 0.9692836, 0.9693764, 0.9694692, 0.969562, 0.9696548, 0.9699332, 0.970026, 0.97049, 0.9705828, 0.9710468, 0.9716964,
   0.971882, 0.9720676, 0.972346, 0.9727171, 0.9728099, 0.9735523, 0.9747587, 0.9749443, 0.9752227, 0.9753155, 0.9755011, 0.9756867, 0.9758723, 0.9759651, 0.9764291, 0.9768931,
   0.9771715, 0.9772643, 0.9773571, 0.9778211, 0.9779139, 0.9780067, 0.9780995, 0.9786563, 0.9788419, 0.9790275, 0.9792131, 0.9795843, 0.9799555, 0.9803267, 0.980605, 0.9806978,
   0.9808834, 0.981069, 0.9812546, 0.9818114, 0.9819042, 0.9821826, 0.9823682, 0.9825538, 0.9826466, 0.9827394, 0.9828322, 0.982925, 0.983389, 0.9834818, 0.9840386, 0.9844098,
   0.9845954, 0.984781, 0.9854306, 0.9856162, 0.9858946, 0.9865442, 0.9868226, 0.9874722, 0.9882146, 0.9884929, 0.9887713, 0.9888641, 0.9892353, 0.9895137, 0.9896065, 0.9903489,
   0.9907201, 0.9910913, 0.9911841, 0.9915553, 0.9922049, 0.9924833, 0.9927617, 0.9934113, 0.9937825, 0.9946177, 0.9950817, 0.9951745, 0.9953601, 0.9956385, 0.9957313, 0.9960097,
   0.996288, 0.9964736, 0.9966592, 0.9970304, 0.997216, 0.9978656, 0.9980512, 0.9983296, 0.9987008, 0.9988864, 1 };
   Double_t t_CC_mlp_a2_fy20[7884] = { 0, 0.0001338186, 0.0001873461, 0.0003211648, 0.0003746922, 0.0004817471, 0.00115084, 0.00136495, 0.001445241, 0.001472005, 0.001632588, 0.001686115, 0.002060807, 0.002194626, 0.002970774, 0.003318702, 0.003398994,
   0.003559576, 0.003666631, 0.00380045, 0.003907505, 0.003934268, 0.003961032, 0.004121614, 0.004148378, 0.004175142, 0.004201906, 0.004282197, 0.004630125, 0.005111872, 0.0051654, 0.005218927, 0.005352746,
   0.005540092, 0.005780966, 0.006235949, 0.006343004, 0.006503586, 0.006557114, 0.006610641, 0.006664169, 0.00695857, 0.007440317, 0.007520608, 0.008029119, 0.008377047, 0.008457339, 0.008484102, 0.008671448,
   0.008698212, 0.008778503, 0.008858795, 0.009661706, 0.00968847, 0.009715234, 0.01030404, 0.01097313, 0.01132106, 0.01140135, 0.01142811, 0.01145488, 0.01161546, 0.01169575, 0.0118028, 0.01212397,
   0.01257895, 0.01281983, 0.01298041, 0.01308746, 0.0133551, 0.01354245, 0.01437212, 0.01488063, 0.0149074, 0.01493416, 0.01517503, 0.01525533, 0.01546944, 0.01560325, 0.01595118, 0.01600471,
   0.01616529, 0.01619206, 0.01632588, 0.01635264, 0.01659351, 0.01678086, 0.01707526, 0.01723584, 0.01728937, 0.01755701, 0.0179317, 0.01854726, 0.01873461, 0.01892196, 0.01956429, 0.0197784,
   0.01991221, 0.01996574, 0.02015309, 0.02050102, 0.02060807, 0.02076865, 0.02079542, 0.02106306, 0.02135746, 0.02143775, 0.02151804, 0.02165186, 0.02173215, 0.02178568, 0.02181244, 0.0218392,
   0.02197302, 0.02202655, 0.02258859, 0.02266888, 0.0230971, 0.02317739, 0.02320415, 0.02323092, 0.02333797, 0.02347179, 0.02381972, 0.0239803, 0.02432823, 0.02446205, 0.02472969, 0.02505085,
   0.02526496, 0.0255326, 0.02577347, 0.02625522, 0.02660315, 0.02681726, 0.02713842, 0.02716519, 0.02743282, 0.02762017, 0.02780752, 0.02831603, 0.02836955, 0.02839632, 0.02844984, 0.02930628,
   0.02949363, 0.02968098, 0.02986832, 0.03048389, 0.03056418, 0.03096564, 0.0309924, 0.03109945, 0.03115298, 0.03117975, 0.03144738, 0.03152767, 0.03163473, 0.03166149, 0.03176855, 0.03190237,
   0.03249117, 0.03251793, 0.03257146, 0.03278557, 0.03286586, 0.03326732, 0.03334761, 0.03340113, 0.0334279, 0.03350819, 0.03358848, 0.03374906, 0.03433787, 0.03441816, 0.03484638, 0.03498019,
   0.03500696, 0.03516754, 0.03567605, 0.03639867, 0.03642544, 0.03658602, 0.03717482, 0.03765657, 0.03768333, 0.03803126, 0.0382989, 0.0385933, 0.03862006, 0.03923563, 0.03942297, 0.03961032,
   0.03974414, 0.03985119, 0.03993148, 0.04011883, 0.04052029, 0.04126967, 0.04137673, 0.04201906, 0.04207258, 0.0422064, 0.04263462, 0.04266139, 0.04298255, 0.04306284, 0.04311637, 0.04314313,
   0.04335724, 0.04343753, 0.04357135, 0.04359812, 0.04373193, 0.04389252, 0.04394604, 0.04402634, 0.04437426, 0.04453485, 0.04456161, 0.04474896, 0.0449363, 0.04515041, 0.04544481, 0.04584627,
   0.04624773, 0.04635478, 0.0464886, 0.04651536, 0.04691682, 0.0470774, 0.04739857, 0.04753238, 0.0479606, 0.04804089, 0.04806766, 0.0483353, 0.04849588, 0.04879028, 0.04881704, 0.04908468,
   0.04929879, 0.04940585, 0.04945937, 0.04967348, 0.05004817, 0.05036934, 0.05066374, 0.0506905, 0.05125254, 0.05162723, 0.05184134, 0.05277808, 0.05299218, 0.05352746, 0.05363451, 0.05376833,
   0.05403597, 0.05462477, 0.05489241, 0.05540092, 0.05550798, 0.05580238, 0.05601649, 0.0562306, 0.05647147, 0.05668558, 0.05673911, 0.05676587, 0.05679263, 0.05684616, 0.05692645, 0.05700674,
   0.05703351, 0.05706027, 0.05708704, 0.0571138, 0.05754202, 0.05823788, 0.05842522, 0.05847875, 0.05853228, 0.05863933, 0.05909432, 0.05933519, 0.05957606, 0.05973664, 0.05995075, 0.06008457,
   0.06024516, 0.06080719, 0.06088749, 0.06099454, 0.06144952, 0.06174392, 0.06177069, 0.06203833, 0.0622792, 0.06249331, 0.06262713, 0.06292153, 0.06321593, 0.06340328, 0.06361739, 0.06415266,
   0.06452735, 0.06458088, 0.06466117, 0.0647147, 0.06557114, 0.06573172, 0.06591907, 0.06629376, 0.06640081, 0.06674874, 0.06680227, 0.06682903, 0.06688256, 0.06698962, 0.06723049, 0.06739107,
   0.06741784, 0.06749813, 0.06752489, 0.06760518, 0.06838133, 0.06905042, 0.06969275, 0.07014774, 0.07041537, 0.07070977, 0.07081683, 0.07095065, 0.07111123, 0.07113799, 0.07143239, 0.07148592,
   0.07170003, 0.07210149, 0.0729044, 0.07309175, 0.07322556, 0.07333262, 0.07357349, 0.0737876, 0.07402848, 0.07448346, 0.07467081, 0.07469757, 0.07501873, 0.0750455, 0.07555401, 0.07560754,
   0.07566106, 0.07571459, 0.07582165, 0.07611605, 0.07614281, 0.07627663, 0.0768119, 0.07683867, 0.0768922, 0.07691896, 0.07694572, 0.07740071, 0.07745423, 0.07766834, 0.07798951, 0.0786586,
   0.07868537, 0.07884595, 0.07903329, 0.07908682, 0.07911359, 0.07930093, 0.07938122, 0.07975591, 0.07980944, 0.0799165, 0.08002355, 0.08005032, 0.08037148, 0.08053206, 0.08152232, 0.08211112,
   0.08213789, 0.08253934, 0.08272669, 0.08299433, 0.08358313, 0.08379724, 0.08390429, 0.08403811, 0.08419869, 0.08422546, 0.0847875, 0.08486779, 0.08494808, 0.08513542, 0.08524248, 0.08526924,
   0.08532277, 0.08556364, 0.0856707, 0.08583128, 0.08607216, 0.08612568, 0.08617921, 0.08679478, 0.0868483, 0.08719623, 0.08754416, 0.08786532, 0.08805267, 0.088695, 0.0889894, 0.0895782,
   0.08965849, 0.08979231, 0.0898726, 0.08992613, 0.09027406, 0.09046141, 0.09064875, 0.09078257, 0.09091639, 0.09139814, 0.09145166, 0.09179959, 0.09182636, 0.09185312, 0.09228134, 0.09241516,
   0.09287014, 0.09295043, 0.09378011, 0.09380687, 0.09404775, 0.09426186, 0.09434215, 0.09447597, 0.09450273, 0.09452949, 0.09455626, 0.09458302, 0.09495771, 0.095038, 0.09509153, 0.09608179,
   0.09667059, 0.09685794, 0.09709881, 0.09715234, 0.09731292, 0.09736645, 0.09758056, 0.09768761, 0.0981426, 0.09835671, 0.0987314, 0.09886522, 0.09915962, 0.09940049, 0.09942726, 0.09948078,
   0.09958784, 0.0996146, 0.09980195, 0.09993577, 0.1000428, 0.1005781, 0.1007119, 0.100819, 0.1010866, 0.1014345, 0.1015684, 0.1017825, 0.1023177, 0.1023445, 0.1024516, 0.1030671,
   0.1034418, 0.1037897, 0.1038165, 0.1041912, 0.1042447, 0.1044321, 0.1044588, 0.1045927, 0.1046462, 0.1048068, 0.1049406, 0.1051815, 0.1052082, 0.1055562, 0.1055829, 0.1057703,
   0.1059308, 0.1061182, 0.1063591, 0.1064126, 0.1064929, 0.106707, 0.1067338, 0.1068676, 0.1069211, 0.1072958, 0.1074296, 0.1074564, 0.1078311, 0.1080719, 0.1083128, 0.1085537,
   0.1088213, 0.1090622, 0.1094637, 0.1095172, 0.1097313, 0.1097581, 0.1099989, 0.1102933, 0.1103201, 0.1104271, 0.1105074, 0.1108018, 0.1109624, 0.1110695, 0.111123, 0.1114174,
   0.1114977, 0.1115245, 0.111578, 0.1119527, 0.1123006, 0.1123809, 0.1132106, 0.1134782, 0.1135585, 0.114067, 0.1146023, 0.1147361, 0.1148699, 0.1150573, 0.1151108, 0.1151911,
   0.1152981, 0.115432, 0.1156193, 0.1156728, 0.1156996, 0.1159405, 0.1162616, 0.116449, 0.1166096, 0.1166363, 0.1167434, 0.1167969, 0.1168504, 0.1170378, 0.1172251, 0.1174928,
   0.1175463, 0.1176266, 0.1181619, 0.1182957, 0.1185633, 0.1186971, 0.1187239, 0.1189113, 0.1192324, 0.1194198, 0.1194733, 0.1199015, 0.1202762, 0.12041, 0.1205171, 0.1206241,
   0.1209185, 0.1209721, 0.1215876, 0.1216144, 0.1216412, 0.1216679, 0.1217482, 0.1218285, 0.1219088, 0.1225511, 0.1229526, 0.124264, 0.1245852, 0.1249866, 0.1251472, 0.1256289,
   0.1256557, 0.1258431, 0.1260572, 0.126191, 0.1262713, 0.126298, 0.1265122, 0.1266727, 0.1267263, 0.1267798, 0.1268333, 0.1269136, 0.1271277, 0.1273418, 0.1273954, 0.1280377,
   0.1282518, 0.1283321, 0.1288138, 0.1290279, 0.1294294, 0.129697, 0.1298309, 0.130152, 0.1302323, 0.1304732, 0.1307943, 0.1308746, 0.1309014, 0.1314634, 0.131517, 0.1315705,
   0.131624, 0.1316776, 0.1318114, 0.1318649, 0.1323734, 0.1324002, 0.1326946, 0.1327749, 0.1333101, 0.1333369, 0.1336313, 0.1337384, 0.1339257, 0.1342469, 0.134461, 0.1350765,
   0.1353709, 0.1354512, 0.1356921, 0.1359062, 0.1360133, 0.1363077, 0.1363612, 0.136388, 0.1367627, 0.1371106, 0.1371374, 0.137512, 0.1375656, 0.1380206, 0.1382882, 0.138877,
   0.1389305, 0.1390643, 0.1395193, 0.1395461, 0.1396799, 0.1397067, 0.1399743, 0.1400546, 0.1404025, 0.1406166, 0.1410181, 0.1410984, 0.1411251, 0.1419013, 0.1420619, 0.1424633,
   0.1426239, 0.1430254, 0.1432127, 0.1432395, 0.1434268, 0.1434804, 0.1435606, 0.1439353, 0.1439621, 0.1439889, 0.1442297, 0.1443636, 0.1443903, 0.1446847, 0.144765, 0.1447918,
   0.1448453, 0.1457553, 0.1459961, 0.1462905, 0.1463976, 0.1464511, 0.1465314, 0.146692, 0.1468526, 0.1470132, 0.1470399, 0.1472273, 0.1472808, 0.1473879, 0.1474414, 0.1475484,
   0.147602, 0.1478428, 0.1480034, 0.1481908, 0.1482443, 0.1485655, 0.1486993, 0.1487528, 0.1487796, 0.1488599, 0.1489134, 0.1489669, 0.1491275, 0.1492078, 0.1492613, 0.1497431,
   0.1498501, 0.1498769, 0.1499839, 0.1500375, 0.150091, 0.1501981, 0.1505192, 0.150653, 0.1510813, 0.1511615, 0.1514559, 0.1518039, 0.1519645, 0.152125, 0.1522856, 0.1524194,
   0.15258, 0.1527941, 0.1529547, 0.153035, 0.1530618, 0.1531153, 0.1531421, 0.1536773, 0.1537576, 0.1543732, 0.1544, 0.1548549, 0.1548817, 0.1549085, 0.1553635, 0.1554973,
   0.1555776, 0.1557381, 0.1559255, 0.1560325, 0.1564072, 0.156434, 0.1564875, 0.1566213, 0.1567819, 0.1568087, 0.1568355, 0.1572637, 0.157451, 0.1576116, 0.1576384, 0.1577187,
   0.1577454, 0.1579595, 0.1581201, 0.1582004, 0.1583342, 0.158361, 0.1584413, 0.1584948, 0.1585483, 0.1586286, 0.1589498, 0.1589766, 0.1591104, 0.159271, 0.1596456, 0.1597795,
   0.1601542, 0.1602345, 0.1602612, 0.160288, 0.160395, 0.1604218, 0.1605289, 0.1607965, 0.1608233, 0.1609035, 0.1610641, 0.161305, 0.1613853, 0.1615191, 0.1615459, 0.1618135,
   0.1620544, 0.162322, 0.1624291, 0.1625629, 0.1628841, 0.1629108, 0.1632855, 0.1633123, 0.163339, 0.1634729, 0.1637405, 0.1638476, 0.1641152, 0.164142, 0.1646237, 0.1646772,
   0.1649181, 0.1650252, 0.1652125, 0.1654801, 0.1655069, 0.1655872, 0.1659887, 0.1660422, 0.1663633, 0.1668183, 0.1669521, 0.1671127, 0.167193, 0.1673536, 0.1677015, 0.1679424,
   0.168103, 0.1681565, 0.1682903, 0.1685044, 0.1685312, 0.1689059, 0.1689594, 0.1690932, 0.1691735, 0.1692003, 0.1695482, 0.1697623, 0.1701638, 0.1702441, 0.1704582, 0.170592,
   0.1709667, 0.1713949, 0.1716358, 0.1717429, 0.1720105, 0.172064, 0.1722246, 0.1723317, 0.172519, 0.1725725, 0.1728402, 0.172974, 0.1737234, 0.1737501, 0.173991, 0.1741784,
   0.1742854, 0.1743657, 0.1745263, 0.1747939, 0.1749277, 0.1754362, 0.1755165, 0.1755433, 0.1762927, 0.1763462, 0.1765603, 0.1771224, 0.1771491, 0.1777112, 0.1777379, 0.1778717,
   0.177952, 0.1781661, 0.1783, 0.1783267, 0.1784873, 0.1785408, 0.1786479, 0.1787014, 0.178862, 0.1790226, 0.1791296, 0.1792099, 0.1794776, 0.1795579, 0.1798523, 0.1799593,
   0.1805481, 0.1809496, 0.1812975, 0.1817525, 0.1820201, 0.1826625, 0.1827963, 0.1828498, 0.1837062, 0.1837865, 0.1839204, 0.1840006, 0.1843218, 0.1845092, 0.1845359, 0.184643,
   0.1848838, 0.1852318, 0.1852585, 0.1854726, 0.1858473, 0.1864094, 0.1866503, 0.186677, 0.1871855, 0.1872123, 0.1872658, 0.1874264, 0.1878279, 0.1879617, 0.188149, 0.1885772,
   0.188604, 0.1886308, 0.1888716, 0.1891393, 0.189166, 0.1892999, 0.1898887, 0.1901028, 0.1903436, 0.1903972, 0.1906648, 0.1908522, 0.1910395, 0.1910663, 0.1911198, 0.1911733,
   0.1914142, 0.191441, 0.1919227, 0.1921101, 0.1922974, 0.1928059, 0.1929397, 0.1930468, 0.1931538, 0.1939032, 0.1940638, 0.1940906, 0.1941709, 0.1952682, 0.1953217, 0.1953485,
   0.1955893, 0.1959373, 0.1961246, 0.1961781, 0.1967134, 0.1967402, 0.1971416, 0.1973557, 0.1973825, 0.197436, 0.1974628, 0.1976234, 0.1976501, 0.1978643, 0.1979178, 0.1979445,
   0.1981587, 0.1983728, 0.1984263, 0.1984531, 0.1986136, 0.1987207, 0.1987742, 0.1996574, 0.2001659, 0.2008083, 0.2009153, 0.2013435, 0.2017182, 0.2017985, 0.2019859, 0.2020126,
   0.2023873, 0.2026014, 0.2026282, 0.2030832, 0.2031635, 0.2034579, 0.2036987, 0.2040734, 0.2044214, 0.2046622, 0.2049834, 0.2050637, 0.2054384, 0.2054919, 0.2057328, 0.2057863,
   0.2058666, 0.2059469, 0.2060272, 0.2062145, 0.2068301, 0.2071245, 0.2071513, 0.2072851, 0.2073921, 0.207526, 0.207633, 0.2079274, 0.2081415, 0.2082218, 0.2083289, 0.2084359,
   0.2085162, 0.2086233, 0.2086768, 0.2088106, 0.2088641, 0.2089177, 0.2089712, 0.2090783, 0.2102023, 0.2102826, 0.2108447, 0.2109785, 0.2110052, 0.2111658, 0.2113264, 0.2114602,
   0.211487, 0.2115673, 0.2116743, 0.2118884, 0.2121828, 0.2122364, 0.2124773, 0.2127181, 0.2128787, 0.2130661, 0.2131999, 0.2138422, 0.2139225, 0.2141634, 0.2143775, 0.214886,
   0.2149395, 0.2150466, 0.2151269, 0.2157157, 0.2161171, 0.2161706, 0.2162777, 0.216465, 0.2165721, 0.2165989, 0.2169736, 0.2170271, 0.2176159, 0.2176962, 0.2177765, 0.2178835,
   0.2179371, 0.2189541, 0.2191414, 0.2194626, 0.219864, 0.2200514, 0.2201049, 0.2201317, 0.2201584, 0.2202655, 0.2208275, 0.2209346, 0.2209614, 0.2210416, 0.2211219, 0.2211487,
   0.2214699, 0.2216572, 0.2218981, 0.222139, 0.2221657, 0.2222192, 0.2225672, 0.2226207, 0.222701, 0.2229151, 0.2230222, 0.2235842, 0.2236913, 0.2237983, 0.2238786, 0.2240659,
   0.2242265, 0.2252971, 0.2253238, 0.2253774, 0.225645, 0.2257521, 0.2259126, 0.2261268, 0.2262338, 0.2262873, 0.2263141, 0.2264479, 0.2264747, 0.2266353, 0.2268226, 0.2269029,
   0.2271438, 0.2273846, 0.2279735, 0.2280002, 0.2281876, 0.2283749, 0.2285087, 0.2285623, 0.228589, 0.2286693, 0.2287496, 0.2288567, 0.2288834, 0.2289369, 0.2289637, 0.2290172,
   0.2291778, 0.2292046, 0.2294187, 0.2294455, 0.2295257, 0.2295793, 0.2296328, 0.2297399, 0.2297934, 0.2299004, 0.2302216, 0.2303019, 0.2305963, 0.2307301, 0.2309442, 0.2310245,
   0.2311316, 0.2311583, 0.2313457, 0.2313724, 0.2316936, 0.231988, 0.2320148, 0.2320951, 0.2322556, 0.2326571, 0.2329247, 0.2329783, 0.2331656, 0.2332459, 0.2334333, 0.2336474,
   0.233915, 0.2339685, 0.2339953, 0.2342094, 0.2342629, 0.2343432, 0.23437, 0.2347179, 0.2348517, 0.2349053, 0.2349588, 0.2351194, 0.2354138, 0.2355476, 0.2360293, 0.2362167,
   0.2363237, 0.2363505, 0.2363773, 0.236404, 0.2369125, 0.2375816, 0.2376887, 0.2378225, 0.237876, 0.2384916, 0.2385987, 0.2388395, 0.2389466, 0.2390269, 0.239348, 0.2394283,
   0.2394819, 0.2395086, 0.2395621, 0.2397763, 0.2398833, 0.2400171, 0.2400707, 0.2401242, 0.2404989, 0.2406595, 0.2410609, 0.2417032, 0.24173, 0.2423991, 0.2425597, 0.2428006,
   0.2430147, 0.243095, 0.2432288, 0.2434696, 0.2435499, 0.2439246, 0.2439514, 0.2440317, 0.244567, 0.2445937, 0.2453431, 0.2456643, 0.245691, 0.2463869, 0.2465742, 0.246601,
   0.2472433, 0.2475913, 0.247618, 0.2476983, 0.2481533, 0.2481801, 0.2483674, 0.2483942, 0.2485815, 0.2486083, 0.2486886, 0.2491703, 0.2492506, 0.2493041, 0.2493309, 0.2493577,
   0.249545, 0.2495718, 0.2497324, 0.2502141, 0.2507226, 0.2508029, 0.2508297, 0.251017, 0.2510438, 0.2510705, 0.2510973, 0.2512311, 0.2516058, 0.2520876, 0.2524355, 0.2526496,
   0.2529172, 0.252944, 0.2529708, 0.2531849, 0.2535596, 0.2536934, 0.2537737, 0.2538004, 0.2541216, 0.2542019, 0.2542822, 0.2543893, 0.2544428, 0.2545231, 0.2545766, 0.2546301,
   0.2546569, 0.255433, 0.2555133, 0.2555669, 0.2561021, 0.2563698, 0.2564233, 0.2564501, 0.2565304, 0.2566106, 0.2566374, 0.2566642, 0.2570389, 0.257253, 0.2573065, 0.2574136,
   0.2576009, 0.2576277, 0.2578418, 0.2578953, 0.2579756, 0.2580291, 0.2581362, 0.258725, 0.2587517, 0.2589658, 0.2591532, 0.2593405, 0.259742, 0.2597955, 0.2598758, 0.2599829,
   0.260197, 0.2604379, 0.2605984, 0.260759, 0.2607858, 0.2609731, 0.2612943, 0.2614013, 0.2614281, 0.2616957, 0.2618296, 0.2619634, 0.2620437, 0.2621775, 0.2622043, 0.2622578,
   0.2622846, 0.2624451, 0.262579, 0.2627931, 0.2628466, 0.2628734, 0.2629536, 0.2630339, 0.2637566, 0.264158, 0.2642115, 0.2647201, 0.2652018, 0.2652821, 0.2653891, 0.26563,
   0.2663526, 0.2664865, 0.2668076, 0.2670217, 0.2670753, 0.2673161, 0.2675838, 0.2677711, 0.2681726, 0.2683599, 0.2685473, 0.268574, 0.2686008, 0.2687614, 0.269029, 0.2690825,
   0.2698052, 0.2698587, 0.2700996, 0.2701799, 0.2703404, 0.270394, 0.2706616, 0.2710095, 0.2710631, 0.2712772, 0.2715983, 0.2717857, 0.271866, 0.2719195, 0.2721336, 0.2721871,
   0.2723745, 0.2724548, 0.272883, 0.2729098, 0.2732309, 0.2733112, 0.2736859, 0.2740338, 0.2743282, 0.2749438, 0.2750776, 0.2754255, 0.2755594, 0.2757467, 0.2759608, 0.2762017,
   0.2765229, 0.2766834, 0.2767102, 0.276737, 0.276844, 0.2768975, 0.2771117, 0.2772455, 0.2774864, 0.2776202, 0.2776469, 0.2777272, 0.2777808, 0.2778075, 0.277861, 0.2778878,
   0.2780752, 0.2782625, 0.2783696, 0.2784498, 0.2785569, 0.2786372, 0.2787442, 0.278771, 0.2790654, 0.2791189, 0.2791725, 0.2791992, 0.2792795, 0.2794133, 0.2794401, 0.2795204,
   0.2796007, 0.2796274, 0.279788, 0.2798148, 0.2798951, 0.2801627, 0.280243, 0.2802698, 0.2805909, 0.280698, 0.2809389, 0.2815544, 0.2820094, 0.2820362, 0.2820629, 0.2822771,
   0.2823306, 0.2824644, 0.2826785, 0.282732, 0.2833208, 0.2836955, 0.2837491, 0.2839632, 0.2840702, 0.2845252, 0.2848464, 0.2850872, 0.2852211, 0.2853014, 0.2853281, 0.2853549,
   0.2854084, 0.2854887, 0.2855958, 0.2857563, 0.2857831, 0.2858366, 0.2859437, 0.2862113, 0.2862649, 0.2862916, 0.286479, 0.2866931, 0.2869875, 0.2872283, 0.2877369, 0.2882186,
   0.2883257, 0.2883792, 0.2884327, 0.2886201, 0.2887539, 0.2888074, 0.2893427, 0.2899582, 0.2900118, 0.2906273, 0.2907076, 0.2907879, 0.2909753, 0.2910823, 0.2912429, 0.2912697,
   0.2916444, 0.2919655, 0.2919923, 0.2920726, 0.2921796, 0.2924205, 0.2925543, 0.2926881, 0.2927417, 0.292822, 0.2929023, 0.292929, 0.2930896, 0.2931431, 0.2931967, 0.293839,
   0.2940531, 0.294294, 0.2945081, 0.2946954, 0.294856, 0.2950434, 0.2952039, 0.2952307, 0.2953913, 0.2958195, 0.2959266, 0.2960069, 0.2960604, 0.2963815, 0.2967295, 0.2968901,
   0.2971042, 0.297345, 0.2975056, 0.2975591, 0.2976127, 0.2976394, 0.2980409, 0.2984959, 0.2987635, 0.2988973, 0.2993256, 0.2993523, 0.2999679, 0.3001017, 0.3001552, 0.3002088,
   0.3002623, 0.3004496, 0.300637, 0.3007976, 0.3009314, 0.3010384, 0.301092, 0.3011187, 0.301199, 0.3014131, 0.3014667, 0.3017878, 0.302216, 0.3023499, 0.3024301, 0.3027513,
   0.3029387, 0.3029654, 0.3032598, 0.3034204, 0.3036613, 0.3037951, 0.3038486, 0.3038754, 0.3041163, 0.3041698, 0.3042233, 0.3042768, 0.3043036, 0.3047586, 0.3049459, 0.3051868,
   0.3053474, 0.305508, 0.3055883, 0.3056686, 0.3061235, 0.3061503, 0.3062306, 0.3066588, 0.3067123, 0.3068729, 0.3068997, 0.3070067, 0.3070335, 0.3073011, 0.3075153, 0.3076223,
   0.3077294, 0.3077561, 0.3079435, 0.3089337, 0.3089605, 0.3089873, 0.3090943, 0.3092281, 0.3097902, 0.3102987, 0.3104057, 0.3106466, 0.3107804, 0.3109945, 0.3110213, 0.3114763,
   0.3115298, 0.3116369, 0.3117439, 0.3117975, 0.3118242, 0.3119313, 0.3120116, 0.3120383, 0.3120919, 0.3127342, 0.312868, 0.3129483, 0.3129751, 0.3130018, 0.31343, 0.3135103,
   0.3136174, 0.313778, 0.3139118, 0.3140456, 0.3140991, 0.3141259, 0.3141527, 0.3142062, 0.31434, 0.3146879, 0.3148218, 0.3150091, 0.3150626, 0.3151697, 0.3155444, 0.3158388,
   0.3161867, 0.3166149, 0.3169629, 0.3169896, 0.3171502, 0.3173108, 0.3173375, 0.3173911, 0.3175784, 0.3177925, 0.3181672, 0.318649, 0.3187025, 0.318756, 0.3188363, 0.319104,
   0.3191575, 0.3192913, 0.3194519, 0.3197195, 0.3198266, 0.3199069, 0.3201477, 0.3203351, 0.3203618, 0.3204421, 0.3206027, 0.3208168, 0.3208971, 0.321138, 0.3213521, 0.3214592,
   0.3216197, 0.3217803, 0.3220747, 0.3221818, 0.3222888, 0.3224762, 0.3225297, 0.3226635, 0.3227706, 0.3228776, 0.3232791, 0.3234397, 0.3235467, 0.3236003, 0.3236805, 0.3240285,
   0.3240552, 0.3242158, 0.3242426, 0.3242694, 0.3243496, 0.3244835, 0.3245102, 0.3245905, 0.3253399, 0.3253667, 0.325447, 0.3255005, 0.3255272, 0.3255808, 0.3259287, 0.3260358,
   0.3260625, 0.3269457, 0.3271331, 0.3272669, 0.3274542, 0.3277486, 0.3278557, 0.3279092, 0.3280163, 0.3280698, 0.3281233, 0.3282571, 0.3282839, 0.3286318, 0.3288192, 0.3288727,
   0.3288995, 0.328953, 0.3291403, 0.3292742, 0.3293009, 0.3294883, 0.3295418, 0.3295953, 0.3297827, 0.32997, 0.3301306, 0.3305588, 0.3306391, 0.3306926, 0.3307997, 0.3309068,
   0.3312547, 0.3313082, 0.3315758, 0.3316561, 0.3317632, 0.3318435, 0.331897, 0.3319505, 0.3320041, 0.3324055, 0.3324858, 0.3325126, 0.332807, 0.3328605, 0.3330746, 0.3331549,
   0.333369, 0.3334225, 0.3334761, 0.3335564, 0.3345466, 0.3348678, 0.3350284, 0.335296, 0.3354031, 0.3354566, 0.3355101, 0.335858, 0.3359919, 0.3360186, 0.3360722, 0.3361524,
   0.336206, 0.3364736, 0.336661, 0.336768, 0.3368483, 0.3370624, 0.3373301, 0.3388288, 0.3392303, 0.3393373, 0.3393909, 0.3396853, 0.3398458, 0.3403008, 0.3404079, 0.3407826,
   0.3411573, 0.3412911, 0.341532, 0.3417461, 0.3421208, 0.342201, 0.3423081, 0.3423884, 0.3430575, 0.3430843, 0.3432448, 0.3432984, 0.3433519, 0.3433787, 0.3434857, 0.3435392,
   0.3435928, 0.3436998, 0.3439675, 0.3440745, 0.3442083, 0.3443421, 0.3443957, 0.3446633, 0.3448239, 0.3448507, 0.3449042, 0.3453324, 0.345493, 0.3456, 0.3457606, 0.3460015,
   0.3461353, 0.3461621, 0.3463227, 0.3463762, 0.3464297, 0.3464832, 0.3465635, 0.3466706, 0.3468847, 0.3470185, 0.347072, 0.3475003, 0.3475538, 0.3475806, 0.3477144, 0.3477411,
   0.347875, 0.3479017, 0.3479553, 0.3480088, 0.3480355, 0.3487849, 0.3488385, 0.3490526, 0.3492667, 0.3493202, 0.3497217, 0.3497484, 0.3498822, 0.3505781, 0.3507922, 0.3508993,
   0.350926, 0.3509528, 0.3510866, 0.3513007, 0.3514345, 0.3515416, 0.351943, 0.3522642, 0.3524783, 0.3527995, 0.3531207, 0.3534418, 0.3537897, 0.3547532, 0.3548603, 0.3548871,
   0.3551279, 0.3553153, 0.3553956, 0.3555562, 0.3557435, 0.3563055, 0.3563858, 0.3566802, 0.3568676, 0.3573226, 0.3576437, 0.3576972, 0.3578578, 0.3578846, 0.3580184, 0.3580987,
   0.3581255, 0.3582058, 0.3583931, 0.358634, 0.3586607, 0.3588481, 0.3589016, 0.3590354, 0.3590622, 0.3591157, 0.3594101, 0.3595439, 0.3596778, 0.3599454, 0.3600257, 0.3600792,
   0.3604271, 0.3605074, 0.360561, 0.3606145, 0.3607751, 0.3608821, 0.3610427, 0.3615245, 0.3617118, 0.3618992, 0.3620597, 0.3623006, 0.3626218, 0.3627288, 0.3628359, 0.36305,
   0.3630768, 0.3631035, 0.3632106, 0.3639867, 0.3640135, 0.3641741, 0.364522, 0.3647093, 0.3648699, 0.3654855, 0.3656728, 0.3661546, 0.3664222, 0.3665025, 0.3666631, 0.3668504,
   0.3668772, 0.3669575, 0.3670646, 0.3672787, 0.3673054, 0.3674125, 0.3675463, 0.3675731, 0.367921, 0.3680816, 0.3683492, 0.368376, 0.3685633, 0.3690451, 0.3693662, 0.3694198,
   0.3697677, 0.3699283, 0.3700353, 0.3700621, 0.3702227, 0.37041, 0.3706509, 0.3707847, 0.3709453, 0.3709988, 0.3710523, 0.3711594, 0.3711862, 0.3712129, 0.3712665, 0.3712932,
   0.37132, 0.3714806, 0.3720426, 0.3720694, 0.3720961, 0.37223, 0.3723102, 0.3727652, 0.3730596, 0.3731399, 0.3731667, 0.3732737, 0.3734343, 0.3737823, 0.3738893, 0.3742105,
   0.3742372, 0.3745049, 0.3745316, 0.3746387, 0.374719, 0.3749331, 0.3749599, 0.3753345, 0.3757092, 0.375736, 0.3762713, 0.3764586, 0.3766995, 0.3768333, 0.377101, 0.3771545,
   0.3772883, 0.3773954, 0.3775292, 0.3775559, 0.3776898, 0.3779574, 0.3780912, 0.3785462, 0.3786265, 0.37868, 0.3787335, 0.3788674, 0.3789744, 0.3790279, 0.3791082, 0.3793223,
   0.3794562, 0.379697, 0.3798844, 0.3802323, 0.3803126, 0.3803394, 0.3804197, 0.3804732, 0.3807943, 0.3808211, 0.3810085, 0.3811958, 0.3812226, 0.3814367, 0.3815437, 0.3815705,
   0.3816776, 0.3817578, 0.3818381, 0.3819987, 0.3822396, 0.3827749, 0.3828552, 0.3828819, 0.3829354, 0.382989, 0.3830693, 0.3831228, 0.3831763, 0.3834707, 0.3835778, 0.3837919,
   0.3838186, 0.3842201, 0.3843807, 0.3845145, 0.3845413, 0.3847286, 0.3847554, 0.3849427, 0.3850498, 0.3851836, 0.3852371, 0.3852639, 0.3852907, 0.3855851, 0.3856386, 0.3856653,
   0.3858527, 0.3859865, 0.38604, 0.3860936, 0.3862006, 0.3863077, 0.3863344, 0.3863612, 0.3864147, 0.386495, 0.3865218, 0.3865485, 0.3865753, 0.3868162, 0.38695, 0.3870838,
   0.3873515, 0.3878064, 0.387967, 0.388315, 0.3883685, 0.3886629, 0.3887432, 0.3887699, 0.3888502, 0.3889573, 0.3890643, 0.3891179, 0.3893855, 0.3894658, 0.389787, 0.3900278,
   0.3904293, 0.3904828, 0.3906434, 0.3907505, 0.3910449, 0.3912322, 0.3913125, 0.3913393, 0.3914195, 0.3916069, 0.3916872, 0.3917942, 0.392383, 0.3924633, 0.3925972, 0.3934804,
   0.393748, 0.3938818, 0.394203, 0.39431, 0.3943636, 0.3944171, 0.3945777, 0.394658, 0.394765, 0.3950594, 0.3950862, 0.3951129, 0.3953271, 0.3953538, 0.3953806, 0.3954073,
   0.3954609, 0.3955412, 0.3959694, 0.3962905, 0.3964244, 0.3965314, 0.3965849, 0.3967455, 0.3969864, 0.397147, 0.3972273, 0.3974682, 0.3978161, 0.3979499, 0.3980034, 0.3980302,
   0.3984852, 0.3992613, 0.3993951, 0.399529, 0.3996092, 0.3998234, 0.3999037, 0.3999839, 0.4000107, 0.4002516, 0.4003586, 0.4015898, 0.4018574, 0.4019645, 0.402125, 0.4021786,
   0.4024997, 0.4029012, 0.4029815, 0.4033829, 0.4034097, 0.40349, 0.4036506, 0.4037844, 0.4043464, 0.4044535, 0.4050155, 0.4050691, 0.4053902, 0.4058452, 0.4059255, 0.4060593,
   0.4062199, 0.4062734, 0.4063269, 0.4063537, 0.4065946, 0.4067552, 0.4071031, 0.4071566, 0.407344, 0.4073975, 0.4074243, 0.4076116, 0.4076384, 0.4077454, 0.4078525, 0.4085751,
   0.4088427, 0.4094315, 0.4097527, 0.4098865, 0.4100471, 0.4100739, 0.4101274, 0.4103683, 0.4104486, 0.4105289, 0.4105824, 0.4110909, 0.4112247, 0.4115191, 0.4128038, 0.4128841,
   0.4131249, 0.4132588, 0.4132855, 0.4141687, 0.4142758, 0.4144364, 0.414704, 0.4148913, 0.4149449, 0.4150252, 0.4150787, 0.4153731, 0.4155069, 0.4155604, 0.4155872, 0.4158281,
   0.4160154, 0.4160422, 0.4161225, 0.4163633, 0.416631, 0.4167113, 0.4172465, 0.4173804, 0.4177551, 0.4178889, 0.4184242, 0.4185044, 0.4187721, 0.4189059, 0.4189594, 0.4191468,
   0.4191735, 0.4192003, 0.4192806, 0.4193074, 0.4196553, 0.4199764, 0.4202976, 0.4203511, 0.4203779, 0.4204582, 0.4205117, 0.420592, 0.4209935, 0.4210202, 0.421047, 0.4213682,
   0.4214217, 0.4215823, 0.421609, 0.4216358, 0.4217161, 0.4217696, 0.4222514, 0.4224387, 0.4224655, 0.4225458, 0.4225725, 0.4225993, 0.4227866, 0.422974, 0.423081, 0.4231613,
   0.4232149, 0.4234022, 0.4234557, 0.4235896, 0.4236966, 0.4237234, 0.423884, 0.4241784, 0.4242319, 0.4246066, 0.4246333, 0.4246869, 0.4247404, 0.4247672, 0.4249277, 0.4251954,
   0.4252489, 0.425463, 0.4255433, 0.4255701, 0.4256504, 0.4256771, 0.4257306, 0.4257842, 0.4259448, 0.4259715, 0.4259983, 0.4260786, 0.4262659, 0.4262927, 0.426373, 0.4264533,
   0.4267477, 0.4267744, 0.426935, 0.4269618, 0.4271759, 0.4272027, 0.4273097, 0.4273365, 0.4275238, 0.4275506, 0.4275773, 0.4276844, 0.4277647, 0.4282197, 0.4283803, 0.428755,
   0.4290494, 0.4291296, 0.4291832, 0.4292635, 0.4295579, 0.4297452, 0.429772, 0.4299861, 0.4300396, 0.4301467, 0.4302002, 0.4307087, 0.430789, 0.4309228, 0.4312172, 0.4312975,
   0.431351, 0.4320737, 0.4322075, 0.432716, 0.4328498, 0.4330104, 0.433278, 0.4334118, 0.4337865, 0.4338668, 0.4339739, 0.4340809, 0.4342415, 0.434295, 0.4344556, 0.4346162,
   0.4349106, 0.4349909, 0.4350177, 0.435098, 0.4351247, 0.4354994, 0.4355262, 0.4355797, 0.4356332, 0.4356868, 0.4359812, 0.4362756, 0.4363291, 0.4364361, 0.4364897, 0.4365164,
   0.4366503, 0.4367573, 0.4368644, 0.4368911, 0.4370517, 0.437132, 0.4375067, 0.437587, 0.4378814, 0.4379081, 0.4380687, 0.4380955, 0.4383364, 0.4384167, 0.4389519, 0.4390055,
   0.4390322, 0.4391928, 0.4394872, 0.4395943, 0.4399957, 0.4401831, 0.4403169, 0.4406648, 0.4407183, 0.4410127, 0.4411198, 0.4411733, 0.4412001, 0.4412268, 0.4412536, 0.4414142,
   0.441441, 0.4414677, 0.4414945, 0.4416283, 0.4417354, 0.4420833, 0.4421101, 0.4421636, 0.4421903, 0.4422171, 0.4422439, 0.4422706, 0.442565, 0.4425918, 0.4426453, 0.4427524,
   0.442913, 0.44302, 0.4432341, 0.4435018, 0.4437694, 0.4437962, 0.4439835, 0.4441441, 0.4443047, 0.444492, 0.4445723, 0.4445991, 0.4447597, 0.44484, 0.4449738, 0.4450273,
   0.4450808, 0.4453485, 0.4454288, 0.4456696, 0.4458302, 0.445964, 0.4461246, 0.4463655, 0.4463922, 0.4464458, 0.4464993, 0.4465261, 0.4467402, 0.446874, 0.4469008, 0.4469275,
   0.4470613, 0.4470881, 0.4472487, 0.4474628, 0.4477037, 0.4477572, 0.447784, 0.4481051, 0.4482389, 0.4484531, 0.4486404, 0.4489883, 0.449363, 0.4494166, 0.4496307, 0.4497377,
   0.4498715, 0.4501659, 0.4502462, 0.4503265, 0.45038, 0.4504068, 0.4504871, 0.4506209, 0.4507012, 0.4507815, 0.4509421, 0.451183, 0.4512365, 0.4515309, 0.4515844, 0.4516112,
   0.4516915, 0.4517718, 0.4517985, 0.4522535, 0.452307, 0.452655, 0.4528423, 0.4529226, 0.4529761, 0.453217, 0.4532438, 0.4533241, 0.4535382, 0.4535917, 0.4536987, 0.4537255,
   0.4538861, 0.4539664, 0.4540734, 0.454127, 0.4543411, 0.454582, 0.4546087, 0.4547693, 0.4548228, 0.4548764, 0.4550369, 0.4551172, 0.4553581, 0.4555454, 0.4558934, 0.4563751,
   0.4564286, 0.4564554, 0.4566428, 0.4568033, 0.4569639, 0.4570442, 0.4573654, 0.4574724, 0.4577133, 0.4578204, 0.4580612, 0.4581951, 0.4582753, 0.4583289, 0.4584895, 0.4586768,
   0.4587303, 0.4587571, 0.459105, 0.4591853, 0.4592121, 0.4593191, 0.4593994, 0.4594529, 0.4596135, 0.4596938, 0.4598009, 0.4599347, 0.4600418, 0.4603094, 0.4604967, 0.4606038,
   0.4606306, 0.4608179, 0.4609517, 0.4612461, 0.4614067, 0.4614602, 0.4618349, 0.4618884, 0.4619955, 0.4621293, 0.4622096, 0.4622899, 0.4623167, 0.4627984, 0.4630928, 0.4631731,
   0.4632534, 0.4633337, 0.4633605, 0.4638957, 0.4639493, 0.4640563, 0.4645113, 0.4645916, 0.4646451, 0.4646986, 0.4647789, 0.4649395, 0.4651269, 0.4652072, 0.4652607, 0.4653945,
   0.4656621, 0.4657157, 0.4658227, 0.4660368, 0.4662509, 0.4664918, 0.466813, 0.4670003, 0.4672947, 0.4674553, 0.4676159, 0.46783, 0.4679371, 0.4680173, 0.4681244, 0.4681512,
   0.4682315, 0.4684456, 0.4684723, 0.4684991, 0.46874, 0.468847, 0.4690344, 0.4691414, 0.4691949, 0.469302, 0.4694893, 0.4695964, 0.4696499, 0.4699176, 0.4699711, 0.470319,
   0.4704796, 0.4705064, 0.4705867, 0.4708008, 0.4708275, 0.4708543, 0.4708811, 0.4709078, 0.4713628, 0.4715502, 0.4717643, 0.471791, 0.4718178, 0.4718981, 0.4719248, 0.4720319,
   0.4724066, 0.4724334, 0.4725136, 0.4728616, 0.4729151, 0.4729954, 0.4730222, 0.473156, 0.4732363, 0.473263, 0.4732898, 0.4733166, 0.4733969, 0.4734504, 0.4735842, 0.473718,
   0.4738518, 0.4739857, 0.4740659, 0.4744139, 0.4744674, 0.4745209, 0.474735, 0.4747886, 0.4748153, 0.4748421, 0.4748689, 0.4749759, 0.4752435, 0.4754309, 0.4756182, 0.4756718,
   0.4759126, 0.4760732, 0.4761, 0.4761268, 0.4772776, 0.4777861, 0.4781876, 0.4785623, 0.4787228, 0.4788299, 0.4789637, 0.479044, 0.479499, 0.4796863, 0.4798469, 0.4798737,
   0.4801145, 0.4801948, 0.4802751, 0.4803554, 0.4808104, 0.4808907, 0.4811851, 0.4812119, 0.4815866, 0.4816133, 0.4817471, 0.481988, 0.4821486, 0.4823359, 0.4823627, 0.4827642,
   0.4828177, 0.483005, 0.4832459, 0.4833262, 0.4834065, 0.4834333, 0.48346, 0.4835135, 0.4838615, 0.4840221, 0.4843165, 0.4844235, 0.484477, 0.4845038, 0.4846644, 0.4846911,
   0.4850658, 0.4851194, 0.4852532, 0.4853067, 0.4854941, 0.4856814, 0.4857349, 0.4858688, 0.4859758, 0.4860026, 0.4860561, 0.4862167, 0.486297, 0.4863237, 0.4863505, 0.4864576,
   0.4865111, 0.4867252, 0.4868055, 0.4868322, 0.4869928, 0.4870196, 0.487421, 0.4874746, 0.4876352, 0.4877957, 0.4878493, 0.4880901, 0.4882507, 0.4884381, 0.4884916, 0.4885719,
   0.4888395, 0.4889198, 0.4892142, 0.4892677, 0.4894283, 0.4895354, 0.4895621, 0.4895889, 0.4896157, 0.489803, 0.4901242, 0.4901509, 0.4903383, 0.4904989, 0.491168, 0.4913286,
   0.4914088, 0.4915159, 0.4919976, 0.4920779, 0.492185, 0.4923723, 0.4924526, 0.4925329, 0.4926935, 0.4930147, 0.493095, 0.4933091, 0.4933358, 0.4935232, 0.4937105, 0.4937641,
   0.4937908, 0.4939246, 0.4940585, 0.4941655, 0.4943261, 0.4943796, 0.4947008, 0.4951022, 0.4954234, 0.4954769, 0.4956375, 0.4959854, 0.496146, 0.4963869, 0.4967081, 0.4967348,
   0.4970828, 0.4971095, 0.497163, 0.4972166, 0.4973504, 0.497511, 0.4975377, 0.4982336, 0.4982604, 0.4987689, 0.498983, 0.4991168, 0.4995183, 0.4995718, 0.5, 0.500455,
   0.5005085, 0.500562, 0.5005888, 0.5007494, 0.5010705, 0.5011241, 0.5013114, 0.501365, 0.5017932, 0.5019538, 0.502034, 0.5020608, 0.5021143, 0.5021679, 0.5022482, 0.5025961,
   0.5027299, 0.5031314, 0.5033722, 0.5035596, 0.5039343, 0.5040413, 0.5041216, 0.5041751, 0.5043893, 0.5046837, 0.5050048, 0.5050851, 0.5051654, 0.5051922, 0.5052725, 0.5055133,
   0.505781, 0.5059415, 0.5060486, 0.5061289, 0.5061557, 0.5064233, 0.5064501, 0.5066374, 0.5069318, 0.5070656, 0.5071192, 0.5073065, 0.5073868, 0.5075474, 0.5075741, 0.5078418,
   0.5080291, 0.5081897, 0.5082432, 0.508377, 0.5084573, 0.5086714, 0.5089123, 0.5090461, 0.5093138, 0.5096349, 0.5096617, 0.5098223, 0.5099026, 0.5100096, 0.5100364, 0.5102773,
   0.5103576, 0.5104914, 0.5107323, 0.5109464, 0.5111872, 0.5112943, 0.5113478, 0.5114013, 0.5114281, 0.5115887, 0.5116422, 0.5120972, 0.5121775, 0.5124451, 0.5124719, 0.5125522,
   0.5128198, 0.5133283, 0.5134622, 0.5135424, 0.513703, 0.5137566, 0.5137833, 0.5138636, 0.5140777, 0.5145327, 0.5145595, 0.5149074, 0.5153089, 0.5154427, 0.5154694, 0.5155497,
   0.5155765, 0.5156568, 0.5157103, 0.5157638, 0.5160582, 0.5161921, 0.5162456, 0.5165935, 0.5167541, 0.5170217, 0.5173964, 0.5174232, 0.5175035, 0.5177711, 0.5179585, 0.5182796,
   0.5183867, 0.5184402, 0.518574, 0.5188417, 0.5189755, 0.519029, 0.5190558, 0.5191628, 0.5191896, 0.5194037, 0.5194305, 0.5195911, 0.5196981, 0.5197249, 0.5199122, 0.5199925,
   0.5200728, 0.5205278, 0.5207151, 0.5207419, 0.5208757, 0.5209292, 0.5209828, 0.5211433, 0.5213307, 0.5213575, 0.5213842, 0.5214377, 0.5215983, 0.5218927, 0.5222407, 0.5222942,
   0.522428, 0.5224815, 0.5226154, 0.522883, 0.5233112, 0.5233915, 0.5234986, 0.5235521, 0.5235788, 0.5236056, 0.5238197, 0.5238465, 0.5238732, 0.5240874, 0.5243282, 0.5246494,
   0.5247297, 0.5247832, 0.5248367, 0.5248635, 0.5248903, 0.5249973, 0.5255594, 0.5255861, 0.5256397, 0.5256664, 0.5257735, 0.5260946, 0.5261749, 0.5262017, 0.5262552, 0.5266031,
   0.5266834, 0.5267905, 0.526844, 0.5269778, 0.5272187, 0.5274061, 0.5277005, 0.5277272, 0.5277808, 0.527861, 0.5280484, 0.5281019, 0.528316, 0.5283428, 0.5288781, 0.5289851,
   0.5290119, 0.5291189, 0.529226, 0.529333, 0.5294133, 0.5294936, 0.5296007, 0.5296274, 0.529788, 0.5298951, 0.5300557, 0.5300824, 0.530136, 0.5302163, 0.5304036, 0.5305909,
   0.5308318, 0.5309121, 0.5313136, 0.5318488, 0.5320897, 0.5321968, 0.5324644, 0.5325715, 0.5326518, 0.532732, 0.5327856, 0.5328123, 0.5328391, 0.5329462, 0.5332406, 0.5332941,
   0.5333208, 0.5333744, 0.5335082, 0.5335885, 0.5336152, 0.5339899, 0.5341773, 0.534552, 0.5347661, 0.5348196, 0.5348464, 0.5350872, 0.535114, 0.5352211, 0.5352478, 0.5353281,
   0.5355958, 0.5361043, 0.5363451, 0.5365593, 0.5368804, 0.5369072, 0.5369607, 0.5371481, 0.5371748, 0.5375227, 0.5375763, 0.5377636, 0.5378172, 0.5380045, 0.5383792, 0.5384595,
   0.5384862, 0.5385398, 0.5385933, 0.5388342, 0.5388609, 0.5389412, 0.5391018, 0.5391286, 0.5391553, 0.5391821, 0.5393159, 0.5394497, 0.5395568, 0.5396638, 0.5398512, 0.539878,
   0.539985, 0.5400118, 0.5401188, 0.5402526, 0.5403329, 0.5405738, 0.5406273, 0.5407076, 0.5407879, 0.5409217, 0.541002, 0.5410823, 0.5412964, 0.5414303, 0.5414838, 0.5415908,
   0.5418585, 0.5419388, 0.5421529, 0.5422599, 0.5423135, 0.542367, 0.5424205, 0.5425008, 0.5427417, 0.542822, 0.5428755, 0.5434643, 0.5434911, 0.5437052, 0.5438122, 0.5438658,
   0.5441334, 0.5442137, 0.5443207, 0.544401, 0.5450701, 0.5450969, 0.5452039, 0.5452575, 0.5453378, 0.5456322, 0.5457125, 0.5458195, 0.545873, 0.5461139, 0.5461942, 0.5463548,
   0.5464083, 0.5464618, 0.5465154, 0.546783, 0.5468098, 0.5468365, 0.5469971, 0.5470506, 0.5470774, 0.5471309, 0.5472915, 0.5474521, 0.5475859, 0.5477197, 0.5481212, 0.5483353,
   0.5483621, 0.5484156, 0.548817, 0.5491114, 0.5491382, 0.5493791, 0.5494861, 0.5495664, 0.5496735, 0.5497805, 0.5498341, 0.5499679, 0.5503158, 0.5504496, 0.5505299, 0.5505834,
   0.550744, 0.5514399, 0.5514667, 0.5515469, 0.551654, 0.5517075, 0.5517611, 0.5518681, 0.5519484, 0.5520019, 0.5520822, 0.552216, 0.5522696, 0.5523766, 0.5524837, 0.5525372,
   0.5528851, 0.5530725, 0.5533401, 0.5536078, 0.5539557, 0.554036, 0.5542233, 0.5543036, 0.5547051, 0.5547318, 0.5548656, 0.555053, 0.5551065, 0.5552403, 0.5552671, 0.5553206,
   0.5553474, 0.555508, 0.5555615, 0.5557488, 0.5558827, 0.555963, 0.5561235, 0.5562841, 0.5563109, 0.5564715, 0.5565518, 0.5570335, 0.5575688, 0.5580773, 0.5581041, 0.5582914,
   0.5583182, 0.5584787, 0.5586929, 0.5587464, 0.5587732, 0.5592014, 0.5594155, 0.5596028, 0.559924, 0.5599775, 0.5601113, 0.5601649, 0.5602987, 0.5603254, 0.5607269, 0.5607537,
   0.560941, 0.5610481, 0.5613157, 0.5613425, 0.5615031, 0.5615566, 0.5616904, 0.5617172, 0.5617439, 0.5620651, 0.5621721, 0.5621989, 0.5627609, 0.5628948, 0.5630018, 0.5633497,
   0.563778, 0.5638315, 0.5639118, 0.5640456, 0.5640991, 0.5641794, 0.5645274, 0.5645809, 0.5646879, 0.5649288, 0.56525, 0.5653035, 0.5655711, 0.5657317, 0.5659191, 0.5659994,
   0.5661064, 0.5661599, 0.5661867, 0.5664543, 0.5664811, 0.5666952, 0.5672573, 0.5673911, 0.5676587, 0.5677122, 0.5679531, 0.5679799, 0.5680066, 0.5680869, 0.5682207, 0.5683278,
   0.5683546, 0.5683813, 0.5684081, 0.5685151, 0.5685954, 0.5688363, 0.5688631, 0.5688898, 0.5689969, 0.5690772, 0.5691842, 0.5694519, 0.5695322, 0.5695857, 0.5697998, 0.5698801,
   0.5699069, 0.5699872, 0.5701477, 0.5702548, 0.5704421, 0.5706562, 0.5708436, 0.5713253, 0.571593, 0.5718606, 0.5719409, 0.5719677, 0.5719944, 0.572048, 0.5720747, 0.5722353,
   0.5723959, 0.5724227, 0.5726368, 0.5726635, 0.5727973, 0.5731453, 0.5732791, 0.57352, 0.5737073, 0.5738679, 0.5738947, 0.5739214, 0.574082, 0.5741623, 0.5743496, 0.5745102,
   0.5746173, 0.5746976, 0.5747243, 0.5748582, 0.5748849, 0.5749652, 0.5751526, 0.5751793, 0.5752864, 0.5753934, 0.575447, 0.5755808, 0.5756075, 0.5758216, 0.5763034, 0.5763569,
   0.5763837, 0.5764372, 0.5765978, 0.5768654, 0.5771866, 0.5773204, 0.5773472, 0.5773739, 0.5774007, 0.5775881, 0.5776951, 0.5777486, 0.5779092, 0.5779627, 0.5781233, 0.578391,
   0.5787657, 0.5788192, 0.5788727, 0.5790868, 0.5793812, 0.5796221, 0.5798362, 0.579863, 0.5798897, 0.5800771, 0.5802644, 0.580318, 0.5804518, 0.5805321, 0.5806391, 0.5807729,
   0.5808532, 0.5810406, 0.5810941, 0.5812279, 0.5815491, 0.5817632, 0.5819505, 0.5821379, 0.5821647, 0.5822449, 0.582352, 0.5823788, 0.5824858, 0.5827535, 0.5827802, 0.5828605,
   0.5830746, 0.5833423, 0.5833958, 0.5836099, 0.5837437, 0.5837972, 0.5840381, 0.5843593, 0.5844128, 0.5845734, 0.5846001, 0.5846269, 0.5846537, 0.5849481, 0.5850284, 0.585189,
   0.5852157, 0.5853495, 0.5854031, 0.5854566, 0.585751, 0.585858, 0.5860989, 0.5861257, 0.5863398, 0.5863933, 0.5864468, 0.5865807, 0.5866877, 0.5867145, 0.5867412, 0.5869554,
   0.5870624, 0.5871159, 0.5871427, 0.5873301, 0.5874371, 0.5875709, 0.5875977, 0.5876245, 0.5877047, 0.5878386, 0.5879189, 0.5881865, 0.5882935, 0.5883738, 0.5884006, 0.5884541,
   0.5885344, 0.5887218, 0.5888021, 0.5888288, 0.5889626, 0.5889894, 0.5890429, 0.5890697, 0.58915, 0.5893909, 0.5894176, 0.5896585, 0.5898994, 0.5899797, 0.5900064, 0.5900332,
   0.59006, 0.5901402, 0.5903276, 0.5905149, 0.5908361, 0.5909699, 0.5911573, 0.5912376, 0.5916122, 0.5916925, 0.5917193, 0.5917461, 0.5917728, 0.5918264, 0.5922813, 0.5924687,
   0.5926293, 0.5926828, 0.5928434, 0.5930307, 0.5931913, 0.5934857, 0.5935928, 0.5938336, 0.5939139, 0.5942619, 0.5943154, 0.5944492, 0.5945027, 0.5946365, 0.5946901, 0.5947704,
   0.5947971, 0.5948239, 0.5949845, 0.5950112, 0.595038, 0.5953056, 0.5957874, 0.5960015, 0.5961353, 0.5962424, 0.5962959, 0.5963227, 0.5964297, 0.5965903, 0.5968312, 0.5970185,
   0.5970453, 0.5971523, 0.5972594, 0.5976073, 0.5976876, 0.597982, 0.5981426, 0.5984638, 0.5985173, 0.5987046, 0.5988117, 0.5988385, 0.5988652, 0.598892, 0.5992399, 0.599909,
   0.5999625, 0.6000428, 0.6001231, 0.6002034, 0.6002302, 0.6002837, 0.6006049, 0.6007119, 0.6007387, 0.6008457, 0.6009796, 0.6013007, 0.6014345, 0.6014613, 0.6016754, 0.6019966,
   0.6020233, 0.6022107, 0.6023177, 0.6023445, 0.6024516, 0.6025586, 0.6026121, 0.6027727, 0.6027995, 0.6031474, 0.603308, 0.6035221, 0.6037095, 0.603763, 0.6037897, 0.6038433,
   0.60387, 0.6039771, 0.6040841, 0.6041109, 0.6041377, 0.6041912, 0.6042447, 0.6044588, 0.6046997, 0.6047532, 0.6048603, 0.6054491, 0.6055026, 0.6059844, 0.6064126, 0.6065464,
   0.606707, 0.6067873, 0.606814, 0.6068943, 0.6071084, 0.6073226, 0.607617, 0.6077775, 0.6079114, 0.6082058, 0.6083128, 0.6083396, 0.6085002, 0.6085269, 0.6086072, 0.6086607,
   0.6086875, 0.6089551, 0.6089819, 0.6090622, 0.6091425, 0.6092495, 0.6093566, 0.6095707, 0.6097045, 0.6098116, 0.6099186, 0.6100792, 0.6101595, 0.6102933, 0.6104539, 0.6104807,
   0.6105342, 0.6107483, 0.6108554, 0.6109089, 0.6110962, 0.6111765, 0.6114174, 0.6115512, 0.6116583, 0.611685, 0.6117653, 0.6118724, 0.6121133, 0.6121668, 0.6122738, 0.6123006,
   0.612488, 0.6126218, 0.6127288, 0.6128626, 0.6132373, 0.6133712, 0.613612, 0.6136656, 0.6137191, 0.6137994, 0.6140135, 0.6147361, 0.6147896, 0.6148164, 0.614977, 0.6151911,
   0.6152179, 0.6153249, 0.6153784, 0.6155925, 0.6156996, 0.6157264, 0.6157799, 0.6159137, 0.6160208, 0.6161278, 0.6161546, 0.6161814, 0.6163152, 0.6163955, 0.616556, 0.6165828,
   0.6166363, 0.6166631, 0.6166899, 0.6167166, 0.6168772, 0.616904, 0.617011, 0.6170378, 0.6171716, 0.6172251, 0.6176801, 0.6178942, 0.617921, 0.6181351, 0.6181619, 0.6183224,
   0.6184295, 0.6188042, 0.6189648, 0.6190451, 0.6191789, 0.6195001, 0.6196071, 0.6196606, 0.6196874, 0.6197142, 0.6197677, 0.6198212, 0.619848, 0.6198747, 0.6200621, 0.6201959,
   0.6202494, 0.6202762, 0.620303, 0.6203565, 0.62041, 0.6206777, 0.6208382, 0.6209453, 0.6212397, 0.6213735, 0.6214003, 0.6215073, 0.6218017, 0.6219088, 0.6220158, 0.6220961,
   0.6222835, 0.6223102, 0.6223905, 0.6225244, 0.6227117, 0.6229793, 0.6231399, 0.6233273, 0.6234076, 0.6234343, 0.6236217, 0.6237823, 0.6239428, 0.6240231, 0.6240767, 0.6242908,
   0.6243443, 0.6243711, 0.6245049, 0.6246655, 0.624719, 0.6248528, 0.6248796, 0.6252543, 0.6253345, 0.6259233, 0.6259501, 0.626191, 0.626298, 0.6263783, 0.6264319, 0.6265389,
   0.6265924, 0.6266727, 0.6266995, 0.6269939, 0.6277968, 0.6278236, 0.6278503, 0.6278771, 0.6283053, 0.6283321, 0.6284124, 0.6284927, 0.6285194, 0.628573, 0.6287871, 0.6288674,
   0.6290012, 0.6290815, 0.6291082, 0.629135, 0.6293491, 0.6296435, 0.629697, 0.6297238, 0.6297773, 0.6299111, 0.6299379, 0.6300985, 0.6301253, 0.630152, 0.6303126, 0.6304732,
   0.6305535, 0.6309282, 0.6311958, 0.6313296, 0.6313831, 0.6314367, 0.6315705, 0.6316508, 0.6317846, 0.6319452, 0.631972, 0.6320255, 0.632079, 0.6322396, 0.6322931, 0.6323199,
   0.6324002, 0.6324269, 0.6324537, 0.6325072, 0.6325608, 0.6327481, 0.6328819, 0.6329354, 0.6329622, 0.632989, 0.6330693, 0.6331228, 0.6332298, 0.6332834, 0.6333101, 0.6333637,
   0.6334172, 0.6334707, 0.6335778, 0.6340328, 0.634113, 0.6342736, 0.634568, 0.6348089, 0.6352104, 0.6352639, 0.6353709, 0.6355048, 0.6355315, 0.6356386, 0.6357189, 0.6358527,
   0.6358795, 0.6360133, 0.6361203, 0.6361471, 0.6362809, 0.6364683, 0.636495, 0.6366288, 0.6366824, 0.6367091, 0.6367627, 0.6368965, 0.6369232, 0.6372712, 0.6372979, 0.6375656,
   0.6377262, 0.6378064, 0.6380741, 0.6383685, 0.6384755, 0.6385558, 0.6386361, 0.6388502, 0.638877, 0.6389573, 0.6390643, 0.6391714, 0.6393587, 0.6398137, 0.6404828, 0.6405899,
   0.6408575, 0.6410716, 0.6412054, 0.6413393, 0.6413928, 0.6414731, 0.6416604, 0.6416872, 0.6417139, 0.641821, 0.6420619, 0.6421154, 0.6422225, 0.642383, 0.6428113, 0.6431592,
   0.6432662, 0.6435874, 0.643748, 0.6439889, 0.6444706, 0.6446044, 0.6446312, 0.6446847, 0.6451665, 0.6453538, 0.6454341, 0.6454876, 0.6456215, 0.6456482, 0.6457285, 0.6458356,
   0.6458891, 0.6459159, 0.6459694, 0.6459961, 0.646237, 0.6462638, 0.6462905, 0.6463441, 0.6465849, 0.6466117, 0.6466652, 0.6468526, 0.6469864, 0.6470132, 0.6470399, 0.6470935,
   0.6471202, 0.647147, 0.6471738, 0.647254, 0.6474414, 0.6475217, 0.6477893, 0.6478964, 0.6479767, 0.6482443, 0.6483781, 0.6485922, 0.6486725, 0.6490204, 0.6491275, 0.649181,
   0.6492881, 0.6496628, 0.6497431, 0.6497966, 0.6499304, 0.6500107, 0.6501713, 0.6503051, 0.6504122, 0.650546, 0.6506263, 0.6508404, 0.6509207, 0.6509742, 0.651108, 0.6513221,
   0.6515095, 0.651563, 0.6516701, 0.6516968, 0.6517236, 0.6518039, 0.6518306, 0.6519377, 0.6519645, 0.6519912, 0.6522856, 0.6526603, 0.6527674, 0.6531153, 0.6531956, 0.6532224,
   0.6533294, 0.6535435, 0.6536773, 0.6537041, 0.6538112, 0.653945, 0.6541591, 0.6542126, 0.6543464, 0.6543732, 0.6548014, 0.6549085, 0.654962, 0.6549888, 0.6550691, 0.6551761,
   0.6553099, 0.6553367, 0.6556043, 0.6556579, 0.6556846, 0.6558184, 0.655872, 0.6558987, 0.6560058, 0.6561396, 0.6563002, 0.6563269, 0.6564072, 0.656434, 0.6564608, 0.6568622,
   0.656889, 0.6569157, 0.6570496, 0.6571031, 0.6571834, 0.6572369, 0.6577722, 0.6579595, 0.6581469, 0.6581736, 0.6583342, 0.6584413, 0.6585483, 0.6586554, 0.6587089, 0.6588695,
   0.6589766, 0.6590033, 0.6592442, 0.6593512, 0.6594851, 0.6596189, 0.6596456, 0.6599668, 0.6599936, 0.6600203, 0.6600471, 0.6601809, 0.6602612, 0.6603415, 0.660395, 0.6604486,
   0.6604753, 0.6605556, 0.6606627, 0.6607965, 0.6608233, 0.66085, 0.6609035, 0.6609838, 0.6610106, 0.6611177, 0.6614388, 0.6615459, 0.6617065, 0.6618403, 0.6620544, 0.6622417,
   0.6624826, 0.6625629, 0.6625897, 0.6626164, 0.6628305, 0.6630714, 0.6631249, 0.6632052, 0.6633123, 0.6640349, 0.6641687, 0.664249, 0.6642758, 0.6645702, 0.664704, 0.6647843,
   0.6651054, 0.6651857, 0.6653196, 0.6654534, 0.6655069, 0.665614, 0.6656407, 0.6657745, 0.666176, 0.666738, 0.6667648, 0.6668451, 0.6669254, 0.6670592, 0.6671127, 0.6673268,
   0.6673804, 0.6674071, 0.6674874, 0.6675142, 0.6677015, 0.6677818, 0.6678353, 0.6679156, 0.6679424, 0.6679959, 0.668103, 0.6681833, 0.6682903, 0.6683706, 0.6685847, 0.668665,
   0.6686918, 0.6688524, 0.6688791, 0.6689059, 0.6689862, 0.6690932, 0.6693074, 0.669575, 0.6696018, 0.6697088, 0.6702441, 0.6703511, 0.6708061, 0.6708864, 0.6709132, 0.6709667,
   0.6709935, 0.6712343, 0.6712611, 0.6713414, 0.6714752, 0.6716358, 0.6717696, 0.6724387, 0.6725458, 0.6725993, 0.6726528, 0.6728402, 0.6728937, 0.6729205, 0.6730543, 0.6731346,
   0.6731613, 0.6732684, 0.6733219, 0.6733487, 0.6735093, 0.6735896, 0.6736431, 0.6736698, 0.6738037, 0.6738304, 0.673884, 0.6739642, 0.6741784, 0.6747672, 0.6748742, 0.674901,
   0.6749277, 0.6750348, 0.6751418, 0.6751686, 0.6752757, 0.6755165, 0.6755968, 0.6758109, 0.6761053, 0.6761321, 0.6763462, 0.6763997, 0.6765603, 0.6770153, 0.6770956, 0.6773632,
   0.6774168, 0.6774435, 0.6776309, 0.6777647, 0.6778717, 0.6780056, 0.6784873, 0.6786479, 0.6787817, 0.6788888, 0.6789155, 0.6791832, 0.6795846, 0.6797184, 0.679772, 0.6797987,
   0.6798523, 0.6799593, 0.6799861, 0.6800931, 0.6801199, 0.6801467, 0.6802002, 0.6803875, 0.6804678, 0.6805481, 0.6806819, 0.6809763, 0.6812975, 0.6815651, 0.6815919, 0.6816454,
   0.681699, 0.6817525, 0.6818863, 0.6819131, 0.6820737, 0.6821272, 0.6824216, 0.6826089, 0.6827695, 0.6828498, 0.6830907, 0.6834386, 0.6834654, 0.6834921, 0.6835189, 0.6837062,
   0.6838936, 0.6840542, 0.684188, 0.6842148, 0.6843218, 0.6845627, 0.684643, 0.6846697, 0.6848303, 0.6849106, 0.6849641, 0.6852318, 0.6853924, 0.6858206, 0.6859009, 0.686115,
   0.6861685, 0.6862488, 0.6863291, 0.6864094, 0.6865967, 0.6866503, 0.6867038, 0.6869447, 0.6869714, 0.6872658, 0.6874264, 0.687587, 0.6876405, 0.6877208, 0.6879617, 0.688042,
   0.6880955, 0.6881223, 0.6882828, 0.6886575, 0.6886843, 0.6887646, 0.6889787, 0.6890055, 0.6890858, 0.6891393, 0.6892196, 0.6892463, 0.6892999, 0.6893534, 0.6894337, 0.6895943,
   0.6896478, 0.6897548, 0.6898619, 0.689969, 0.6899957, 0.6900492, 0.6902634, 0.6905042, 0.6905845, 0.690638, 0.6906648, 0.6906916, 0.6909057, 0.6910127, 0.6911466, 0.6912536,
   0.6912804, 0.6914677, 0.6917086, 0.6919227, 0.6919495, 0.6920565, 0.6920833, 0.6921101, 0.6921903, 0.6923242, 0.6925115, 0.6926186, 0.6927524, 0.6928059, 0.6929397, 0.6929665,
   0.6932074, 0.6932609, 0.6933412, 0.6935018, 0.69393, 0.6939567, 0.6942779, 0.6943582, 0.6944653, 0.69484, 0.6948935, 0.6950541, 0.6951344, 0.6952146, 0.6954288, 0.6955626,
   0.6955893, 0.6956161, 0.6956429, 0.695857, 0.695964, 0.6960978, 0.6961781, 0.6962317, 0.6962852, 0.6963387, 0.6963655, 0.6964725, 0.6965528, 0.6966599, 0.6966867, 0.6967134,
   0.6967402, 0.6970078, 0.6972487, 0.6978643, 0.6980516, 0.6981854, 0.6982925, 0.6984263, 0.6986136, 0.6986939, 0.6988813, 0.698908, 0.6990151, 0.6990419, 0.6991221, 0.6991489,
   0.6992024, 0.6993363, 0.6993898, 0.6994701, 0.6995236, 0.6995771, 0.6996307, 0.6997912, 0.6998983, 0.7001927, 0.7002195, 0.7006744, 0.7007012, 0.7007815, 0.7009153, 0.7009956,
   0.7010491, 0.7012365, 0.70129, 0.7013703, 0.7014238, 0.7014774, 0.7016112, 0.7017985, 0.7018253, 0.7018788, 0.7019859, 0.7020662, 0.7024141, 0.7024409, 0.7025479, 0.7028155,
   0.7028691, 0.7029761, 0.7031635, 0.7032705, 0.7032973, 0.7033776, 0.7034043, 0.7035649, 0.7036452, 0.7039129, 0.7039664, 0.7040734, 0.7041537, 0.7041805, 0.704234, 0.7043946,
   0.7047158, 0.7047425, 0.7052243, 0.7052778, 0.7054116, 0.7054652, 0.7058398, 0.7058934, 0.706161, 0.7064019, 0.7064286, 0.7065089, 0.7066695, 0.7068836, 0.7069104, 0.7069639,
   0.7073386, 0.707526, 0.707633, 0.7076598, 0.7076865, 0.7078739, 0.7081415, 0.7083556, 0.7083824, 0.7084359, 0.708543, 0.7086233, 0.7088106, 0.7088374, 0.7088641, 0.7088909,
   0.7089177, 0.7090515, 0.7091318, 0.7091853, 0.7092121, 0.7094797, 0.7095332, 0.7097741, 0.7100953, 0.7101756, 0.7102291, 0.7103094, 0.7103897, 0.7104164, 0.710577, 0.7106038,
   0.7106306, 0.7108179, 0.7108447, 0.7108714, 0.711032, 0.7111123, 0.7112729, 0.7114067, 0.7115138, 0.7115405, 0.7115673, 0.7116743, 0.7118884, 0.7119687, 0.7121026, 0.7121293,
   0.7122364, 0.7123167, 0.7125308, 0.7126111, 0.7126378, 0.7127181, 0.7129858, 0.7131463, 0.7133337, 0.713521, 0.7136281, 0.7136816, 0.7137619, 0.7139225, 0.7139493, 0.7141098,
   0.7141366, 0.7142972, 0.7143507, 0.7144042, 0.7144578, 0.7144845, 0.7148057, 0.714993, 0.7151536, 0.7153142, 0.7155283, 0.7156621, 0.7161171, 0.7161439, 0.7162242, 0.7162509,
   0.7162777, 0.7163045, 0.7165186, 0.7165721, 0.7166256, 0.7167327, 0.71692, 0.7171609, 0.7171877, 0.7172144, 0.7174018, 0.7174285, 0.7175088, 0.7177497, 0.7178568, 0.7180173,
   0.7181779, 0.7182315, 0.7182582, 0.7183117, 0.7183653, 0.7193288, 0.7195161, 0.7195696, 0.719864, 0.7201852, 0.720319, 0.7204528, 0.7205331, 0.720774, 0.7209078, 0.7209346,
   0.7209614, 0.7210684, 0.7213628, 0.7216037, 0.721684, 0.7217375, 0.7218178, 0.7219784, 0.7220587, 0.722139, 0.7222192, 0.7222728, 0.7227278, 0.7228348, 0.7231025, 0.7231827,
   0.7232898, 0.7234771, 0.7235039, 0.7236377, 0.7236645, 0.7237448, 0.7238251, 0.7240124, 0.7241462, 0.7243068, 0.7243336, 0.7243871, 0.724735, 0.7248421, 0.7252168, 0.7253506,
   0.7254041, 0.7256182, 0.725645, 0.7260197, 0.7260732, 0.7261268, 0.726207, 0.7262873, 0.7264747, 0.7267423, 0.7268494, 0.7269297, 0.7270367, 0.7273044, 0.7274114, 0.7275185,
   0.727679, 0.7277861, 0.7279467, 0.7280002, 0.7280537, 0.7280805, 0.7281876, 0.7282679, 0.7284017, 0.7286961, 0.7287228, 0.7288834, 0.7289905, 0.729044, 0.7290708, 0.7292313,
   0.7293652, 0.7293919, 0.7295257, 0.7296863, 0.7297934, 0.7298737, 0.7299272, 0.7299807, 0.7302216, 0.7302751, 0.7303822, 0.7306231, 0.7306766, 0.7307034, 0.7307836, 0.7308639,
   0.7309175, 0.7309442, 0.7309978, 0.731078, 0.7311851, 0.7314527, 0.7314795, 0.7315866, 0.7316401, 0.7316668, 0.7316936, 0.7317204, 0.7317739, 0.7318007, 0.7318274, 0.7318542,
   0.7319612, 0.7321754, 0.7323092, 0.7323359, 0.7323895, 0.7324162, 0.7327106, 0.7327374, 0.7328712, 0.7329247, 0.7331656, 0.7332191, 0.7332994, 0.7334333, 0.7335135, 0.7335671,
   0.7336474, 0.7337544, 0.7338079, 0.7339685, 0.7341023, 0.7341559, 0.7341826, 0.7342629, 0.7344235, 0.7345306, 0.7349053, 0.7350123, 0.7350391, 0.7352532, 0.7353067, 0.7353335,
   0.735387, 0.7354941, 0.7355743, 0.7360026, 0.7361364, 0.7361632, 0.7362167, 0.736297, 0.7364576, 0.7365378, 0.7366984, 0.7369125, 0.7369393, 0.7372872, 0.7375013, 0.7375816,
   0.7379028, 0.738331, 0.7383578, 0.7383845, 0.7384648, 0.7385451, 0.7387057, 0.7388663, 0.7390536, 0.7391875, 0.739241, 0.7392945, 0.7394016, 0.7394551, 0.7395621, 0.7395889,
   0.739696, 0.739803, 0.7399101, 0.7400171, 0.7400439, 0.7402312, 0.740258, 0.7404989, 0.7406862, 0.74082, 0.7409003, 0.7409539, 0.7409806, 0.7411947, 0.7413286, 0.7413553,
   0.7414624, 0.7414891, 0.7415159, 0.7415427, 0.7416497, 0.7417032, 0.74173, 0.7417835, 0.7419709, 0.7420244, 0.742185, 0.742292, 0.7423188, 0.7423723, 0.7425329, 0.7425864,
   0.7430414, 0.7430682, 0.7431217, 0.743202, 0.7432288, 0.7433626, 0.7435767, 0.743657, 0.7438443, 0.7438979, 0.7439246, 0.7439514, 0.7440317, 0.7440852, 0.744112, 0.7441655,
   0.7442458, 0.7442993, 0.7447008, 0.7447811, 0.7448078, 0.7448614, 0.7449149, 0.7449417, 0.7451022, 0.7453163, 0.7453431, 0.7456107, 0.7457446, 0.7457713, 0.7459051, 0.746039,
   0.7461193, 0.7462263, 0.7463869, 0.7464404, 0.746494, 0.7465207, 0.7466545, 0.7468151, 0.7468686, 0.7470292, 0.7472433, 0.7474574, 0.7475645, 0.7477251, 0.7477786, 0.7478321,
   0.7478857, 0.7479124, 0.7480195, 0.748073, 0.7482871, 0.7483942, 0.7485012, 0.7485548, 0.7487421, 0.7487689, 0.7487956, 0.7488759, 0.7489295, 0.7491168, 0.7492774, 0.7493844,
   0.7496253, 0.7496788, 0.7497591, 0.7497859, 0.7498929, 0.7499197, 0.7499465, 0.7503747, 0.7504015, 0.7504817, 0.7505888, 0.7506423, 0.7508832, 0.75091, 0.7510973, 0.7512579,
   0.7513382, 0.751365, 0.7515791, 0.7516326, 0.7517129, 0.7517664, 0.7518467, 0.7518735, 0.7519002, 0.7519805, 0.752034, 0.7522749, 0.752382, 0.752489, 0.7526228, 0.7527834,
   0.7528637, 0.7529172, 0.7529975, 0.7532919, 0.7534258, 0.7536399, 0.7537202, 0.7538004, 0.753854, 0.7539343, 0.753961, 0.7541216, 0.7542287, 0.754309, 0.754416, 0.7544695,
   0.7545231, 0.7545766, 0.7548978, 0.7549781, 0.7550583, 0.7553795, 0.7555133, 0.7555401, 0.7556739, 0.7558613, 0.7561021, 0.7561824, 0.7562895, 0.7563698, 0.7565304, 0.7565839,
   0.7566374, 0.7566642, 0.7567177, 0.7568248, 0.7568783, 0.7569318, 0.7569586, 0.7570389, 0.7570656, 0.7571459, 0.7572262, 0.7574136, 0.7574403, 0.7575206, 0.7575474, 0.7575741,
   0.7576009, 0.757815, 0.7578418, 0.7579756, 0.7581094, 0.7581897, 0.7582432, 0.75827, 0.7585109, 0.7586714, 0.7588588, 0.7589123, 0.7590461, 0.7592603, 0.7593673, 0.7597688,
   0.7598491, 0.7600899, 0.7601167, 0.760197, 0.7603843, 0.7604646, 0.7605984, 0.7606252, 0.760759, 0.7608928, 0.7610534, 0.7610802, 0.7612943, 0.7615619, 0.7616155, 0.7619902,
   0.7620169, 0.7622043, 0.7623381, 0.7624184, 0.7624719, 0.7624987, 0.7625522, 0.7626057, 0.7627395, 0.7627931, 0.7629001, 0.7629804, 0.7631678, 0.763248, 0.7633819, 0.7634086,
   0.7635424, 0.763703, 0.7637833, 0.7638636, 0.7639974, 0.7641045, 0.7644257, 0.7644792, 0.7646665, 0.7648271, 0.7648539, 0.7649877, 0.7650145, 0.7650947, 0.7651215, 0.765175,
   0.7652018, 0.7652553, 0.7653356, 0.7653624, 0.7653891, 0.76563, 0.7656568, 0.7658709, 0.7658977, 0.7661385, 0.7661653, 0.7662723, 0.7663259, 0.7664597, 0.7664865, 0.7665667,
   0.7667809, 0.7668344, 0.766995, 0.767102, 0.7671556, 0.7672626, 0.7675302, 0.7676373, 0.7677979, 0.7678246, 0.7678782, 0.7679049, 0.768012, 0.7683064, 0.7683332, 0.7684402,
   0.7686543, 0.7687614, 0.7688417, 0.7688952, 0.7690558, 0.7690825, 0.7691093, 0.7693502, 0.7694305, 0.7694572, 0.7695643, 0.7696713, 0.7698855, 0.7699122, 0.7699925, 0.7702334,
   0.7702601, 0.7703137, 0.7703404, 0.770394, 0.7704475, 0.770501, 0.7705813, 0.7706348, 0.7707954, 0.7708222, 0.7708489, 0.7708757, 0.7709828, 0.7710363, 0.7712236, 0.7715983,
   0.7717589, 0.7717857, 0.7721336, 0.7721871, 0.7726421, 0.7727492, 0.7728562, 0.77299, 0.7730436, 0.7731506, 0.7732042, 0.7733647, 0.7734183, 0.7734718, 0.7734986, 0.7735253,
   0.7736591, 0.7736859, 0.7738465, 0.7738732, 0.7740338, 0.7740606, 0.7740874, 0.7746494, 0.7747297, 0.7747565, 0.7748635, 0.7749438, 0.7751847, 0.7752382, 0.7754523, 0.7755861,
   0.7756932, 0.7757467, 0.7758002, 0.7758538, 0.7759608, 0.7761214, 0.7761482, 0.7761749, 0.7762285, 0.7763087, 0.7763355, 0.7763623, 0.7764158, 0.7764693, 0.7765496, 0.7767637,
   0.776844, 0.7769511, 0.7771652, 0.7771919, 0.777299, 0.7773258, 0.7775666, 0.7775934, 0.7776737, 0.7779146, 0.7779949, 0.7781019, 0.7781554, 0.7782357, 0.7782893, 0.7784498,
   0.7784766, 0.7787442, 0.7787978, 0.7789048, 0.7789851, 0.7790119, 0.7791189, 0.7791992, 0.7793063, 0.7793598, 0.7795204, 0.7795472, 0.7796007, 0.779681, 0.7797345, 0.779788,
   0.7798148, 0.7798416, 0.7800824, 0.780136, 0.7801627, 0.7801895, 0.780243, 0.7802698, 0.7804571, 0.7805107, 0.7805642, 0.7806712, 0.7807248, 0.7807515, 0.7807783, 0.7808051,
   0.7808853, 0.7812868, 0.7813939, 0.7814474, 0.7815812, 0.7817418, 0.7819559, 0.7820094, 0.7820362, 0.7820629, 0.7821165, 0.7821968, 0.7822503, 0.7823841, 0.7825715, 0.782625,
   0.7826785, 0.7828391, 0.7828659, 0.7829462, 0.7830264, 0.7830532, 0.7831335, 0.783187, 0.7832138, 0.7832673, 0.7832941, 0.7833744, 0.7834814, 0.7838294, 0.7838829, 0.7839096,
   0.7839632, 0.7840435, 0.7842843, 0.7843914, 0.7844717, 0.7845252, 0.784659, 0.7846858, 0.7848731, 0.7848999, 0.785007, 0.7850337, 0.7850872, 0.7853014, 0.7855155, 0.7855422,
   0.7857296, 0.7857831, 0.786024, 0.7860507, 0.7860775, 0.786131, 0.7861578, 0.7862381, 0.7864522, 0.7865057, 0.7865593, 0.7867198, 0.7867466, 0.7868537, 0.7869339, 0.7869607,
   0.7870142, 0.7871213, 0.7871481, 0.7872283, 0.7872819, 0.7873889, 0.787496, 0.7875227, 0.7875495, 0.787603, 0.7876833, 0.7877369, 0.7878172, 0.7878707, 0.787951, 0.7879777,
   0.7880313, 0.7881116, 0.7882186, 0.7883792, 0.7884327, 0.7885398, 0.7885665, 0.7887271, 0.7887539, 0.7887806, 0.7892356, 0.7893694, 0.7896103, 0.7896638, 0.7896906, 0.7897174,
   0.7897709, 0.7897977, 0.7898512, 0.7899047, 0.7900653, 0.7901724, 0.7902259, 0.7903329, 0.7904132, 0.79044, 0.7905203, 0.7905471, 0.7905738, 0.7907612, 0.7907879, 0.7909217,
   0.7909485, 0.7910556, 0.7911359, 0.7912161, 0.7912429, 0.7912964, 0.7916176, 0.7918585, 0.7919655, 0.7922064, 0.7923937, 0.7924473, 0.7925008, 0.7926881, 0.792822, 0.7929558,
   0.7929826, 0.7930628, 0.7931699, 0.7931967, 0.7932502, 0.7934108, 0.7934375, 0.7935178, 0.7937319, 0.7939193, 0.793946, 0.7940263, 0.7941869, 0.794401, 0.7944546, 0.7944813,
   0.7945884, 0.7946151, 0.7946687, 0.7949631, 0.7951772, 0.7952307, 0.7952842, 0.795311, 0.7955519, 0.7956857, 0.7957125, 0.795873, 0.7959266, 0.7959801, 0.7960336, 0.7960871,
   0.7962745, 0.7963815, 0.7965957, 0.7967027, 0.796783, 0.7968098, 0.7970239, 0.7970774, 0.7975056, 0.7975324, 0.7975591, 0.7975859, 0.7978535, 0.7979606, 0.7979874, 0.7983353,
   0.7983621, 0.7984424, 0.7984959, 0.7986297, 0.798817, 0.7988973, 0.7990312, 0.7990847, 0.799165, 0.7991917, 0.7992185, 0.7992453, 0.7993256, 0.7994861, 0.7995129, 0.7995664,
   0.7995932, 0.79962, 0.7996735, 0.7997538, 0.7997805, 0.7998876, 0.8001017, 0.800182, 0.8002088, 0.8003158, 0.8003693, 0.8004496, 0.8005299, 0.8006102, 0.800637, 0.8007708,
   0.8009046, 0.8010384, 0.8010652, 0.801092, 0.8012793, 0.8013328, 0.8013596, 0.8014399, 0.801654, 0.8016808, 0.8018146, 0.8018949, 0.8019752, 0.8020287, 0.8020555, 0.8020822,
   0.8021357, 0.8022696, 0.8024034, 0.802564, 0.8026175, 0.8026443, 0.8026978, 0.8029654, 0.8030457, 0.8033133, 0.8033936, 0.8035542, 0.8036345, 0.8039022, 0.804036, 0.8041966,
   0.8042501, 0.8043839, 0.8045712, 0.804598, 0.8046515, 0.8047318, 0.8049192, 0.805053, 0.8052403, 0.8053206, 0.8053474, 0.8054812, 0.8057756, 0.8058291, 0.8058559, 0.805963,
   0.8059897, 0.8060165, 0.8062841, 0.8064447, 0.8065518, 0.8066053, 0.8067391, 0.8067926, 0.8068729, 0.8068997, 0.8069265, 0.80698, 0.8070603, 0.8071138, 0.8072209, 0.8073814,
   0.8074082, 0.8075153, 0.807542, 0.8075688, 0.8076491, 0.8076758, 0.8078364, 0.8079435, 0.8081041, 0.8081576, 0.8081843, 0.8082379, 0.8083985, 0.808559, 0.8085858, 0.8089605,
   0.8090408, 0.8091746, 0.8092549, 0.809469, 0.8094958, 0.8095493, 0.8097634, 0.8097902, 0.8098169, 0.8098437, 0.8098972, 0.809924, 0.8100578, 0.8100846, 0.8101113, 0.8104593,
   0.8105396, 0.8105931, 0.8106198, 0.8106466, 0.8107001, 0.8107269, 0.8109142, 0.8112354, 0.8112889, 0.811396, 0.8114763, 0.8115031, 0.8116636, 0.8117707, 0.8118242, 0.8120919,
   0.8121989, 0.812306, 0.812413, 0.8124398, 0.8124665, 0.8124933, 0.8128948, 0.8129215, 0.8129751, 0.8130286, 0.8131892, 0.8132427, 0.8132695, 0.8134033, 0.8135639, 0.8135906,
   0.8136709, 0.8137244, 0.8138315, 0.8139386, 0.8140188, 0.8140456, 0.8140724, 0.8142062, 0.8142597, 0.8143132, 0.8143668, 0.8143935, 0.8147682, 0.8149823, 0.8150359, 0.8150894,
   0.8151162, 0.8151964, 0.8154641, 0.8157585, 0.8158388, 0.8159191, 0.8159458, 0.8160261, 0.816267, 0.8162938, 0.816374, 0.8164811, 0.8165079, 0.8165346, 0.8165614, 0.8165882,
   0.8166149, 0.8168023, 0.8169896, 0.8172305, 0.8172573, 0.8174178, 0.8174714, 0.8175517, 0.8176587, 0.8179799, 0.8180066, 0.8180869, 0.818194, 0.8182475, 0.8183278, 0.8183546,
   0.8184884, 0.8187025, 0.818756, 0.8188363, 0.8188898, 0.8191307, 0.8192645, 0.8194251, 0.8194786, 0.819666, 0.8197998, 0.8198533, 0.8200407, 0.820121, 0.8203083, 0.8204689,
   0.8205492, 0.8207365, 0.8207633, 0.8207901, 0.8208168, 0.8208704, 0.8209506, 0.8209774, 0.8210042, 0.8211112, 0.8212986, 0.821593, 0.8217536, 0.8217803, 0.8218874, 0.8220212,
   0.8224227, 0.8225029, 0.8225565, 0.8226903, 0.8227438, 0.8227973, 0.8228241, 0.8228509, 0.8228776, 0.823065, 0.823172, 0.8232256, 0.8232523, 0.8233059, 0.8234129, 0.82352,
   0.8236003, 0.8238144, 0.8239482, 0.8241891, 0.8242426, 0.8243229, 0.8243496, 0.8244032, 0.8245102, 0.8245638, 0.825099, 0.8252061, 0.8252328, 0.8254737, 0.8255272, 0.825554,
   0.8255808, 0.8256611, 0.8256878, 0.8257681, 0.8258216, 0.8258752, 0.8259822, 0.8261428, 0.8262231, 0.8265175, 0.8266246, 0.8266781, 0.8269725, 0.8269993, 0.8271598, 0.8271866,
   0.8272401, 0.8273739, 0.8274007, 0.827481, 0.8275345, 0.8276416, 0.8276683, 0.8276951, 0.8277754, 0.8278825, 0.8279627, 0.8280966, 0.8281501, 0.8282036, 0.8282839, 0.8283107,
   0.8284177, 0.828498, 0.8287389, 0.8287657, 0.8289798, 0.8290065, 0.8292474, 0.8292742, 0.8293009, 0.829515, 0.8296489, 0.8297559, 0.829863, 0.8300236, 0.8301841, 0.830318,
   0.8304518, 0.8305053, 0.8305321, 0.8305856, 0.8306391, 0.8306659, 0.8306926, 0.8307194, 0.8307462, 0.8307729, 0.8308532, 0.8309068, 0.8309603, 0.830987, 0.8312547, 0.8315758,
   0.8316294, 0.8317364, 0.83179, 0.8318435, 0.8319505, 0.8320041, 0.8321647, 0.8322182, 0.8323788, 0.8324323, 0.8324591, 0.8325126, 0.8326196, 0.8327802, 0.832807, 0.8328605,
   0.8329676, 0.8330479, 0.8330746, 0.8332084, 0.8333155, 0.8335028, 0.8335296, 0.8335831, 0.8337169, 0.8337437, 0.833824, 0.8338775, 0.8340113, 0.8346269, 0.834734, 0.834841,
   0.8348678, 0.8349213, 0.8350016, 0.8350284, 0.8350551, 0.8351087, 0.8351354, 0.835189, 0.8352425, 0.8355636, 0.8356172, 0.8356707, 0.8358313, 0.8359651, 0.8360186, 0.8360454,
   0.8360989, 0.836206, 0.8363398, 0.8363933, 0.8364736, 0.8367145, 0.8368215, 0.8368483, 0.8370356, 0.8372498, 0.8374103, 0.8374639, 0.8375442, 0.8376245, 0.8377315, 0.8379456,
   0.8379724, 0.8379991, 0.8381865, 0.8382133, 0.8382935, 0.8383738, 0.8385344, 0.8386147, 0.8388021, 0.8388556, 0.8389091, 0.8389894, 0.8390697, 0.8390965, 0.8391232, 0.8393106,
   0.8396317, 0.8396585, 0.839712, 0.8398191, 0.8398726, 0.8400064, 0.8401402, 0.8402205, 0.8402473, 0.8402741, 0.8404882, 0.8405952, 0.8407023, 0.840729, 0.8407558, 0.8408093,
   0.8408361, 0.8409432, 0.8409699, 0.8409967, 0.841184, 0.8412108, 0.8412643, 0.8413178, 0.8414784, 0.8416122, 0.8417461, 0.8418799, 0.8419602, 0.8420672, 0.842201, 0.8422278,
   0.8423884, 0.8426025, 0.8426293, 0.8426828, 0.8427096, 0.8427899, 0.8430307, 0.8434054, 0.8438336, 0.8438604, 0.8439942, 0.844021, 0.8440477, 0.8441816, 0.8442083, 0.8445027,
   0.8445563, 0.8446633, 0.8446901, 0.8449042, 0.8449577, 0.8449845, 0.8450915, 0.8451718, 0.8453324, 0.8454127, 0.8454395, 0.8455198, 0.8455733, 0.8456, 0.8456268, 0.8458142,
   0.8458409, 0.8458677, 0.8459212, 0.8461353, 0.8462156, 0.8463227, 0.8464832, 0.8466974, 0.8467509, 0.8467776, 0.8470453, 0.8471791, 0.8472059, 0.8472862, 0.8473129, 0.8475538,
   0.8476609, 0.8477679, 0.8478214, 0.847875, 0.8479017, 0.8480088, 0.8480355, 0.8480891, 0.8481158, 0.8481426, 0.8481694, 0.8482764, 0.8485708, 0.8485976, 0.8486779, 0.8487046,
   0.8487314, 0.8488385, 0.848892, 0.8489187, 0.8491864, 0.8492399, 0.8492667, 0.8492934, 0.849454, 0.8495343, 0.8495611, 0.8496414, 0.8496681, 0.8496949, 0.8498019, 0.849909,
   0.8499625, 0.8499893, 0.8500161, 0.8500963, 0.8501499, 0.8501766, 0.8503105, 0.8505513, 0.8505781, 0.8507119, 0.8507654, 0.850819, 0.8508457, 0.8509528, 0.8510598, 0.8511134,
   0.851274, 0.8513007, 0.8513275, 0.8513542, 0.851381, 0.8515148, 0.8515951, 0.8516219, 0.8517022, 0.8517289, 0.8518628, 0.851943, 0.8519698, 0.8519966, 0.8520233, 0.8522107,
   0.8522374, 0.8523177, 0.8524516, 0.8524783, 0.8525586, 0.8526657, 0.8527192, 0.852746, 0.8527995, 0.8529601, 0.8530939, 0.8531207, 0.8532277, 0.8532545, 0.8533348, 0.8534151,
   0.8534953, 0.8535221, 0.8535756, 0.8536827, 0.8537362, 0.8538433, 0.8539503, 0.8539771, 0.8541644, 0.8542983, 0.854325, 0.8544053, 0.8545659, 0.8546997, 0.8547265, 0.8548335,
   0.8548871, 0.8550476, 0.8551547, 0.8553153, 0.855342, 0.8554491, 0.8555829, 0.8556364, 0.85569, 0.8557703, 0.8558506, 0.8558773, 0.8559041, 0.8559576, 0.8559844, 0.8560647,
   0.8561182, 0.856145, 0.8563323, 0.8564394, 0.8564929, 0.8565999, 0.8567873, 0.8568408, 0.8571887, 0.8573226, 0.8575634, 0.8575902, 0.8576437, 0.8577508, 0.8578311, 0.8580184,
   0.8580452, 0.8580987, 0.8582058, 0.8582325, 0.8583396, 0.8585269, 0.8585537, 0.8585805, 0.8586607, 0.8588481, 0.8589016, 0.8589819, 0.8591157, 0.8591693, 0.8592228, 0.8593031,
   0.8594369, 0.8595439, 0.8595707, 0.859651, 0.8598383, 0.8598651, 0.8599989, 0.8600792, 0.8602398, 0.8602933, 0.8603201, 0.8604807, 0.8605074, 0.8606145, 0.8606948, 0.8610962,
   0.8613104, 0.8613906, 0.8614442, 0.8614977, 0.8615245, 0.8615512, 0.8616315, 0.861685, 0.8617118, 0.8617921, 0.8619794, 0.8621668, 0.8622203, 0.8622471, 0.8622738, 0.8623809,
   0.8624344, 0.8625147, 0.8625415, 0.8628091, 0.8629162, 0.8629697, 0.8631303, 0.8631838, 0.8632106, 0.8632909, 0.8633712, 0.8635853, 0.863612, 0.8636656, 0.8636923, 0.8638529,
   0.8639064, 0.8639867, 0.864067, 0.8641741, 0.8642811, 0.8643079, 0.8644685, 0.8644952, 0.8646291, 0.8646826, 0.8647093, 0.8648164, 0.8649502, 0.864977, 0.8650037, 0.8652446,
   0.8652981, 0.8653517, 0.8655123, 0.8656461, 0.8657264, 0.8658334, 0.865887, 0.8660475, 0.8661546, 0.8662081, 0.8663152, 0.866449, 0.8665025, 0.8668772, 0.867011, 0.8670378,
   0.8670646, 0.8670913, 0.8671181, 0.8671448, 0.8671984, 0.8672787, 0.8673322, 0.867359, 0.8674392, 0.867466, 0.8676266, 0.8676534, 0.8678407, 0.8678675, 0.8678942, 0.867921,
   0.8681351, 0.8681886, 0.8682154, 0.8683224, 0.868376, 0.8684563, 0.8685633, 0.8686169, 0.8686971, 0.8687507, 0.8687774, 0.8689113, 0.868938, 0.8690451, 0.8692592, 0.8692859,
   0.8694198, 0.8697409, 0.8698747, 0.8699015, 0.8699818, 0.8700621, 0.8702227, 0.870303, 0.8703565, 0.8703833, 0.8705706, 0.8706777, 0.870865, 0.8709453, 0.8710256, 0.8710523,
   0.8711862, 0.8712129, 0.8712665, 0.8715609, 0.8716412, 0.8718285, 0.8719088, 0.8719891, 0.8720426, 0.8721229, 0.8722835, 0.8723102, 0.8724441, 0.8725779, 0.8726046, 0.8726849,
   0.8727652, 0.872899, 0.8729526, 0.8729793, 0.8730329, 0.8731132, 0.8731667, 0.8731934, 0.8732202, 0.8733808, 0.8734343, 0.873702, 0.8738625, 0.8739161, 0.8740767, 0.8741034,
   0.8741302, 0.8742908, 0.8743978, 0.8744246, 0.8744781, 0.8746387, 0.8749063, 0.8749331, 0.8750401, 0.8752007, 0.8753345, 0.8753613, 0.8755754, 0.8756022, 0.8756289, 0.8756557,
   0.8756825, 0.8757092, 0.8757628, 0.8758431, 0.8759769, 0.8760572, 0.876298, 0.8765122, 0.876646, 0.8766727, 0.8766995, 0.876753, 0.8769939, 0.8770474, 0.8772348, 0.8772615,
   0.8773151, 0.8773418, 0.8774489, 0.8774756, 0.8775559, 0.8775827, 0.877663, 0.8776898, 0.8777165, 0.8778236, 0.8778771, 0.8779574, 0.8780109, 0.8780912, 0.878118, 0.8781447,
   0.8783321, 0.8783588, 0.8783856, 0.8784391, 0.8784659, 0.8786532, 0.87868, 0.8787603, 0.8788138, 0.8788941, 0.8790012, 0.8790279, 0.8790547, 0.8790815, 0.8791618, 0.8792153,
   0.8792688, 0.8793759, 0.8794026, 0.8794562, 0.8795632, 0.87959, 0.8796167, 0.8796703, 0.879697, 0.8797238, 0.8798041, 0.8798844, 0.8799914, 0.8800717, 0.8801788, 0.8802858,
   0.8805802, 0.8806605, 0.8807408, 0.8809817, 0.8810085, 0.8811423, 0.8811958, 0.8812226, 0.8813029, 0.8814099, 0.8814367, 0.8814902, 0.881517, 0.8815705, 0.8815973, 0.881624,
   0.8816508, 0.8818381, 0.8819452, 0.882079, 0.8821325, 0.8822128, 0.8822396, 0.8822931, 0.8823734, 0.8824537, 0.8824805, 0.882534, 0.8826678, 0.8826946, 0.8828552, 0.8828819,
   0.8829087, 0.8829354, 0.883096, 0.8831228, 0.8831496, 0.8832031, 0.8833904, 0.8834707, 0.8834975, 0.8835778, 0.8836848, 0.8837116, 0.8837384, 0.884113, 0.8843004, 0.8843539,
   0.8844075, 0.884568, 0.8845948, 0.8846483, 0.8846751, 0.8847019, 0.8847286, 0.8848089, 0.8848624, 0.8848892, 0.884916, 0.8849963, 0.8851033, 0.8852639, 0.8853174, 0.8853709,
   0.885478, 0.8855048, 0.8855315, 0.8855583, 0.8855851, 0.8856118, 0.8856921, 0.8858259, 0.885933, 0.88604, 0.8860936, 0.8861739, 0.8862809, 0.8863077, 0.8864147, 0.8866288,
   0.8867627, 0.8867894, 0.8868162, 0.8868965, 0.8869768, 0.8870035, 0.8870571, 0.8871641, 0.8872176, 0.8872712, 0.8873515, 0.8873782, 0.8874585, 0.887512, 0.8875388, 0.8875656,
   0.8875923, 0.8877262, 0.8878064, 0.8878332, 0.887967, 0.8880206, 0.8881008, 0.8882079, 0.8882882, 0.888315, 0.8883685, 0.8883952, 0.8884488, 0.8885558, 0.8885826, 0.8886361,
   0.8886629, 0.8886896, 0.8888502, 0.888877, 0.8889305, 0.8889573, 0.8890911, 0.8891982, 0.8896531, 0.8897602, 0.8898137, 0.8898405, 0.8901081, 0.8901617, 0.8902419, 0.8902687,
   0.890349, 0.8904025, 0.8905096, 0.8905363, 0.8905631, 0.8906434, 0.8907237, 0.8907772, 0.8908843, 0.890911, 0.8911251, 0.8911787, 0.8912054, 0.891259, 0.8912857, 0.8913928,
   0.8914463, 0.8916337, 0.8920084, 0.8920619, 0.8920886, 0.8921689, 0.8922492, 0.8923563, 0.892383, 0.8924098, 0.8924633, 0.8924901, 0.8925169, 0.8925704, 0.8927845, 0.8928648,
   0.8929183, 0.8930254, 0.8931324, 0.8932127, 0.8932395, 0.8933733, 0.8934001, 0.8934536, 0.8935339, 0.8936409, 0.8937212, 0.8938015, 0.8938283, 0.8939353, 0.8939621, 0.8940424,
   0.8940692, 0.8940959, 0.8941227, 0.894203, 0.8942565, 0.8942833, 0.8943368, 0.8943636, 0.8943903, 0.8944438, 0.8945241, 0.8945777, 0.8946044, 0.8947115, 0.8947383, 0.8947918,
   0.8949256, 0.8950327, 0.8950594, 0.8950862, 0.8951129, 0.8952468, 0.8954073, 0.8954341, 0.8954876, 0.8956482, 0.8958623, 0.8958891, 0.8960229, 0.8960764, 0.8961032, 0.8961567,
   0.896237, 0.8963173, 0.8965582, 0.8966117, 0.8966385, 0.8967455, 0.8967723, 0.8967991, 0.8968793, 0.8969864, 0.8970667, 0.8970935, 0.8972273, 0.8973076, 0.8974414, 0.8976287,
   0.8977893, 0.8978161, 0.8978428, 0.8980034, 0.8981908, 0.8982443, 0.8983246, 0.8983781, 0.8984316, 0.8985387, 0.8985655, 0.8985922, 0.8987528, 0.8988331, 0.8988599, 0.8989134,
   0.8989937, 0.8990472, 0.8993148, 0.8994219, 0.8995557, 0.8997431, 0.8998769, 0.900091, 0.9001178, 0.9004925, 0.9005192, 0.9005727, 0.9006263, 0.9007066, 0.9007333, 0.9007601,
   0.9007869, 0.9008136, 0.9008404, 0.9008671, 0.901001, 0.9010545, 0.901108, 0.9011348, 0.9012151, 0.9012686, 0.9013221, 0.9013489, 0.9014024, 0.9015362, 0.9016701, 0.9017236,
   0.9018039, 0.9018306, 0.9018842, 0.9019377, 0.902125, 0.9022321, 0.9023391, 0.9023927, 0.9024194, 0.902473, 0.9024997, 0.9025533, 0.9027674, 0.903035, 0.9032224, 0.9032491,
   0.9033829, 0.9034632, 0.9035168, 0.903597, 0.9036238, 0.9038112, 0.9038379, 0.9039717, 0.9039985, 0.904052, 0.9040788, 0.9041858, 0.9042126, 0.9042394, 0.9042661, 0.9042929,
   0.9043197, 0.9043464, 0.9044267, 0.9044535, 0.9044802, 0.904507, 0.9045873, 0.9047479, 0.9049888, 0.9051226, 0.9052296, 0.9052564, 0.9053099, 0.905524, 0.9055508, 0.9056579,
   0.9057381, 0.9057917, 0.9058452, 0.9059255, 0.9060861, 0.9062467, 0.9063002, 0.9064875, 0.9065411, 0.9065678, 0.9066749, 0.9067819, 0.9070763, 0.9071566, 0.9072904, 0.9073975,
   0.9074243, 0.907451, 0.9074778, 0.9075313, 0.9076384, 0.9076651, 0.9077187, 0.9079328, 0.9080131, 0.9080934, 0.9081469, 0.9081736, 0.908361, 0.908468, 0.9084948, 0.9085216,
   0.9085751, 0.9086286, 0.9086554, 0.9087624, 0.908816, 0.9088427, 0.9088963, 0.9089498, 0.9089766, 0.9090836, 0.9091639, 0.9092174, 0.9093245, 0.9093512, 0.9094851, 0.9095118,
   0.9095386, 0.9095654, 0.9095921, 0.9096992, 0.90994, 0.9099936, 0.9100203, 0.9101006, 0.9101809, 0.9102077, 0.9102612, 0.910288, 0.9103147, 0.9104753, 0.9105289, 0.9106091,
   0.9106894, 0.9107162, 0.910743, 0.9108768, 0.9109035, 0.9109838, 0.9111712, 0.9111979, 0.9112247, 0.9113318, 0.9114121, 0.9114388, 0.9114923, 0.9116529, 0.9116797, 0.9117065,
   0.9118403, 0.9118938, 0.9119473, 0.9120544, 0.9121079, 0.912215, 0.9122417, 0.9122685, 0.9122953, 0.912322, 0.9123488, 0.9124826, 0.9125361, 0.9127235, 0.9129376, 0.9130446,
   0.9131517, 0.9131785, 0.9133123, 0.9134461, 0.9134729, 0.9136334, 0.9138476, 0.9138743, 0.9139278, 0.9139814, 0.9140617, 0.914142, 0.9141955, 0.914249, 0.9143293, 0.9144364,
   0.9145166, 0.9145434, 0.9145702, 0.9146237, 0.9146772, 0.9147308, 0.9148646, 0.9150519, 0.9150787, 0.9152393, 0.9152928, 0.9153463, 0.9153731, 0.9154266, 0.915614, 0.9156407,
   0.9156675, 0.915721, 0.9157478, 0.9159084, 0.9160689, 0.9161225, 0.9161492, 0.9162028, 0.9162563, 0.9163098, 0.9165239, 0.9165507, 0.9166845, 0.9167113, 0.9167916, 0.9168719,
   0.9169254, 0.9170592, 0.917193, 0.9173001, 0.9173536, 0.9174607, 0.9174874, 0.9175142, 0.9177283, 0.9177551, 0.9177818, 0.9178086, 0.9178889, 0.9179424, 0.9179692, 0.9179959,
   0.9180227, 0.918103, 0.9181833, 0.9182636, 0.9182903, 0.9183439, 0.9183706, 0.9183974, 0.9184777, 0.9185044, 0.9185847, 0.9186918, 0.9187186, 0.9187721, 0.9187988, 0.9189059,
   0.9189594, 0.919013, 0.9190397, 0.9191468, 0.9192806, 0.9194947, 0.9195215, 0.9195482, 0.919575, 0.9196553, 0.9197891, 0.9198694, 0.9199229, 0.92003, 0.9200567, 0.920137,
   0.9201638, 0.9202173, 0.9202441, 0.9202708, 0.9202976, 0.9203779, 0.9204047, 0.920485, 0.9205117, 0.9205385, 0.9206991, 0.9207526, 0.9207794, 0.9208597, 0.9209399, 0.9212076,
   0.9213146, 0.9214485, 0.9214752, 0.9216893, 0.9218767, 0.9219034, 0.9220373, 0.9220908, 0.9221443, 0.9222514, 0.9223317, 0.9224387, 0.9224655, 0.922519, 0.9225458, 0.9225993,
   0.9226528, 0.9226796, 0.9227063, 0.9227866, 0.922974, 0.9231078, 0.9231881, 0.9232416, 0.9233754, 0.9234825, 0.923536, 0.9235896, 0.9238572, 0.9239107, 0.9239375, 0.9240713,
   0.9242051, 0.9242586, 0.9243389, 0.9243657, 0.9243925, 0.9244192, 0.9244995, 0.9245263, 0.9246869, 0.9247404, 0.9247672, 0.9248207, 0.9248474, 0.9248742, 0.9249545, 0.9251151,
   0.9252489, 0.9253292, 0.9253827, 0.9254095, 0.925463, 0.9255701, 0.9256771, 0.9257039, 0.9257842, 0.925918, 0.9259448, 0.9259715, 0.9260251, 0.9261321, 0.9261856, 0.9263462,
   0.9264533, 0.9265603, 0.9266406, 0.9266941, 0.926828, 0.9269083, 0.926935, 0.9269618, 0.9269885, 0.9270688, 0.9270956, 0.9271759, 0.9272294, 0.9274703, 0.9274971, 0.9276844,
   0.9277112, 0.9277647, 0.927845, 0.9278985, 0.9280056, 0.9280859, 0.9281126, 0.9282464, 0.9282732, 0.9283, 0.9283535, 0.928407, 0.9284873, 0.9285944, 0.9286211, 0.9287014,
   0.928755, 0.9287817, 0.9289691, 0.9290761, 0.9292099, 0.9292367, 0.9293705, 0.9293973, 0.929424, 0.9294508, 0.9295579, 0.9296382, 0.9296649, 0.9297452, 0.9297987, 0.9298255,
   0.929879, 0.9299326, 0.9299593, 0.9299861, 0.9300128, 0.9301199, 0.9301734, 0.9304946, 0.9305481, 0.9305749, 0.9307087, 0.9307355, 0.9307622, 0.9308425, 0.9310031, 0.9310299,
   0.9310566, 0.9311369, 0.931351, 0.9314046, 0.9314313, 0.9315116, 0.9315384, 0.9316454, 0.9318595, 0.9319131, 0.9319666, 0.9320201, 0.9320469, 0.9321004, 0.9322342, 0.9322878,
   0.9323948, 0.9324216, 0.9324483, 0.9325554, 0.9325822, 0.9326089, 0.9326357, 0.9326625, 0.9326892, 0.9327963, 0.9328766, 0.9329301, 0.9329836, 0.9330639, 0.9331442, 0.933171,
   0.9331977, 0.9332513, 0.9333048, 0.9333315, 0.9333583, 0.9334118, 0.9334654, 0.933626, 0.9336527, 0.9336795, 0.9337062, 0.9337598, 0.9337865, 0.9338133, 0.9339471, 0.9340809,
   0.9341077, 0.9341612, 0.9342148, 0.9344289, 0.9344824, 0.9345359, 0.9345627, 0.9346162, 0.934643, 0.9346697, 0.9346965, 0.9348838, 0.9349909, 0.9350444, 0.9353388, 0.9353924,
   0.9355262, 0.9355529, 0.93566, 0.9357135, 0.9358473, 0.9358741, 0.9359009, 0.9360614, 0.9360882, 0.936115, 0.936222, 0.9363023, 0.9364094, 0.9365967, 0.9366235, 0.936677,
   0.9369179, 0.9370517, 0.9371855, 0.9372391, 0.9372658, 0.9372926, 0.9373193, 0.9373996, 0.9374264, 0.9374532, 0.9374799, 0.9375067, 0.9375602, 0.937587, 0.9377743, 0.9378546,
   0.9378814, 0.9380152, 0.9381758, 0.9382293, 0.9383096, 0.9383899, 0.9384167, 0.9384702, 0.9385505, 0.9385772, 0.9386308, 0.9387913, 0.9388449, 0.939059, 0.9390858, 0.9391125,
   0.9391393, 0.939166, 0.9391928, 0.9394069, 0.9394604, 0.9394872, 0.939514, 0.9395407, 0.9395943, 0.939621, 0.9396478, 0.9397013, 0.9397281, 0.9397548, 0.9398619, 0.9399154,
   0.9399422, 0.9400225, 0.9401295, 0.9401563, 0.9403169, 0.9403436, 0.940531, 0.9405578, 0.940638, 0.9407451, 0.9407986, 0.9408522, 0.9409057, 0.9409324, 0.940986, 0.9411198,
   0.9412804, 0.9413071, 0.9413607, 0.9413874, 0.9417354, 0.9418157, 0.9418959, 0.9419762, 0.942003, 0.9420298, 0.9420565, 0.9421101, 0.9421368, 0.9421636, 0.9422171, 0.9422706,
   0.9422974, 0.9423777, 0.9424045, 0.9424312, 0.9425115, 0.9427256, 0.9429933, 0.9430735, 0.9431538, 0.9432609, 0.9435821, 0.9436088, 0.9436891, 0.9437962, 0.9438229, 0.9438765,
   0.9441173, 0.9442512, 0.9443582, 0.9444385, 0.9445991, 0.9446526, 0.9447329, 0.9447864, 0.944947, 0.9450541, 0.9450808, 0.9451879, 0.9453217, 0.9453752, 0.945509, 0.9455626,
   0.9457232, 0.9457499, 0.9458302, 0.945857, 0.9459373, 0.945964, 0.9460443, 0.9460711, 0.9461246, 0.9461781, 0.9462317, 0.9462584, 0.9465528, 0.9466331, 0.9466867, 0.9467937,
   0.9468472, 0.9469543, 0.9470078, 0.9470613, 0.9470881, 0.9471684, 0.9471952, 0.9472219, 0.9472487, 0.9472755, 0.9473022, 0.9474093, 0.947436, 0.9474896, 0.9475163, 0.9475431,
   0.9476234, 0.9476501, 0.9476769, 0.947784, 0.9478107, 0.9478643, 0.9479713, 0.9480248, 0.9480784, 0.9481319, 0.9481854, 0.9483728, 0.9483995, 0.9484263, 0.9485601, 0.9485869,
   0.9486939, 0.9487475, 0.9487742, 0.9488277, 0.9489616, 0.9490151, 0.9490954, 0.9491221, 0.949256, 0.9492827, 0.9493363, 0.949363, 0.9493898, 0.9494166, 0.9494433, 0.9496039,
   0.9497645, 0.9497912, 0.9498448, 0.9498715, 0.9499518, 0.9499786, 0.9500321, 0.9500589, 0.9501927, 0.9502462, 0.9502998, 0.9503533, 0.9504336, 0.9504603, 0.9505406, 0.9505674,
   0.9505942, 0.9506209, 0.9506477, 0.9506744, 0.9507547, 0.9507815, 0.950835, 0.9508618, 0.9508886, 0.9509956, 0.9510224, 0.9511294, 0.9511562, 0.951183, 0.9512097, 0.9512632,
   0.9513435, 0.9513703, 0.9514506, 0.9516379, 0.9516647, 0.9517182, 0.9517985, 0.9518521, 0.9518788, 0.9519323, 0.9520394, 0.9520929, 0.9521465, 0.9522267, 0.952307, 0.9523338,
   0.9523606, 0.9523873, 0.952655, 0.9526817, 0.952762, 0.9527888, 0.9528423, 0.9528691, 0.9528958, 0.9530029, 0.9530564, 0.9531635, 0.9532438, 0.9532705, 0.9533776, 0.9534311,
   0.9534846, 0.9535382, 0.9535917, 0.9537255, 0.9538593, 0.9538861, 0.9539129, 0.9539931, 0.9541002, 0.954127, 0.9543143, 0.9543678, 0.9544214, 0.9544749, 0.9545017, 0.954582,
   0.9546087, 0.9547158, 0.9547425, 0.9547693, 0.9547961, 0.9548496, 0.9548764, 0.9550102, 0.9551172, 0.955144, 0.9554116, 0.9555454, 0.955599, 0.9556525, 0.9557863, 0.9558934,
   0.956161, 0.9562413, 0.9562681, 0.9563484, 0.9564019, 0.9564286, 0.9565625, 0.956616, 0.9566428, 0.9568301, 0.9569104, 0.9569639, 0.9570174, 0.957071, 0.9573119, 0.9573654,
   0.9574189, 0.9574457, 0.9574724, 0.9574992, 0.9576063, 0.9577133, 0.9577401, 0.9578204, 0.9578471, 0.9579542, 0.9580077, 0.9580345, 0.9581415, 0.9582218, 0.9583556, 0.9584895,
   0.9585697, 0.95865, 0.9586768, 0.9587571, 0.9588374, 0.9589712, 0.958998, 0.9590515, 0.9591318, 0.9591585, 0.9591853, 0.9592656, 0.9592924, 0.9593459, 0.9594529, 0.9594797,
   0.9595065, 0.95956, 0.9596135, 0.9596403, 0.9596671, 0.9597474, 0.9597741, 0.9598009, 0.9599882, 0.9600418, 0.9600685, 0.9600953, 0.960122, 0.9601756, 0.9602826, 0.9603629,
   0.9603897, 0.9604432, 0.9604967, 0.9605235, 0.960577, 0.9607376, 0.9607644, 0.9608447, 0.9610588, 0.9610855, 0.9611123, 0.9612194, 0.9612996, 0.9613264, 0.9613532, 0.9613799,
   0.9614335, 0.9618082, 0.9618617, 0.961942, 0.9620223, 0.9620758, 0.9621026, 0.9621293, 0.9621561, 0.9622631, 0.9623167, 0.9624237, 0.9625308, 0.9625575, 0.9626111, 0.9626646,
   0.9626914, 0.9627181, 0.9627984, 0.9628519, 0.9628787, 0.9629055, 0.9629322, 0.962959, 0.9629858, 0.9630125, 0.9630393, 0.9631196, 0.9631463, 0.9631999, 0.9632266, 0.9632802,
   0.9634407, 0.9634943, 0.9635478, 0.9636013, 0.9636549, 0.9636816, 0.9637619, 0.963869, 0.9639493, 0.9640028, 0.9640295, 0.9640563, 0.9641098, 0.9641366, 0.9641634, 0.9642437,
   0.9643239, 0.9643507, 0.9643775, 0.964431, 0.9644578, 0.9646183, 0.9646451, 0.9646719, 0.9647789, 0.9649395, 0.964993, 0.9650198, 0.9652607, 0.9652874, 0.965341, 0.9653677,
   0.9653945, 0.9654213, 0.965448, 0.9655016, 0.9655551, 0.9656354, 0.9656621, 0.9657157, 0.965796, 0.9658227, 0.9658495, 0.9658762, 0.965903, 0.9659298, 0.9659833, 0.9660101,
   0.9660368, 0.9661439, 0.9661706, 0.9662242, 0.9662777, 0.9663848, 0.9664115, 0.966465, 0.9664918, 0.9665721, 0.9666524, 0.9666792, 0.9667059, 0.9668933, 0.9669736, 0.9670003,
   0.9670271, 0.9670806, 0.9671877, 0.9672412, 0.967375, 0.9674018, 0.9674285, 0.9675088, 0.9675356, 0.9675624, 0.9675891, 0.9676694, 0.9676962, 0.9677229, 0.9677497, 0.9677765,
   0.9678032, 0.96783, 0.9679638, 0.9679906, 0.9680173, 0.9680709, 0.9681244, 0.9682315, 0.9682582, 0.9683117, 0.9684456, 0.9684723, 0.9685794, 0.9686597, 0.9687132, 0.9687667,
   0.9687935, 0.9688203, 0.9688738, 0.9689541, 0.9690611, 0.9691147, 0.9691414, 0.9692485, 0.9692752, 0.9693288, 0.9694358, 0.9695429, 0.9696767, 0.9697302, 0.9698105, 0.9698373,
   0.9698908, 0.9699176, 0.9699443, 0.9700514, 0.9701317, 0.9701584, 0.970212, 0.9702923, 0.9703458, 0.9703726, 0.9704796, 0.9705599, 0.9706402, 0.970667, 0.9706937, 0.9707472,
   0.9708008, 0.9708811, 0.9709078, 0.9709346, 0.9709881, 0.9710684, 0.9712022, 0.971229, 0.9712825, 0.9713093, 0.9714163, 0.9715234, 0.9716037, 0.9717375, 0.9718446, 0.9719248,
   0.9720051, 0.9720587, 0.9720854, 0.9721657, 0.9721925, 0.9722192, 0.9722728, 0.9723798, 0.9724066, 0.9726475, 0.9726742, 0.972701, 0.9727278, 0.9727545, 0.9727813, 0.9728348,
   0.9728616, 0.9729151, 0.9729419, 0.9729954, 0.9730222, 0.9730489, 0.9730757, 0.9731025, 0.9731292, 0.973156, 0.973263, 0.9732898, 0.9733701, 0.9735039, 0.973611, 0.9736377,
   0.9736645, 0.9736913, 0.9737448, 0.9737983, 0.9738251, 0.9738786, 0.9740124, 0.9740392, 0.9741462, 0.9741998, 0.9742533, 0.9743336, 0.9743603, 0.9743871, 0.9744406, 0.9744674,
   0.9745209, 0.9745745, 0.9746547, 0.9746815, 0.9748153, 0.9748421, 0.9748956, 0.9749759, 0.9750294, 0.9750562, 0.9751365, 0.9751633, 0.9752168, 0.9752435, 0.9752971, 0.9753506,
   0.9754041, 0.9754309, 0.9755112, 0.9755647, 0.9755915, 0.9756182, 0.975645, 0.9756718, 0.9757253, 0.9758859, 0.9759126, 0.9759662, 0.9760197, 0.9761, 0.9761268, 0.9761535,
   0.976207, 0.9762873, 0.976555, 0.976662, 0.9766888, 0.9767156, 0.9767423, 0.9768226, 0.9769297, 0.9769564, 0.9769832, 0.97701, 0.9770902, 0.977117, 0.9771973, 0.9773579,
   0.9774649, 0.9774917, 0.9775452, 0.9775988, 0.9776523, 0.9777326, 0.9777593, 0.9777861, 0.9778129, 0.9778396, 0.9778932, 0.9779199, 0.9779735, 0.9780002, 0.9780805, 0.9781073,
   0.978134, 0.9781608, 0.9782143, 0.9782679, 0.9783214, 0.9784017, 0.9784284, 0.9785087, 0.978589, 0.9786158, 0.9786425, 0.9786693, 0.9787228, 0.9787764, 0.9788031, 0.9788299,
   0.9788567, 0.9788834, 0.9789637, 0.9789905, 0.9790708, 0.9792046, 0.9792581, 0.9792849, 0.9793652, 0.9794187, 0.9795525, 0.979606, 0.9796328, 0.9796596, 0.9797934, 0.9798201,
   0.9798469, 0.979954, 0.9799807, 0.9800075, 0.9800343, 0.9800878, 0.9803019, 0.9804089, 0.9804357, 0.9804892, 0.9806231, 0.9806498, 0.9807301, 0.9808104, 0.9809175, 0.9809442,
   0.9810513, 0.9812386, 0.9812654, 0.9813457, 0.9813724, 0.9813992, 0.981426, 0.9814795, 0.9815063, 0.981533, 0.9816668, 0.9816936, 0.9817471, 0.9817739, 0.9818542, 0.9819077,
   0.9819345, 0.9819612, 0.9820415, 0.9821486, 0.9822824, 0.9823359, 0.9823627, 0.9823895, 0.9824162, 0.9824698, 0.9825233, 0.98255, 0.9826303, 0.9826839, 0.9827106, 0.9827374,
   0.9827642, 0.9828444, 0.982898, 0.9830318, 0.9830853, 0.9831121, 0.9831389, 0.9832459, 0.9832994, 0.9833262, 0.983353, 0.9834065, 0.98346, 0.9834868, 0.9835938, 0.9836741,
   0.9837009, 0.9838347, 0.9838615, 0.983915, 0.9839685, 0.9839953, 0.9841291, 0.9841559, 0.9842362, 0.9842629, 0.9843432, 0.9844235, 0.9845038, 0.9845306, 0.9845573, 0.9845841,
   0.9846644, 0.9847179, 0.9848517, 0.984932, 0.9849588, 0.9849855, 0.9850658, 0.9851194, 0.9851729, 0.9851997, 0.9852532, 0.9854138, 0.9854405, 0.9855476, 0.9855743, 0.9856546,
   0.9856814, 0.9857082, 0.9858152, 0.9858688, 0.9859223, 0.985949, 0.9860293, 0.9861096, 0.9861364, 0.9861899, 0.9862167, 0.9862434, 0.9862702, 0.9863505, 0.9863773, 0.986404,
   0.9864576, 0.9865111, 0.9865646, 0.9866717, 0.9866984, 0.9868055, 0.986859, 0.9869125, 0.9869393, 0.9870196, 0.9870464, 0.9870731, 0.9871266, 0.9871802, 0.9872605, 0.9872872,
   0.987314, 0.9873408, 0.9873675, 0.9873943, 0.9874478, 0.9875013, 0.9875816, 0.9876084, 0.9876887, 0.9877154, 0.987769, 0.9877957, 0.9878225, 0.9880366, 0.9881437, 0.9881704,
   0.9881972, 0.988224, 0.9883043, 0.988331, 0.9883578, 0.9884113, 0.9884381, 0.9885184, 0.9886522, 0.9886789, 0.9887057, 0.9887325, 0.9887592, 0.988786, 0.9888931, 0.9889198,
   0.9889733, 0.9891339, 0.9891875, 0.9892142, 0.9892677, 0.9893213, 0.989348, 0.9893748, 0.9894016, 0.9894551, 0.9895354, 0.9895621, 0.9895889, 0.9896157, 0.9896692, 0.989696,
   0.9897495, 0.9897763, 0.9898298, 0.9898565, 0.9898833, 0.9899101, 0.9899904, 0.9900439, 0.9900707, 0.9901777, 0.9902045, 0.9902312, 0.9902848, 0.9903651, 0.9904186, 0.9904453,
   0.9904721, 0.9905524, 0.9905792, 0.9906059, 0.9906327, 0.9906595, 0.990713, 0.9907397, 0.9907933, 0.9909271, 0.9909539, 0.9910877, 0.9911412, 0.991168, 0.9911947, 0.9913821,
   0.9914356, 0.9914624, 0.9914891, 0.9915159, 0.9915694, 0.9915962, 0.9916765, 0.99173, 0.9917835, 0.9918103, 0.9918638, 0.9918906, 0.9919441, 0.9919709, 0.9919976, 0.9920779,
   0.9921047, 0.9921315, 0.9921582, 0.992185, 0.9922118, 0.9922653, 0.992292, 0.9923188, 0.9923723, 0.9924259, 0.9925329, 0.9925597, 0.9925864, 0.9926132, 0.9927203, 0.992747,
   0.9927738, 0.9928006, 0.9929611, 0.9929879, 0.9930147, 0.9930414, 0.9930682, 0.993095, 0.9931752, 0.993202, 0.9932288, 0.9932555, 0.9933091, 0.9934429, 0.9935232, 0.9935767,
   0.9936035, 0.9936302, 0.9936838, 0.9937373, 0.9937641, 0.9937908, 0.9938176, 0.9938443, 0.9938711, 0.9938979, 0.9940049, 0.9940317, 0.9941387, 0.9941655, 0.9942726, 0.9942993,
   0.9943261, 0.9943529, 0.9943796, 0.9944064, 0.9944331, 0.9944599, 0.9944867, 0.9945134, 0.9945402, 0.994674, 0.9947008, 0.9947275, 0.9947811, 0.9948346, 0.9948614, 0.9949149,
   0.9949417, 0.9949684, 0.9949952, 0.9950487, 0.9950755, 0.9951022, 0.995129, 0.9951825, 0.9952093, 0.9952361, 0.9952628, 0.9952896, 0.9953163, 0.9953431, 0.9953966, 0.9954502,
   0.9954769, 0.9955037, 0.9955305, 0.9955572, 0.9956107, 0.9956375, 0.9956643, 0.995691, 0.9958249, 0.9959051, 0.9959587, 0.9959854, 0.9960122, 0.996039, 0.9961193, 0.996146,
   0.9961996, 0.9962531, 0.9963601, 0.9963869, 0.9964404, 0.996494, 0.9965207, 0.9965475, 0.996601, 0.9966278, 0.9966545, 0.9966813, 0.9967081, 0.9967348, 0.9967616, 0.9968151,
   0.9968419, 0.9968686, 0.9968954, 0.9969489, 0.9969757, 0.9970292, 0.9970828, 0.9971095, 0.9971363, 0.9972166, 0.9972433, 0.9972701, 0.9972969, 0.9973504, 0.9973772, 0.9974039,
   0.9974307, 0.9974574, 0.997511, 0.9975377, 0.9975645, 0.9975913, 0.9976716, 0.9976983, 0.9977518, 0.9977786, 0.9978054, 0.9978321, 0.9978589, 0.9979392, 0.997966, 0.9979927,
   0.9980195, 0.9980462, 0.998073, 0.9981533, 0.9981801, 0.9982336, 0.9983139, 0.9983674, 0.9984209, 0.9984477, 0.9985012, 0.9985548, 0.9985815, 0.9986083, 0.9987421, 0.9987689,
   0.9988224, 0.9988492, 0.9988759, 0.9989027, 0.9989562, 0.998983, 0.9990097, 0.99909, 0.9991168, 0.9991436, 0.9991703, 0.9991971, 0.9992239, 0.9993041, 0.9993309, 0.999438,
   0.9994647, 0.9995183, 0.9995718, 0.9997324, 0.9997859, 0.9998127, 0.9998394, 0.9998662, 0.9998929, 0.9999197, 1 };
   graph = new TGraph(7884,t_CC_mlp_a2_fx20,t_CC_mlp_a2_fy20);
   graph->SetName("t_CC_mlp_a2");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_t_CC_mlp_a220 = new TH1F("Graph_t_CC_mlp_a220","",7884,0,1.099991);
   Graph_t_CC_mlp_a220->SetMinimum(0);
   Graph_t_CC_mlp_a220->SetMaximum(1.1);
   Graph_t_CC_mlp_a220->SetDirectory(nullptr);
   Graph_t_CC_mlp_a220->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_t_CC_mlp_a220->SetLineColor(ci);
   Graph_t_CC_mlp_a220->GetXaxis()->SetLabelFont(42);
   Graph_t_CC_mlp_a220->GetXaxis()->SetTitleOffset(1);
   Graph_t_CC_mlp_a220->GetXaxis()->SetTitleFont(42);
   Graph_t_CC_mlp_a220->GetYaxis()->SetLabelFont(42);
   Graph_t_CC_mlp_a220->GetYaxis()->SetTitleFont(42);
   Graph_t_CC_mlp_a220->GetZaxis()->SetLabelFont(42);
   Graph_t_CC_mlp_a220->GetZaxis()->SetTitleOffset(1);
   Graph_t_CC_mlp_a220->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_t_CC_mlp_a220);
   
   graph->Draw("l ");
   
   Double_t t_RU_gb_a2_fx21[7972] = { 0, 9.279881e-05, 0.0001855976, 0.0002783964, 0.0003711952, 0.0004639941, 0.0005567929, 0.0006495917, 0.0007423905, 0.0008351893, 0.0009279881, 0.001020787, 0.001206385, 0.001299183, 0.001391982, 0.001484781, 0.001484781,
   0.00157758, 0.001670379, 0.001763177, 0.001855976, 0.001948775, 0.002041574, 0.002134373, 0.002227171, 0.00231997, 0.002412769, 0.002505568, 0.002598367, 0.002691166, 0.002783964, 0.002876763, 0.002969562,
   0.003062361, 0.00315516, 0.003247958, 0.003340757, 0.003433556, 0.003526355, 0.003526355, 0.003619154, 0.003711952, 0.00389755, 0.003990349, 0.004083148, 0.004083148, 0.004175947, 0.004268745, 0.004454343,
   0.004547142, 0.004639941, 0.004732739, 0.004825538, 0.004918337, 0.005011136, 0.005103935, 0.005103935, 0.005196733, 0.005289532, 0.005382331, 0.00547513, 0.005567929, 0.005660728, 0.005660728, 0.005846325,
   0.005939124, 0.006031923, 0.006124722, 0.00621752, 0.006310319, 0.006403118, 0.006495917, 0.006681514, 0.006774313, 0.006867112, 0.006959911, 0.00705271, 0.007145509, 0.007238307, 0.007331106, 0.007423905,
   0.007516704, 0.007516704, 0.007609503, 0.007702301, 0.0077951, 0.007887899, 0.008073497, 0.008166295, 0.008259094, 0.008351893, 0.008444692, 0.008537491, 0.00863029, 0.008723088, 0.008723088, 0.008723088,
   0.009001485, 0.009094284, 0.009187082, 0.009279881, 0.00937268, 0.009465479, 0.009558278, 0.009651076, 0.009743875, 0.009836674, 0.01002227, 0.01002227, 0.01020787, 0.01030067, 0.01039347, 0.01048627,
   0.01057906, 0.01067186, 0.01076466, 0.01076466, 0.01085746, 0.01095026, 0.01104306, 0.01113586, 0.01122866, 0.01132146, 0.01141425, 0.01159985, 0.01169265, 0.01178545, 0.01197105, 0.01206385,
   0.01224944, 0.01234224, 0.01243504, 0.01243504, 0.01262064, 0.01280624, 0.01289903, 0.01299183, 0.01308463, 0.01317743, 0.01327023, 0.01336303, 0.01345583, 0.01364143, 0.01373422, 0.01382702,
   0.01391982, 0.01401262, 0.01410542, 0.01419822, 0.01429102, 0.01438382, 0.01447661, 0.01456941, 0.01466221, 0.01466221, 0.01475501, 0.01484781, 0.01494061, 0.01494061, 0.01503341, 0.01521901,
   0.0153118, 0.0154046, 0.0154974, 0.0155902, 0.015683, 0.015683, 0.0157758, 0.0159614, 0.01605419, 0.01614699, 0.01614699, 0.01623979, 0.01633259, 0.01642539, 0.01651819, 0.01651819,
   0.01661099, 0.01670379, 0.01679659, 0.01688938, 0.01698218, 0.01707498, 0.01716778, 0.01726058, 0.01735338, 0.01735338, 0.01744618, 0.01753898, 0.01763177, 0.01772457, 0.01781737, 0.01791017,
   0.01800297, 0.01818857, 0.01837416, 0.01846696, 0.01855976, 0.01865256, 0.01874536, 0.01883816, 0.01893096, 0.01902376, 0.01902376, 0.01911656, 0.01920935, 0.01930215, 0.01939495, 0.01948775,
   0.01958055, 0.01967335, 0.01976615, 0.01985895, 0.01995174, 0.02004454, 0.02004454, 0.02013734, 0.02023014, 0.02032294, 0.02041574, 0.02060134, 0.02078693, 0.02087973, 0.02097253, 0.02106533,
   0.02115813, 0.02125093, 0.02134373, 0.02143653, 0.02152932, 0.02162212, 0.02171492, 0.02199332, 0.02227171, 0.02236451, 0.02245731, 0.02255011, 0.02264291, 0.02273571, 0.02282851, 0.02292131,
   0.0231069, 0.0231997, 0.0232925, 0.0233853, 0.0234781, 0.0235709, 0.0235709, 0.0236637, 0.0236637, 0.0237565, 0.02384929, 0.02394209, 0.02403489, 0.02412769, 0.02440609, 0.02459169,
   0.02468448, 0.02487008, 0.02496288, 0.02514848, 0.02524128, 0.02533408, 0.02542687, 0.02551967, 0.02561247, 0.02570527, 0.02579807, 0.02589087, 0.02598367, 0.02607647, 0.02616927, 0.02635486,
   0.02644766, 0.02663326, 0.02672606, 0.02681886, 0.02691166, 0.02691166, 0.02700445, 0.02709725, 0.02719005, 0.02728285, 0.02737565, 0.02756125, 0.02765405, 0.02765405, 0.02765405, 0.02774684,
   0.02774684, 0.02793244, 0.02802524, 0.02811804, 0.02821084, 0.02830364, 0.02839644, 0.02848924, 0.02858203, 0.02867483, 0.02876763, 0.02895323, 0.02904603, 0.02913883, 0.02923163, 0.02932442,
   0.02941722, 0.02951002, 0.02960282, 0.02978842, 0.02988122, 0.02997402, 0.03006682, 0.03025241, 0.03034521, 0.03043801, 0.03053081, 0.03062361, 0.03071641, 0.03080921, 0.030902, 0.0309948,
   0.0310876, 0.0311804, 0.0312732, 0.031366, 0.0315516, 0.03164439, 0.03173719, 0.03182999, 0.03201559, 0.03210839, 0.03220119, 0.03229399, 0.03238679, 0.03247958, 0.03257238, 0.03266518,
   0.03275798, 0.03285078, 0.03294358, 0.03294358, 0.03312918, 0.03322197, 0.03331477, 0.03350037, 0.03368597, 0.03377877, 0.03387157, 0.03396437, 0.03405716, 0.03414996, 0.03424276, 0.03433556,
   0.03433556, 0.03452116, 0.03461396, 0.03470676, 0.03470676, 0.03498515, 0.03507795, 0.03517075, 0.03526355, 0.03544915, 0.03554195, 0.03563474, 0.03572754, 0.03582034, 0.03591314, 0.03609874,
   0.03619154, 0.03628434, 0.03628434, 0.03637713, 0.03646993, 0.03656273, 0.03665553, 0.03674833, 0.03684113, 0.03693393, 0.03702673, 0.03711952, 0.03721232, 0.03739792, 0.03739792, 0.03749072,
   0.03767632, 0.03776912, 0.03786192, 0.03795471, 0.03804751, 0.03804751, 0.03804751, 0.03814031, 0.03823311, 0.03823311, 0.03832591, 0.03841871, 0.03851151, 0.03851151, 0.03860431, 0.0386971,
   0.0387899, 0.0388827, 0.0389755, 0.0390683, 0.0391611, 0.0392539, 0.0393467, 0.0394395, 0.03953229, 0.03962509, 0.03971789, 0.03981069, 0.03990349, 0.04008909, 0.04018189, 0.04027468,
   0.04036748, 0.04046028, 0.04055308, 0.04064588, 0.04073868, 0.04083148, 0.04092428, 0.04101707, 0.04110987, 0.04120267, 0.04129547, 0.04138827, 0.04138827, 0.04148107, 0.04157387, 0.04166667,
   0.04175947, 0.04175947, 0.04185226, 0.04203786, 0.04213066, 0.04222346, 0.04240906, 0.04250186, 0.04268745, 0.04278025, 0.04278025, 0.04287305, 0.04296585, 0.04315145, 0.04324425, 0.04333705,
   0.04342984, 0.04352264, 0.04361544, 0.04370824, 0.04380104, 0.04389384, 0.04398664, 0.04407944, 0.04426503, 0.04435783, 0.04445063, 0.04445063, 0.04454343, 0.04463623, 0.04472903, 0.04482183,
   0.04491463, 0.04500742, 0.04510022, 0.04528582, 0.04537862, 0.04537862, 0.04537862, 0.04556422, 0.04565702, 0.04574981, 0.04584261, 0.04593541, 0.04602821, 0.04621381, 0.04630661, 0.04639941,
   0.0464922, 0.046585, 0.0466778, 0.0467706, 0.0467706, 0.0467706, 0.0468634, 0.0469562, 0.047049, 0.0471418, 0.0472346, 0.04732739, 0.04742019, 0.04769859, 0.04779139, 0.04797699,
   0.04806978, 0.04816258, 0.04825538, 0.04834818, 0.04834818, 0.04844098, 0.04853378, 0.04862658, 0.04871938, 0.04881218, 0.04890497, 0.04909057, 0.04918337, 0.04936897, 0.04955457, 0.04964736,
   0.04964736, 0.04974016, 0.04983296, 0.04983296, 0.04992576, 0.05001856, 0.05011136, 0.05020416, 0.05029696, 0.05029696, 0.05038976, 0.05048255, 0.05048255, 0.05076095, 0.05085375, 0.05094655,
   0.05103935, 0.05113215, 0.05122494, 0.05122494, 0.05122494, 0.05141054, 0.05141054, 0.05150334, 0.05159614, 0.05168894, 0.05187454, 0.05206013, 0.05215293, 0.05224573, 0.05224573, 0.05233853,
   0.05243133, 0.05252413, 0.05270973, 0.05280252, 0.05280252, 0.05289532, 0.05298812, 0.05308092, 0.05308092, 0.05317372, 0.05326652, 0.05335932, 0.05345212, 0.05363771, 0.05373051, 0.05373051,
   0.05382331, 0.05391611, 0.05400891, 0.05410171, 0.05428731, 0.0543801, 0.0544729, 0.0544729, 0.0545657, 0.0546585, 0.0547513, 0.0548441, 0.0549369, 0.0550297, 0.05512249, 0.05521529,
   0.05530809, 0.05540089, 0.05549369, 0.05558649, 0.05567929, 0.05577209, 0.05577209, 0.05586488, 0.05595768, 0.05614328, 0.05623608, 0.05632888, 0.05642168, 0.05651448, 0.05660728, 0.05670007,
   0.05679287, 0.05688567, 0.05697847, 0.05707127, 0.05716407, 0.05725687, 0.05734967, 0.05744246, 0.05762806, 0.05772086, 0.05781366, 0.05781366, 0.05799926, 0.05809206, 0.05818486, 0.05818486,
   0.05827765, 0.05837045, 0.05846325, 0.05864885, 0.05874165, 0.05883445, 0.05892725, 0.05902004, 0.05911284, 0.05929844, 0.05939124, 0.05948404, 0.05957684, 0.05966964, 0.05976244, 0.05985523,
   0.05994803, 0.06004083, 0.06004083, 0.06013363, 0.06013363, 0.06022643, 0.06031923, 0.06041203, 0.06050483, 0.06059762, 0.06069042, 0.06078322, 0.06087602, 0.06106162, 0.06106162, 0.06115442,
   0.06124722, 0.06134001, 0.06143281, 0.06152561, 0.06161841, 0.06171121, 0.06180401, 0.06189681, 0.06198961, 0.06208241, 0.0621752, 0.062268, 0.0623608, 0.0624536, 0.0625464, 0.0626392,
   0.062732, 0.0628248, 0.06291759, 0.06310319, 0.06319599, 0.06328879, 0.06338159, 0.06347439, 0.06356719, 0.06375278, 0.06384558, 0.06393838, 0.06403118, 0.06421678, 0.06430958, 0.06449517,
   0.06458797, 0.06468077, 0.06477357, 0.06486637, 0.06495917, 0.06514477, 0.06523756, 0.06542316, 0.06542316, 0.06560876, 0.06570156, 0.06579436, 0.06588716, 0.06607275, 0.06616555, 0.06625835,
   0.06635115, 0.06644395, 0.06653675, 0.06662955, 0.06662955, 0.06662955, 0.06681514, 0.06690794, 0.06709354, 0.06718634, 0.06727914, 0.06737194, 0.06746474, 0.06755754, 0.06765033, 0.06774313,
   0.06792873, 0.06802153, 0.06811433, 0.06820713, 0.06829993, 0.06839272, 0.06839272, 0.06848552, 0.06857832, 0.06867112, 0.06876392, 0.06885672, 0.06894952, 0.06904232, 0.06913512, 0.06922791,
   0.06932071, 0.06941351, 0.06950631, 0.06969191, 0.06978471, 0.06987751, 0.0699703, 0.0700631, 0.0701559, 0.0702487, 0.0703415, 0.0703415, 0.0704343, 0.0705271, 0.0706199, 0.07071269,
   0.07080549, 0.07089829, 0.07099109, 0.07117669, 0.07126949, 0.07136229, 0.07145509, 0.07154788, 0.07164068, 0.07173348, 0.07173348, 0.07173348, 0.07191908, 0.07201188, 0.07210468, 0.07219748,
   0.07229027, 0.07238307, 0.07247587, 0.07256867, 0.07266147, 0.07266147, 0.07275427, 0.07284707, 0.07293987, 0.07303267, 0.07312546, 0.07340386, 0.07349666, 0.07368226, 0.07377506, 0.07386785,
   0.07386785, 0.07396065, 0.07405345, 0.07414625, 0.07433185, 0.07442465, 0.07451745, 0.07461024, 0.07461024, 0.07470304, 0.07479584, 0.07488864, 0.07498144, 0.07516704, 0.07525984, 0.07535264,
   0.07553823, 0.07563103, 0.07572383, 0.07581663, 0.07600223, 0.07609503, 0.07618782, 0.07628062, 0.07637342, 0.07646622, 0.07655902, 0.07665182, 0.07674462, 0.07693022, 0.07702301, 0.07711581,
   0.07730141, 0.07739421, 0.07748701, 0.07757981, 0.07767261, 0.0777654, 0.0777654, 0.0778582, 0.077951, 0.0780438, 0.0781366, 0.0782294, 0.0783222, 0.0785078, 0.07860059, 0.07869339,
   0.07878619, 0.07906459, 0.07915739, 0.07925019, 0.07943578, 0.07952858, 0.07971418, 0.07980698, 0.07989978, 0.07999258, 0.08017817, 0.08027097, 0.08036377, 0.08054937, 0.08073497, 0.08082777,
   0.08092056, 0.08101336, 0.08110616, 0.08119896, 0.08129176, 0.08138456, 0.08147736, 0.08166295, 0.08175575, 0.08184855, 0.08194135, 0.08203415, 0.08212695, 0.08221975, 0.08231255, 0.08240535,
   0.08249814, 0.08259094, 0.08268374, 0.08277654, 0.08296214, 0.08305494, 0.08314774, 0.08324053, 0.08333333, 0.08342613, 0.08351893, 0.08361173, 0.08370453, 0.08370453, 0.08379733, 0.08389013,
   0.08398293, 0.08407572, 0.08426132, 0.08435412, 0.08444692, 0.08453972, 0.08463252, 0.08472532, 0.08491091, 0.08500371, 0.08509651, 0.08537491, 0.08546771, 0.0855605, 0.0856533, 0.0857461,
   0.0858389, 0.0859317, 0.0860245, 0.0862101, 0.08648849, 0.08658129, 0.08676689, 0.08685969, 0.08704529, 0.08732368, 0.08741648, 0.08750928, 0.08760208, 0.08778768, 0.08778768, 0.08788048,
   0.08797327, 0.08806607, 0.08815887, 0.08825167, 0.08834447, 0.08843727, 0.08853007, 0.08862287, 0.08871566, 0.08880846, 0.08890126, 0.08908686, 0.08917966, 0.08927246, 0.08945805, 0.08955085,
   0.08964365, 0.08973645, 0.08982925, 0.09001485, 0.09010765, 0.09020045, 0.09020045, 0.09047884, 0.09075724, 0.09085004, 0.09094284, 0.09103563, 0.09112843, 0.09131403, 0.09140683, 0.09149963,
   0.09168523, 0.09177803, 0.09187082, 0.09196362, 0.09205642, 0.09214922, 0.09233482, 0.09242762, 0.09252042, 0.09252042, 0.09261321, 0.09270601, 0.09279881, 0.09289161, 0.09298441, 0.09307721,
   0.09317001, 0.09326281, 0.09326281, 0.09335561, 0.0934484, 0.0935412, 0.093634, 0.0937268, 0.0938196, 0.0938196, 0.0939124, 0.0940052, 0.094098, 0.09419079, 0.09428359, 0.09446919,
   0.09456199, 0.09465479, 0.09465479, 0.09474759, 0.09484039, 0.09502598, 0.09511878, 0.09521158, 0.09530438, 0.09530438, 0.09539718, 0.09539718, 0.09548998, 0.09558278, 0.09567558, 0.09576837,
   0.09586117, 0.09595397, 0.09604677, 0.09623237, 0.09632517, 0.09632517, 0.09641797, 0.09669636, 0.09678916, 0.09688196, 0.09697476, 0.09706756, 0.09716036, 0.09725316, 0.09734595, 0.09743875,
   0.09753155, 0.09762435, 0.09771715, 0.09771715, 0.09780995, 0.09790275, 0.09808834, 0.09818114, 0.09827394, 0.09836674, 0.09845954, 0.09855234, 0.09864514, 0.09873794, 0.09883073, 0.09883073,
   0.09883073, 0.09892353, 0.09901633, 0.09910913, 0.09920193, 0.09920193, 0.09929473, 0.09929473, 0.09938753, 0.09948033, 0.09957313, 0.09966592, 0.09975872, 0.09985152, 0.09994432, 0.1000371,
   0.1001299, 0.1002227, 0.1003155, 0.1005011, 0.1005939, 0.1006867, 0.1007795, 0.1008723, 0.1009651, 0.1010579, 0.1011507, 0.1012435, 0.1013363, 0.1014291, 0.1015219, 0.1016147,
   0.1017075, 0.1018003, 0.1018931, 0.1018931, 0.1019859, 0.1020787, 0.1021715, 0.1022643, 0.1023571, 0.1024499, 0.1025427, 0.1026355, 0.1027283, 0.1028211, 0.1030067, 0.1030995,
   0.1031923, 0.1031923, 0.1032851, 0.1033779, 0.1034707, 0.1035635, 0.1036563, 0.1037491, 0.1038419, 0.1039347, 0.1040275, 0.1041203, 0.1041203, 0.1041203, 0.1043059, 0.1043987,
   0.1044915, 0.1045843, 0.1046771, 0.1047699, 0.1048627, 0.1049555, 0.1051411, 0.1052339, 0.1053267, 0.1054195, 0.1055122, 0.1056978, 0.1057906, 0.1058834, 0.106069, 0.1061618,
   0.1062546, 0.1062546, 0.1063474, 0.1064402, 0.106533, 0.1066258, 0.1067186, 0.1068114, 0.1069042, 0.106997, 0.1070898, 0.1071826, 0.1072754, 0.1073682, 0.107461, 0.1075538,
   0.1077394, 0.107925, 0.1080178, 0.1081106, 0.1084818, 0.1084818, 0.1085746, 0.1086674, 0.1087602, 0.108853, 0.1089458, 0.1090386, 0.1091314, 0.1092242, 0.109317, 0.1094098,
   0.1095026, 0.1095954, 0.1096882, 0.109781, 0.1098738, 0.1099666, 0.1100594, 0.1101522, 0.110245, 0.1103378, 0.1104306, 0.1105234, 0.1106162, 0.110709, 0.1108018, 0.1108946,
   0.1109874, 0.1110802, 0.111173, 0.1112658, 0.1114514, 0.1115442, 0.111637, 0.111637, 0.1117298, 0.1118226, 0.1119154, 0.112101, 0.1121938, 0.1122866, 0.1123794, 0.1124722,
   0.112565, 0.1126578, 0.1127506, 0.1129362, 0.113029, 0.1131218, 0.1132146, 0.1133073, 0.1134001, 0.1134929, 0.1135857, 0.1135857, 0.1136785, 0.1137713, 0.1138641, 0.1139569,
   0.1140497, 0.1141425, 0.1142353, 0.1143281, 0.1144209, 0.1146065, 0.1146993, 0.1146993, 0.1148849, 0.1149777, 0.1149777, 0.1150705, 0.1151633, 0.1152561, 0.1153489, 0.1154417,
   0.1155345, 0.1156273, 0.1157201, 0.1158129, 0.1160913, 0.1161841, 0.1162769, 0.1163697, 0.1164625, 0.1165553, 0.1165553, 0.1167409, 0.1168337, 0.1169265, 0.1170193, 0.1171121,
   0.1172049, 0.1172977, 0.1173905, 0.1175761, 0.1176689, 0.1177617, 0.1178545, 0.1179473, 0.1180401, 0.1181329, 0.1182257, 0.1184113, 0.1185969, 0.1186897, 0.1187825, 0.1189681,
   0.1190609, 0.1191537, 0.1191537, 0.1192465, 0.1192465, 0.1193393, 0.1194321, 0.1195249, 0.1196177, 0.1197105, 0.1197105, 0.1198033, 0.1198961, 0.1199889, 0.1200817, 0.1201745,
   0.1202673, 0.1202673, 0.1203601, 0.1204529, 0.1205457, 0.1206385, 0.1207313, 0.1208241, 0.1210097, 0.1211024, 0.1211952, 0.121288, 0.1214736, 0.1215664, 0.1216592, 0.1220304,
   0.1221232, 0.122216, 0.1223088, 0.1224016, 0.1224944, 0.1225872, 0.12268, 0.1227728, 0.1228656, 0.1229584, 0.1230512, 0.1232368, 0.1233296, 0.1234224, 0.123608, 0.1237008,
   0.1237936, 0.1238864, 0.1239792, 0.124072, 0.1241648, 0.1242576, 0.1243504, 0.1244432, 0.124536, 0.1246288, 0.1247216, 0.1248144, 0.125, 0.1250928, 0.1251856, 0.1252784,
   0.125464, 0.1255568, 0.1256496, 0.1257424, 0.125928, 0.1262064, 0.126392, 0.1264848, 0.1265776, 0.1266704, 0.1267632, 0.1267632, 0.1269488, 0.1270416, 0.1270416, 0.1271344,
   0.1272272, 0.12732, 0.1275056, 0.1275984, 0.1276912, 0.127784, 0.1278768, 0.1279696, 0.1280624, 0.1281552, 0.128248, 0.1283408, 0.1284336, 0.1285264, 0.1286192, 0.128712,
   0.1288048, 0.1288976, 0.1289903, 0.1290831, 0.1291759, 0.1292687, 0.1293615, 0.1295471, 0.1296399, 0.1297327, 0.1298255, 0.1299183, 0.1300111, 0.1301039, 0.1301039, 0.1301967,
   0.1302895, 0.1304751, 0.1305679, 0.1306607, 0.1307535, 0.1309391, 0.1309391, 0.1311247, 0.1312175, 0.1313103, 0.1314031, 0.1314959, 0.1315887, 0.1316815, 0.1317743, 0.1318671,
   0.1319599, 0.1320527, 0.1321455, 0.1322383, 0.1323311, 0.1324239, 0.1325167, 0.1327951, 0.1329807, 0.1330735, 0.1331663, 0.1332591, 0.1333519, 0.1333519, 0.1334447, 0.1335375,
   0.1336303, 0.1337231, 0.1337231, 0.1340015, 0.1340943, 0.1341871, 0.1342799, 0.1345583, 0.1346511, 0.1347439, 0.1348367, 0.1349295, 0.1350223, 0.1351151, 0.1352079, 0.1352079,
   0.1353007, 0.1353935, 0.1354863, 0.1355791, 0.1356719, 0.1357647, 0.1358575, 0.1359503, 0.1360431, 0.1361359, 0.1362287, 0.1363215, 0.1364143, 0.1364143, 0.1365071, 0.1365999,
   0.1368782, 0.136971, 0.1370638, 0.1371566, 0.1372494, 0.1373422, 0.137435, 0.1375278, 0.1376206, 0.1377134, 0.1378062, 0.137899, 0.1380846, 0.1381774, 0.1382702, 0.138363,
   0.1384558, 0.1385486, 0.1386414, 0.138827, 0.1389198, 0.1390126, 0.1391054, 0.139291, 0.1393838, 0.1395694, 0.1395694, 0.1396622, 0.139755, 0.1398478, 0.1400334, 0.1401262,
   0.140219, 0.1404046, 0.1404974, 0.1405902, 0.140683, 0.1408686, 0.1409614, 0.1410542, 0.141147, 0.1412398, 0.1413326, 0.1415182, 0.141611, 0.1417038, 0.1417966, 0.1419822,
   0.1421678, 0.1422606, 0.1423534, 0.1424462, 0.142539, 0.1426318, 0.1428174, 0.1429102, 0.143003, 0.1431886, 0.1432814, 0.1433742, 0.143467, 0.1435598, 0.1436526, 0.1437454,
   0.1438382, 0.143931, 0.1440238, 0.1441166, 0.1441166, 0.1442094, 0.1443022, 0.144395, 0.1444878, 0.1445805, 0.1448589, 0.1449517, 0.1450445, 0.1451373, 0.1452301, 0.1453229,
   0.1454157, 0.1454157, 0.1456013, 0.1456941, 0.1457869, 0.1459725, 0.1461581, 0.1462509, 0.1463437, 0.1464365, 0.1465293, 0.1467149, 0.1468077, 0.1469005, 0.1469005, 0.1469933,
   0.1470861, 0.1473645, 0.1474573, 0.1475501, 0.1476429, 0.1477357, 0.1478285, 0.1479213, 0.1480141, 0.1481997, 0.1482925, 0.1483853, 0.1484781, 0.1484781, 0.1485709, 0.1486637,
   0.1487565, 0.1488493, 0.1489421, 0.1489421, 0.1490349, 0.1491277, 0.1492205, 0.1493133, 0.1494061, 0.1495917, 0.1496845, 0.1497773, 0.1498701, 0.1499629, 0.1501485, 0.1501485,
   0.1502413, 0.1503341, 0.1504269, 0.1505197, 0.1506125, 0.1507053, 0.1507981, 0.1509837, 0.1512621, 0.1513549, 0.1515405, 0.1517261, 0.1518189, 0.1519117, 0.1520045, 0.1520973,
   0.1521901, 0.1522829, 0.1523756, 0.1524684, 0.1525612, 0.152654, 0.1527468, 0.1528396, 0.1529324, 0.1530252, 0.153118, 0.1532108, 0.1532108, 0.1533036, 0.1533964, 0.1534892,
   0.1536748, 0.1537676, 0.1538604, 0.1539532, 0.1541388, 0.1542316, 0.1543244, 0.1544172, 0.1544172, 0.15451, 0.1546028, 0.1546956, 0.1548812, 0.154974, 0.1550668, 0.1551596,
   0.1551596, 0.1552524, 0.1552524, 0.1552524, 0.1553452, 0.155438, 0.1555308, 0.1556236, 0.1557164, 0.1558092, 0.155902, 0.1559948, 0.1561804, 0.1562732, 0.156366, 0.1564588,
   0.1565516, 0.1565516, 0.1566444, 0.1567372, 0.15683, 0.1570156, 0.1572012, 0.157294, 0.1573868, 0.1574796, 0.1576652, 0.157758, 0.1578508, 0.1580364, 0.158222, 0.1583148,
   0.1584076, 0.1585004, 0.1585932, 0.158686, 0.1587788, 0.1588716, 0.1589644, 0.1590572, 0.1590572, 0.15915, 0.1592428, 0.1593356, 0.1594284, 0.1595212, 0.159614, 0.1597068,
   0.1597068, 0.1598924, 0.1599852, 0.160078, 0.1601707, 0.1603563, 0.1604491, 0.1605419, 0.1606347, 0.1607275, 0.1608203, 0.1609131, 0.1610059, 0.1610987, 0.1611915, 0.1612843,
   0.1613771, 0.1614699, 0.1615627, 0.1617483, 0.1617483, 0.1618411, 0.1619339, 0.1620267, 0.1622123, 0.1622123, 0.1623051, 0.1624907, 0.1624907, 0.1627691, 0.1628619, 0.1629547,
   0.1630475, 0.1631403, 0.1632331, 0.1633259, 0.1635115, 0.1636043, 0.1636971, 0.1637899, 0.1638827, 0.1639755, 0.1640683, 0.1641611, 0.1642539, 0.1643467, 0.1644395, 0.1646251,
   0.1647179, 0.1648107, 0.1649035, 0.1649963, 0.1650891, 0.1651819, 0.1652747, 0.1652747, 0.1653675, 0.1653675, 0.1654603, 0.1655531, 0.1656459, 0.1657387, 0.1658315, 0.1659243,
   0.1660171, 0.1661099, 0.1662027, 0.1662027, 0.1662955, 0.1664811, 0.1665739, 0.1666667, 0.1667595, 0.1668523, 0.1670379, 0.1671307, 0.1672235, 0.1672235, 0.1673163, 0.1674091,
   0.1674091, 0.1675019, 0.1675019, 0.1675947, 0.1676875, 0.1677803, 0.1678731, 0.1680586, 0.1681514, 0.1682442, 0.168337, 0.1684298, 0.1685226, 0.1686154, 0.1687082, 0.168801,
   0.1688938, 0.1691722, 0.169265, 0.1693578, 0.1694506, 0.1695434, 0.1696362, 0.169729, 0.1698218, 0.1699146, 0.1701002, 0.170193, 0.1702858, 0.1703786, 0.1704714, 0.170657,
   0.1708426, 0.1709354, 0.1710282, 0.171121, 0.1712138, 0.1713066, 0.1713994, 0.1714922, 0.171585, 0.1716778, 0.1716778, 0.1718634, 0.1719562, 0.1719562, 0.172049, 0.1721418,
   0.1722346, 0.1723274, 0.1724202, 0.172513, 0.1726058, 0.1726058, 0.1726986, 0.1727914, 0.1728842, 0.172977, 0.1731626, 0.1732554, 0.173441, 0.1736266, 0.1737194, 0.1738122,
   0.1738122, 0.173905, 0.1739978, 0.1741834, 0.1742762, 0.174369, 0.1746474, 0.174833, 0.1750186, 0.1751114, 0.175297, 0.1753898, 0.1754826, 0.1755754, 0.175761, 0.1758537,
   0.1760393, 0.1761321, 0.1762249, 0.1763177, 0.1764105, 0.1765033, 0.1765961, 0.1766889, 0.1767817, 0.1770601, 0.1771529, 0.1772457, 0.1774313, 0.1775241, 0.1775241, 0.1777097,
   0.1778025, 0.1778953, 0.1779881, 0.1780809, 0.1781737, 0.1782665, 0.1783593, 0.1784521, 0.1785449, 0.1786377, 0.1788233, 0.1789161, 0.1790089, 0.1791017, 0.1791945, 0.1792873,
   0.1793801, 0.1794729, 0.1796585, 0.1797513, 0.1798441, 0.1799369, 0.1800297, 0.1801225, 0.1804009, 0.1804937, 0.1805865, 0.1807721, 0.1808649, 0.1809577, 0.1811433, 0.1812361,
   0.1812361, 0.1814217, 0.1815145, 0.1816073, 0.1817001, 0.1817929, 0.1818857, 0.1819785, 0.1820713, 0.1822569, 0.1823497, 0.1824425, 0.1825353, 0.1826281, 0.1826281, 0.1827209,
   0.1828137, 0.1829065, 0.1829993, 0.1830921, 0.1831849, 0.1832777, 0.1833705, 0.1834633, 0.1836488, 0.1838344, 0.1839272, 0.1841128, 0.1842056, 0.1842984, 0.1843912, 0.1845768,
   0.1846696, 0.184948, 0.1850408, 0.1851336, 0.1852264, 0.1853192, 0.185412, 0.1855048, 0.1855976, 0.1856904, 0.1859688, 0.1860616, 0.1862472, 0.18634, 0.1864328, 0.1866184,
   0.1867112, 0.186804, 0.1868968, 0.1869896, 0.1870824, 0.1871752, 0.187268, 0.1873608, 0.1874536, 0.1876392, 0.187732, 0.1878248, 0.1880104, 0.1881032, 0.188196, 0.1882888,
   0.1883816, 0.1884744, 0.1884744, 0.1885672, 0.18866, 0.1887528, 0.1888456, 0.1889384, 0.1890312, 0.189124, 0.1892168, 0.1893096, 0.1894024, 0.1894952, 0.189588, 0.1897736,
   0.1898664, 0.1899592, 0.1901448, 0.1902376, 0.1903304, 0.190516, 0.1906088, 0.1907016, 0.1907944, 0.19098, 0.1910728, 0.1911656, 0.1912584, 0.1913512, 0.1914439, 0.1915367,
   0.1916295, 0.1917223, 0.1917223, 0.1918151, 0.1919079, 0.1920007, 0.1920935, 0.1921863, 0.1922791, 0.1923719, 0.1924647, 0.1926503, 0.1927431, 0.1928359, 0.1931143, 0.1932071,
   0.1932999, 0.1933927, 0.1934855, 0.1935783, 0.1936711, 0.1937639, 0.1938567, 0.1939495, 0.1940423, 0.1941351, 0.1942279, 0.1943207, 0.1944135, 0.1945991, 0.1946919, 0.1947847,
   0.1948775, 0.1949703, 0.1950631, 0.1950631, 0.1951559, 0.1952487, 0.1953415, 0.1954343, 0.1955271, 0.1956199, 0.1957127, 0.1957127, 0.1958055, 0.1958983, 0.1959911, 0.1960839,
   0.1961767, 0.1962695, 0.1963623, 0.1964551, 0.1965479, 0.1966407, 0.1968263, 0.1969191, 0.1969191, 0.1970119, 0.1971047, 0.1972903, 0.1973831, 0.1974759, 0.1976615, 0.1977543,
   0.1978471, 0.1980327, 0.1981255, 0.1982183, 0.1983111, 0.1984039, 0.1984039, 0.1986823, 0.1986823, 0.1987751, 0.1988679, 0.1989607, 0.1990535, 0.199239, 0.1993318, 0.1994246,
   0.1995174, 0.1996102, 0.199703, 0.1997958, 0.1998886, 0.1999814, 0.2000742, 0.200167, 0.2002598, 0.2003526, 0.2004454, 0.2005382, 0.200631, 0.2007238, 0.2008166, 0.2009094,
   0.2010022, 0.201095, 0.2011878, 0.2012806, 0.2013734, 0.2013734, 0.2014662, 0.201559, 0.2016518, 0.2019302, 0.202023, 0.2023014, 0.2023942, 0.2025798, 0.2026726, 0.2028582,
   0.202951, 0.2030438, 0.2031366, 0.2032294, 0.2033222, 0.2035078, 0.2036006, 0.2037862, 0.203879, 0.2039718, 0.2040646, 0.2041574, 0.2042502, 0.2044358, 0.2045286, 0.2046214,
   0.2047142, 0.204807, 0.2048998, 0.2048998, 0.2049926, 0.2050854, 0.2050854, 0.2051782, 0.205271, 0.2053638, 0.2055494, 0.2056422, 0.205735, 0.2058278, 0.2059206, 0.2060134,
   0.2061062, 0.206199, 0.2062918, 0.2063846, 0.2063846, 0.2064774, 0.2065702, 0.206663, 0.2067558, 0.2068486, 0.2069414, 0.2070341, 0.2071269, 0.2072197, 0.2073125, 0.2074053,
   0.2075909, 0.2077765, 0.2079621, 0.2080549, 0.2081477, 0.2082405, 0.2084261, 0.2085189, 0.2086117, 0.2087045, 0.2087973, 0.2088901, 0.2089829, 0.2090757, 0.2091685, 0.2092613,
   0.2093541, 0.2094469, 0.2095397, 0.2096325, 0.2097253, 0.2098181, 0.2099109, 0.2100037, 0.2100965, 0.2102821, 0.2103749, 0.2104677, 0.2106533, 0.2108389, 0.2109317, 0.2110245,
   0.2111173, 0.2112101, 0.2113029, 0.2114885, 0.2115813, 0.2115813, 0.2116741, 0.2117669, 0.2118597, 0.2118597, 0.2119525, 0.2120453, 0.2121381, 0.2122309, 0.2123237, 0.2124165,
   0.2125093, 0.2125093, 0.2126021, 0.2126949, 0.2127877, 0.2128805, 0.2129733, 0.2130661, 0.2132517, 0.2134373, 0.2135301, 0.2136229, 0.2137157, 0.2138085, 0.2138085, 0.2139013,
   0.2140869, 0.2142725, 0.2143653, 0.2144581, 0.2145509, 0.2146437, 0.2147365, 0.2148293, 0.214922, 0.2150148, 0.2151076, 0.2152004, 0.2152932, 0.215386, 0.2154788, 0.2155716,
   0.2157572, 0.21585, 0.2159428, 0.2160356, 0.2162212, 0.216314, 0.2165924, 0.2166852, 0.216778, 0.2168708, 0.2169636, 0.2170564, 0.2171492, 0.217242, 0.2173348, 0.2174276,
   0.2175204, 0.2176132, 0.217706, 0.2177988, 0.2178916, 0.2179844, 0.21817, 0.2182628, 0.2183556, 0.2185412, 0.218634, 0.2187268, 0.2188196, 0.2189124, 0.2190052, 0.219098,
   0.2191908, 0.2193764, 0.2194692, 0.219562, 0.2196548, 0.2197476, 0.2198404, 0.2199332, 0.220026, 0.2202116, 0.2203044, 0.2203972, 0.2205828, 0.2206756, 0.2207684, 0.2208612,
   0.220954, 0.2211396, 0.2212324, 0.221418, 0.2215108, 0.2216036, 0.2216964, 0.2217892, 0.221882, 0.2219748, 0.2220676, 0.2221604, 0.2222532, 0.222346, 0.2224388, 0.2225316,
   0.2226244, 0.2228099, 0.2229955, 0.2230883, 0.2231811, 0.2231811, 0.2232739, 0.2233667, 0.2234595, 0.2235523, 0.2236451, 0.2237379, 0.2238307, 0.2239235, 0.2240163, 0.2241091,
   0.2242019, 0.2242947, 0.2243875, 0.2244803, 0.2245731, 0.2246659, 0.2248515, 0.2249443, 0.2250371, 0.2251299, 0.2253155, 0.2254083, 0.2255011, 0.2256867, 0.2257795, 0.2258723,
   0.2259651, 0.2260579, 0.2261507, 0.2261507, 0.2262435, 0.2263363, 0.2264291, 0.2265219, 0.2266147, 0.2267075, 0.2268003, 0.2268931, 0.2270787, 0.2271715, 0.2273571, 0.2274499,
   0.2275427, 0.2276355, 0.2277283, 0.2278211, 0.2279139, 0.2280995, 0.2281923, 0.2281923, 0.2282851, 0.2283779, 0.2284707, 0.2285635, 0.2286563, 0.2287491, 0.2289347, 0.2290275,
   0.2291203, 0.2292131, 0.2293987, 0.2294915, 0.2295843, 0.2296771, 0.2297699, 0.2298627, 0.2302339, 0.2303267, 0.2304195, 0.2304195, 0.230605, 0.2306978, 0.2307906, 0.2308834,
   0.2309762, 0.2311618, 0.2312546, 0.2313474, 0.2314402, 0.231533, 0.2316258, 0.2316258, 0.2317186, 0.2318114, 0.231997, 0.2320898, 0.2321826, 0.2322754, 0.2323682, 0.232461,
   0.2326466, 0.2327394, 0.2328322, 0.232925, 0.2330178, 0.2332034, 0.2332962, 0.233389, 0.2334818, 0.2335746, 0.2336674, 0.2337602, 0.233853, 0.2340386, 0.2341314, 0.2342242,
   0.234317, 0.2344098, 0.2346882, 0.234781, 0.2348738, 0.2349666, 0.2350594, 0.2351522, 0.2353378, 0.2354306, 0.2355234, 0.2356162, 0.235709, 0.2358018, 0.2358946, 0.2359874,
   0.2360802, 0.236173, 0.2362658, 0.2363586, 0.2364514, 0.2365442, 0.236637, 0.2367298, 0.2368226, 0.237101, 0.2371938, 0.2372866, 0.2373794, 0.2374722, 0.237565, 0.2376578,
   0.2377506, 0.2378434, 0.238029, 0.2381218, 0.2382146, 0.2383073, 0.2386785, 0.2387713, 0.2389569, 0.2390497, 0.2390497, 0.2391425, 0.2392353, 0.2393281, 0.2395137, 0.2395137,
   0.2396065, 0.2396993, 0.2397921, 0.2398849, 0.2399777, 0.2400705, 0.2401633, 0.2401633, 0.2402561, 0.2403489, 0.2404417, 0.2405345, 0.2406273, 0.2407201, 0.2408129, 0.2409985,
   0.2409985, 0.2410913, 0.2411841, 0.2412769, 0.2413697, 0.2415553, 0.2416481, 0.2417409, 0.2419265, 0.2420193, 0.2421121, 0.2422049, 0.2422977, 0.2424833, 0.2425761, 0.2426689,
   0.2428545, 0.2429473, 0.2429473, 0.2430401, 0.2432257, 0.2433185, 0.2434113, 0.2435041, 0.2435969, 0.2435969, 0.2436897, 0.2437825, 0.2438753, 0.2439681, 0.2440609, 0.2441537,
   0.2442465, 0.2443393, 0.2444321, 0.2445249, 0.2446177, 0.2447105, 0.2448033, 0.2448961, 0.2449889, 0.2450817, 0.2451745, 0.2452673, 0.2453601, 0.2454529, 0.2455457, 0.2457313,
   0.2458241, 0.2459169, 0.2459169, 0.2460097, 0.2460097, 0.2461024, 0.2461952, 0.246288, 0.2463808, 0.2464736, 0.2465664, 0.2466592, 0.246752, 0.2468448, 0.2470304, 0.2471232,
   0.247216, 0.2473088, 0.2474016, 0.2475872, 0.2477728, 0.2478656, 0.2479584, 0.2480512, 0.248144, 0.2482368, 0.2483296, 0.2484224, 0.248608, 0.2487936, 0.2489792, 0.249072,
   0.2491648, 0.2493504, 0.2494432, 0.249536, 0.2496288, 0.2497216, 0.2498144, 0.2499072, 0.25, 0.2500928, 0.2501856, 0.2501856, 0.2502784, 0.2503712, 0.250464, 0.2505568,
   0.2506496, 0.2507424, 0.250928, 0.2510208, 0.2511136, 0.2512992, 0.251392, 0.2514848, 0.2516704, 0.2517632, 0.251856, 0.2520416, 0.2521344, 0.2522272, 0.2525056, 0.2525984,
   0.252784, 0.2530624, 0.2531552, 0.253248, 0.2534336, 0.2535264, 0.2536192, 0.253712, 0.2538976, 0.2539903, 0.2540831, 0.2541759, 0.2542687, 0.2543615, 0.2544543, 0.2545471,
   0.2546399, 0.2548255, 0.2549183, 0.2550111, 0.2551967, 0.2552895, 0.2553823, 0.2554751, 0.2555679, 0.2556607, 0.2558463, 0.2559391, 0.2560319, 0.2561247, 0.2562175, 0.2562175,
   0.2563103, 0.2563103, 0.2564031, 0.2564031, 0.2565887, 0.2566815, 0.2567743, 0.2568671, 0.2569599, 0.2570527, 0.2571455, 0.2571455, 0.2572383, 0.2574239, 0.2575167, 0.2576095,
   0.2577023, 0.2577023, 0.2577951, 0.2578879, 0.2580735, 0.2581663, 0.2582591, 0.2583519, 0.2583519, 0.2584447, 0.2585375, 0.2586303, 0.2587231, 0.2588159, 0.2589087, 0.2590015,
   0.2591871, 0.2592799, 0.2594655, 0.2595583, 0.2596511, 0.2597439, 0.2598367, 0.2599295, 0.2600223, 0.2601151, 0.2603007, 0.2603935, 0.2604863, 0.2605791, 0.2606719, 0.2607647,
   0.2608575, 0.2609503, 0.2611359, 0.2612287, 0.2613215, 0.2614143, 0.2615071, 0.2615999, 0.2616927, 0.2617854, 0.2618782, 0.261971, 0.2620638, 0.2621566, 0.2622494, 0.2623422,
   0.262435, 0.2626206, 0.2627134, 0.262899, 0.2629918, 0.2630846, 0.2631774, 0.2632702, 0.263363, 0.2634558, 0.2636414, 0.2637342, 0.263827, 0.2639198, 0.2640126, 0.2641982,
   0.264291, 0.2643838, 0.2644766, 0.2645694, 0.2646622, 0.264755, 0.2648478, 0.2649406, 0.265219, 0.2653118, 0.2653118, 0.2654046, 0.2654974, 0.2655902, 0.265683, 0.2657758,
   0.2658686, 0.2659614, 0.2660542, 0.266147, 0.2663326, 0.2664254, 0.2665182, 0.266611, 0.266611, 0.2667038, 0.2667966, 0.2668894, 0.2669822, 0.267075, 0.2671678, 0.2672606,
   0.2673534, 0.2674462, 0.2676318, 0.2677246, 0.2678174, 0.2679102, 0.268003, 0.2680958, 0.2681886, 0.2682814, 0.2683742, 0.2686526, 0.2687454, 0.2688382, 0.268931, 0.2690238,
   0.2693022, 0.269395, 0.2694878, 0.2696733, 0.2696733, 0.2697661, 0.2698589, 0.2699517, 0.2700445, 0.2701373, 0.2703229, 0.2704157, 0.2705085, 0.2705085, 0.2706013, 0.2706941,
   0.2706941, 0.2710653, 0.2711581, 0.2713437, 0.2714365, 0.2715293, 0.2717149, 0.2718077, 0.2720861, 0.2721789, 0.2724573, 0.2725501, 0.2726429, 0.2727357, 0.2728285, 0.2729213,
   0.2731069, 0.2731997, 0.2732925, 0.2734781, 0.2736637, 0.2738493, 0.2738493, 0.2739421, 0.2741277, 0.2742205, 0.2743133, 0.2744061, 0.2744989, 0.2745917, 0.2746845, 0.2747773,
   0.2748701, 0.2749629, 0.2750557, 0.2751485, 0.2752413, 0.2754269, 0.2755197, 0.2756125, 0.2757981, 0.2758909, 0.2759837, 0.2760765, 0.2761693, 0.2762621, 0.2763549, 0.2764477,
   0.2765405, 0.2766333, 0.2767261, 0.2768189, 0.2769117, 0.2770045, 0.2770973, 0.2772829, 0.2773756, 0.2774684, 0.2775612, 0.277654, 0.277654, 0.2777468, 0.2778396, 0.2779324,
   0.2780252, 0.2780252, 0.278118, 0.2783036, 0.2783964, 0.278582, 0.2786748, 0.2788604, 0.2789532, 0.279046, 0.2791388, 0.2792316, 0.2793244, 0.27951, 0.2796028, 0.2796956,
   0.2798812, 0.279974, 0.2800668, 0.2801596, 0.2802524, 0.2803452, 0.280438, 0.2805308, 0.2806236, 0.2807164, 0.280902, 0.2810876, 0.2811804, 0.2812732, 0.281366, 0.2814588,
   0.2816444, 0.2817372, 0.28183, 0.28183, 0.2819228, 0.2819228, 0.2820156, 0.2821084, 0.2822012, 0.282294, 0.2823868, 0.2825724, 0.2826652, 0.282758, 0.2828508, 0.2829436,
   0.2830364, 0.2831292, 0.283222, 0.2833148, 0.2834076, 0.2835004, 0.2835932, 0.283686, 0.2838716, 0.2839644, 0.28415, 0.2842428, 0.2844284, 0.2845212, 0.284614, 0.2847068,
   0.2847996, 0.2848924, 0.2849852, 0.285078, 0.285078, 0.2851707, 0.2852635, 0.2855419, 0.2856347, 0.2856347, 0.2860987, 0.2863771, 0.2864699, 0.2865627, 0.2866555, 0.2867483,
   0.2868411, 0.2870267, 0.2871195, 0.2872123, 0.2873051, 0.2873979, 0.2874907, 0.2875835, 0.2877691, 0.2878619, 0.2879547, 0.2880475, 0.2882331, 0.2883259, 0.2884187, 0.2885115,
   0.2886043, 0.2887899, 0.2888827, 0.2889755, 0.2890683, 0.2891611, 0.2892539, 0.2894395, 0.2895323, 0.2896251, 0.2897179, 0.2898107, 0.2899035, 0.2899963, 0.2900891, 0.2901819,
   0.2902747, 0.2902747, 0.2905531, 0.2906459, 0.2907387, 0.2908315, 0.2909243, 0.2910171, 0.2911099, 0.2912027, 0.2912955, 0.2913883, 0.2914811, 0.2915739, 0.2916667, 0.2919451,
   0.2920379, 0.2921307, 0.2923163, 0.2924091, 0.2925019, 0.2925947, 0.2926875, 0.2927803, 0.2928731, 0.2930586, 0.2931514, 0.2932442, 0.293337, 0.2934298, 0.2936154, 0.293801,
   0.2938938, 0.2939866, 0.2940794, 0.2941722, 0.294265, 0.2943578, 0.2944506, 0.2946362, 0.2948218, 0.2949146, 0.2950074, 0.2951002, 0.295193, 0.2952858, 0.2953786, 0.2955642,
   0.295657, 0.2957498, 0.2958426, 0.2959354, 0.296121, 0.2962138, 0.2963066, 0.2964922, 0.296585, 0.2966778, 0.2967706, 0.2968634, 0.2969562, 0.2971418, 0.2972346, 0.297513,
   0.2976058, 0.2976986, 0.2977914, 0.2978842, 0.2978842, 0.297977, 0.2981626, 0.2982554, 0.2983482, 0.2985338, 0.2988122, 0.298905, 0.2989978, 0.2990906, 0.2991834, 0.2992762,
   0.299369, 0.2994618, 0.2996474, 0.2996474, 0.2997402, 0.299833, 0.2999258, 0.3000186, 0.3001114, 0.300297, 0.3003898, 0.3004826, 0.3005754, 0.300761, 0.3008537, 0.3011321,
   0.3012249, 0.3013177, 0.3014105, 0.3015033, 0.3015961, 0.3016889, 0.3017817, 0.3018745, 0.3019673, 0.3020601, 0.3021529, 0.3023385, 0.3025241, 0.3027097, 0.3028025, 0.3028953,
   0.3029881, 0.3030809, 0.3031737, 0.3032665, 0.3033593, 0.3033593, 0.3034521, 0.3035449, 0.3036377, 0.3037305, 0.3038233, 0.3039161, 0.3040089, 0.3041017, 0.3041945, 0.3043801,
   0.3044729, 0.3045657, 0.3046585, 0.3047513, 0.3048441, 0.3049369, 0.3050297, 0.3051225, 0.3052153, 0.3053081, 0.3054009, 0.3054937, 0.3055865, 0.3056793, 0.3057721, 0.3059577,
   0.3060505, 0.3061433, 0.3062361, 0.3063289, 0.3064217, 0.3065145, 0.3066073, 0.3067001, 0.3067929, 0.3068857, 0.3069785, 0.3070713, 0.3071641, 0.3072569, 0.3073497, 0.3074425,
   0.3075353, 0.3077209, 0.3078137, 0.3079065, 0.3079993, 0.3080921, 0.3081849, 0.3082777, 0.3083705, 0.3084633, 0.3084633, 0.3085561, 0.3086488, 0.3088344, 0.30902, 0.3091128,
   0.3092056, 0.3092984, 0.3093912, 0.309484, 0.3095768, 0.3097624, 0.3098552, 0.3101336, 0.3102264, 0.3103192, 0.310412, 0.3105048, 0.3106904, 0.3107832, 0.3110616, 0.3111544,
   0.31134, 0.3114328, 0.3115256, 0.3116184, 0.3117112, 0.311804, 0.3118968, 0.3119896, 0.3120824, 0.3121752, 0.312268, 0.3123608, 0.3124536, 0.3125464, 0.3126392, 0.312732,
   0.3128248, 0.3129176, 0.3130104, 0.3131032, 0.313196, 0.3132888, 0.31366, 0.3137528, 0.3138456, 0.3139384, 0.3140312, 0.314124, 0.3142168, 0.3144024, 0.3146808, 0.3147736,
   0.3148664, 0.3149592, 0.3151448, 0.3152376, 0.3153304, 0.3154232, 0.315516, 0.3156088, 0.3157944, 0.3158872, 0.3158872, 0.3160728, 0.3161656, 0.3162584, 0.3163512, 0.3165367,
   0.3166295, 0.3167223, 0.3169079, 0.3170007, 0.3170935, 0.3171863, 0.3172791, 0.3173719, 0.3174647, 0.3174647, 0.3175575, 0.3177431, 0.3178359, 0.3179287, 0.3180215, 0.3181143,
   0.3182071, 0.3182999, 0.3183927, 0.3183927, 0.3184855, 0.3185783, 0.3186711, 0.3187639, 0.3188567, 0.3189495, 0.3191351, 0.3192279, 0.3193207, 0.3194135, 0.3195063, 0.3198775,
   0.3200631, 0.3200631, 0.3201559, 0.3202487, 0.3204343, 0.3205271, 0.3206199, 0.3209911, 0.3210839, 0.3211767, 0.3212695, 0.3213623, 0.3216407, 0.3217335, 0.3218263, 0.3219191,
   0.3220119, 0.3221047, 0.3221975, 0.3222903, 0.3224759, 0.3226615, 0.3229399, 0.3230327, 0.3231255, 0.3232183, 0.3234039, 0.3234967, 0.3235895, 0.3237751, 0.3239607, 0.3240535,
   0.324239, 0.3243318, 0.3244246, 0.3245174, 0.3246102, 0.324703, 0.3247958, 0.3247958, 0.3248886, 0.3249814, 0.3250742, 0.325167, 0.3252598, 0.3253526, 0.3254454, 0.3255382,
   0.3257238, 0.3258166, 0.3259094, 0.326095, 0.3261878, 0.3262806, 0.3263734, 0.326559, 0.3266518, 0.3267446, 0.3268374, 0.3269302, 0.327023, 0.3272086, 0.3273014, 0.327487,
   0.3275798, 0.3276726, 0.3277654, 0.3278582, 0.327951, 0.3280438, 0.3281366, 0.3282294, 0.3285078, 0.3286006, 0.3287862, 0.328879, 0.3289718, 0.3291574, 0.3292502, 0.329343,
   0.3294358, 0.3295286, 0.3296214, 0.3297142, 0.329807, 0.3298998, 0.3299926, 0.3301782, 0.330271, 0.3303638, 0.3304566, 0.3304566, 0.3305494, 0.3306422, 0.330735, 0.3310134,
   0.3311062, 0.331199, 0.3312918, 0.3314774, 0.3315702, 0.331663, 0.3317558, 0.3319414, 0.3320341, 0.3321269, 0.3324981, 0.3326837, 0.3327765, 0.3328693, 0.3328693, 0.3329621,
   0.3330549, 0.3333333, 0.3334261, 0.3335189, 0.3336117, 0.3336117, 0.3337973, 0.3338901, 0.3342613, 0.3343541, 0.3344469, 0.3346325, 0.3347253, 0.3348181, 0.3349109, 0.3350965,
   0.3351893, 0.3352821, 0.3354677, 0.3355605, 0.3357461, 0.3358389, 0.3359317, 0.3360245, 0.3361173, 0.3363029, 0.3363957, 0.3364885, 0.3365813, 0.3366741, 0.3368597, 0.3370453,
   0.3371381, 0.3372309, 0.3374165, 0.3375093, 0.3376021, 0.3376949, 0.3377877, 0.3378805, 0.3379733, 0.3380661, 0.3381589, 0.3383445, 0.3384373, 0.3385301, 0.3386229, 0.3387157,
   0.3389013, 0.3389941, 0.3390869, 0.3391797, 0.3392725, 0.3393653, 0.3395509, 0.3396437, 0.3397365, 0.3398293, 0.339922, 0.3400148, 0.3401076, 0.3402004, 0.3402932, 0.340386,
   0.3404788, 0.3405716, 0.3407572, 0.34085, 0.3409428, 0.3410356, 0.3412212, 0.3414068, 0.3414996, 0.341778, 0.3418708, 0.3420564, 0.3421492, 0.342242, 0.3423348, 0.3424276,
   0.3424276, 0.3425204, 0.3426132, 0.342706, 0.3427988, 0.3428916, 0.3429844, 0.3430772, 0.3430772, 0.34317, 0.3433556, 0.3434484, 0.3435412, 0.343634, 0.3437268, 0.3439124,
   0.3441908, 0.3442836, 0.3443764, 0.344562, 0.3446548, 0.3447476, 0.3448404, 0.3449332, 0.3451188, 0.3453044, 0.3453972, 0.34549, 0.34549, 0.3455828, 0.3456756, 0.3456756,
   0.3456756, 0.3457684, 0.3458612, 0.345954, 0.3460468, 0.3461396, 0.3462324, 0.3463252, 0.346418, 0.3465108, 0.3466036, 0.3466964, 0.3467892, 0.346882, 0.3470676, 0.3471604,
   0.3472532, 0.347346, 0.3474388, 0.3475316, 0.3476244, 0.3478099, 0.3479027, 0.3479955, 0.3480883, 0.3482739, 0.3483667, 0.3484595, 0.3485523, 0.3486451, 0.3487379, 0.3488307,
   0.3490163, 0.3491091, 0.3492019, 0.3492947, 0.3493875, 0.3494803, 0.3495731, 0.3496659, 0.3497587, 0.3498515, 0.3500371, 0.3501299, 0.3502227, 0.3504083, 0.3505939, 0.3507795,
   0.3508723, 0.3509651, 0.3510579, 0.3511507, 0.3512435, 0.3513363, 0.3513363, 0.3514291, 0.3515219, 0.3516147, 0.3517075, 0.3518931, 0.3519859, 0.3520787, 0.3521715, 0.3522643,
   0.3523571, 0.3524499, 0.3525427, 0.3526355, 0.3527283, 0.3528211, 0.3529139, 0.3530995, 0.3531923, 0.3533779, 0.3534707, 0.3536563, 0.3537491, 0.3540275, 0.3541203, 0.3543059,
   0.3544915, 0.3545843, 0.3546771, 0.3550483, 0.3551411, 0.3552339, 0.3553267, 0.3554195, 0.3555122, 0.355605, 0.3558834, 0.3559762, 0.356069, 0.3561618, 0.3562546, 0.3563474,
   0.3564402, 0.356533, 0.3566258, 0.3567186, 0.3568114, 0.3569042, 0.356997, 0.3570898, 0.3570898, 0.3571826, 0.3572754, 0.3573682, 0.3575538, 0.3576466, 0.3577394, 0.3578322,
   0.357925, 0.3580178, 0.3582034, 0.3582962, 0.358389, 0.3584818, 0.3585746, 0.3586674, 0.3587602, 0.3589458, 0.3590386, 0.3591314, 0.3592242, 0.359317, 0.3594098, 0.3595026,
   0.3596882, 0.359781, 0.3598738, 0.3599666, 0.3600594, 0.360245, 0.3603378, 0.3605234, 0.360709, 0.3608018, 0.3608946, 0.3609874, 0.3610802, 0.361173, 0.3612658, 0.3613586,
   0.3614514, 0.3615442, 0.361637, 0.3617298, 0.3617298, 0.3618226, 0.3619154, 0.3620082, 0.362101, 0.3622866, 0.3623794, 0.3624722, 0.362565, 0.3626578, 0.3627506, 0.3628434,
   0.3629362, 0.363029, 0.3631218, 0.3633073, 0.3634001, 0.3634929, 0.3635857, 0.3635857, 0.3636785, 0.3637713, 0.3638641, 0.3639569, 0.3641425, 0.3643281, 0.3644209, 0.3645137,
   0.3646065, 0.3646993, 0.3647921, 0.3648849, 0.3648849, 0.3649777, 0.3650705, 0.3651633, 0.3652561, 0.3653489, 0.3655345, 0.3656273, 0.3657201, 0.3659985, 0.3660913, 0.3661841,
   0.3662769, 0.3663697, 0.3664625, 0.3667409, 0.3668337, 0.3669265, 0.3670193, 0.3671121, 0.3672049, 0.3672977, 0.3674833, 0.3676689, 0.3677617, 0.3678545, 0.3679473, 0.3681329,
   0.3683185, 0.3684113, 0.3685041, 0.3685969, 0.3687825, 0.3689681, 0.3690609, 0.3691537, 0.3692465, 0.3693393, 0.3694321, 0.3695249, 0.3695249, 0.3697105, 0.3698961, 0.3699889,
   0.3700817, 0.3701745, 0.3702673, 0.3703601, 0.3704529, 0.3705457, 0.3706385, 0.3707313, 0.3709169, 0.3710097, 0.3713808, 0.3715664, 0.3716592, 0.371752, 0.3718448, 0.3719376,
   0.3720304, 0.3721232, 0.3723088, 0.3724016, 0.3724944, 0.3725872, 0.3725872, 0.3729584, 0.3730512, 0.373144, 0.3732368, 0.3734224, 0.3735152, 0.373608, 0.3737008, 0.3738864,
   0.3739792, 0.374072, 0.3741648, 0.3742576, 0.3743504, 0.3744432, 0.374536, 0.3746288, 0.3747216, 0.3748144, 0.3749072, 0.375, 0.3751856, 0.3752784, 0.3753712, 0.375464,
   0.3755568, 0.3757424, 0.3758352, 0.375928, 0.3760208, 0.3762064, 0.3762992, 0.376392, 0.3764848, 0.3765776, 0.3767632, 0.376856, 0.3770416, 0.3772272, 0.37732, 0.3774128,
   0.3775056, 0.3775984, 0.377784, 0.3779696, 0.3780624, 0.3781552, 0.3784336, 0.3785264, 0.3786192, 0.378712, 0.3788048, 0.3788976, 0.3789903, 0.3790831, 0.3791759, 0.3792687,
   0.3793615, 0.3794543, 0.3795471, 0.3796399, 0.3797327, 0.3798255, 0.3799183, 0.3800111, 0.3801039, 0.3801967, 0.3802895, 0.3804751, 0.3805679, 0.3806607, 0.3807535, 0.3808463,
   0.3809391, 0.3810319, 0.3811247, 0.3812175, 0.3813103, 0.3814031, 0.3814959, 0.3816815, 0.3817743, 0.3818671, 0.3820527, 0.3821455, 0.3822383, 0.3824239, 0.3825167, 0.3826095,
   0.3827023, 0.3828879, 0.3828879, 0.3829807, 0.3830735, 0.3831663, 0.3832591, 0.3833519, 0.3834447, 0.3838159, 0.3839087, 0.3840015, 0.3840943, 0.3841871, 0.3842799, 0.3843727,
   0.3844655, 0.3845583, 0.3846511, 0.3847439, 0.3849295, 0.3850223, 0.3851151, 0.3852079, 0.3853007, 0.3853935, 0.3854863, 0.3855791, 0.3857647, 0.3858575, 0.3859503, 0.3860431,
   0.3862287, 0.3863215, 0.3865071, 0.3865999, 0.3867854, 0.386971, 0.3870638, 0.3872494, 0.3873422, 0.387435, 0.3875278, 0.3876206, 0.3877134, 0.387899, 0.3879918, 0.3880846,
   0.3881774, 0.3882702, 0.388363, 0.3884558, 0.3885486, 0.3886414, 0.3887342, 0.388827, 0.3889198, 0.3890126, 0.3890126, 0.3891054, 0.3891982, 0.389291, 0.3893838, 0.3894766,
   0.3895694, 0.3896622, 0.389755, 0.3900334, 0.3901262, 0.390219, 0.3903118, 0.391147, 0.3912398, 0.3913326, 0.3914254, 0.391611, 0.3917038, 0.3917966, 0.3919822, 0.392075,
   0.3921678, 0.3922606, 0.3923534, 0.392539, 0.3926318, 0.3927246, 0.3928174, 0.3929102, 0.393003, 0.3930958, 0.3931886, 0.3932814, 0.3933742, 0.393467, 0.3935598, 0.3936526,
   0.3937454, 0.3938382, 0.393931, 0.3940238, 0.3941166, 0.3942094, 0.3943022, 0.394395, 0.3946733, 0.3947661, 0.3948589, 0.3950445, 0.3952301, 0.3955085, 0.3956013, 0.3956941,
   0.3957869, 0.3958797, 0.3959725, 0.3960653, 0.3961581, 0.3962509, 0.3963437, 0.3965293, 0.3969005, 0.3969933, 0.3970861, 0.3971789, 0.3972717, 0.3974573, 0.3975501, 0.3976429,
   0.3977357, 0.3978285, 0.3979213, 0.3981069, 0.3981997, 0.3984781, 0.3985709, 0.3986637, 0.3988493, 0.3990349, 0.3991277, 0.3992205, 0.3993133, 0.3994061, 0.3994989, 0.3995917,
   0.3996845, 0.3997773, 0.3998701, 0.3999629, 0.4000557, 0.4001485, 0.4004269, 0.4006125, 0.4007053, 0.4008909, 0.4009837, 0.4010765, 0.4011693, 0.4013549, 0.4014477, 0.4015405,
   0.4016333, 0.4017261, 0.4019117, 0.4020045, 0.4020973, 0.4021901, 0.4022829, 0.4023756, 0.4024684, 0.4025612, 0.402654, 0.4027468, 0.4028396, 0.4029324, 0.4030252, 0.403118,
   0.4032108, 0.4033036, 0.4034892, 0.403582, 0.4036748, 0.4037676, 0.4038604, 0.4039532, 0.404046, 0.4041388, 0.4042316, 0.4043244, 0.4044172, 0.40451, 0.4046028, 0.4046956,
   0.4048812, 0.404974, 0.4050668, 0.4051596, 0.4052524, 0.4053452, 0.405438, 0.4055308, 0.4056236, 0.4057164, 0.4058092, 0.405902, 0.4064588, 0.4065516, 0.4066444, 0.40683,
   0.4069228, 0.4070156, 0.4071084, 0.4072012, 0.407294, 0.4074796, 0.4075724, 0.4076652, 0.407758, 0.4078508, 0.4079436, 0.4080364, 0.4081292, 0.408222, 0.4083148, 0.4084076,
   0.408686, 0.4087788, 0.4088716, 0.4089644, 0.4090572, 0.4092428, 0.4093356, 0.4094284, 0.4095212, 0.4097996, 0.4098924, 0.4099852, 0.410078, 0.4102635, 0.4103563, 0.4104491,
   0.4105419, 0.4107275, 0.4108203, 0.4108203, 0.4110059, 0.4114699, 0.4115627, 0.4116555, 0.4117483, 0.4118411, 0.4119339, 0.4120267, 0.4121195, 0.4122123, 0.4123051, 0.4123979,
   0.4124907, 0.4125835, 0.4126763, 0.4127691, 0.4128619, 0.4129547, 0.4130475, 0.4131403, 0.4133259, 0.4134187, 0.4135115, 0.4135115, 0.4137899, 0.4138827, 0.4139755, 0.4140683,
   0.4141611, 0.4142539, 0.4143467, 0.4144395, 0.4146251, 0.4147179, 0.4148107, 0.4149035, 0.4149963, 0.4151819, 0.4153675, 0.4154603, 0.4155531, 0.4155531, 0.4156459, 0.4157387,
   0.4158315, 0.4160171, 0.4161099, 0.4162027, 0.4162955, 0.4163883, 0.4165739, 0.4167595, 0.4167595, 0.4168523, 0.4169451, 0.4171307, 0.4172235, 0.4173163, 0.4174091, 0.4175019,
   0.4176875, 0.4177803, 0.4178731, 0.4179659, 0.4179659, 0.4180586, 0.4181514, 0.4182442, 0.418337, 0.4184298, 0.4185226, 0.4186154, 0.4187082, 0.418801, 0.4188938, 0.4190794,
   0.4191722, 0.4194506, 0.4195434, 0.4195434, 0.4196362, 0.419729, 0.4198218, 0.4199146, 0.420193, 0.4202858, 0.4203786, 0.4204714, 0.4205642, 0.4207498, 0.4207498, 0.4210282,
   0.421121, 0.4212138, 0.4213994, 0.4214922, 0.421585, 0.4216778, 0.4217706, 0.422049, 0.4221418, 0.4222346, 0.4223274, 0.4224202, 0.422513, 0.4226986, 0.4227914, 0.4227914,
   0.4228842, 0.422977, 0.4230698, 0.4230698, 0.4231626, 0.4232554, 0.4233482, 0.4233482, 0.4235338, 0.4236266, 0.4237194, 0.4238122, 0.4239978, 0.4240906, 0.4240906, 0.4242762,
   0.424369, 0.4244618, 0.4245546, 0.4246474, 0.4247402, 0.424833, 0.4249258, 0.4250186, 0.4251114, 0.4252042, 0.425297, 0.4253898, 0.4254826, 0.4255754, 0.4256682, 0.425761,
   0.4258537, 0.4259465, 0.4261321, 0.4262249, 0.4263177, 0.4265033, 0.4267817, 0.4268745, 0.4269673, 0.4270601, 0.4271529, 0.4272457, 0.4273385, 0.4274313, 0.4275241, 0.4276169,
   0.4277097, 0.4278025, 0.4278953, 0.4279881, 0.4280809, 0.4281737, 0.4283593, 0.4284521, 0.4285449, 0.4286377, 0.4287305, 0.4288233, 0.4289161, 0.4290089, 0.4291017, 0.4293801,
   0.4294729, 0.4294729, 0.4295657, 0.4296585, 0.4297513, 0.4298441, 0.4299369, 0.4301225, 0.4302153, 0.4304009, 0.4304937, 0.4305865, 0.4306793, 0.4307721, 0.4308649, 0.4309577,
   0.4310505, 0.4311433, 0.4312361, 0.4313289, 0.4315145, 0.4316073, 0.4317001, 0.4318857, 0.4319785, 0.4319785, 0.4319785, 0.4321641, 0.4323497, 0.4325353, 0.4326281, 0.4328137,
   0.4329993, 0.4332777, 0.4333705, 0.4334633, 0.4335561, 0.4336488, 0.4337416, 0.4339272, 0.43402, 0.4341128, 0.4342984, 0.434484, 0.4345768, 0.4346696, 0.4348552, 0.434948,
   0.4350408, 0.4352264, 0.4353192, 0.435412, 0.4356904, 0.435876, 0.4359688, 0.4360616, 0.4361544, 0.4362472, 0.4365256, 0.4366184, 0.4367112, 0.436804, 0.4368968, 0.4369896,
   0.4370824, 0.4371752, 0.437268, 0.4373608, 0.4374536, 0.4375464, 0.4376392, 0.437732, 0.4378248, 0.4380104, 0.4381032, 0.438196, 0.4383816, 0.4384744, 0.4385672, 0.43866,
   0.4387528, 0.4388456, 0.4389384, 0.4392168, 0.4393096, 0.4394024, 0.4394952, 0.439588, 0.4396808, 0.4397736, 0.4398664, 0.4399592, 0.440052, 0.4401448, 0.4402376, 0.4403304,
   0.440516, 0.4406088, 0.4407016, 0.4407944, 0.44098, 0.4411656, 0.4412584, 0.4413512, 0.4414439, 0.4415367, 0.4417223, 0.4418151, 0.4419079, 0.4420935, 0.4421863, 0.4423719,
   0.4424647, 0.4425575, 0.4426503, 0.4427431, 0.4428359, 0.4429287, 0.4430215, 0.4432071, 0.4432999, 0.4434855, 0.4435783, 0.4436711, 0.4437639, 0.4438567, 0.4439495, 0.4441351,
   0.4443207, 0.4445063, 0.4445991, 0.4446919, 0.4447847, 0.4448775, 0.4450631, 0.4451559, 0.4452487, 0.4453415, 0.4454343, 0.4455271, 0.4456199, 0.4457127, 0.4458055, 0.4458055,
   0.4458983, 0.4459911, 0.4461767, 0.4464551, 0.4465479, 0.4466407, 0.4467335, 0.4468263, 0.4469191, 0.4471975, 0.4472903, 0.4473831, 0.4474759, 0.4475687, 0.4478471, 0.4480327,
   0.4481255, 0.4483111, 0.4484967, 0.4485895, 0.4487751, 0.4488679, 0.4489607, 0.4490535, 0.4491463, 0.449239, 0.4493318, 0.4494246, 0.4496102, 0.449703, 0.4497958, 0.4498886,
   0.4498886, 0.4499814, 0.4500742, 0.4500742, 0.450167, 0.4502598, 0.4503526, 0.4504454, 0.4505382, 0.450631, 0.4507238, 0.4508166, 0.4509094, 0.4510022, 0.4510022, 0.451095,
   0.4511878, 0.4512806, 0.451559, 0.4517446, 0.452023, 0.4522086, 0.4523014, 0.4523942, 0.452487, 0.4525798, 0.4528582, 0.452951, 0.4530438, 0.4531366, 0.4532294, 0.4533222,
   0.453415, 0.4535078, 0.4536006, 0.4536934, 0.4537862, 0.4539718, 0.4540646, 0.4541574, 0.4542502, 0.454343, 0.4544358, 0.4545286, 0.4545286, 0.4546214, 0.4547142, 0.454807,
   0.4548998, 0.4549926, 0.4551782, 0.455271, 0.4554566, 0.4555494, 0.4556422, 0.4558278, 0.4559206, 0.4560134, 0.456199, 0.4562918, 0.4563846, 0.4564774, 0.4565702, 0.4567558,
   0.4568486, 0.4569414, 0.4570341, 0.4571269, 0.4572197, 0.4573125, 0.4574981, 0.4575909, 0.4576837, 0.4577765, 0.4579621, 0.4580549, 0.4581477, 0.4582405, 0.4583333, 0.4584261,
   0.4585189, 0.4587045, 0.4588901, 0.4589829, 0.4590757, 0.4591685, 0.4592613, 0.4594469, 0.4595397, 0.4596325, 0.4597253, 0.4600037, 0.4600965, 0.4601893, 0.4603749, 0.4604677,
   0.4605605, 0.4606533, 0.4607461, 0.4608389, 0.4610245, 0.4611173, 0.4612101, 0.4613029, 0.4613957, 0.4614885, 0.4615813, 0.4616741, 0.4617669, 0.4618597, 0.4619525, 0.4620453,
   0.4621381, 0.4622309, 0.4623237, 0.4624165, 0.4625093, 0.4626949, 0.4627877, 0.4628805, 0.4629733, 0.4630661, 0.4632517, 0.4633445, 0.4634373, 0.4637157, 0.4639013, 0.4639941,
   0.4640869, 0.4642725, 0.4643653, 0.4645509, 0.4646437, 0.4647365, 0.4650148, 0.4651076, 0.4652932, 0.465386, 0.465386, 0.4654788, 0.4655716, 0.4656644, 0.4657572, 0.46585,
   0.4659428, 0.4660356, 0.4661284, 0.4662212, 0.466314, 0.4664068, 0.4664996, 0.4665924, 0.4666852, 0.4668708, 0.4669636, 0.4670564, 0.4671492, 0.467242, 0.4673348, 0.4674276,
   0.4675204, 0.4676132, 0.467706, 0.4677988, 0.4678916, 0.4679844, 0.4680772, 0.46817, 0.4682628, 0.4683556, 0.4684484, 0.4685412, 0.468634, 0.4687268, 0.4688196, 0.4690052,
   0.469098, 0.4691908, 0.4694692, 0.469562, 0.4696548, 0.4697476, 0.4698404, 0.470026, 0.4701188, 0.4702116, 0.4703044, 0.4703972, 0.4705828, 0.4707684, 0.4708612, 0.4712324,
   0.4713252, 0.471418, 0.4715108, 0.4716036, 0.4717892, 0.471882, 0.4719748, 0.4720676, 0.472346, 0.4724388, 0.4725316, 0.4727171, 0.4728099, 0.4729027, 0.4729027, 0.4730883,
   0.4731811, 0.4732739, 0.4733667, 0.4735523, 0.4736451, 0.4737379, 0.4738307, 0.4739235, 0.4740163, 0.4741091, 0.4742019, 0.4742947, 0.4743875, 0.4744803, 0.4745731, 0.4746659,
   0.4746659, 0.4747587, 0.4748515, 0.4749443, 0.4750371, 0.4751299, 0.4752227, 0.4753155, 0.4754083, 0.4755011, 0.4755939, 0.4756867, 0.4757795, 0.4759651, 0.4760579, 0.4761507,
   0.4762435, 0.4765219, 0.4767075, 0.4768003, 0.4771715, 0.4772643, 0.4773571, 0.4774499, 0.4776355, 0.4777283, 0.4778211, 0.4779139, 0.4780995, 0.4783779, 0.4784707, 0.4785635,
   0.4788419, 0.4789347, 0.4790275, 0.4792131, 0.4793059, 0.4793987, 0.4796771, 0.4797699, 0.4798627, 0.4799555, 0.4801411, 0.4802339, 0.4803267, 0.4804195, 0.4805122, 0.4806978,
   0.4808834, 0.481069, 0.4811618, 0.4812546, 0.4813474, 0.4814402, 0.481533, 0.4816258, 0.4817186, 0.4818114, 0.481997, 0.4822754, 0.4823682, 0.482461, 0.4826466, 0.4828322,
   0.4830178, 0.4831106, 0.4832034, 0.4832962, 0.483389, 0.4836674, 0.4837602, 0.4837602, 0.483853, 0.4839458, 0.4840386, 0.4841314, 0.4842242, 0.4844098, 0.4845026, 0.4845954,
   0.484781, 0.4848738, 0.4849666, 0.4851522, 0.485245, 0.4853378, 0.4855234, 0.485709, 0.4858018, 0.4858946, 0.4859874, 0.4860802, 0.486173, 0.4862658, 0.4863586, 0.4864514,
   0.4865442, 0.486637, 0.4867298, 0.4868226, 0.4869154, 0.487101, 0.4871938, 0.4872866, 0.4873794, 0.4874722, 0.487565, 0.4877506, 0.4878434, 0.488029, 0.4882146, 0.4883073,
   0.4884001, 0.4884929, 0.4886785, 0.4887713, 0.4888641, 0.4889569, 0.4890497, 0.4891425, 0.4892353, 0.4893281, 0.4894209, 0.4896065, 0.4897921, 0.4898849, 0.4899777, 0.4900705,
   0.4901633, 0.4902561, 0.4903489, 0.4903489, 0.4904417, 0.4908129, 0.4909057, 0.4909985, 0.4911841, 0.4912769, 0.4913697, 0.4914625, 0.4916481, 0.4919265, 0.4922049, 0.4922977,
   0.4923905, 0.4925761, 0.4926689, 0.4927617, 0.4930401, 0.4931329, 0.4932257, 0.4933185, 0.4934113, 0.4935969, 0.4936897, 0.4937825, 0.4938753, 0.4940609, 0.4941537, 0.4942465,
   0.4943393, 0.4944321, 0.4945249, 0.4946177, 0.4947105, 0.4948033, 0.4948961, 0.4951745, 0.4952673, 0.4953601, 0.4953601, 0.4953601, 0.4954529, 0.4955457, 0.4956385, 0.4957313,
   0.4958241, 0.4960097, 0.4961024, 0.4961952, 0.4964736, 0.4965664, 0.4966592, 0.496752, 0.4968448, 0.4969376, 0.4970304, 0.4971232, 0.4973088, 0.4974016, 0.4975872, 0.49768,
   0.4978656, 0.4979584, 0.4980512, 0.4982368, 0.4983296, 0.4984224, 0.498608, 0.4987008, 0.4987936, 0.4988864, 0.4989792, 0.499072, 0.4991648, 0.4992576, 0.4993504, 0.4996288,
   0.4997216, 0.4998144, 0.4999072, 0.5, 0.5000928, 0.5001856, 0.5002784, 0.500464, 0.5005568, 0.5006496, 0.5007424, 0.5008352, 0.500928, 0.5010208, 0.5011136, 0.5012064,
   0.5014848, 0.5015776, 0.5016704, 0.5017632, 0.501856, 0.5020416, 0.5022272, 0.50232, 0.5024128, 0.5025056, 0.5025984, 0.5026912, 0.502784, 0.5029696, 0.5030624, 0.5031552,
   0.503248, 0.5033408, 0.5036192, 0.503712, 0.5038048, 0.5039903, 0.5040831, 0.5041759, 0.5043615, 0.5044543, 0.5046399, 0.5047327, 0.5048255, 0.5049183, 0.5050111, 0.5051039,
   0.5051967, 0.5052895, 0.5054751, 0.5055679, 0.5056607, 0.5057535, 0.5060319, 0.5061247, 0.5062175, 0.5063103, 0.5064031, 0.5064959, 0.5065887, 0.5066815, 0.5067743, 0.5069599,
   0.5070527, 0.5071455, 0.5072383, 0.5073311, 0.5075167, 0.5076095, 0.5077023, 0.5077023, 0.5077951, 0.5078879, 0.5079807, 0.5080735, 0.5081663, 0.5082591, 0.5083519, 0.5084447,
   0.5087231, 0.5088159, 0.5089087, 0.5090943, 0.5091871, 0.5092799, 0.5093727, 0.5094655, 0.5095583, 0.5096511, 0.5097439, 0.5098367, 0.5099295, 0.5101151, 0.5102079, 0.5103007,
   0.5103935, 0.5104863, 0.5105791, 0.5107647, 0.5108575, 0.5109503, 0.5111359, 0.5112287, 0.5113215, 0.5114143, 0.5115071, 0.5115999, 0.5116927, 0.5117854, 0.511971, 0.5120638,
   0.5121566, 0.5122494, 0.512435, 0.5125278, 0.5126206, 0.5127134, 0.5128062, 0.512899, 0.5130846, 0.5131774, 0.5132702, 0.513363, 0.5134558, 0.5136414, 0.5137342, 0.5139198,
   0.5141054, 0.5141982, 0.514291, 0.5143838, 0.5144766, 0.5148478, 0.5149406, 0.5150334, 0.5151262, 0.515219, 0.5153118, 0.5154974, 0.5155902, 0.515683, 0.5158686, 0.5159614,
   0.516147, 0.5162398, 0.5164254, 0.5165182, 0.5167038, 0.5167966, 0.5168894, 0.5169822, 0.517075, 0.5171678, 0.5173534, 0.5174462, 0.5176318, 0.5177246, 0.5178174, 0.5179102,
   0.518003, 0.5181886, 0.5182814, 0.5185598, 0.5187454, 0.5188382, 0.518931, 0.5190238, 0.5191166, 0.5192094, 0.5193022, 0.5194878, 0.5195805, 0.5197661, 0.5198589, 0.5199517,
   0.5200445, 0.5206013, 0.5206941, 0.5207869, 0.5208797, 0.5209725, 0.5210653, 0.5211581, 0.5212509, 0.5213437, 0.5214365, 0.5215293, 0.5216221, 0.5217149, 0.5218077, 0.5219933,
   0.5220861, 0.5221789, 0.5222717, 0.5223645, 0.5224573, 0.5225501, 0.5226429, 0.5227357, 0.5228285, 0.5229213, 0.5230141, 0.5230141, 0.5231069, 0.5232925, 0.5233853, 0.5234781,
   0.5235709, 0.5236637, 0.5237565, 0.5238493, 0.5239421, 0.5240349, 0.5243133, 0.5244061, 0.5244989, 0.5245917, 0.5246845, 0.5247773, 0.5248701, 0.5249629, 0.5251485, 0.5252413,
   0.5253341, 0.5254269, 0.5256125, 0.5257981, 0.5259837, 0.5261693, 0.5263549, 0.5264477, 0.5265405, 0.5268189, 0.5270045, 0.5270973, 0.5272829, 0.5273756, 0.5274684, 0.5275612,
   0.527654, 0.5277468, 0.5279324, 0.5280252, 0.5282108, 0.5283964, 0.5284892, 0.5287676, 0.529046, 0.5292316, 0.5293244, 0.5294172, 0.52951, 0.5296028, 0.5297884, 0.5300668,
   0.5301596, 0.5302524, 0.5305308, 0.5306236, 0.530902, 0.5312732, 0.531366, 0.5314588, 0.5315516, 0.5316444, 0.5317372, 0.53183, 0.5319228, 0.5320156, 0.5321084, 0.5322012,
   0.532294, 0.5323868, 0.5325724, 0.5326652, 0.532758, 0.5328508, 0.5330364, 0.5333148, 0.5335004, 0.5335932, 0.533686, 0.5339644, 0.53415, 0.5342428, 0.5343356, 0.5344284,
   0.534614, 0.5347996, 0.5348924, 0.5349852, 0.5352635, 0.5354491, 0.5356347, 0.5357275, 0.5358203, 0.5360987, 0.5361915, 0.5362843, 0.5363771, 0.5364699, 0.5366555, 0.5368411,
   0.5369339, 0.5370267, 0.5371195, 0.5372123, 0.5373051, 0.5373979, 0.5374907, 0.5375835, 0.5376763, 0.5377691, 0.5379547, 0.5380475, 0.5382331, 0.5383259, 0.5384187, 0.5385115,
   0.5386043, 0.5386971, 0.5387899, 0.5389755, 0.5390683, 0.5391611, 0.5393467, 0.5394395, 0.5395323, 0.5396251, 0.5397179, 0.5398107, 0.5399035, 0.5399963, 0.5401819, 0.5402747,
   0.5403675, 0.5404603, 0.5405531, 0.5406459, 0.5407387, 0.5408315, 0.5409243, 0.5410171, 0.5412027, 0.5412955, 0.5413883, 0.5414811, 0.5415739, 0.5416667, 0.5420379, 0.5421307,
   0.5423163, 0.5424091, 0.5425019, 0.5425019, 0.5425947, 0.5426875, 0.5428731, 0.5429659, 0.5430586, 0.5432442, 0.5434298, 0.5435226, 0.5436154, 0.5437082, 0.5438938, 0.5439866,
   0.5440794, 0.5441722, 0.5443578, 0.5446362, 0.544729, 0.5449146, 0.5451002, 0.545193, 0.5452858, 0.5453786, 0.5454714, 0.5455642, 0.545657, 0.5457498, 0.5458426, 0.5459354,
   0.5460282, 0.546121, 0.5462138, 0.5463994, 0.546585, 0.546585, 0.5466778, 0.5467706, 0.5468634, 0.5469562, 0.5471418, 0.5473274, 0.5474202, 0.547513, 0.5476058, 0.5477914,
   0.5478842, 0.5480698, 0.5481626, 0.5483482, 0.548441, 0.5485338, 0.5486266, 0.5487194, 0.5488122, 0.548905, 0.5489978, 0.5490906, 0.5491834, 0.5492762, 0.549369, 0.5495546,
   0.5496474, 0.5497402, 0.5497402, 0.549833, 0.5499258, 0.5502042, 0.550297, 0.5504826, 0.550761, 0.5508537, 0.5509465, 0.5510393, 0.5511321, 0.5512249, 0.5514105, 0.5515033,
   0.5515961, 0.5516889, 0.5517817, 0.5518745, 0.5519673, 0.5520601, 0.5521529, 0.5523385, 0.5524313, 0.5526169, 0.5528953, 0.5530809, 0.5532665, 0.5533593, 0.5534521, 0.5535449,
   0.5536377, 0.5537305, 0.5538233, 0.5540089, 0.5541017, 0.5541945, 0.5543801, 0.5544729, 0.5545657, 0.5547513, 0.5548441, 0.5549369, 0.5550297, 0.5552153, 0.5554937, 0.5555865,
   0.5556793, 0.5557721, 0.5558649, 0.5559577, 0.5561433, 0.5562361, 0.5564217, 0.5565145, 0.5566073, 0.5567001, 0.5567929, 0.5568857, 0.5569785, 0.5570713, 0.5571641, 0.5573497,
   0.5575353, 0.5578137, 0.5579993, 0.5580921, 0.5584633, 0.5585561, 0.5586488, 0.5587416, 0.5588344, 0.55902, 0.5591128, 0.5592056, 0.5592984, 0.559484, 0.5596696, 0.5597624,
   0.5598552, 0.559948, 0.5601336, 0.5602264, 0.560412, 0.5605048, 0.5606904, 0.5607832, 0.560876, 0.5614328, 0.5615256, 0.5617112, 0.5618968, 0.5619896, 0.5621752, 0.562268,
   0.5624536, 0.5626392, 0.562732, 0.5628248, 0.5630104, 0.5631032, 0.5632888, 0.5634744, 0.5635672, 0.56366, 0.5638456, 0.5639384, 0.5642168, 0.5643096, 0.5644024, 0.5644952,
   0.564588, 0.5646808, 0.5648664, 0.565052, 0.5651448, 0.5653304, 0.5654232, 0.565516, 0.5656088, 0.5657016, 0.5657944, 0.5658872, 0.56598, 0.5662584, 0.5664439, 0.5666295,
   0.5667223, 0.5669079, 0.5670935, 0.5671863, 0.5674647, 0.5675575, 0.5676503, 0.5678359, 0.5681143, 0.5682071, 0.5682999, 0.5683927, 0.5684855, 0.5687639, 0.5689495, 0.5691351,
   0.5692279, 0.5693207, 0.5694135, 0.5695063, 0.5696919, 0.5698775, 0.5700631, 0.5701559, 0.5703415, 0.5704343, 0.5706199, 0.5707127, 0.5708055, 0.5708983, 0.5711767, 0.5712695,
   0.5713623, 0.5714551, 0.5715479, 0.5716407, 0.5718263, 0.5719191, 0.5720119, 0.5721047, 0.5721975, 0.5722903, 0.5723831, 0.5724759, 0.5725687, 0.5727543, 0.5728471, 0.5730327,
   0.5731255, 0.5732183, 0.5733111, 0.5734967, 0.5735895, 0.5736823, 0.5737751, 0.5738679, 0.5739607, 0.5740535, 0.5741463, 0.574239, 0.5745174, 0.5746102, 0.574703, 0.5748886,
   0.5749814, 0.5750742, 0.575167, 0.5752598, 0.5753526, 0.5755382, 0.575631, 0.5757238, 0.5759094, 0.5760022, 0.5762806, 0.5763734, 0.5764662, 0.576559, 0.5766518, 0.5767446,
   0.5768374, 0.5769302, 0.577023, 0.5771158, 0.5772086, 0.5773942, 0.577487, 0.5775798, 0.5777654, 0.5778582, 0.5780438, 0.5781366, 0.5782294, 0.5783222, 0.578415, 0.5786006,
   0.5786934, 0.5787862, 0.578879, 0.5789718, 0.5790646, 0.5791574, 0.5792502, 0.579343, 0.5794358, 0.5796214, 0.5797142, 0.579807, 0.5798998, 0.5799926, 0.5801782, 0.5803638,
   0.5804566, 0.5805494, 0.580735, 0.5810134, 0.5811062, 0.581199, 0.5812918, 0.5814774, 0.5815702, 0.581663, 0.5818486, 0.5819414, 0.5820341, 0.5821269, 0.5822197, 0.5823125,
   0.5824053, 0.5824981, 0.5825909, 0.5826837, 0.5827765, 0.5831477, 0.5832405, 0.5833333, 0.5837045, 0.5837973, 0.5838901, 0.5840757, 0.5842613, 0.5845397, 0.5847253, 0.5848181,
   0.5849109, 0.5850037, 0.5851893, 0.5852821, 0.5853749, 0.5854677, 0.5855605, 0.5857461, 0.5858389, 0.5859317, 0.5860245, 0.5861173, 0.5862101, 0.5863957, 0.5865813, 0.5866741,
   0.5867669, 0.5868597, 0.5869525, 0.5870453, 0.5871381, 0.5874165, 0.5875093, 0.5876021, 0.5876949, 0.5878805, 0.5881589, 0.5882517, 0.5883445, 0.5884373, 0.5885301, 0.5886229,
   0.5887157, 0.5890869, 0.5891797, 0.5892725, 0.5893653, 0.5894581, 0.5896437, 0.5897365, 0.5898293, 0.589922, 0.5900148, 0.5901076, 0.5902004, 0.5902932, 0.5904788, 0.5905716,
   0.5907572, 0.5909428, 0.5911284, 0.591314, 0.5914068, 0.5914996, 0.5915924, 0.5916852, 0.591778, 0.5918708, 0.5919636, 0.5920564, 0.5921492, 0.592242, 0.5923348, 0.5924276,
   0.5925204, 0.5926132, 0.592706, 0.59317, 0.5932628, 0.5933556, 0.5934484, 0.593634, 0.5937268, 0.5938196, 0.5939124, 0.5940052, 0.594098, 0.5941908, 0.5942836, 0.5943764,
   0.5944692, 0.594562, 0.5946548, 0.5948404, 0.5949332, 0.59549, 0.5955828, 0.5956756, 0.5957684, 0.5958612, 0.5960468, 0.5961396, 0.5963252, 0.596418, 0.5965108, 0.5966036,
   0.5966964, 0.596882, 0.5969748, 0.5970676, 0.5971604, 0.597346, 0.5974388, 0.5976244, 0.5977171, 0.5978099, 0.5979955, 0.5982739, 0.5982739, 0.5984595, 0.5985523, 0.5986451,
   0.5987379, 0.5988307, 0.5989235, 0.5990163, 0.5991091, 0.5994803, 0.5995731, 0.5997587, 0.6004083, 0.6005011, 0.6005939, 0.6008723, 0.6010579, 0.6011507, 0.6012435, 0.6013363,
   0.6015219, 0.6016147, 0.6017075, 0.6018003, 0.6019859, 0.6020787, 0.6021715, 0.6022643, 0.6025427, 0.6026355, 0.6027283, 0.6028211, 0.6030995, 0.6031923, 0.6033779, 0.6034707,
   0.6035635, 0.6036563, 0.6037491, 0.6040275, 0.6041203, 0.6043059, 0.6043987, 0.6044915, 0.6045843, 0.6046771, 0.6047699, 0.6048627, 0.6049555, 0.6050483, 0.6051411, 0.6052339,
   0.6053267, 0.6054195, 0.6055122, 0.605605, 0.6056978, 0.6057906, 0.6058834, 0.6059762, 0.606069, 0.6061618, 0.6063474, 0.6064402, 0.606533, 0.6067186, 0.6068114, 0.6069042,
   0.6070898, 0.6071826, 0.6072754, 0.6073682, 0.6075538, 0.6076466, 0.6078322, 0.607925, 0.6080178, 0.6082034, 0.6082962, 0.6084818, 0.6085746, 0.6086674, 0.6087602, 0.6089458,
   0.6091314, 0.6092242, 0.609317, 0.6095026, 0.6096882, 0.6098738, 0.6099666, 0.6100594, 0.6101522, 0.6104306, 0.6106162, 0.610709, 0.6108018, 0.6108946, 0.6112658, 0.6113586,
   0.6114514, 0.6115442, 0.611637, 0.6117298, 0.6120082, 0.612101, 0.6121938, 0.6123794, 0.6124722, 0.6126578, 0.6127506, 0.6129362, 0.6132146, 0.6133073, 0.6134001, 0.6136785,
   0.6137713, 0.6138641, 0.6140497, 0.6145137, 0.6146065, 0.6146993, 0.6147921, 0.6148849, 0.6149777, 0.6150705, 0.6151633, 0.6153489, 0.6154417, 0.6155345, 0.6157201, 0.6158129,
   0.6159057, 0.6160913, 0.6161841, 0.6162769, 0.6163697, 0.6164625, 0.6165553, 0.6166481, 0.6167409, 0.6168337, 0.6170193, 0.6171121, 0.6172977, 0.6173905, 0.6174833, 0.6175761,
   0.6179473, 0.6181329, 0.6182257, 0.6183185, 0.6183185, 0.6184113, 0.6185969, 0.6186897, 0.6187825, 0.6189681, 0.6190609, 0.6192465, 0.6194321, 0.6195249, 0.6198961, 0.6199889,
   0.6200817, 0.6201745, 0.6203601, 0.6204529, 0.6206385, 0.6207313, 0.6208241, 0.6209169, 0.6210097, 0.6211952, 0.621288, 0.621752, 0.6220304, 0.6221232, 0.622216, 0.6223088,
   0.6224016, 0.6225872, 0.62268, 0.6228656, 0.6230512, 0.6232368, 0.6233296, 0.6235152, 0.623608, 0.6237008, 0.6238864, 0.6242576, 0.6243504, 0.6244432, 0.624536, 0.6246288,
   0.6247216, 0.6249072, 0.625, 0.6250928, 0.6251856, 0.6252784, 0.625464, 0.6256496, 0.6257424, 0.625928, 0.6260208, 0.6262064, 0.6264848, 0.6266704, 0.6267632, 0.6270416,
   0.6271344, 0.6272272, 0.62732, 0.6274128, 0.6275056, 0.6275984, 0.627784, 0.6278768, 0.6279696, 0.6280624, 0.6284336, 0.6285264, 0.6286192, 0.6288048, 0.6288976, 0.6289903,
   0.6290831, 0.6291759, 0.6292687, 0.6293615, 0.6295471, 0.6296399, 0.6297327, 0.6298255, 0.6299183, 0.6301039, 0.6303823, 0.6304751, 0.6305679, 0.6307535, 0.6310319, 0.6311247,
   0.6314031, 0.6314959, 0.6315887, 0.6316815, 0.6317743, 0.6318671, 0.6319599, 0.6320527, 0.6322383, 0.6323311, 0.6324239, 0.6325167, 0.6326095, 0.6327023, 0.6327951, 0.6328879,
   0.6329807, 0.6331663, 0.6332591, 0.6333519, 0.6334447, 0.6335375, 0.6336303, 0.6337231, 0.6338159, 0.6339087, 0.6340943, 0.6342799, 0.6343727, 0.6344655, 0.6346511, 0.6347439,
   0.6348367, 0.6349295, 0.6350223, 0.6351151, 0.6353007, 0.6353935, 0.6355791, 0.6355791, 0.6358575, 0.6359503, 0.6360431, 0.6362287, 0.6362287, 0.6363215, 0.6365071, 0.6365999,
   0.6366927, 0.6367854, 0.6368782, 0.636971, 0.6370638, 0.637435, 0.6375278, 0.6377134, 0.6378062, 0.6380846, 0.6381774, 0.6382702, 0.6384558, 0.6385486, 0.6386414, 0.6387342,
   0.638827, 0.6389198, 0.6390126, 0.6391982, 0.6394766, 0.6395694, 0.6396622, 0.639755, 0.6398478, 0.6400334, 0.6401262, 0.640219, 0.6403118, 0.6404046, 0.6404974, 0.6405902,
   0.640683, 0.6407758, 0.6408686, 0.6409614, 0.6410542, 0.641147, 0.6413326, 0.6414254, 0.6415182, 0.641611, 0.6417038, 0.6417966, 0.6418894, 0.6419822, 0.642075, 0.6421678,
   0.6422606, 0.6423534, 0.6426318, 0.6428174, 0.643003, 0.6430958, 0.643467, 0.6435598, 0.6437454, 0.643931, 0.6440238, 0.6441166, 0.6442094, 0.6443022, 0.6443022, 0.644395,
   0.6444878, 0.6445805, 0.6446733, 0.6447661, 0.6449517, 0.6451373, 0.6452301, 0.6453229, 0.6454157, 0.6456941, 0.6457869, 0.6458797, 0.6459725, 0.6461581, 0.6462509, 0.6464365,
   0.6465293, 0.6467149, 0.6469005, 0.6469933, 0.6470861, 0.6471789, 0.6473645, 0.6474573, 0.6475501, 0.6476429, 0.6477357, 0.6478285, 0.6479213, 0.6480141, 0.6481069, 0.6481997,
   0.6482925, 0.6483853, 0.6484781, 0.6485709, 0.6486637, 0.6487565, 0.6488493, 0.6489421, 0.6490349, 0.6492205, 0.6496845, 0.6497773, 0.6498701, 0.6499629, 0.6502413, 0.6503341,
   0.6504269, 0.6505197, 0.6506125, 0.6507053, 0.6508909, 0.6509837, 0.6510765, 0.6511693, 0.6513549, 0.6514477, 0.6515405, 0.6516333, 0.6518189, 0.6520045, 0.6520973, 0.6521901,
   0.6523756, 0.6525612, 0.652654, 0.6528396, 0.6532108, 0.6533036, 0.6533964, 0.6534892, 0.6536748, 0.6537676, 0.6538604, 0.6539532, 0.654046, 0.6541388, 0.6542316, 0.6544172,
   0.6546028, 0.6546956, 0.6547884, 0.6548812, 0.654974, 0.6552524, 0.6553452, 0.6555308, 0.6556236, 0.6557164, 0.6559948, 0.656366, 0.6566444, 0.6570156, 0.6571084, 0.6572012,
   0.6573868, 0.6574796, 0.657758, 0.6578508, 0.6579436, 0.6580364, 0.6584076, 0.6585932, 0.6588716, 0.6592428, 0.6593356, 0.659614, 0.6597068, 0.6597996, 0.660078, 0.6601707,
   0.6602635, 0.6603563, 0.6604491, 0.6605419, 0.6608203, 0.6610059, 0.6611915, 0.6612843, 0.6614699, 0.6615627, 0.6616555, 0.6617483, 0.6618411, 0.6619339, 0.6620267, 0.6621195,
   0.6622123, 0.6623979, 0.6624907, 0.6625835, 0.6626763, 0.6628619, 0.6630475, 0.6631403, 0.6632331, 0.6633259, 0.6635115, 0.6636043, 0.6636971, 0.6637899, 0.6639755, 0.6640683,
   0.6642539, 0.6643467, 0.6644395, 0.6645323, 0.6646251, 0.6647179, 0.6647179, 0.6648107, 0.6649963, 0.6650891, 0.6652747, 0.6653675, 0.6654603, 0.6655531, 0.6656459, 0.6657387,
   0.6658315, 0.6660171, 0.6662027, 0.6664811, 0.6665739, 0.6666667, 0.6667595, 0.6669451, 0.6673163, 0.6674091, 0.6676875, 0.6680586, 0.6681514, 0.6682442, 0.6684298, 0.6685226,
   0.6686154, 0.668801, 0.6690794, 0.6691722, 0.669265, 0.6693578, 0.6694506, 0.6696362, 0.6700074, 0.6701002, 0.670193, 0.6702858, 0.6703786, 0.6704714, 0.6707498, 0.6709354,
   0.6710282, 0.6712138, 0.6713066, 0.6713994, 0.6714922, 0.6716778, 0.6717706, 0.6718634, 0.6719562, 0.672049, 0.6721418, 0.6722346, 0.6723274, 0.6724202, 0.672513, 0.6726058,
   0.6727914, 0.672977, 0.6730698, 0.6731626, 0.6732554, 0.6733482, 0.673441, 0.6735338, 0.6736266, 0.6737194, 0.673905, 0.6740906, 0.6742762, 0.674369, 0.6744618, 0.6745546,
   0.6746474, 0.6747402, 0.6749258, 0.6751114, 0.6752042, 0.6754826, 0.6755754, 0.6756682, 0.675761, 0.6758537, 0.6759465, 0.6760393, 0.6764105, 0.6765033, 0.6765961, 0.6766889,
   0.6767817, 0.6769673, 0.6772457, 0.6775241, 0.6776169, 0.6778025, 0.6778953, 0.6779881, 0.6780809, 0.6781737, 0.6783593, 0.6784521, 0.6785449, 0.6786377, 0.6787305, 0.6789161,
   0.6790089, 0.6791945, 0.6793801, 0.6794729, 0.6796585, 0.6797513, 0.6798441, 0.6799369, 0.6801225, 0.6802153, 0.6803081, 0.6806793, 0.6807721, 0.6808649, 0.6809577, 0.6810505,
   0.6815145, 0.6816073, 0.6817001, 0.6818857, 0.6820713, 0.6821641, 0.6822569, 0.6823497, 0.6826281, 0.6827209, 0.6829993, 0.6830921, 0.6832777, 0.6834633, 0.6835561, 0.6839272,
   0.6841128, 0.6842056, 0.6842984, 0.6843912, 0.6845768, 0.6846696, 0.6848552, 0.684948, 0.6852264, 0.6853192, 0.685412, 0.6856904, 0.6857832, 0.685876, 0.6859688, 0.6860616,
   0.6861544, 0.686804, 0.6868968, 0.6869896, 0.6870824, 0.6874536, 0.6876392, 0.6880104, 0.6881032, 0.6884744, 0.6885672, 0.6887528, 0.6888456, 0.689124, 0.6892168, 0.6893096,
   0.6894024, 0.689588, 0.6897736, 0.6898664, 0.6899592, 0.690052, 0.6901448, 0.6902376, 0.6904232, 0.690516, 0.6906088, 0.6907016, 0.6907944, 0.6908872, 0.6911656, 0.6912584,
   0.6913512, 0.6914439, 0.6915367, 0.6916295, 0.6917223, 0.6919079, 0.6921863, 0.6923719, 0.6926503, 0.6930215, 0.6931143, 0.6932071, 0.6932999, 0.6934855, 0.6936711, 0.6937639,
   0.6940423, 0.6941351, 0.6942279, 0.6943207, 0.6944135, 0.6945063, 0.6946919, 0.6947847, 0.6948775, 0.6950631, 0.6952487, 0.6953415, 0.6955271, 0.6956199, 0.6958055, 0.6958983,
   0.6959911, 0.6961767, 0.6962695, 0.6964551, 0.6965479, 0.6966407, 0.6970119, 0.6972903, 0.6973831, 0.6974759, 0.6977543, 0.6978471, 0.6979399, 0.6982183, 0.6983111, 0.6984039,
   0.6984967, 0.6985895, 0.6986823, 0.6987751, 0.6988679, 0.6989607, 0.6991463, 0.699239, 0.6993318, 0.6994246, 0.6995174, 0.6997958, 0.6998886, 0.6999814, 0.7002598, 0.7003526,
   0.7004454, 0.7005382, 0.7005382, 0.700631, 0.7007238, 0.7010022, 0.701095, 0.7012806, 0.7014662, 0.701559, 0.7017446, 0.7018374, 0.7019302, 0.7021158, 0.7022086, 0.7023942,
   0.702487, 0.7025798, 0.7026726, 0.7027654, 0.7031366, 0.7033222, 0.703415, 0.7035078, 0.7036006, 0.703879, 0.7039718, 0.7040646, 0.7041574, 0.7042502, 0.704343, 0.7044358,
   0.7047142, 0.704807, 0.7048998, 0.7049926, 0.7050854, 0.7053638, 0.7054566, 0.705735, 0.7058278, 0.7059206, 0.7062918, 0.7064774, 0.7065702, 0.706663, 0.7072197, 0.7073125,
   0.7074053, 0.7076837, 0.7078693, 0.7079621, 0.7080549, 0.7082405, 0.7083333, 0.7084261, 0.7085189, 0.7086117, 0.7089829, 0.7090757, 0.7092613, 0.7094469, 0.7095397, 0.7096325,
   0.7097253, 0.7098181, 0.7100965, 0.7101893, 0.7102821, 0.7104677, 0.7105605, 0.7106533, 0.7107461, 0.7109317, 0.7109317, 0.7110245, 0.7112101, 0.7113957, 0.7115813, 0.7117669,
   0.7119525, 0.7120453, 0.7121381, 0.7122309, 0.7123237, 0.7124165, 0.7125093, 0.7127877, 0.7130661, 0.7133445, 0.7135301, 0.7136229, 0.7137157, 0.7138085, 0.7139013, 0.7139941,
   0.7140869, 0.7142725, 0.7144581, 0.7145509, 0.7147365, 0.7150148, 0.7151076, 0.7152004, 0.7154788, 0.7156644, 0.7157572, 0.71585, 0.7159428, 0.7160356, 0.7161284, 0.7162212,
   0.716314, 0.7164068, 0.7164996, 0.7165924, 0.7166852, 0.716778, 0.7171492, 0.717242, 0.7173348, 0.7174276, 0.7175204, 0.7176132, 0.7177988, 0.7180772, 0.7182628, 0.7183556,
   0.7184484, 0.718634, 0.7187268, 0.7188196, 0.7189124, 0.7190052, 0.719098, 0.7191908, 0.7193764, 0.719562, 0.7196548, 0.7197476, 0.7198404, 0.720026, 0.7201188, 0.7202116,
   0.7203044, 0.72049, 0.7206756, 0.7207684, 0.7208612, 0.720954, 0.7210468, 0.7211396, 0.7212324, 0.7213252, 0.7216036, 0.7217892, 0.721882, 0.7219748, 0.7220676, 0.7221604,
   0.7222532, 0.722346, 0.7224388, 0.7225316, 0.7228099, 0.7229027, 0.7229955, 0.7230883, 0.7231811, 0.7232739, 0.7233667, 0.7235523, 0.7236451, 0.7237379, 0.7238307, 0.7240163,
   0.7241091, 0.7242019, 0.7242947, 0.7243875, 0.7244803, 0.7245731, 0.7247587, 0.7248515, 0.7249443, 0.7250371, 0.7254083, 0.7260579, 0.7261507, 0.7264291, 0.7265219, 0.7267075,
   0.7268003, 0.7270787, 0.7272643, 0.7273571, 0.7274499, 0.7275427, 0.7276355, 0.7277283, 0.7278211, 0.7279139, 0.7280067, 0.7281923, 0.7282851, 0.7285635, 0.7287491, 0.7288419,
   0.7289347, 0.7291203, 0.7293987, 0.7297699, 0.7301411, 0.7302339, 0.7305122, 0.7306978, 0.7307906, 0.7308834, 0.7309762, 0.731069, 0.7311618, 0.7313474, 0.7314402, 0.731533,
   0.7317186, 0.7320898, 0.7321826, 0.7322754, 0.732461, 0.732925, 0.7331106, 0.7332034, 0.7332962, 0.733389, 0.7336674, 0.7337602, 0.7340386, 0.7341314, 0.734317, 0.7344098,
   0.7345026, 0.7345954, 0.7346882, 0.7350594, 0.7351522, 0.735245, 0.7354306, 0.7356162, 0.7359874, 0.7360802, 0.7362658, 0.7364514, 0.736637, 0.7367298, 0.7368226, 0.7369154,
   0.737101, 0.7371938, 0.7372866, 0.7374722, 0.737565, 0.7376578, 0.7377506, 0.7378434, 0.7379362, 0.738029, 0.7381218, 0.7382146, 0.7383073, 0.7384001, 0.7385857, 0.7387713,
   0.7389569, 0.7390497, 0.7391425, 0.7392353, 0.7393281, 0.7395137, 0.7396065, 0.7399777, 0.7401633, 0.7402561, 0.7403489, 0.7404417, 0.7405345, 0.7407201, 0.7408129, 0.7409985,
   0.7410913, 0.7411841, 0.7412769, 0.7413697, 0.7414625, 0.7415553, 0.7416481, 0.7417409, 0.7418337, 0.7419265, 0.7420193, 0.7421121, 0.7422977, 0.7424833, 0.7427617, 0.7429473,
   0.7431329, 0.7432257, 0.7434113, 0.7435041, 0.7435969, 0.7438753, 0.7440609, 0.7442465, 0.7443393, 0.7444321, 0.7446177, 0.7448961, 0.7451745, 0.7452673, 0.7456385, 0.7458241,
   0.7459169, 0.7460097, 0.746288, 0.7464736, 0.7465664, 0.7466592, 0.746752, 0.7468448, 0.7469376, 0.7470304, 0.747216, 0.7473088, 0.7474016, 0.7474944, 0.7475872, 0.74768,
   0.7482368, 0.7484224, 0.7485152, 0.7487936, 0.7488864, 0.7489792, 0.749072, 0.7493504, 0.7496288, 0.7498144, 0.7499072, 0.75, 0.7500928, 0.7501856, 0.7502784, 0.7507424,
   0.7508352, 0.750928, 0.7511136, 0.7512064, 0.7512992, 0.7514848, 0.751856, 0.7519488, 0.7520416, 0.7521344, 0.7525056, 0.7525984, 0.7526912, 0.752784, 0.7528768, 0.7538048,
   0.7538976, 0.7539903, 0.7540831, 0.7541759, 0.7542687, 0.7545471, 0.7548255, 0.7549183, 0.7551039, 0.7551967, 0.7552895, 0.7554751, 0.7556607, 0.7557535, 0.7558463, 0.7559391,
   0.7560319, 0.7561247, 0.7562175, 0.7564959, 0.7565887, 0.7566815, 0.7568671, 0.7572383, 0.7573311, 0.7574239, 0.7575167, 0.7576095, 0.7577023, 0.7577951, 0.7578879, 0.7581663,
   0.7582591, 0.7583519, 0.7584447, 0.7585375, 0.7587231, 0.7589087, 0.7590015, 0.7591871, 0.7592799, 0.7594655, 0.7597439, 0.7599295, 0.7600223, 0.7601151, 0.7603007, 0.7603935,
   0.7605791, 0.7606719, 0.7607647, 0.7608575, 0.7609503, 0.7610431, 0.7613215, 0.7614143, 0.7615071, 0.7615999, 0.7616927, 0.7618782, 0.7623422, 0.7625278, 0.7626206, 0.762899,
   0.7629918, 0.763363, 0.7636414, 0.763827, 0.7639198, 0.7640126, 0.7641982, 0.764291, 0.7643838, 0.7645694, 0.7648478, 0.7649406, 0.7650334, 0.7651262, 0.765219, 0.7653118,
   0.7654046, 0.7655902, 0.7658686, 0.7660542, 0.7662398, 0.7665182, 0.7667038, 0.7667966, 0.7668894, 0.7669822, 0.7672606, 0.7673534, 0.7674462, 0.767539, 0.768003, 0.7681886,
   0.7683742, 0.768467, 0.7688382, 0.768931, 0.7690238, 0.7692094, 0.7693022, 0.7696733, 0.7697661, 0.7700445, 0.7701373, 0.7702301, 0.7705085, 0.7706013, 0.7706941, 0.7708797,
   0.7709725, 0.7713437, 0.7714365, 0.7716221, 0.7717149, 0.7718077, 0.7719005, 0.7719933, 0.7720861, 0.7722717, 0.7724573, 0.7727357, 0.7729213, 0.7730141, 0.7731069, 0.7733853,
   0.7735709, 0.7737565, 0.7739421, 0.7740349, 0.7741277, 0.7742205, 0.7743133, 0.7744061, 0.7744989, 0.7745917, 0.7746845, 0.7751485, 0.7752413, 0.7753341, 0.7754269, 0.7755197,
   0.7757981, 0.7758909, 0.7760765, 0.7761693, 0.7763549, 0.7764477, 0.7765405, 0.7766333, 0.7767261, 0.7768189, 0.7770045, 0.7770973, 0.7773756, 0.7774684, 0.7775612, 0.7778396,
   0.7780252, 0.7782108, 0.7783964, 0.779046, 0.7791388, 0.7792316, 0.7793244, 0.77951, 0.7796028, 0.7797884, 0.7798812, 0.7800668, 0.7801596, 0.7802524, 0.780438, 0.7806236,
   0.7808092, 0.780902, 0.7810876, 0.7811804, 0.7812732, 0.7816444, 0.78183, 0.7820156, 0.7822012, 0.7823868, 0.7824796, 0.7826652, 0.782758, 0.7829436, 0.7830364, 0.783222,
   0.7835004, 0.7835932, 0.783686, 0.7837788, 0.7842428, 0.7843356, 0.784614, 0.7848924, 0.7849852, 0.7851707, 0.7853563, 0.7854491, 0.7855419, 0.7856347, 0.7859131, 0.7860059,
   0.7861915, 0.7862843, 0.7863771, 0.7864699, 0.7865627, 0.7868411, 0.7869339, 0.7870267, 0.7871195, 0.7872123, 0.7873051, 0.7874907, 0.7875835, 0.7876763, 0.7877691, 0.7881403,
   0.7882331, 0.7883259, 0.7884187, 0.7886043, 0.7886971, 0.7887899, 0.7888827, 0.7890683, 0.7891611, 0.7893467, 0.7894395, 0.7896251, 0.7897179, 0.7899035, 0.7900891, 0.7901819,
   0.7901819, 0.7902747, 0.7904603, 0.7906459, 0.7908315, 0.7909243, 0.7910171, 0.7911099, 0.7912955, 0.7913883, 0.7915739, 0.7916667, 0.7917595, 0.7919451, 0.7922235, 0.7923163,
   0.7924091, 0.7925019, 0.7925947, 0.7926875, 0.7927803, 0.7929659, 0.7930586, 0.7931514, 0.793337, 0.7935226, 0.7936154, 0.7937082, 0.7939866, 0.7940794, 0.794265, 0.7944506,
   0.7945434, 0.794729, 0.7948218, 0.7949146, 0.7950074, 0.795193, 0.7952858, 0.7953786, 0.7954714, 0.7955642, 0.795657, 0.7957498, 0.7960282, 0.796121, 0.7962138, 0.7963994,
   0.7964922, 0.7966778, 0.7967706, 0.7969562, 0.7971418, 0.7972346, 0.7973274, 0.7974202, 0.797513, 0.7977914, 0.7978842, 0.7980698, 0.7981626, 0.7983482, 0.798441, 0.7985338,
   0.7986266, 0.7987194, 0.7989978, 0.7990906, 0.7991834, 0.7992762, 0.7994618, 0.7996474, 0.7997402, 0.799833, 0.7999258, 0.8000186, 0.8005754, 0.8008537, 0.8010393, 0.8012249,
   0.8013177, 0.8014105, 0.8015033, 0.8015961, 0.8016889, 0.8024313, 0.8025241, 0.8026169, 0.8027097, 0.8028025, 0.8028953, 0.8029881, 0.8033593, 0.8035449, 0.8036377, 0.8037305,
   0.8038233, 0.8039161, 0.8040089, 0.8041017, 0.8041945, 0.8042873, 0.8044729, 0.8047513, 0.8048441, 0.8049369, 0.8050297, 0.8053081, 0.8054009, 0.8054937, 0.8056793, 0.8057721,
   0.8058649, 0.8059577, 0.8060505, 0.8061433, 0.8063289, 0.8067001, 0.8068857, 0.8072569, 0.8073497, 0.8074425, 0.8075353, 0.8076281, 0.8078137, 0.8079065, 0.8080921, 0.8081849,
   0.8082777, 0.8083705, 0.8084633, 0.8085561, 0.8086488, 0.8088344, 0.80902, 0.8092984, 0.8095768, 0.8096696, 0.8097624, 0.809948, 0.8100408, 0.8102264, 0.810412, 0.8105048,
   0.8105976, 0.8106904, 0.8107832, 0.810876, 0.8109688, 0.8110616, 0.8112472, 0.8115256, 0.8116184, 0.8117112, 0.811804, 0.8118968, 0.8120824, 0.8121752, 0.8123608, 0.8124536,
   0.8125464, 0.812732, 0.8129176, 0.8131032, 0.813196, 0.8133816, 0.8134744, 0.8135672, 0.81366, 0.8138456, 0.8139384, 0.8143096, 0.8144952, 0.814588, 0.8146808, 0.8147736,
   0.8148664, 0.8149592, 0.8151448, 0.8153304, 0.8157016, 0.8157944, 0.81598, 0.8162584, 0.8165367, 0.8167223, 0.8170007, 0.8171863, 0.8172791, 0.8173719, 0.8174647, 0.8177431,
   0.8181143, 0.8182071, 0.8182999, 0.8185783, 0.8186711, 0.8187639, 0.8188567, 0.8191351, 0.8192279, 0.8193207, 0.8194135, 0.8195063, 0.8195991, 0.8197847, 0.8200631, 0.8201559,
   0.8202487, 0.8208055, 0.8209911, 0.8210839, 0.8212695, 0.8213623, 0.8214551, 0.8215479, 0.8217335, 0.8218263, 0.8220119, 0.8221975, 0.8226615, 0.8230327, 0.8232183, 0.8234039,
   0.8234967, 0.8235895, 0.8237751, 0.8239607, 0.8240535, 0.8241463, 0.824239, 0.8243318, 0.8244246, 0.8245174, 0.824703, 0.8248886, 0.8249814, 0.825167, 0.825631, 0.8257238,
   0.8258166, 0.8259094, 0.8260022, 0.8261878, 0.8262806, 0.8263734, 0.826559, 0.8266518, 0.8268374, 0.8272086, 0.8273014, 0.827487, 0.8276726, 0.8277654, 0.8278582, 0.8280438,
   0.8281366, 0.8282294, 0.8287862, 0.828879, 0.8289718, 0.829343, 0.8294358, 0.8296214, 0.8297142, 0.829807, 0.8298998, 0.8299926, 0.8300854, 0.8301782, 0.8303638, 0.8304566,
   0.8306422, 0.830735, 0.8309206, 0.8311062, 0.831199, 0.8312918, 0.8313846, 0.8314774, 0.8315702, 0.8317558, 0.8320341, 0.8322197, 0.8323125, 0.8324981, 0.8328693, 0.8329621,
   0.8330549, 0.8333333, 0.8334261, 0.8335189, 0.8337045, 0.8338901, 0.8340757, 0.8344469, 0.8345397, 0.8347253, 0.8349109, 0.8351893, 0.8354677, 0.8356533, 0.8357461, 0.8358389,
   0.8360245, 0.8361173, 0.8362101, 0.8363029, 0.8364885, 0.8367669, 0.8369525, 0.8370453, 0.8372309, 0.8373237, 0.8374165, 0.8375093, 0.8376021, 0.8377877, 0.8378805, 0.8380661,
   0.8382517, 0.8383445, 0.8384373, 0.8385301, 0.8387157, 0.8388085, 0.8390869, 0.8392725, 0.8393653, 0.8394581, 0.8397365, 0.8398293, 0.8400148, 0.8401076, 0.8402004, 0.8402932,
   0.840386, 0.8407572, 0.8409428, 0.8410356, 0.8414996, 0.8416852, 0.8418708, 0.8419636, 0.8421492, 0.8423348, 0.8426132, 0.842706, 0.8427988, 0.8428916, 0.8429844, 0.8430772,
   0.8432628, 0.8433556, 0.8435412, 0.8437268, 0.8440052, 0.8441908, 0.8443764, 0.8444692, 0.8446548, 0.8448404, 0.8449332, 0.845026, 0.8451188, 0.8453972, 0.84549, 0.8455828,
   0.8460468, 0.8462324, 0.8466036, 0.8467892, 0.8469748, 0.8470676, 0.8471604, 0.8472532, 0.847346, 0.8474388, 0.8475316, 0.8476244, 0.8478099, 0.8479027, 0.8479955, 0.8480883,
   0.8481811, 0.8482739, 0.8482739, 0.8483667, 0.8484595, 0.8485523, 0.8489235, 0.8492019, 0.8492947, 0.8494803, 0.8495731, 0.8497587, 0.8500371, 0.8501299, 0.8502227, 0.8507795,
   0.8509651, 0.8511507, 0.8512435, 0.8513363, 0.8514291, 0.8515219, 0.8516147, 0.8517075, 0.8518003, 0.8519859, 0.8521715, 0.8522643, 0.8525427, 0.8527283, 0.8528211, 0.8530067,
   0.8530995, 0.8531923, 0.8532851, 0.8533779, 0.8535635, 0.8536563, 0.8538419, 0.8540275, 0.8543987, 0.8544915, 0.8547699, 0.8549555, 0.8550483, 0.8551411, 0.8552339, 0.8557906,
   0.8559762, 0.856069, 0.8562546, 0.8563474, 0.8564402, 0.8566258, 0.8567186, 0.8568114, 0.8569042, 0.856997, 0.8571826, 0.8573682, 0.8575538, 0.8576466, 0.8577394, 0.8578322,
   0.8580178, 0.8581106, 0.8582034, 0.8584818, 0.8585746, 0.8586674, 0.8590386, 0.8591314, 0.8592242, 0.8595026, 0.859781, 0.8601522, 0.860245, 0.8603378, 0.8604306, 0.8605234,
   0.8606162, 0.8609874, 0.8610802, 0.8613586, 0.8614514, 0.861637, 0.8618226, 0.8619154, 0.862101, 0.8623794, 0.8624722, 0.862565, 0.8626578, 0.8634001, 0.8636785, 0.8641425,
   0.8643281, 0.8644209, 0.8646065, 0.8646993, 0.8647921, 0.8648849, 0.8649777, 0.8651633, 0.8654417, 0.8656273, 0.8657201, 0.8658129, 0.8659057, 0.8659985, 0.8662769, 0.8663697,
   0.8667409, 0.8668337, 0.8669265, 0.8672049, 0.8678545, 0.8683185, 0.8684113, 0.8686897, 0.8687825, 0.8688753, 0.8690609, 0.8692465, 0.8694321, 0.8696177, 0.8698033, 0.8700817,
   0.8701745, 0.8702673, 0.8704529, 0.8705457, 0.8706385, 0.8707313, 0.8711024, 0.871288, 0.8719376, 0.8723088, 0.8725872, 0.8728656, 0.8730512, 0.8737936, 0.8738864, 0.874072,
   0.8742576, 0.8743504, 0.874536, 0.8746288, 0.8747216, 0.8749072, 0.8750928, 0.8751856, 0.8752784, 0.875464, 0.8755568, 0.8758352, 0.8764848, 0.8765776, 0.8766704, 0.8767632,
   0.876856, 0.8770416, 0.8772272, 0.87732, 0.8775056, 0.8775984, 0.8778768, 0.8779696, 0.8781552, 0.8783408, 0.8784336, 0.8785264, 0.8786192, 0.8788048, 0.8789903, 0.8795471,
   0.8796399, 0.8799183, 0.8800111, 0.8801967, 0.8803823, 0.8804751, 0.8805679, 0.8807535, 0.8808463, 0.8809391, 0.8811247, 0.8812175, 0.8813103, 0.8814031, 0.8814959, 0.8815887,
   0.8820527, 0.8821455, 0.8822383, 0.8824239, 0.8825167, 0.8827023, 0.8828879, 0.8829807, 0.8831663, 0.8834447, 0.8836303, 0.8839087, 0.8840015, 0.8840943, 0.8842799, 0.8843727,
   0.8845583, 0.8848367, 0.8849295, 0.8850223, 0.8851151, 0.8852079, 0.8853007, 0.8857647, 0.8858575, 0.8859503, 0.8861359, 0.8862287, 0.8863215, 0.8864143, 0.8865999, 0.8866927,
   0.8867854, 0.8868782, 0.8871566, 0.8873422, 0.8875278, 0.8876206, 0.8877134, 0.8878062, 0.8882702, 0.888363, 0.8884558, 0.8886414, 0.8887342, 0.8889198, 0.8891054, 0.8891982,
   0.8894766, 0.8896622, 0.8898478, 0.8900334, 0.8903118, 0.8904046, 0.8904974, 0.8905902, 0.8907758, 0.8908686, 0.8914254, 0.891611, 0.8917966, 0.8918894, 0.892075, 0.8921678,
   0.8922606, 0.892539, 0.8927246, 0.893003, 0.8931886, 0.8932814, 0.8935598, 0.8936526, 0.8937454, 0.8938382, 0.893931, 0.8942094, 0.894395, 0.8944878, 0.8946733, 0.8948589,
   0.8951373, 0.8952301, 0.8955085, 0.8958797, 0.8961581, 0.8964365, 0.8965293, 0.8968077, 0.8969933, 0.8970861, 0.8971789, 0.8973645, 0.8974573, 0.8975501, 0.8976429, 0.8977357,
   0.8981997, 0.8983853, 0.8984781, 0.8986637, 0.8987565, 0.8989421, 0.8990349, 0.8993133, 0.8994061, 0.8994989, 0.8996845, 0.8997773, 0.8998701, 0.9001485, 0.9002413, 0.9007981,
   0.9008909, 0.9009837, 0.9010765, 0.9011693, 0.9013549, 0.9014477, 0.9015405, 0.9017261, 0.9018189, 0.9020973, 0.9024684, 0.9025612, 0.9028396, 0.9030252, 0.903118, 0.9032108,
   0.9033036, 0.9033964, 0.9037676, 0.9038604, 0.904046, 0.9042316, 0.9044172, 0.9046956, 0.9047884, 0.904974, 0.9051596, 0.9053452, 0.905438, 0.9057164, 0.9058092, 0.9062732,
   0.9065516, 0.9066444, 0.9069228, 0.9070156, 0.9072012, 0.9073868, 0.907758, 0.9078508, 0.9079436, 0.9081292, 0.908222, 0.9085004, 0.908686, 0.9088716, 0.9089644, 0.9090572,
   0.9093356, 0.9094284, 0.9097068, 0.9101707, 0.9102635, 0.9103563, 0.9108203, 0.9113771, 0.9115627, 0.9116555, 0.9119339, 0.9120267, 0.9123979, 0.9125835, 0.9137899, 0.9139755,
   0.9140683, 0.9142539, 0.9143467, 0.9144395, 0.9145323, 0.9149963, 0.9152747, 0.9165739, 0.9166667, 0.9167595, 0.9172235, 0.9174091, 0.9175947, 0.9181514, 0.918337, 0.9187082,
   0.918801, 0.9188938, 0.919265, 0.9193578, 0.9195434, 0.9198218, 0.9207498, 0.9208426, 0.9209354, 0.921121, 0.9212138, 0.9213066, 0.921585, 0.9217706, 0.9218634, 0.9221418,
   0.9222346, 0.9223274, 0.922513, 0.9226058, 0.9227914, 0.9228842, 0.922977, 0.9233482, 0.923441, 0.9235338, 0.9236266, 0.9240906, 0.924369, 0.924833, 0.9249258, 0.9250186,
   0.9252042, 0.9260393, 0.9262249, 0.9263177, 0.9265033, 0.9268745, 0.9269673, 0.9271529, 0.9275241, 0.9276169, 0.9277097, 0.9279881, 0.9281737, 0.9282665, 0.9283593, 0.9284521,
   0.9285449, 0.9288233, 0.9291945, 0.9293801, 0.9295657, 0.9297513, 0.9298441, 0.9299369, 0.9304937, 0.9306793, 0.9307721, 0.9309577, 0.9310505, 0.9317001, 0.9324425, 0.9325353,
   0.9329065, 0.9332777, 0.9334633, 0.9335561, 0.9336488, 0.9338344, 0.9339272, 0.93402, 0.9341128, 0.9342056, 0.9343912, 0.934484, 0.9346696, 0.9348552, 0.9353192, 0.935412,
   0.9355048, 0.9355976, 0.9357832, 0.9360616, 0.9361544, 0.9362472, 0.93634, 0.9366184, 0.9368968, 0.9370824, 0.9371752, 0.937268, 0.9375464, 0.937732, 0.9379176, 0.9380104,
   0.9382888, 0.93866, 0.939124, 0.9393096, 0.9399592, 0.9402376, 0.940516, 0.9407016, 0.9407944, 0.9408872, 0.94098, 0.9411656, 0.9412584, 0.9415367, 0.9416295, 0.9417223,
   0.9418151, 0.9419079, 0.9420935, 0.9422791, 0.9424647, 0.9428359, 0.9430215, 0.9431143, 0.9432071, 0.9432999, 0.9438567, 0.9440423, 0.9442279, 0.9443207, 0.9444135, 0.9445991,
   0.9447847, 0.9450631, 0.9451559, 0.9452487, 0.9455271, 0.9456199, 0.9458983, 0.9459911, 0.9461767, 0.9462695, 0.9464551, 0.9465479, 0.9466407, 0.9467335, 0.9471047, 0.9471975,
   0.9475687, 0.9477543, 0.9479399, 0.9482183, 0.9484967, 0.9487751, 0.949239, 0.9494246, 0.9505382, 0.9512806, 0.951559, 0.9517446, 0.9518374, 0.9523014, 0.9523942, 0.9526726,
   0.9528582, 0.9532294, 0.9535078, 0.9536006, 0.9537862, 0.9539718, 0.9540646, 0.9541574, 0.9544358, 0.9545286, 0.9546214, 0.9549926, 0.9550854, 0.9551782, 0.955271, 0.9553638,
   0.9561062, 0.9562918, 0.9567558, 0.9571269, 0.9573125, 0.9575909, 0.9576837, 0.9577765, 0.9579621, 0.9580549, 0.9587973, 0.9592613, 0.9593541, 0.9599109, 0.9603749, 0.9604677,
   0.9605605, 0.9612101, 0.9613029, 0.9613957, 0.9614885, 0.9615813, 0.9620453, 0.9622309, 0.9624165, 0.9626021, 0.9628805, 0.9636229, 0.9645509, 0.9648293, 0.964922, 0.9652932,
   0.9662212, 0.9664068, 0.9664996, 0.9666852, 0.9669636, 0.967242, 0.9673348, 0.9676132, 0.967706, 0.96817, 0.9683556, 0.9684484, 0.968634, 0.9687268, 0.969098, 0.9694692,
   0.9696548, 0.9697476, 0.9701188, 0.9703044, 0.9713252, 0.9717892, 0.9729027, 0.9731811, 0.9732739, 0.9735523, 0.9737379, 0.9738307, 0.9741091, 0.9742019, 0.9742947, 0.9745731,
   0.9747587, 0.9748515, 0.9751299, 0.9753155, 0.9754083, 0.9755939, 0.9759651, 0.9761507, 0.9764291, 0.9765219, 0.9770787, 0.9772643, 0.9774499, 0.9775427, 0.9779139, 0.9780067,
   0.9782851, 0.9783779, 0.9791203, 0.9793987, 0.9795843, 0.9797699, 0.9798627, 0.9802339, 0.9806978, 0.9808834, 0.9823682, 0.9828322, 0.982925, 0.9832034, 0.9832962, 0.983853,
   0.9839458, 0.9842242, 0.9845026, 0.9846882, 0.984781, 0.9848738, 0.9858946, 0.9860802, 0.9862658, 0.9863586, 0.9870082, 0.987565, 0.9877506, 0.9881218, 0.9884001, 0.9885857,
   0.9887713, 0.9893281, 0.9894209, 0.9896065, 0.9901633, 0.9902561, 0.9909985, 0.9910913, 0.9911841, 0.9914625, 0.9915553, 0.9920193, 0.9925761, 0.9926689, 0.9927617, 0.9928545,
   0.9932257, 0.9933185, 0.9936897, 0.9941537, 0.9944321, 0.9947105, 0.9948033, 0.9948961, 0.9949889, 0.9950817, 0.9954529, 0.9960097, 0.9961024, 0.99768, 0.9978656, 0.9984224,
   0.998608, 0.9988864, 0.9993504 };
   Double_t t_RU_gb_a2_fy21[7972] = { 2.676373e-05, 5.352746e-05, 0.0004014559, 0.0006155658, 0.0007761482, 0.001177604, 0.001739642, 0.001900225, 0.00222139, 0.002328444, 0.002569318, 0.002890483, 0.00358634, 0.003720158, 0.003961032, 0.003987796, 0.004175142,
   0.004469543, 0.00559362, 0.00610213, 0.00631624, 0.006717696, 0.007654427, 0.007815009, 0.008162938, 0.008484102, 0.008617921, 0.008778503, 0.009019377, 0.009046141, 0.009287014, 0.009340542, 0.009715234,
   0.01027727, 0.01046462, 0.01065196, 0.01075902, 0.01081255, 0.0109196, 0.01110695, 0.01134782, 0.0115084, 0.01169575, 0.01174928, 0.0124719, 0.01322128, 0.01356921, 0.01367627, 0.01397067,
   0.01439889, 0.014613, 0.01477358, 0.01482711, 0.01498769, 0.01514827, 0.01589766, 0.01619206, 0.01635264, 0.01643293, 0.01672733, 0.01723584, 0.01766406, 0.01771759, 0.01779788, 0.01809228,
   0.01833315, 0.01841345, 0.01860079, 0.01886843, 0.01908254, 0.01980516, 0.01999251, 0.02028691, 0.02055454, 0.02071513, 0.02108982, 0.02122364, 0.02127717, 0.02165186, 0.02210684, 0.0221336,
   0.02226742, 0.02234771, 0.0228027, 0.02282946, 0.02285623, 0.02299004, 0.02307034, 0.02363237, 0.02400707, 0.02446205, 0.02470292, 0.02497056, 0.02505085, 0.02569318, 0.02577347, 0.02601435,
   0.02617493, 0.02628198, 0.02646933, 0.0267102, 0.02692431, 0.02695108, 0.02721871, 0.02727224, 0.02732577, 0.02772722, 0.02778075, 0.02791457, 0.02802163, 0.02815544, 0.02882454, 0.02994861,
   0.03048389, 0.03072476, 0.03131356, 0.03227706, 0.03230382, 0.03329408, 0.03353495, 0.03358848, 0.03374906, 0.03407023, 0.03425757, 0.03433787, 0.03473932, 0.03508725, 0.0351943, 0.03575634,
   0.03589016, 0.03594369, 0.03602398, 0.03634515, 0.03655925, 0.03738893, 0.03787068, 0.03789744, 0.03792421, 0.03923563, 0.03931592, 0.03971738, 0.04017236, 0.04027941, 0.04049352, 0.04110909,
   0.04134996, 0.04151054, 0.04183171, 0.04196553, 0.04201906, 0.04207258, 0.04252757, 0.04263462, 0.04274168, 0.0431699, 0.04351782, 0.04365164, 0.04378546, 0.04394604, 0.04424045, 0.04426721,
   0.04432074, 0.04456161, 0.04485601, 0.04579274, 0.04595332, 0.04624773, 0.04627449, 0.04654213, 0.04659565, 0.04664918, 0.04780002, 0.04793384, 0.04806766, 0.04817471, 0.0483353, 0.04879028,
   0.04895086, 0.04903115, 0.04908468, 0.04919174, 0.04972701, 0.04978054, 0.04986083, 0.05020876, 0.05031581, 0.05042287, 0.05047639, 0.05071727, 0.05087785, 0.05095814, 0.0513596, 0.051654,
   0.05168076, 0.05170753, 0.05189487, 0.05213575, 0.05229633, 0.05256397, 0.05261749, 0.05267102, 0.05275131, 0.05291189, 0.05339364, 0.05376833, 0.05395568, 0.05425008, 0.05435714, 0.05489241,
   0.05529387, 0.05540092, 0.05548121, 0.05574885, 0.05577561, 0.05590943, 0.05636441, 0.05644471, 0.05647147, 0.056525, 0.05692645, 0.05703351, 0.05706027, 0.05748849, 0.05759555, 0.05778289,
   0.05831817, 0.05837169, 0.05877315, 0.05904079, 0.05912108, 0.05936195, 0.05944224, 0.05968312, 0.05979017, 0.05981694, 0.0598437, 0.06016486, 0.0604325, 0.06045927, 0.06091425, 0.06107483,
   0.06112836, 0.06120865, 0.06136923, 0.06147629, 0.06179745, 0.06182422, 0.06203833, 0.06219891, 0.06243978, 0.06262713, 0.06265389, 0.06305535, 0.06310887, 0.06313564, 0.06332298, 0.06348357,
   0.06417942, 0.06490204, 0.06492881, 0.06508939, 0.06546408, 0.06570496, 0.06602612, 0.0661867, 0.06650787, 0.06672198, 0.06706991, 0.06709667, 0.06725725, 0.06733754, 0.06781929, 0.06800664,
   0.06846162, 0.06859544, 0.06915748, 0.06926453, 0.06942512, 0.06971952, 0.06990686, 0.06998715, 0.07014774, 0.07103094, 0.07156621, 0.0717268, 0.0723156, 0.07263676, 0.07303822, 0.07333262,
   0.07351997, 0.07360026, 0.07397495, 0.07413553, 0.07467081, 0.0747511, 0.07517932, 0.07531314, 0.07576812, 0.07590194, 0.07608928, 0.07630339, 0.07646398, 0.0765175, 0.0768119, 0.07713307,
   0.07766834, 0.07793598, 0.07804304, 0.07809656, 0.07823038, 0.07844449, 0.07887271, 0.07903329, 0.07908682, 0.07994326, 0.0802109, 0.08031795, 0.08045177, 0.08071941, 0.08112087, 0.08141527,
   0.08154908, 0.08219141, 0.08232523, 0.08248582, 0.08259287, 0.08272669, 0.08280698, 0.08336902, 0.08339578, 0.08347607, 0.0835296, 0.08385077, 0.08387753, 0.0841184, 0.08433251, 0.08438604,
   0.08454662, 0.08460015, 0.08473397, 0.08502837, 0.08534953, 0.0853763, 0.08545659, 0.08551012, 0.08580452, 0.08633979, 0.08639332, 0.0865539, 0.08687507, 0.087223, 0.08824002, 0.08850765,
   0.08866824, 0.08877529, 0.08885558, 0.08893587, 0.08904293, 0.08906969, 0.08909646, 0.08933733, 0.08979231, 0.09048817, 0.0905417, 0.09091639, 0.09121079, 0.09161225, 0.09198694, 0.09204047,
   0.09244192, 0.09378011, 0.09396746, 0.09420833, 0.09426186, 0.09477037, 0.09479713, 0.09490419, 0.09493095, 0.09506477, 0.09509153, 0.09535917, 0.09546622, 0.09554652, 0.09621561, 0.0962959,
   0.09661706, 0.09667059, 0.09669736, 0.09675088, 0.0968847, 0.09696499, 0.09709881, 0.09712558, 0.09752703, 0.09766085, 0.09768761, 0.09771438, 0.09800878, 0.09808907, 0.09816936, 0.09824965,
   0.09838347, 0.098437, 0.09883845, 0.09891875, 0.09894551, 0.09897227, 0.09899904, 0.09915962, 0.09945402, 0.09948078, 0.1000963, 0.1002569, 0.1003908, 0.100926, 0.1009528, 0.1017825,
   0.1022374, 0.1027192, 0.1027727, 0.1028262, 0.1030136, 0.1035489, 0.1039236, 0.1040039, 0.104325, 0.1045124, 0.105235, 0.105342, 0.1056632, 0.1058506, 0.1060111, 0.1063055,
   0.1068676, 0.107269, 0.1073226, 0.1074831, 0.1078311, 0.1079381, 0.1079649, 0.1082593, 0.1083128, 0.1085002, 0.1087946, 0.1088213, 0.1088749, 0.1090622, 0.1094369, 0.1094637,
   0.1099186, 0.1099454, 0.1100525, 0.110106, 0.1101595, 0.110561, 0.1108821, 0.1110427, 0.1111498, 0.1112033, 0.1114977, 0.1117653, 0.1120597, 0.1120865, 0.1121668, 0.1121936,
   0.1122738, 0.1124077, 0.1124612, 0.1127556, 0.1128359, 0.11305, 0.1131838, 0.1134515, 0.1134782, 0.1137726, 0.1138529, 0.11396, 0.1140403, 0.1141473, 0.1142276, 0.1142544,
   0.1146558, 0.1146826, 0.1147629, 0.1148967, 0.114977, 0.115084, 0.1155123, 0.1156461, 0.1156728, 0.1159137, 0.1159405, 0.1159672, 0.1162081, 0.1164222, 0.1166631, 0.1166899,
   0.1169843, 0.1170913, 0.1180816, 0.1181351, 0.118483, 0.1185098, 0.1188042, 0.1194733, 0.1195268, 0.1196071, 0.1196606, 0.1197677, 0.1202227, 0.1204903, 0.1205171, 0.1205706,
   0.1207312, 0.1207847, 0.1209721, 0.1211594, 0.121427, 0.1214806, 0.1218017, 0.1219356, 0.1220158, 0.1224173, 0.1224708, 0.1226046, 0.1230596, 0.1233005, 0.1233808, 0.1234611,
   0.1235146, 0.1236217, 0.1236752, 0.1238893, 0.1239696, 0.1240499, 0.1243175, 0.1243978, 0.1244246, 0.1245316, 0.1247457, 0.1248528, 0.1251204, 0.1254148, 0.125736, 0.1259769,
   0.1260572, 0.1261107, 0.126646, 0.1269671, 0.1270742, 0.1271277, 0.1276362, 0.1277165, 0.1280644, 0.128573, 0.1289209, 0.1290012, 0.129135, 0.1292688, 0.1293491, 0.1295097,
   0.1295365, 0.1295632, 0.1296167, 0.1298041, 0.1300717, 0.1301788, 0.1304999, 0.1307676, 0.1308746, 0.1312226, 0.1313564, 0.1316776, 0.1318649, 0.132079, 0.1321593, 0.1328016,
   0.1332031, 0.1332834, 0.1335778, 0.1337384, 0.1337651, 0.1340595, 0.1343807, 0.1347554, 0.1352104, 0.135478, 0.1355583, 0.1359865, 0.1360668, 0.1363344, 0.136388, 0.1364415,
   0.136495, 0.1366021, 0.1368697, 0.1370838, 0.1374318, 0.1377797, 0.1379938, 0.1381008, 0.1381276, 0.1382347, 0.1382614, 0.1387967, 0.1390643, 0.1390911, 0.1394658, 0.1395996,
   0.1397067, 0.1398137, 0.1398673, 0.1400814, 0.1404025, 0.1404828, 0.1406969, 0.1416069, 0.1418478, 0.1420351, 0.1420619, 0.1421957, 0.1425169, 0.1426774, 0.1433198, 0.1433465,
   0.1434001, 0.1435339, 0.14431, 0.1443636, 0.1446044, 0.1447383, 0.1452468, 0.1452735, 0.1453538, 0.1454876, 0.1455144, 0.1457553, 0.1458088, 0.1458356, 0.1462638, 0.1463708,
   0.1466117, 0.1467188, 0.1468258, 0.1472005, 0.1472808, 0.1473343, 0.1474949, 0.1486993, 0.1488063, 0.1490472, 0.1493416, 0.149529, 0.1495825, 0.1498234, 0.150091, 0.1502248,
   0.1504389, 0.1505995, 0.1508404, 0.1509207, 0.1509474, 0.1512686, 0.1514024, 0.1516701, 0.1519377, 0.1520447, 0.1522321, 0.1524194, 0.1527406, 0.1529547, 0.1534365, 0.1535703,
   0.1536773, 0.1540788, 0.1541323, 0.1542126, 0.1544, 0.1547746, 0.1548014, 0.1549085, 0.1551493, 0.1553367, 0.1553635, 0.1554705, 0.1555776, 0.1558452, 0.1560325, 0.1563537,
   0.1564608, 0.1565946, 0.1566213, 0.1568087, 0.1570228, 0.1571299, 0.1575848, 0.1577187, 0.1577454, 0.1578257, 0.1578792, 0.157906, 0.158468, 0.1587892, 0.1588695, 0.158923,
   0.1591907, 0.1592977, 0.1598062, 0.1598598, 0.1606627, 0.1608768, 0.1610909, 0.1611177, 0.1613318, 0.1615459, 0.16176, 0.1620276, 0.1622685, 0.162322, 0.1624023, 0.1624826,
   0.1627502, 0.1628038, 0.1628573, 0.1629108, 0.1631517, 0.1634729, 0.1635799, 0.1636067, 0.163687, 0.1637673, 0.1640349, 0.1642222, 0.1643293, 0.1644899, 0.1647308, 0.1647575,
   0.1647843, 0.164811, 0.1648378, 0.165159, 0.165266, 0.1653999, 0.1654801, 0.1656407, 0.1656943, 0.1660422, 0.166176, 0.1662563, 0.1663098, 0.1665775, 0.1666577, 0.1672465,
   0.1675677, 0.1675945, 0.1678086, 0.1678353, 0.1681833, 0.1683439, 0.1683974, 0.1685312, 0.168558, 0.1687721, 0.1687988, 0.1691468, 0.1692806, 0.1693341, 0.1695215, 0.1696018,
   0.1698694, 0.1698962, 0.1700567, 0.1702173, 0.1702441, 0.1703244, 0.1703779, 0.1707526, 0.1708597, 0.1709667, 0.1710738, 0.1711273, 0.1713682, 0.1714485, 0.1714752, 0.1715287,
   0.1715555, 0.1715823, 0.1726261, 0.1728134, 0.1730543, 0.173081, 0.1731346, 0.1731613, 0.1732952, 0.1736431, 0.1737501, 0.173884, 0.1740178, 0.1741248, 0.1742854, 0.1743925,
   0.1756504, 0.1758377, 0.1760786, 0.1762927, 0.1766139, 0.1767209, 0.1772829, 0.1774435, 0.1774703, 0.1777112, 0.1780056, 0.1781661, 0.1784873, 0.1785408, 0.1787014, 0.1789958,
   0.1793973, 0.1795311, 0.1795846, 0.1798255, 0.1799058, 0.1800396, 0.1804143, 0.1805214, 0.1808425, 0.1815651, 0.1816187, 0.1818328, 0.1820469, 0.1821539, 0.1821807, 0.1826625,
   0.1833048, 0.1833851, 0.183626, 0.1837598, 0.1838401, 0.1840274, 0.1841612, 0.1842683, 0.1846162, 0.1849909, 0.1850712, 0.1853924, 0.1854191, 0.1854726, 0.1855797, 0.1859009,
   0.1859276, 0.1860347, 0.1863291, 0.1863826, 0.1864361, 0.1864897, 0.1865164, 0.1865967, 0.186677, 0.1867305, 0.1867841, 0.1870517, 0.1872391, 0.1873996, 0.1874264, 0.1875602,
   0.1876137, 0.1877743, 0.1882828, 0.1883364, 0.1885237, 0.1887111, 0.1890322, 0.1893534, 0.1894069, 0.1895675, 0.189621, 0.1899422, 0.1901563, 0.1906113, 0.1914142, 0.1914945,
   0.1918424, 0.192565, 0.1926186, 0.1926721, 0.1927791, 0.1929933, 0.1933679, 0.1935821, 0.1936356, 0.1938229, 0.1939567, 0.1940103, 0.194037, 0.1941709, 0.1944385, 0.19484,
   0.1948667, 0.1948935, 0.1950005, 0.1950273, 0.1951344, 0.1951879, 0.1953485, 0.195857, 0.1963387, 0.196419, 0.1966064, 0.1966331, 0.196874, 0.1969543, 0.1971416, 0.1971952,
   0.197436, 0.1975966, 0.1976501, 0.197784, 0.1978643, 0.1981319, 0.1982925, 0.1985066, 0.1990151, 0.1990419, 0.1991221, 0.1994701, 0.1995504, 0.1999251, 0.2001927, 0.2004603,
   0.200728, 0.2009956, 0.20129, 0.2013168, 0.2016915, 0.2017718, 0.2020394, 0.2023873, 0.2024409, 0.2026282, 0.2028423, 0.2029761, 0.203217, 0.2033776, 0.2034579, 0.2035114,
   0.2037523, 0.2038861, 0.2043411, 0.2045284, 0.2045552, 0.2046355, 0.2046622, 0.2049299, 0.2049834, 0.2058131, 0.2059469, 0.2061342, 0.2062681, 0.2063216, 0.2064019, 0.2064554,
   0.2065892, 0.2069639, 0.2071245, 0.2072048, 0.2074189, 0.2074724, 0.2076063, 0.2077936, 0.2078739, 0.2082486, 0.2083556, 0.2085697, 0.2091318, 0.2093191, 0.2094529, 0.2094797,
   0.2096403, 0.2106306, 0.2106841, 0.2107644, 0.2109785, 0.2110588, 0.2114067, 0.211487, 0.2115138, 0.2120223, 0.2123167, 0.2124773, 0.2125308, 0.2129322, 0.2136013, 0.2138154,
   0.2140028, 0.2142169, 0.2145648, 0.2147254, 0.2148325, 0.2149128, 0.214993, 0.2150733, 0.2151536, 0.2152607, 0.2158227, 0.215903, 0.2162509, 0.2163848, 0.2167327, 0.216813,
   0.2170003, 0.2171341, 0.2173215, 0.2174821, 0.2175356, 0.2176962, 0.2180976, 0.2184456, 0.2184723, 0.2186597, 0.2186864, 0.2188738, 0.2190076, 0.2190344, 0.2191147, 0.2191682,
   0.2192752, 0.2199443, 0.2205064, 0.2205331, 0.2205867, 0.2206402, 0.2208275, 0.2211219, 0.2212825, 0.221336, 0.2214163, 0.2214699, 0.2216572, 0.221684, 0.2218178, 0.2229151,
   0.2230489, 0.2230757, 0.2231292, 0.2235574, 0.2236645, 0.2236913, 0.2238786, 0.2239054, 0.2239321, 0.2239857, 0.2241195, 0.2244942, 0.224735, 0.2248421, 0.2250294, 0.2251365,
   0.2252168, 0.2253774, 0.2256182, 0.2256718, 0.2261, 0.2263944, 0.2266353, 0.2269297, 0.2269564, 0.2275185, 0.2275988, 0.2277861, 0.2281876, 0.2283214, 0.2284017, 0.2285355,
   0.228589, 0.2286961, 0.2287764, 0.2289102, 0.2289369, 0.2291778, 0.2293116, 0.2294455, 0.2297934, 0.2298469, 0.2298737, 0.2313724, 0.231533, 0.2315598, 0.2315866, 0.2318542,
   0.2319077, 0.2320415, 0.2320951, 0.2321486, 0.2322021, 0.2322824, 0.2323092, 0.2323359, 0.2324965, 0.2326036, 0.2327374, 0.2327642, 0.2328177, 0.2329515, 0.2330318, 0.2334065,
   0.2335403, 0.2335938, 0.2338615, 0.233915, 0.2340488, 0.2341559, 0.2343165, 0.23437, 0.2345306, 0.2348785, 0.2349588, 0.2355743, 0.2356814, 0.2358152, 0.2358688, 0.2359223,
   0.2366449, 0.2369928, 0.2370731, 0.2371534, 0.2371802, 0.2375013, 0.2377154, 0.2379028, 0.2379296, 0.2380098, 0.2381437, 0.238224, 0.2384648, 0.2385987, 0.2387325, 0.2389466,
   0.2389733, 0.2393213, 0.2393748, 0.2394551, 0.2395354, 0.2395889, 0.2397763, 0.2400171, 0.2400707, 0.2409539, 0.2410074, 0.2412483, 0.241623, 0.2417568, 0.2419709, 0.2423723,
   0.2424259, 0.242747, 0.2428541, 0.2431217, 0.2434696, 0.2436035, 0.2436302, 0.2436838, 0.2438176, 0.2441387, 0.244219, 0.2442993, 0.2443796, 0.2451022, 0.2452093, 0.2453431,
   0.2457178, 0.2459319, 0.246146, 0.2462531, 0.2464137, 0.2468686, 0.2469489, 0.2473504, 0.2473772, 0.2474307, 0.2475913, 0.2476716, 0.2477518, 0.2481533, 0.2482068, 0.2487153,
   0.2488224, 0.2493309, 0.2497324, 0.2499197, 0.2500803, 0.2501071, 0.2501873, 0.2504282, 0.250455, 0.250562, 0.2508029, 0.2508297, 0.2508832, 0.2510438, 0.2511241, 0.2512044,
   0.2513114, 0.2513382, 0.251365, 0.2513917, 0.2514988, 0.252034, 0.2520876, 0.252382, 0.2525158, 0.2527299, 0.252944, 0.2530778, 0.2531314, 0.2531581, 0.2534258, 0.2538004,
   0.2541751, 0.2543625, 0.2544428, 0.2544963, 0.2546034, 0.254871, 0.2550851, 0.2551386, 0.2551654, 0.2552457, 0.2554063, 0.2556204, 0.2556471, 0.2557007, 0.255888, 0.2559415,
   0.2561289, 0.2564501, 0.2564768, 0.2565036, 0.2568515, 0.2575474, 0.2577347, 0.257815, 0.2578418, 0.2580559, 0.2581362, 0.2582968, 0.258725, 0.2589123, 0.2590461, 0.2592067,
   0.2595547, 0.2596617, 0.2596885, 0.2597955, 0.2600096, 0.2603843, 0.2608661, 0.2609196, 0.2610534, 0.2615084, 0.2619902, 0.2621507, 0.2624451, 0.2627931, 0.2629804, 0.2630607,
   0.2631945, 0.2639974, 0.2642383, 0.2642651, 0.2645327, 0.2646933, 0.2647201, 0.2649342, 0.265068, 0.2652553, 0.2654427, 0.2655497, 0.2655765, 0.2658174, 0.2658977, 0.2662188,
   0.2662456, 0.2663526, 0.2663794, 0.2664062, 0.2665935, 0.2669682, 0.2672091, 0.2672626, 0.2673161, 0.2677176, 0.2684134, 0.2686543, 0.2688417, 0.2691896, 0.2692966, 0.2696178,
   0.2696446, 0.2697516, 0.2700996, 0.2701531, 0.2702869, 0.2703672, 0.2705278, 0.2705813, 0.2710363, 0.2711701, 0.2722942, 0.2724548, 0.2724815, 0.2727759, 0.2728027, 0.27299,
   0.2732042, 0.2735788, 0.2737394, 0.2738465, 0.2739535, 0.2743015, 0.2746762, 0.2749438, 0.2749706, 0.2751311, 0.2751579, 0.2752382, 0.2753453, 0.2754255, 0.2759341, 0.2769243,
   0.2771919, 0.2772187, 0.2772455, 0.2775934, 0.2776469, 0.2777272, 0.277861, 0.2785034, 0.2789316, 0.2790386, 0.2792528, 0.2794133, 0.2796274, 0.279788, 0.2798416, 0.2798951,
   0.2799218, 0.2800557, 0.2804839, 0.2805642, 0.280698, 0.2810727, 0.2814741, 0.2815277, 0.2816347, 0.2816615, 0.28217, 0.2823573, 0.2824109, 0.2825715, 0.282625, 0.2826785,
   0.2828123, 0.2834547, 0.2835885, 0.2840435, 0.2843914, 0.2847661, 0.2848731, 0.285114, 0.2851943, 0.2852478, 0.2853014, 0.2853817, 0.2855155, 0.2859972, 0.286131, 0.287041,
   0.2876298, 0.287951, 0.288058, 0.2881116, 0.2881651, 0.2882721, 0.2882989, 0.2884862, 0.2885398, 0.2887271, 0.2889412, 0.2891821, 0.2892356, 0.2894497, 0.2897174, 0.2899047,
   0.2900118, 0.2900385, 0.2902794, 0.2904132, 0.2907344, 0.2910556, 0.2915105, 0.2915908, 0.2920191, 0.2920726, 0.2921529, 0.2921796, 0.2922867, 0.2924473, 0.292474, 0.2926346,
   0.2928755, 0.2930628, 0.2931699, 0.2933037, 0.2933305, 0.293384, 0.2934643, 0.2935446, 0.2937587, 0.2938658, 0.293946, 0.2942672, 0.2943207, 0.2945081, 0.2945616, 0.2946151,
   0.2947757, 0.294856, 0.2949363, 0.2950166, 0.2950434, 0.2955519, 0.2956322, 0.295766, 0.2957927, 0.2959533, 0.2961139, 0.2962745, 0.2966224, 0.2969971, 0.2972112, 0.2977465,
   0.2978535, 0.2979606, 0.2980141, 0.2983621, 0.2986297, 0.298817, 0.2997538, 0.2998073, 0.2998341, 0.2999144, 0.2999679, 0.3000482, 0.3003426, 0.3003961, 0.3005567, 0.3005834,
   0.301092, 0.3011723, 0.3013328, 0.3014399, 0.3016808, 0.3019752, 0.302109, 0.3023231, 0.3024034, 0.3024569, 0.3025104, 0.3025907, 0.3026443, 0.3028851, 0.3029119, 0.303126,
   0.3032331, 0.3033669, 0.303581, 0.3036345, 0.3036613, 0.3037148, 0.3037416, 0.3039022, 0.3042233, 0.3044374, 0.3045177, 0.3045712, 0.3047586, 0.3051868, 0.3052939, 0.3053742,
   0.3061771, 0.3066588, 0.3067391, 0.3068462, 0.3068729, 0.3068997, 0.3069265, 0.3070335, 0.3071941, 0.3075688, 0.3076758, 0.3077561, 0.3077829, 0.3078632, 0.3078899, 0.3083449,
   0.3084252, 0.3086661, 0.3088802, 0.309469, 0.3096028, 0.3096296, 0.3096564, 0.3098169, 0.3098437, 0.3099508, 0.3102987, 0.310379, 0.3104593, 0.310486, 0.3108607, 0.3111284,
   0.3112087, 0.3113692, 0.3114228, 0.3115031, 0.3116101, 0.3116904, 0.3117439, 0.311851, 0.3120919, 0.312306, 0.312413, 0.3124398, 0.3125468, 0.31343, 0.3136441, 0.3138583,
   0.3145541, 0.3146076, 0.3151964, 0.3152232, 0.315357, 0.3154908, 0.3158923, 0.3160261, 0.3160796, 0.3161332, 0.3163205, 0.3163473, 0.3164276, 0.3165614, 0.316829, 0.317284,
   0.3174714, 0.3175784, 0.3178193, 0.3178996, 0.3183546, 0.3183813, 0.3187025, 0.3189969, 0.3190772, 0.319104, 0.3192378, 0.3195054, 0.319666, 0.3196928, 0.3199604, 0.3200674,
   0.3202816, 0.3204421, 0.3206295, 0.3209239, 0.3210577, 0.3211648, 0.3212986, 0.3215127, 0.3215394, 0.3216465, 0.3217536, 0.3219409, 0.3222085, 0.3223691, 0.3225029, 0.3226635,
   0.3230115, 0.323172, 0.3233326, 0.3234129, 0.3234932, 0.3237073, 0.3237876, 0.3241623, 0.3242158, 0.3242694, 0.3244299, 0.3246976, 0.3247511, 0.3249384, 0.3251526, 0.3257681,
   0.3259019, 0.3260625, 0.3264907, 0.3265175, 0.3267048, 0.3267316, 0.3268654, 0.3268922, 0.327026, 0.3272669, 0.3278557, 0.3279627, 0.3280163, 0.3281501, 0.3282036, 0.3287657,
   0.3288995, 0.3289262, 0.3290333, 0.3291939, 0.3292474, 0.3293545, 0.3294348, 0.3296221, 0.3297827, 0.3298897, 0.3302109, 0.330318, 0.3303447, 0.3306124, 0.33088, 0.3311209,
   0.3311476, 0.3312012, 0.3313885, 0.3315223, 0.33179, 0.3320041, 0.3320308, 0.3321914, 0.3322717, 0.3325393, 0.3325929, 0.3327802, 0.3329408, 0.3332084, 0.3333155, 0.3334493,
   0.3334761, 0.3335028, 0.3339311, 0.3340916, 0.3343057, 0.3344396, 0.3344663, 0.3346537, 0.3348143, 0.3349213, 0.3349748, 0.3350016, 0.3353495, 0.3354834, 0.335858, 0.3359383,
   0.3360722, 0.3361524, 0.3362863, 0.3363933, 0.3365271, 0.336661, 0.336768, 0.3369286, 0.3371962, 0.3375977, 0.3381062, 0.3383471, 0.3383738, 0.3384541, 0.3385077, 0.3385344,
   0.3385879, 0.3387218, 0.3387485, 0.3389359, 0.3389626, 0.3392035, 0.3393106, 0.3393909, 0.3396585, 0.3398191, 0.3402741, 0.3404882, 0.3405149, 0.340622, 0.3408361, 0.3411305,
   0.3413981, 0.3415587, 0.3417728, 0.3419066, 0.3419334, 0.3424419, 0.3427363, 0.3427899, 0.343111, 0.3432448, 0.3433787, 0.3435392, 0.3437266, 0.3438336, 0.3442351, 0.3443689,
   0.3444492, 0.3447168, 0.3449042, 0.3451986, 0.3452789, 0.345493, 0.3456, 0.3458677, 0.3460283, 0.3461086, 0.3465635, 0.3466438, 0.3466706, 0.3467509, 0.3468044, 0.3471256,
   0.3471523, 0.3473129, 0.3473664, 0.3474735, 0.347875, 0.3481961, 0.3484638, 0.3485708, 0.3485976, 0.3487582, 0.3488385, 0.3489723, 0.3490526, 0.3491864, 0.349347, 0.3494808,
   0.3495611, 0.3497217, 0.3499358, 0.3500696, 0.3501231, 0.350364, 0.3505246, 0.3505781, 0.3507119, 0.350926, 0.3511401, 0.3511937, 0.3512204, 0.351274, 0.3513007, 0.351381,
   0.3514613, 0.3515416, 0.3518628, 0.3518895, 0.3521036, 0.3522107, 0.3523445, 0.3523713, 0.3524516, 0.3525051, 0.3525586, 0.3527995, 0.3529601, 0.3535756, 0.3538433, 0.3540039,
   0.3543518, 0.3544588, 0.3544856, 0.3545927, 0.3546729, 0.3548068, 0.3550476, 0.355235, 0.3553688, 0.3554759, 0.3556364, 0.3556632, 0.3557703, 0.3564126, 0.3566535, 0.3573226,
   0.3573761, 0.3576437, 0.3582861, 0.3585002, 0.3588213, 0.3589284, 0.3590087, 0.3591157, 0.359196, 0.3593834, 0.3594369, 0.3597848, 0.3598116, 0.3600792, 0.3601327, 0.3602398,
   0.3604004, 0.3605342, 0.3608554, 0.3609089, 0.361123, 0.3611498, 0.3612033, 0.3613104, 0.3613906, 0.361578, 0.3617921, 0.3618724, 0.3620597, 0.3621936, 0.3622471, 0.3626485,
   0.3627556, 0.3627824, 0.3629965, 0.3631303, 0.3634782, 0.3635317, 0.3642276, 0.3642544, 0.3642811, 0.3643079, 0.3643347, 0.3644952, 0.364522, 0.3645488, 0.3648699, 0.3651643,
   0.3652981, 0.3655123, 0.365539, 0.3656461, 0.3656728, 0.3658334, 0.365887, 0.3659405, 0.3659672, 0.3660208, 0.3661011, 0.3670913, 0.3674125, 0.3675998, 0.3676534, 0.3677069,
   0.3677872, 0.3678139, 0.367921, 0.368028, 0.3681083, 0.3682689, 0.3685633, 0.3686169, 0.3687507, 0.3688042, 0.3689648, 0.3691521, 0.3694465, 0.3695001, 0.3698212, 0.3700621,
   0.3705438, 0.3705706, 0.3707312, 0.3707847, 0.3708115, 0.3708382, 0.3708918, 0.3709185, 0.37132, 0.3713735, 0.371775, 0.3721497, 0.3722567, 0.3723905, 0.3724173, 0.3727117,
   0.3728455, 0.3728723, 0.3730329, 0.3730864, 0.3731399, 0.3732202, 0.3735414, 0.3738358, 0.3742372, 0.374719, 0.375281, 0.3755487, 0.3763516, 0.3764319, 0.3766995, 0.3771545,
   0.3773418, 0.3778503, 0.3779574, 0.3781447, 0.3782786, 0.3784124, 0.3785997, 0.37868, 0.3790279, 0.379135, 0.3793759, 0.3794562, 0.3795365, 0.3796703, 0.3798576, 0.3799379,
   0.3799647, 0.380152, 0.3802591, 0.3803126, 0.3804732, 0.380607, 0.3807676, 0.3808479, 0.3809817, 0.3810085, 0.3814099, 0.381517, 0.3816508, 0.3817311, 0.3818381, 0.3819184,
   0.3824002, 0.3824269, 0.3824805, 0.3825072, 0.3825875, 0.3826678, 0.3827749, 0.3828552, 0.3829087, 0.3830425, 0.3830693, 0.383096, 0.3833101, 0.3834172, 0.3835242, 0.3836045,
   0.3837651, 0.3837919, 0.3842201, 0.3845145, 0.3847286, 0.3847554, 0.384916, 0.3851836, 0.3855048, 0.3855851, 0.3856386, 0.3858259, 0.3858795, 0.3859865, 0.3861471, 0.3863344,
   0.386495, 0.3866288, 0.386843, 0.3868965, 0.3871106, 0.3871641, 0.3874318, 0.387512, 0.3877262, 0.3878332, 0.3879403, 0.3879938, 0.3880473, 0.3881276, 0.3882614, 0.3885558,
   0.3887967, 0.3891714, 0.3893587, 0.3893855, 0.389439, 0.3896799, 0.3898405, 0.3898673, 0.3900011, 0.3902152, 0.390349, 0.3903758, 0.3907237, 0.391366, 0.3914998, 0.3915534,
   0.3916069, 0.3916337, 0.3916872, 0.3918478, 0.3919816, 0.3920886, 0.3922492, 0.392276, 0.3923563, 0.3924633, 0.3927845, 0.3928916, 0.393186, 0.3937212, 0.3938818, 0.3939889,
   0.3942297, 0.3943368, 0.3944171, 0.3944438, 0.3944974, 0.394765, 0.3947918, 0.3948185, 0.3948988, 0.3950327, 0.3950862, 0.3953806, 0.3954609, 0.3960229, 0.3960764, 0.3961835,
   0.3962638, 0.3963441, 0.3963976, 0.3967991, 0.3968258, 0.3969864, 0.3971202, 0.397147, 0.3972273, 0.3973076, 0.397709, 0.3978161, 0.3980034, 0.398057, 0.3982978, 0.3983246,
   0.3984316, 0.3984852, 0.3985387, 0.3987528, 0.3989402, 0.3990204, 0.399181, 0.3992078, 0.3992613, 0.3995022, 0.3995557, 0.3997163, 0.3997431, 0.3999304, 0.4002516, 0.4004122,
   0.401001, 0.4010813, 0.401108, 0.4012151, 0.4014292, 0.4017236, 0.4019912, 0.402018, 0.4020983, 0.40258, 0.4027941, 0.4028744, 0.402928, 0.4029547, 0.4030082, 0.4033026,
   0.4033294, 0.4033562, 0.4034097, 0.4036238, 0.4037844, 0.4038112, 0.4038379, 0.4039717, 0.4042126, 0.4042394, 0.4043464, 0.4045873, 0.4048282, 0.404962, 0.4050155, 0.4050958,
   0.4053902, 0.4056579, 0.4057649, 0.405872, 0.4060058, 0.4060861, 0.4061664, 0.4062199, 0.4063269, 0.4071834, 0.4078525, 0.4080666, 0.4081736, 0.4082004, 0.4082807, 0.4085751,
   0.4086286, 0.4086822, 0.4087357, 0.4087624, 0.4088695, 0.4089498, 0.4089766, 0.4090568, 0.409271, 0.4095118, 0.4097259, 0.409833, 0.4099133, 0.4100203, 0.4104486, 0.4106894,
   0.4107697, 0.4108768, 0.4109838, 0.4111177, 0.4112782, 0.4113585, 0.4115726, 0.4116262, 0.4117867, 0.4120544, 0.4120811, 0.4124291, 0.4126699, 0.4128841, 0.4134996, 0.4137405,
   0.4138208, 0.4139011, 0.4140884, 0.414142, 0.4141687, 0.4143025, 0.4143561, 0.4145166, 0.4147308, 0.4147575, 0.414811, 0.4149181, 0.4150787, 0.4151322, 0.4153196, 0.415614,
   0.4158816, 0.4159084, 0.4160154, 0.4162028, 0.4162295, 0.4163901, 0.4164972, 0.4166042, 0.416631, 0.4167113, 0.416738, 0.4167916, 0.4168451, 0.4168986, 0.4173268, 0.4175945,
   0.417648, 0.4183439, 0.4183706, 0.4185847, 0.418665, 0.4187186, 0.4188791, 0.4189862, 0.4190397, 0.4191468, 0.4192003, 0.4192538, 0.4193074, 0.419682, 0.4197356, 0.4198159,
   0.4198962, 0.4200567, 0.4201103, 0.4205117, 0.4206188, 0.4206723, 0.4207526, 0.4209667, 0.4209935, 0.4210738, 0.4214217, 0.4214752, 0.4215287, 0.4215555, 0.421957, 0.4219837,
   0.4220908, 0.4222246, 0.4222781, 0.4223317, 0.4224387, 0.4224922, 0.4225458, 0.4227331, 0.4228402, 0.4228937, 0.422974, 0.4230543, 0.4232684, 0.4235628, 0.4237501, 0.4239375,
   0.4240445, 0.4240981, 0.4242051, 0.4245263, 0.4246333, 0.4247136, 0.4247939, 0.4252757, 0.425463, 0.4256236, 0.4261856, 0.4262659, 0.4263462, 0.4264533, 0.42648, 0.4265336,
   0.4267744, 0.4269083, 0.426935, 0.4269885, 0.4271224, 0.4271491, 0.4271759, 0.4272027, 0.4273097, 0.4274971, 0.4276844, 0.427952, 0.4280323, 0.4282197, 0.4287817, 0.4290226,
   0.4290494, 0.4291564, 0.4292635, 0.4293973, 0.4294508, 0.4299058, 0.4301734, 0.4304946, 0.4306016, 0.430789, 0.4308425, 0.4309496, 0.4311102, 0.4314581, 0.4318595, 0.4318863,
   0.4319666, 0.4320737, 0.4322342, 0.4323681, 0.4323948, 0.4324483, 0.4326625, 0.4329033, 0.4330907, 0.4333583, 0.4334118, 0.4335189, 0.4336527, 0.433733, 0.4337865, 0.4339739,
   0.4341345, 0.4341612, 0.434188, 0.4342415, 0.4347233, 0.4349909, 0.4353656, 0.4355529, 0.4356065, 0.4357938, 0.4361953, 0.4363291, 0.4365164, 0.4367305, 0.4368644, 0.4376137,
   0.4377208, 0.4378279, 0.4379349, 0.4381223, 0.4382025, 0.4383899, 0.4385237, 0.4389519, 0.4390322, 0.4390858, 0.4393266, 0.4394337, 0.4394604, 0.4398351, 0.4399422, 0.4399957,
   0.4401295, 0.4403436, 0.4404775, 0.4405845, 0.440638, 0.440986, 0.4410663, 0.4411198, 0.4412536, 0.4412804, 0.4413339, 0.4416818, 0.4417889, 0.4418157, 0.4418424, 0.4422439,
   0.4422706, 0.4423242, 0.4424312, 0.4425918, 0.4426989, 0.4429397, 0.44302, 0.4430468, 0.4431538, 0.4432074, 0.4432609, 0.4434215, 0.4435821, 0.4436356, 0.4438229, 0.44393,
   0.4440103, 0.4441441, 0.4441709, 0.4441976, 0.4443582, 0.444385, 0.4444117, 0.4444653, 0.4445188, 0.4447329, 0.44484, 0.4448667, 0.4451076, 0.4451611, 0.4453217, 0.4456964,
   0.445857, 0.4458837, 0.4462049, 0.4462317, 0.4462584, 0.4463655, 0.4463922, 0.446419, 0.4464458, 0.4465261, 0.4466599, 0.4470613, 0.4471416, 0.4472219, 0.4472755, 0.4475163,
   0.4478643, 0.4481587, 0.4481854, 0.4482389, 0.4482925, 0.4483995, 0.4485333, 0.4487475, 0.4489883, 0.4490419, 0.4491489, 0.449711, 0.4497377, 0.4497645, 0.449818, 0.4498983,
   0.4499786, 0.4500589, 0.4501392, 0.4505674, 0.4507547, 0.4509688, 0.4512097, 0.4512632, 0.4514506, 0.4516112, 0.4516915, 0.4520126, 0.4521465, 0.4522, 0.4522267, 0.4524409,
   0.4525211, 0.452655, 0.4528155, 0.4530832, 0.4531099, 0.4531902, 0.4532438, 0.4533508, 0.4534846, 0.4536987, 0.4541537, 0.4541805, 0.4542073, 0.4543143, 0.4544481, 0.4545017,
   0.4545284, 0.4546087, 0.4547158, 0.4551708, 0.455251, 0.4553313, 0.455599, 0.4556525, 0.4557863, 0.4558666, 0.4558934, 0.4559201, 0.4560272, 0.456054, 0.4561342, 0.456161,
   0.4562681, 0.4562948, 0.4564019, 0.4564822, 0.4566695, 0.456723, 0.4567498, 0.4568033, 0.4569104, 0.4569907, 0.4570174, 0.4572316, 0.4573654, 0.4574189, 0.4574457, 0.4574724,
   0.4579007, 0.4579809, 0.4581415, 0.4581951, 0.4583021, 0.4583289, 0.4585162, 0.4585697, 0.4587571, 0.4588641, 0.458998, 0.4590247, 0.4592656, 0.4593727, 0.4600953, 0.4602559,
   0.4602826, 0.4603362, 0.4605235, 0.4606841, 0.4612194, 0.4612996, 0.4614602, 0.4616476, 0.4617011, 0.4619687, 0.462049, 0.4622096, 0.4622631, 0.4623434, 0.4624237, 0.4625308,
   0.4625843, 0.4627181, 0.4627717, 0.4636816, 0.4638422, 0.463869, 0.4640028, 0.4641366, 0.4642437, 0.4644042, 0.4644578, 0.4645916, 0.4647254, 0.4648592, 0.4649128, 0.4652607,
   0.4653142, 0.4655551, 0.4656354, 0.465796, 0.4658227, 0.4659565, 0.4660904, 0.4662509, 0.4664918, 0.4667327, 0.4670003, 0.4671609, 0.467268, 0.4672947, 0.4673482, 0.4674553,
   0.4674821, 0.4676427, 0.4676694, 0.4677765, 0.4684188, 0.4686061, 0.4686329, 0.4686864, 0.46874, 0.4688738, 0.4690076, 0.4690611, 0.4691682, 0.4692217, 0.4693288, 0.4697302,
   0.4698908, 0.4700782, 0.4701852, 0.4705331, 0.470667, 0.4707472, 0.470774, 0.4708008, 0.4708275, 0.4710952, 0.471336, 0.4716572, 0.4719516, 0.472139, 0.4722192, 0.472246,
   0.4722728, 0.4723531, 0.4727813, 0.4730222, 0.4731025, 0.473156, 0.4732095, 0.4736377, 0.4737715, 0.4738518, 0.4739321, 0.4740392, 0.474173, 0.4742801, 0.4743336, 0.4744406,
   0.4748421, 0.4749491, 0.4751633, 0.47519, 0.4753506, 0.4754844, 0.4759126, 0.4761, 0.476207, 0.4762338, 0.4762606, 0.4762873, 0.4763141, 0.4763944, 0.4764747, 0.476662,
   0.4766888, 0.47701, 0.4772241, 0.4774114, 0.4777861, 0.4779735, 0.478027, 0.4781608, 0.4782411, 0.4782679, 0.4785355, 0.4786158, 0.4786961, 0.4787496, 0.4787764, 0.4788299,
   0.4789369, 0.4792046, 0.4794187, 0.4794455, 0.4795257, 0.4797399, 0.4798737, 0.4799272, 0.4799807, 0.4801948, 0.4804892, 0.4805428, 0.4807301, 0.4807836, 0.4809175, 0.480971,
   0.4810245, 0.4812654, 0.4813992, 0.4816133, 0.4816668, 0.4818274, 0.4819077, 0.4820683, 0.4820951, 0.4822556, 0.4824162, 0.4827909, 0.4832191, 0.4832994, 0.4835135, 0.4837812,
   0.483915, 0.4839418, 0.4843432, 0.48437, 0.4844235, 0.484477, 0.4846911, 0.4847714, 0.4849053, 0.484932, 0.4856011, 0.4857617, 0.4858152, 0.4861632, 0.4869661, 0.4870731,
   0.4870999, 0.4876352, 0.4876619, 0.487769, 0.4879563, 0.4879831, 0.4885184, 0.4887057, 0.4889733, 0.4891072, 0.4893213, 0.4900707, 0.4901509, 0.4902045, 0.4902312, 0.4904186,
   0.4904453, 0.4906059, 0.4907933, 0.4908736, 0.4909539, 0.4909806, 0.4910609, 0.4912483, 0.4915159, 0.4915694, 0.4917032, 0.4919976, 0.4922118, 0.4923991, 0.4925329, 0.4926667,
   0.4927738, 0.4930147, 0.4930682, 0.493095, 0.493202, 0.4932555, 0.4933091, 0.4933358, 0.4934161, 0.4937908, 0.4938711, 0.4939246, 0.4940852, 0.4941655, 0.4943529, 0.4943796,
   0.4944331, 0.4944599, 0.4945134, 0.494567, 0.4945937, 0.4946473, 0.4951825, 0.4952361, 0.4953966, 0.4955572, 0.4957446, 0.4959587, 0.4961193, 0.4963334, 0.496601, 0.4966278,
   0.4967081, 0.4967348, 0.4967616, 0.4968686, 0.4968954, 0.497056, 0.4971363, 0.4972166, 0.4975377, 0.4978589, 0.4979124, 0.4981533, 0.4982336, 0.4983406, 0.4984477, 0.4985548,
   0.4985815, 0.4986886, 0.4988492, 0.4989295, 0.498983, 0.4990633, 0.4992239, 0.4993309, 0.499438, 0.4994915, 0.499545, 0.4996253, 0.4998394, 0.4998662, 0.4998929, 0.4999465,
   0.5000268, 0.5001873, 0.5003479, 0.5006156, 0.5006691, 0.5008029, 0.5009903, 0.5010438, 0.5010705, 0.5010973, 0.5017932, 0.5020608, 0.5021143, 0.5022482, 0.5023017, 0.5024087,
   0.5024355, 0.5026496, 0.502837, 0.5028637, 0.5029172, 0.5029975, 0.5031046, 0.5031581, 0.5032652, 0.5036131, 0.5036666, 0.5038807, 0.5040681, 0.5042287, 0.5047104, 0.5048978,
   0.5049245, 0.5049513, 0.5050851, 0.505433, 0.5054866, 0.5055669, 0.505888, 0.5059148, 0.5059951, 0.5061289, 0.5061557, 0.5061824, 0.5062627, 0.5063162, 0.5066106, 0.5066642,
   0.5067177, 0.5067712, 0.506905, 0.5071459, 0.5073065, 0.5073333, 0.5075206, 0.5076009, 0.507708, 0.5077347, 0.5078685, 0.5078953, 0.5079221, 0.5080024, 0.5083503, 0.5085376,
   0.5085912, 0.5088856, 0.5090997, 0.5093941, 0.5094744, 0.5097152, 0.5099561, 0.5099829, 0.5101702, 0.510304, 0.5105181, 0.510759, 0.5108125, 0.5108661, 0.5110267, 0.5110802,
   0.5112408, 0.5113478, 0.5114281, 0.5115352, 0.5115887, 0.5116155, 0.5117225, 0.5117493, 0.5118028, 0.5118296, 0.5119099, 0.5119634, 0.5119902, 0.5121507, 0.5122043, 0.5123648,
   0.5124184, 0.5124719, 0.5127663, 0.5128734, 0.5129804, 0.5130072, 0.5130607, 0.5130875, 0.5131945, 0.5133016, 0.513596, 0.5136495, 0.5137566, 0.5138904, 0.5139974, 0.514158,
   0.5145059, 0.5146933, 0.5148539, 0.5149877, 0.5152286, 0.5153891, 0.5154694, 0.5154962, 0.5156568, 0.5158174, 0.5160315, 0.5160582, 0.5161921, 0.5162723, 0.5163526, 0.5164329,
   0.5165132, 0.5165935, 0.516647, 0.5168611, 0.5169682, 0.5170753, 0.5172358, 0.5173429, 0.5177979, 0.5179585, 0.518012, 0.5180388, 0.5183599, 0.5185473, 0.5186543, 0.5186811,
   0.5191896, 0.5192966, 0.5193234, 0.5195108, 0.5196713, 0.5196981, 0.5197249, 0.5197516, 0.5197784, 0.5201531, 0.5205278, 0.5205813, 0.5206616, 0.5208222, 0.5208489, 0.5211166,
   0.5211701, 0.5212772, 0.5214913, 0.5215448, 0.5215716, 0.5216786, 0.5217054, 0.5218392, 0.521973, 0.5220265, 0.5222407, 0.5222942, 0.5223745, 0.522428, 0.5224548, 0.5225351,
   0.5227224, 0.5230703, 0.5231774, 0.5233112, 0.523445, 0.5235253, 0.5236324, 0.5236859, 0.5238465, 0.5238732, 0.5239, 0.5240338, 0.5241676, 0.5245423, 0.5247565, 0.5248635,
   0.5248903, 0.5250241, 0.5250776, 0.5253453, 0.5253988, 0.5258002, 0.5259073, 0.5259341, 0.5259608, 0.5260411, 0.5261214, 0.5261749, 0.5263087, 0.5267637, 0.526844, 0.5269511,
   0.5273258, 0.5274328, 0.5277005, 0.5277272, 0.5278878, 0.5279413, 0.5279681, 0.5281019, 0.5285301, 0.528664, 0.5287442, 0.528771, 0.5288513, 0.5290119, 0.5290654, 0.5291725,
   0.5293598, 0.5293866, 0.5294936, 0.5296007, 0.5297613, 0.5299486, 0.5300824, 0.5301092, 0.5302163, 0.5302965, 0.5307248, 0.5307515, 0.5307783, 0.5312065, 0.5312333, 0.5312868,
   0.5313403, 0.5314741, 0.5318221, 0.5319024, 0.5319291, 0.5321165, 0.5323841, 0.5324376, 0.5324912, 0.5326785, 0.5329462, 0.5330532, 0.53308, 0.5332673, 0.5334011, 0.5334279,
   0.5335082, 0.5336152, 0.5338561, 0.5339632, 0.5340167, 0.534097, 0.5341238, 0.5342576, 0.5344449, 0.5346858, 0.5347393, 0.5349534, 0.5349802, 0.5350337, 0.5351408, 0.5352746,
   0.5353014, 0.5353817, 0.5354084, 0.5354619, 0.5355422, 0.5356225, 0.5356493, 0.5358099, 0.5359169, 0.5359437, 0.5360507, 0.5361578, 0.5366395, 0.5366931, 0.5367734, 0.537041,
   0.5371213, 0.5372283, 0.5372819, 0.537603, 0.5377101, 0.5377636, 0.5380045, 0.5382454, 0.538406, 0.5387004, 0.5387271, 0.5389412, 0.5389948, 0.5390215, 0.5391821, 0.5393427,
   0.5394497, 0.5395836, 0.5397441, 0.5399047, 0.5400118, 0.5400385, 0.5405471, 0.5406809, 0.5407076, 0.5407879, 0.5412161, 0.5412964, 0.5414035, 0.5420993, 0.5421529, 0.542367,
   0.5425008, 0.5425276, 0.5425811, 0.5426346, 0.5429023, 0.5430361, 0.5430896, 0.5432234, 0.543384, 0.5434643, 0.5434911, 0.5436784, 0.5437052, 0.5437319, 0.5438122, 0.5438658,
   0.544294, 0.544401, 0.5446151, 0.5446687, 0.5446954, 0.544749, 0.5449631, 0.5449898, 0.5450434, 0.5451772, 0.545311, 0.545418, 0.5454448, 0.5458463, 0.5458998, 0.5461139,
   0.546328, 0.5463548, 0.5466759, 0.5467295, 0.5467562, 0.5469703, 0.5469971, 0.5470239, 0.5471042, 0.5472112, 0.5472915, 0.5473986, 0.5476127, 0.5478803, 0.5479071, 0.5481747,
   0.548255, 0.5484156, 0.5484959, 0.5486029, 0.5488706, 0.5490312, 0.549165, 0.5492185, 0.5494594, 0.5495932, 0.5496467, 0.5497002, 0.5497538, 0.5498341, 0.5499411, 0.5500749,
   0.550182, 0.5503961, 0.5504496, 0.5504764, 0.5505032, 0.5505299, 0.5506905, 0.5508243, 0.5508511, 0.5509314, 0.5509849, 0.5510384, 0.5510384, 0.551092, 0.5511187, 0.5513596,
   0.5515469, 0.5518681, 0.5524301, 0.5524569, 0.5525907, 0.552671, 0.5529119, 0.5530457, 0.5532598, 0.5533669, 0.5535007, 0.553581, 0.5536078, 0.5537416, 0.5537683, 0.5539289,
   0.554036, 0.5545177, 0.5546248, 0.5552403, 0.5556418, 0.5558291, 0.5558559, 0.5559897, 0.55607, 0.5562038, 0.5562306, 0.5562841, 0.5563912, 0.5564982, 0.5565518, 0.5566053,
   0.5568729, 0.5570067, 0.5571673, 0.5573011, 0.5575153, 0.557542, 0.5575688, 0.5575955, 0.5576758, 0.5580238, 0.5580505, 0.5581308, 0.5582111, 0.5583449, 0.5585323, 0.558559,
   0.5585858, 0.5586393, 0.5586929, 0.558907, 0.5592281, 0.5592817, 0.559362, 0.559469, 0.5595761, 0.5597099, 0.5597902, 0.5598169, 0.5601649, 0.5601916, 0.560486, 0.5606198,
   0.5607269, 0.5607804, 0.560941, 0.5615566, 0.5617172, 0.5617975, 0.5619313, 0.561958, 0.5619848, 0.5620651, 0.5621721, 0.5623327, 0.562413, 0.5627609, 0.5628145, 0.5628948,
   0.5629215, 0.5630286, 0.5631624, 0.5631892, 0.5632695, 0.5633497, 0.5633765, 0.5634033, 0.5635103, 0.5635639, 0.563778, 0.563885, 0.5639921, 0.5640456, 0.5641527, 0.5642062,
   0.5642865, 0.5643132, 0.5644471, 0.5645809, 0.5647682, 0.5649556, 0.5650626, 0.5651162, 0.5654908, 0.5655176, 0.5657585, 0.5658923, 0.5659994, 0.566267, 0.5664543, 0.5665346,
   0.566722, 0.5667755, 0.5669361, 0.5669896, 0.567177, 0.5672305, 0.5674446, 0.5675249, 0.5676319, 0.5676855, 0.5679799, 0.5680602, 0.5680869, 0.5682475, 0.568301, 0.5684081,
   0.5684884, 0.5685687, 0.568756, 0.5689701, 0.5691575, 0.5691842, 0.5692913, 0.5693984, 0.5696125, 0.5697998, 0.570228, 0.5703083, 0.5703351, 0.5705224, 0.570576, 0.5706295,
   0.5706562, 0.5708971, 0.5709774, 0.5710042, 0.5711112, 0.571138, 0.5711648, 0.5715127, 0.5717803, 0.5718339, 0.5718874, 0.5727706, 0.5728776, 0.5729847, 0.5730115, 0.5732256,
   0.5733594, 0.5733861, 0.5736538, 0.5737073, 0.5737341, 0.5742158, 0.5742694, 0.5743496, 0.5743764, 0.5744567, 0.5744835, 0.5745905, 0.5749117, 0.5749384, 0.5751526, 0.5753667,
   0.5756343, 0.5756878, 0.5757146, 0.5758216, 0.576116, 0.5763034, 0.576464, 0.5765443, 0.5768387, 0.5770528, 0.5771598, 0.5771866, 0.577481, 0.5777219, 0.5777486, 0.5778022,
   0.5778289, 0.5778557, 0.5778825, 0.5779627, 0.5780966, 0.5781501, 0.5781769, 0.5782036, 0.5783642, 0.578391, 0.5784445, 0.5784713, 0.5786318, 0.5788727, 0.5790601, 0.5793545,
   0.5796756, 0.5797827, 0.5799968, 0.5800771, 0.5802377, 0.5805856, 0.5806391, 0.5806926, 0.5807462, 0.5808265, 0.580987, 0.5810941, 0.5812279, 0.5815491, 0.5815758, 0.5818167,
   0.5819773, 0.5820041, 0.5821914, 0.5822449, 0.582352, 0.5825393, 0.5826464, 0.5826999, 0.5828337, 0.5828605, 0.5830211, 0.5831817, 0.5832084, 0.583369, 0.5833958, 0.5834761,
   0.5835028, 0.5835564, 0.5835831, 0.5836902, 0.5839846, 0.5843593, 0.584386, 0.5845199, 0.584841, 0.5848678, 0.5850016, 0.5850551, 0.5851354, 0.5851622, 0.5858313, 0.5859383,
   0.5861792, 0.586313, 0.5863398, 0.5863666, 0.5865004, 0.5866074, 0.586768, 0.5868483, 0.5870356, 0.5871159, 0.587223, 0.5875709, 0.5876245, 0.5878118, 0.5881597, 0.5883471,
   0.5884006, 0.5885344, 0.5886415, 0.5886682, 0.5890697, 0.5891767, 0.5893641, 0.5895247, 0.5895514, 0.5897655, 0.5899797, 0.5900064, 0.59006, 0.5900867, 0.590167, 0.5911305,
   0.5912108, 0.5913981, 0.5914517, 0.5918799, 0.5923349, 0.5924152, 0.5925222, 0.592549, 0.5927096, 0.5928701, 0.5932181, 0.5938336, 0.5938872, 0.5940745, 0.5941548, 0.5942083,
   0.5942886, 0.5943957, 0.5944224, 0.5945295, 0.5946901, 0.5947168, 0.5950915, 0.5951183, 0.5951986, 0.5952254, 0.5956803, 0.5960283, 0.596055, 0.5961888, 0.5965635, 0.5966171,
   0.5966438, 0.5967776, 0.597072, 0.5970988, 0.5972059, 0.5973129, 0.5977679, 0.597875, 0.5979017, 0.5983032, 0.5983567, 0.5984102, 0.5985441, 0.5988385, 0.5989455, 0.598999,
   0.5991864, 0.5994273, 0.5995343, 0.5998287, 0.6001499, 0.6003908, 0.6005246, 0.6006049, 0.600819, 0.6008457, 0.6012472, 0.6015684, 0.6015951, 0.6017557, 0.601836, 0.6020233,
   0.6020769, 0.6021304, 0.6022107, 0.6022374, 0.6024248, 0.6025318, 0.6025586, 0.6027995, 0.6030136, 0.6031207, 0.6031742, 0.6033615, 0.6033883, 0.6034953, 0.6036559, 0.6039236,
   0.6040039, 0.6041109, 0.6041912, 0.6042983, 0.6045391, 0.6046194, 0.6047532, 0.6048603, 0.6049941, 0.6052617, 0.6054223, 0.6054491, 0.6055562, 0.6057703, 0.6058238, 0.6059844,
   0.6060379, 0.606145, 0.6063858, 0.6064126, 0.6065196, 0.6065464, 0.6066535, 0.6067605, 0.6068408, 0.6069746, 0.6070817, 0.6071084, 0.607162, 0.6072155, 0.6073226, 0.6075634,
   0.6076705, 0.6077508, 0.6077775, 0.6083663, 0.6084466, 0.6087678, 0.6089551, 0.6089819, 0.609089, 0.6092763, 0.6094904, 0.6095172, 0.6095439, 0.6097313, 0.6097848, 0.6098383,
   0.6099722, 0.610213, 0.6103469, 0.6104807, 0.6105877, 0.6106413, 0.6108018, 0.6110962, 0.6111498, 0.6113371, 0.6114174, 0.6115245, 0.6116315, 0.6117118, 0.6119259, 0.6121668,
   0.6122203, 0.6122738, 0.6123006, 0.6124077, 0.6124344, 0.612488, 0.6125147, 0.6125415, 0.6126218, 0.6127021, 0.6127288, 0.6129429, 0.6130232, 0.6132106, 0.6132373, 0.6133176,
   0.6134247, 0.6134515, 0.6135585, 0.6136923, 0.6137459, 0.61396, 0.6140403, 0.6141205, 0.6143347, 0.6144685, 0.6145488, 0.6147896, 0.6148967, 0.6149502, 0.6152981, 0.6153517,
   0.6155925, 0.6156193, 0.6156728, 0.6159672, 0.6160208, 0.6161011, 0.6161814, 0.6162616, 0.6167969, 0.6168237, 0.6168772, 0.617011, 0.6170646, 0.6171181, 0.6172519, 0.6172787,
   0.6177604, 0.6178407, 0.6178942, 0.6180013, 0.6181083, 0.6182689, 0.6183492, 0.6184027, 0.6184563, 0.618483, 0.6185633, 0.6188042, 0.618831, 0.6188845, 0.6189648, 0.6190986,
   0.6192592, 0.6194465, 0.6195536, 0.6196874, 0.6197677, 0.6197945, 0.6199818, 0.6200621, 0.6201691, 0.6202227, 0.620303, 0.6203297, 0.6204635, 0.6205171, 0.6205438, 0.6206241,
   0.6207044, 0.6207579, 0.6208382, 0.6208918, 0.6210256, 0.6212397, 0.62132, 0.6216412, 0.6217214, 0.6217482, 0.621775, 0.621882, 0.6219356, 0.6221229, 0.622337, 0.6223638,
   0.6225511, 0.6227117, 0.6227652, 0.6229258, 0.6230329, 0.6230596, 0.6236484, 0.6238358, 0.6241837, 0.6242105, 0.6242372, 0.6242908, 0.6243711, 0.6246119, 0.6247457, 0.6248796,
   0.6249599, 0.6251204, 0.6253613, 0.6256289, 0.6258163, 0.6259233, 0.6259769, 0.6260036, 0.6261107, 0.6261642, 0.6262713, 0.6263248, 0.6273418, 0.6273954, 0.6275292, 0.6275827,
   0.627663, 0.6279306, 0.6280377, 0.6281715, 0.6282518, 0.6282786, 0.6283053, 0.6283321, 0.6283856, 0.6284659, 0.6284927, 0.6285997, 0.6286532, 0.62868, 0.6290547, 0.6291885,
   0.6293223, 0.6294026, 0.6295632, 0.629697, 0.6297773, 0.6298309, 0.6298844, 0.6299111, 0.630045, 0.6300717, 0.6301253, 0.6304999, 0.6307408, 0.631062, 0.6311423, 0.631169,
   0.6311958, 0.6313029, 0.6314099, 0.6314634, 0.6315705, 0.631624, 0.6317043, 0.631972, 0.6320255, 0.6323734, 0.6324805, 0.6325072, 0.6325608, 0.6327213, 0.6327749, 0.6329622,
   0.632989, 0.6332566, 0.6333101, 0.6333369, 0.6333637, 0.633444, 0.6338722, 0.6339525, 0.634006, 0.6341666, 0.6341933, 0.6344342, 0.634461, 0.6345948, 0.6346483, 0.6347019,
   0.6348357, 0.634916, 0.6349695, 0.6349963, 0.6352907, 0.6353174, 0.635478, 0.6357189, 0.6357456, 0.6358527, 0.6359062, 0.6359597, 0.6359865, 0.63604, 0.6360668, 0.6360936,
   0.6362809, 0.6363077, 0.636388, 0.6364147, 0.6365218, 0.6366288, 0.6367894, 0.6368162, 0.6371374, 0.6371909, 0.6372176, 0.6373515, 0.6375923, 0.6376191, 0.6377529, 0.6378064,
   0.63786, 0.6378867, 0.6381008, 0.6381276, 0.6381811, 0.6382614, 0.6382882, 0.6384488, 0.6384755, 0.6385291, 0.6386361, 0.6391982, 0.639439, 0.6395461, 0.6397334, 0.6397602,
   0.6398673, 0.6399208, 0.6399475, 0.6399743, 0.6402152, 0.6402419, 0.6404561, 0.6404828, 0.6405363, 0.6406166, 0.6406969, 0.6407772, 0.6409913, 0.6412054, 0.641259, 0.6414195,
   0.6414463, 0.6415801, 0.6417139, 0.6420886, 0.6422492, 0.642383, 0.6424098, 0.6424633, 0.6426239, 0.6426507, 0.642838, 0.6429451, 0.6430254, 0.6431324, 0.6432662, 0.6434001,
   0.6436142, 0.6437212, 0.6439353, 0.6444706, 0.6445777, 0.6446847, 0.6447383, 0.6449524, 0.6450862, 0.6451397, 0.6451665, 0.6454073, 0.6454341, 0.6455144, 0.6455412, 0.6458891,
   0.6459159, 0.6459426, 0.6459694, 0.6460497, 0.6462905, 0.6464244, 0.6465047, 0.6465582, 0.6468258, 0.6472005, 0.6472273, 0.647254, 0.6474146, 0.6474949, 0.6475484, 0.6475752,
   0.647709, 0.6477626, 0.6478428, 0.6482978, 0.6484316, 0.6484584, 0.6485387, 0.6485655, 0.648619, 0.6487796, 0.6488866, 0.6489937, 0.6490204, 0.6490472, 0.6491275, 0.6492346,
   0.6495022, 0.6498234, 0.6502516, 0.6507333, 0.6508136, 0.6508939, 0.6512418, 0.6513221, 0.6514827, 0.6515898, 0.6519645, 0.6519912, 0.6521518, 0.6522321, 0.6522856, 0.6524462,
   0.652473, 0.6525265, 0.6527138, 0.6531153, 0.6533294, 0.6535435, 0.6536506, 0.6537844, 0.6538647, 0.6539985, 0.6542126, 0.6542394, 0.6542929, 0.6543464, 0.6547479, 0.6548014,
   0.654962, 0.6550691, 0.6552832, 0.6553635, 0.6554973, 0.6555508, 0.655872, 0.6559523, 0.6561128, 0.6562199, 0.6562467, 0.6565143, 0.6566213, 0.6567284, 0.6567552, 0.6568355,
   0.656889, 0.6569157, 0.6571031, 0.6571299, 0.6572369, 0.6572904, 0.657344, 0.6574243, 0.657451, 0.6576116, 0.6576651, 0.6587089, 0.6587357, 0.6590033, 0.6590301, 0.6591907,
   0.6592442, 0.6596189, 0.6596456, 0.6596724, 0.6596992, 0.6598062, 0.659833, 0.6600203, 0.6600471, 0.6601274, 0.6601542, 0.6603415, 0.6604218, 0.6605824, 0.6606091, 0.6606359,
   0.6606627, 0.6606894, 0.6608233, 0.6609035, 0.6609571, 0.6609838, 0.6613585, 0.6615459, 0.6616797, 0.6617332, 0.66176, 0.6618938, 0.6621347, 0.662215, 0.6623488, 0.6624023,
   0.662777, 0.6628038, 0.6628573, 0.6629376, 0.6630446, 0.6632588, 0.6634996, 0.6635532, 0.6637673, 0.6640884, 0.6642758, 0.6644364, 0.6644631, 0.6645166, 0.6645434, 0.6645969,
   0.664704, 0.6648378, 0.6648646, 0.6649449, 0.6650252, 0.6651054, 0.6651857, 0.665266, 0.6654266, 0.6654801, 0.665614, 0.6658013, 0.6660422, 0.6662831, 0.6663901, 0.6666577,
   0.6668986, 0.6669254, 0.6669789, 0.6670324, 0.6671127, 0.667193, 0.6672733, 0.6674874, 0.6676212, 0.667648, 0.6677818, 0.6678086, 0.6679692, 0.6680227, 0.6680762, 0.6681565,
   0.6685044, 0.6685312, 0.668558, 0.6686918, 0.6688256, 0.6689059, 0.6689594, 0.6696018, 0.6696285, 0.6696553, 0.6697623, 0.6698962, 0.670137, 0.6702441, 0.6703244, 0.6704582,
   0.6705117, 0.6706455, 0.6706991, 0.6710202, 0.6711273, 0.6711541, 0.6711808, 0.6713682, 0.6713949, 0.6715287, 0.6715555, 0.671609, 0.6716893, 0.6717161, 0.6717429, 0.671957,
   0.672064, 0.6722781, 0.6723852, 0.6724922, 0.6726261, 0.6727063, 0.6727599, 0.6732416, 0.6733487, 0.673429, 0.6735093, 0.6737769, 0.6741248, 0.6741784, 0.6743657, 0.6744995,
   0.6746601, 0.6747672, 0.6747939, 0.6748474, 0.6748742, 0.6750616, 0.6752221, 0.6752489, 0.675356, 0.6753827, 0.6754362, 0.675463, 0.6754898, 0.6757039, 0.6759715, 0.6761053,
   0.6764265, 0.6767209, 0.6767477, 0.6768012, 0.6768547, 0.6769083, 0.6769618, 0.6770421, 0.6771224, 0.6772027, 0.6773365, 0.6774435, 0.6775238, 0.6776576, 0.6777112, 0.6777379,
   0.6777915, 0.6782464, 0.6783, 0.6783535, 0.6785141, 0.6789155, 0.6789958, 0.6790494, 0.6791564, 0.6793973, 0.6795311, 0.6795579, 0.6795846, 0.6798523, 0.679879, 0.6799593,
   0.6799861, 0.6800396, 0.6800931, 0.6802002, 0.6803072, 0.6804143, 0.6806819, 0.6807622, 0.6808693, 0.6811905, 0.6812172, 0.6812975, 0.6815384, 0.6816187, 0.681806, 0.6818595,
   0.6819131, 0.6819666, 0.6820737, 0.682261, 0.6823413, 0.6823948, 0.6824751, 0.6829033, 0.6830639, 0.683171, 0.6831977, 0.6835992, 0.6836527, 0.6836795, 0.683733, 0.6839204,
   0.6839739, 0.6840006, 0.6841345, 0.6843218, 0.6844021, 0.6845627, 0.6845894, 0.6846162, 0.6850444, 0.6851247, 0.6854191, 0.6855262, 0.6855797, 0.6859009, 0.6859276, 0.6859544,
   0.6861417, 0.6861685, 0.686222, 0.68657, 0.6865967, 0.6866503, 0.6867573, 0.6868911, 0.6869179, 0.6869714, 0.6870785, 0.687132, 0.6872926, 0.6873193, 0.6874264, 0.6874532,
   0.6876137, 0.6876405, 0.6876673, 0.6878814, 0.6879081, 0.6880687, 0.6881223, 0.6883631, 0.6884167, 0.6884434, 0.6884702, 0.6885772, 0.6887111, 0.6887913, 0.6889519, 0.6891393,
   0.6892731, 0.6893266, 0.6894604, 0.689514, 0.6895943, 0.6896746, 0.6897548, 0.6897816, 0.6900225, 0.6902901, 0.6903169, 0.6904775, 0.6906113, 0.690638, 0.6908789, 0.6909592,
   0.6910663, 0.691093, 0.6914142, 0.6916283, 0.6917086, 0.6918157, 0.6918424, 0.6922171, 0.6923509, 0.6924847, 0.6925918, 0.6926721, 0.6927256, 0.6927791, 0.6928327, 0.6931271,
   0.6932074, 0.6933679, 0.6934215, 0.693475, 0.6935285, 0.6935553, 0.6936356, 0.6937426, 0.6938497, 0.6938765, 0.6939032, 0.6939567, 0.694037, 0.6943582, 0.6945456, 0.6945991,
   0.6950273, 0.6950541, 0.6950808, 0.6951879, 0.6952146, 0.695509, 0.6956429, 0.6956964, 0.6957499, 0.695857, 0.695964, 0.6960176, 0.6960711, 0.6961514, 0.696312, 0.6964458,
   0.6967134, 0.6967937, 0.6969008, 0.6970881, 0.6973022, 0.697436, 0.6975163, 0.6975699, 0.6977037, 0.6977572, 0.6979178, 0.6979445, 0.6985066, 0.6985333, 0.6986939, 0.6987742,
   0.698801, 0.6989616, 0.699256, 0.6993363, 0.6994166, 0.6994433, 0.6994701, 0.6995504, 0.6997377, 0.6997645, 0.6998448, 0.6999518, 0.6999786, 0.7002462, 0.700273, 0.7002998,
   0.7004068, 0.7006209, 0.700728, 0.7008886, 0.7015041, 0.7016915, 0.7017985, 0.7018788, 0.7020662, 0.7024409, 0.7025479, 0.7027085, 0.7028155, 0.7030832, 0.7035649, 0.7037255,
   0.7038861, 0.7039396, 0.7043678, 0.7045552, 0.7047693, 0.7048764, 0.7050369, 0.7051172, 0.705144, 0.7052243, 0.7054919, 0.7056525, 0.7057596, 0.7057863, 0.7058131, 0.7060004,
   0.706054, 0.7060807, 0.706161, 0.7062681, 0.7063484, 0.7064019, 0.7064286, 0.7065625, 0.7067498, 0.7073386, 0.7073654, 0.707526, 0.7077133, 0.7077401, 0.7079809, 0.7081415,
   0.7082218, 0.7082753, 0.7084627, 0.7085162, 0.708543, 0.7087839, 0.7090783, 0.7091318, 0.7091585, 0.7092121, 0.7094529, 0.7096938, 0.7098276, 0.7100953, 0.710122, 0.7102023,
   0.7102559, 0.7103094, 0.7103629, 0.71047, 0.7106038, 0.7106841, 0.7107108, 0.7108982, 0.7109517, 0.7110588, 0.7110855, 0.7112194, 0.7112729, 0.7114335, 0.7115405, 0.7115673,
   0.7116743, 0.7118884, 0.7119152, 0.711942, 0.7121293, 0.7122899, 0.7123702, 0.7124505, 0.7126646, 0.7127181, 0.7128787, 0.7130393, 0.7131731, 0.7133069, 0.713521, 0.7135478,
   0.7135746, 0.7136549, 0.7137619, 0.7137887, 0.7140028, 0.7141366, 0.7142972, 0.7143775, 0.714431, 0.7145916, 0.7147254, 0.7148057, 0.7148325, 0.7149395, 0.7150198, 0.7150733,
   0.7152339, 0.7152607, 0.7153945, 0.7158495, 0.715903, 0.7161171, 0.7161706, 0.7162242, 0.7163848, 0.7164383, 0.7164918, 0.7165453, 0.7168397, 0.7169468, 0.7170003, 0.7170538,
   0.7171074, 0.7171609, 0.7173482, 0.7174285, 0.7176159, 0.7176427, 0.7177765, 0.7178835, 0.7179103, 0.7180173, 0.7180709, 0.7182047, 0.7182582, 0.7183385, 0.7188203, 0.7189273,
   0.7192752, 0.7194091, 0.7194358, 0.7197035, 0.7199176, 0.7200246, 0.7200514, 0.7202655, 0.7204261, 0.7205867, 0.7206402, 0.7210416, 0.7210684, 0.7212022, 0.7212558, 0.721336,
   0.7213896, 0.7214699, 0.7214966, 0.721684, 0.7217375, 0.7217643, 0.721791, 0.7219248, 0.7220051, 0.7221122, 0.7224334, 0.7224601, 0.7224869, 0.7225404, 0.7227813, 0.7229686,
   0.7230222, 0.7231827, 0.7232363, 0.7232898, 0.7233166, 0.7234504, 0.7234771, 0.7235307, 0.7236645, 0.723718, 0.7238251, 0.7238786, 0.7239589, 0.7241195, 0.7242265, 0.7242801,
   0.7243871, 0.7245477, 0.724628, 0.724735, 0.7249491, 0.725083, 0.7252168, 0.7253774, 0.7255112, 0.7256985, 0.7257788, 0.7258056, 0.7258591, 0.7260197, 0.7260732, 0.7262606,
   0.7263944, 0.7264479, 0.7264747, 0.7267691, 0.7268761, 0.7269029, 0.7269564, 0.7273579, 0.7274382, 0.7275452, 0.727679, 0.7277593, 0.7278129, 0.7278932, 0.7280537, 0.7281876,
   0.7282679, 0.7284284, 0.7286158, 0.7287228, 0.7287764, 0.7288834, 0.7291778, 0.7293116, 0.7295793, 0.7296596, 0.7296863, 0.7297666, 0.7297934, 0.7299272, 0.7299807, 0.7301413,
   0.7302216, 0.7303822, 0.7304089, 0.7304625, 0.7304892, 0.7309442, 0.7310513, 0.7312119, 0.7317204, 0.7319345, 0.7320683, 0.7320951, 0.7322556, 0.7322824, 0.7323092, 0.7323895,
   0.732443, 0.7324965, 0.7326036, 0.7327642, 0.7328444, 0.7328712, 0.7329247, 0.7330853, 0.7333262, 0.7334868, 0.7337812, 0.7338347, 0.7338615, 0.7339685, 0.7342094, 0.7342629,
   0.7342897, 0.73437, 0.734477, 0.734825, 0.734932, 0.7350391, 0.7352532, 0.735387, 0.7355208, 0.7356011, 0.7356279, 0.7357617, 0.735842, 0.7358688, 0.735949, 0.7360561,
   0.7360829, 0.7362434, 0.7363505, 0.7364308, 0.7364843, 0.7365646, 0.7365914, 0.7366984, 0.7367252, 0.736752, 0.7368322, 0.736859, 0.7372069, 0.7374478, 0.7375549, 0.7376352,
   0.7376619, 0.7378225, 0.7379296, 0.7379563, 0.7379831, 0.7380366, 0.7380634, 0.7381972, 0.738331, 0.7387325, 0.7389466, 0.7390269, 0.7391339, 0.7393748, 0.7394016, 0.7394283,
   0.7398298, 0.7398833, 0.7399368, 0.7400439, 0.7401242, 0.7401509, 0.7402312, 0.7405256, 0.7405524, 0.7405792, 0.7406595, 0.7410074, 0.7410342, 0.7410877, 0.7411947, 0.7412215,
   0.7413821, 0.7415427, 0.74173, 0.7418906, 0.7419174, 0.7419441, 0.7422385, 0.7423991, 0.7424259, 0.7428273, 0.7428541, 0.7429076, 0.7431217, 0.7431485, 0.7431752, 0.7432288,
   0.7433358, 0.7433626, 0.7434964, 0.7435232, 0.7436035, 0.7437641, 0.7438711, 0.7440049, 0.744112, 0.7444064, 0.7444867, 0.7447275, 0.7447543, 0.7447811, 0.7448346, 0.7448881,
   0.7452628, 0.7452896, 0.7453699, 0.7453966, 0.7454769, 0.7455305, 0.7456107, 0.7459319, 0.7460122, 0.7460925, 0.746146, 0.7464137, 0.7465207, 0.7465475, 0.7466813, 0.7468151,
   0.7469222, 0.7469489, 0.747163, 0.7472433, 0.7472969, 0.7474039, 0.7475377, 0.7476716, 0.7478054, 0.7478857, 0.747966, 0.7480998, 0.7481533, 0.7482336, 0.7483674, 0.7484745,
   0.7485012, 0.748528, 0.7486083, 0.748635, 0.748983, 0.7491168, 0.7493309, 0.749545, 0.7497324, 0.7498662, 0.7498929, 0.75, 0.7500535, 0.7500803, 0.7501071, 0.7502409,
   0.7506691, 0.7508029, 0.7508564, 0.7509903, 0.7511508, 0.7512044, 0.7514452, 0.7515791, 0.7516058, 0.7516594, 0.7518467, 0.751927, 0.7522214, 0.7525426, 0.7525961, 0.7526496,
   0.7527031, 0.7528637, 0.7529172, 0.7529708, 0.7530511, 0.7530778, 0.7531046, 0.7531314, 0.7531581, 0.7532384, 0.7533187, 0.7534525, 0.7535596, 0.7538272, 0.753854, 0.7540146,
   0.7540949, 0.7541751, 0.7542822, 0.754416, 0.7547372, 0.7549513, 0.7550048, 0.7551386, 0.7552725, 0.755433, 0.7554598, 0.7554866, 0.7555936, 0.7557007, 0.7557274, 0.7557542,
   0.7560486, 0.7561289, 0.7561557, 0.756343, 0.7563965, 0.7564501, 0.7565036, 0.7567177, 0.7567445, 0.7567712, 0.7571994, 0.7572262, 0.757253, 0.7574938, 0.7575206, 0.7578685,
   0.7580024, 0.7580559, 0.7581362, 0.75827, 0.7585109, 0.7586179, 0.7586982, 0.7587517, 0.7587785, 0.758832, 0.7589926, 0.7590461, 0.7590729, 0.75918, 0.7593138, 0.7594208,
   0.7595011, 0.7595279, 0.7595547, 0.7596885, 0.7597152, 0.759742, 0.7597955, 0.7599293, 0.7600632, 0.7601167, 0.7602773, 0.7603843, 0.7604646, 0.7604914, 0.7606787, 0.7607323,
   0.7607858, 0.7608928, 0.7609196, 0.7610534, 0.7610802, 0.7611069, 0.7612943, 0.7613746, 0.7614549, 0.7619634, 0.7620972, 0.7622578, 0.7623381, 0.7623916, 0.7624184, 0.7624987,
   0.7628198, 0.7628466, 0.7628734, 0.763141, 0.7631945, 0.7632213, 0.7633819, 0.7634086, 0.7636227, 0.7637566, 0.7637833, 0.7638368, 0.7638904, 0.7639439, 0.7641045, 0.7642115,
   0.7643186, 0.7643454, 0.7645059, 0.7647468, 0.7648003, 0.7648271, 0.7648539, 0.7648806, 0.7649074, 0.7649342, 0.7649609, 0.765068, 0.7650947, 0.7656568, 0.7657638, 0.7661385,
   0.7662723, 0.7662991, 0.7663526, 0.7664329, 0.7664865, 0.7665132, 0.7665667, 0.7665935, 0.7667541, 0.7668076, 0.7668611, 0.7670753, 0.7671288, 0.7673697, 0.7673964, 0.7676105,
   0.7677176, 0.7678782, 0.7679317, 0.7680655, 0.768119, 0.7683064, 0.768467, 0.7685473, 0.768574, 0.7686008, 0.7687078, 0.7688952, 0.768922, 0.7691361, 0.7691628, 0.7691896,
   0.7693502, 0.7694572, 0.7695911, 0.7696713, 0.7698587, 0.7698855, 0.7699657, 0.770046, 0.7701531, 0.7702066, 0.7702869, 0.7704743, 0.7710363, 0.7713307, 0.7713575, 0.7713842,
   0.7716251, 0.7717321, 0.7719998, 0.7725618, 0.7725886, 0.772883, 0.7729098, 0.7730168, 0.7730703, 0.7732577, 0.7733915, 0.773445, 0.7735788, 0.7739268, 0.7740338, 0.7740874,
   0.7741409, 0.7741676, 0.7741944, 0.7742747, 0.774462, 0.7744888, 0.7747029, 0.7747832, 0.77481, 0.7748635, 0.7748903, 0.7749973, 0.7750509, 0.7752382, 0.7755058, 0.7756129,
   0.7756397, 0.7758538, 0.7758805, 0.7760411, 0.7763087, 0.7763355, 0.776389, 0.7764693, 0.7764961, 0.7765496, 0.7765764, 0.7766031, 0.7766567, 0.7767905, 0.7769243, 0.7771117,
   0.7771652, 0.7772187, 0.7780216, 0.7781019, 0.7782893, 0.7784498, 0.778771, 0.7789048, 0.7789316, 0.7790119, 0.7790654, 0.779226, 0.7794401, 0.7795739, 0.7796542, 0.779788,
   0.7798148, 0.7799218, 0.7799486, 0.7800021, 0.7800824, 0.7802163, 0.7802698, 0.7802965, 0.7804036, 0.7804839, 0.7805642, 0.7805909, 0.7806445, 0.7807515, 0.7808318, 0.7808586,
   0.7809656, 0.7810192, 0.7810459, 0.7811262, 0.7813671, 0.7813939, 0.7814741, 0.7816883, 0.78217, 0.7822235, 0.7823038, 0.7823306, 0.7824109, 0.7824376, 0.7824644, 0.7825447,
   0.7825715, 0.782625, 0.7826518, 0.7826785, 0.7827053, 0.782732, 0.7827588, 0.7827856, 0.7828926, 0.7829194, 0.7829997, 0.78308, 0.7831603, 0.7832941, 0.7833208, 0.7834547,
   0.7838294, 0.7838829, 0.7840167, 0.7840702, 0.784097, 0.7841505, 0.784204, 0.7843646, 0.7845787, 0.7847661, 0.7847928, 0.7848464, 0.7849267, 0.785007, 0.7850605, 0.7850872,
   0.7852746, 0.7853817, 0.7854619, 0.7855422, 0.785569, 0.7855958, 0.7856493, 0.7856761, 0.7857296, 0.7857831, 0.7862916, 0.7863451, 0.7864522, 0.786586, 0.7866395, 0.7866663,
   0.7868001, 0.7868537, 0.7868804, 0.7869607, 0.787041, 0.7872283, 0.7873889, 0.787496, 0.7875227, 0.787603, 0.7876298, 0.7877369, 0.7878172, 0.7878439, 0.7879242, 0.787951,
   0.788406, 0.7884862, 0.7890215, 0.7892356, 0.7893427, 0.7893962, 0.7895568, 0.7896103, 0.7899582, 0.7900653, 0.7902794, 0.7903329, 0.7904668, 0.7905738, 0.7906273, 0.790895,
   0.7909485, 0.7909753, 0.7910823, 0.7911626, 0.7912964, 0.7914303, 0.791457, 0.7915908, 0.7916444, 0.7916979, 0.791912, 0.7919388, 0.7920726, 0.7921529, 0.7921796, 0.7922867,
   0.7923135, 0.792367, 0.7924473, 0.7925543, 0.7925811, 0.7926079, 0.7926614, 0.7927417, 0.7928755, 0.7929023, 0.7930361, 0.7931431, 0.7932502, 0.7933037, 0.7933572, 0.793384,
   0.7935178, 0.7937319, 0.7939193, 0.7939996, 0.7940799, 0.7942404, 0.794401, 0.7944546, 0.7945616, 0.7945884, 0.7948025, 0.7948292, 0.794856, 0.7949095, 0.7949363, 0.7950701,
   0.7952842, 0.7953645, 0.7953913, 0.7955519, 0.7956589, 0.7956857, 0.795873, 0.7959533, 0.7960871, 0.7961674, 0.7962745, 0.7965154, 0.7966492, 0.7967027, 0.7967295, 0.796783,
   0.7969168, 0.7971042, 0.7971309, 0.7972647, 0.7972915, 0.7973718, 0.7974789, 0.7975324, 0.7976127, 0.7977197, 0.7977465, 0.7978535, 0.7979606, 0.7979874, 0.7980141, 0.7980409,
   0.7981212, 0.7981747, 0.798255, 0.7982818, 0.7983888, 0.7984424, 0.7986297, 0.7986832, 0.7987903, 0.7988438, 0.7990044, 0.7990312, 0.7991382, 0.799165, 0.7991917, 0.799272,
   0.7992988, 0.7995129, 0.7995664, 0.79962, 0.7996467, 0.7997805, 0.7999144, 0.7999411, 0.8000749, 0.8001017, 0.8001552, 0.8002088, 0.8003961, 0.8004764, 0.8005032, 0.800637,
   0.8007173, 0.8007708, 0.8008511, 0.8009046, 0.8009849, 0.8011187, 0.8014131, 0.8015202, 0.8016272, 0.8017611, 0.8020287, 0.8023231, 0.8025372, 0.8026443, 0.8027513, 0.8027781,
   0.8028316, 0.8028584, 0.8029119, 0.8029387, 0.8029922, 0.8030457, 0.8030725, 0.803126, 0.8032598, 0.8033133, 0.8035007, 0.8035275, 0.8038486, 0.8039824, 0.8042768, 0.8044374,
   0.8044642, 0.8046783, 0.8047318, 0.8047586, 0.8049459, 0.805053, 0.80516, 0.8052939, 0.8053206, 0.8057488, 0.8058559, 0.8059094, 0.8061235, 0.8062038, 0.8063109, 0.8063377,
   0.8064715, 0.8065518, 0.8067391, 0.8068462, 0.8068729, 0.8069265, 0.8071138, 0.8071673, 0.8072209, 0.8072744, 0.8074082, 0.8075153, 0.8076223, 0.8078364, 0.8078632, 0.807997,
   0.8082111, 0.8082646, 0.8082914, 0.8083182, 0.8083449, 0.8083985, 0.8084787, 0.8085323, 0.808559, 0.8087464, 0.8087732, 0.808907, 0.809014, 0.8090408, 0.8092549, 0.8092817,
   0.8093084, 0.8093352, 0.809469, 0.8094958, 0.8095761, 0.8097366, 0.8098169, 0.809924, 0.8099508, 0.8101649, 0.8103254, 0.8104325, 0.8105396, 0.8105663, 0.8106734, 0.8108072,
   0.810834, 0.8109142, 0.8111016, 0.8111551, 0.8112087, 0.8112622, 0.8113157, 0.8113692, 0.8115031, 0.8115298, 0.8115566, 0.8116101, 0.8117172, 0.8117439, 0.811958, 0.8120116,
   0.8121186, 0.8121454, 0.8121721, 0.8122792, 0.8123863, 0.8124398, 0.8124665, 0.8125201, 0.8125736, 0.8126271, 0.8127074, 0.8127609, 0.8127877, 0.8129483, 0.8129751, 0.8130018,
   0.8131356, 0.8132695, 0.8133497, 0.8133765, 0.8134033, 0.8136441, 0.8136709, 0.8136977, 0.8137244, 0.8137512, 0.813885, 0.8139653, 0.8141259, 0.8141527, 0.8141794, 0.8142062,
   0.8145006, 0.8145274, 0.8145541, 0.8146076, 0.8146612, 0.8146879, 0.8147415, 0.814795, 0.8149288, 0.8149556, 0.8150359, 0.8150894, 0.8151429, 0.8153035, 0.8153303, 0.8155176,
   0.8155444, 0.8155979, 0.8157852, 0.8158388, 0.8158923, 0.8159458, 0.8161332, 0.8161867, 0.8162135, 0.8165346, 0.8166685, 0.8167487, 0.8168023, 0.816829, 0.8168558, 0.8169361,
   0.8169896, 0.8171234, 0.8171502, 0.817177, 0.8173108, 0.8173643, 0.8176052, 0.817739, 0.8177658, 0.8178193, 0.8179531, 0.8180602, 0.8181672, 0.818301, 0.8184081, 0.8184349,
   0.8184616, 0.8187293, 0.8187828, 0.8188095, 0.8188363, 0.8189166, 0.8191307, 0.8192378, 0.8193984, 0.8194251, 0.8195589, 0.8195857, 0.8196125, 0.8197463, 0.8198266, 0.8198533,
   0.8199069, 0.8199604, 0.8199872, 0.8200407, 0.8200674, 0.8201745, 0.8203351, 0.8204154, 0.8204957, 0.8205224, 0.8206295, 0.820683, 0.8207633, 0.8208704, 0.8210845, 0.8211112,
   0.821245, 0.8213253, 0.8213521, 0.8213789, 0.8214056, 0.8215394, 0.8215662, 0.8218874, 0.8219409, 0.8220747, 0.8221015, 0.8221283, 0.8222888, 0.8223156, 0.8225029, 0.8225565,
   0.8227171, 0.8228509, 0.8229847, 0.823065, 0.8232256, 0.8232791, 0.8233059, 0.8233594, 0.82352, 0.8235735, 0.823627, 0.8236538, 0.8237608, 0.8238144, 0.8238411, 0.8239749,
   0.8240552, 0.8241355, 0.8242961, 0.8244032, 0.8244835, 0.8245102, 0.8246173, 0.8247243, 0.8248046, 0.8248314, 0.8249652, 0.8251526, 0.8252328, 0.8253131, 0.8255272, 0.8256878,
   0.8257146, 0.8257681, 0.8258216, 0.8259019, 0.8260358, 0.8262499, 0.8262766, 0.8263034, 0.8263569, 0.8263837, 0.8264372, 0.8265443, 0.8267584, 0.8268387, 0.8269457, 0.8270795,
   0.8271063, 0.8271598, 0.8274007, 0.8275613, 0.8279092, 0.827936, 0.8279895, 0.8281501, 0.8283374, 0.828498, 0.8287121, 0.8288192, 0.8291403, 0.8292206, 0.8293812, 0.8294883,
   0.829515, 0.8295686, 0.8296221, 0.8297292, 0.8297827, 0.8298094, 0.8298362, 0.8299165, 0.8300236, 0.8303447, 0.8304785, 0.8307462, 0.8309603, 0.830987, 0.8310406, 0.8310941,
   0.8311209, 0.8312012, 0.8313617, 0.8313885, 0.8314153, 0.8315491, 0.8316026, 0.83179, 0.831897, 0.8319238, 0.8320308, 0.8321379, 0.8322985, 0.8323788, 0.8324591, 0.8324858,
   0.8325393, 0.8325929, 0.8326196, 0.8327535, 0.832807, 0.8328605, 0.8330479, 0.8331014, 0.8332084, 0.833262, 0.8333423, 0.8333958, 0.8335296, 0.8336634, 0.8336902, 0.8337437,
   0.8338775, 0.8340381, 0.8340916, 0.8341184, 0.834279, 0.834386, 0.8344663, 0.8345199, 0.8346804, 0.8347072, 0.8350016, 0.8350551, 0.8351087, 0.8352425, 0.8354298, 0.8354566,
   0.8354834, 0.8356975, 0.8357778, 0.8359651, 0.8360186, 0.8360722, 0.8361792, 0.8362863, 0.8363398, 0.8363666, 0.8364468, 0.8366342, 0.8366877, 0.8367412, 0.8368483, 0.8368751,
   0.8371427, 0.8371695, 0.8373568, 0.8374103, 0.8374906, 0.8375977, 0.837678, 0.8377047, 0.837785, 0.8378921, 0.8379189, 0.8379991, 0.8380259, 0.8381062, 0.838133, 0.8384274,
   0.8385077, 0.8385612, 0.8386147, 0.8386682, 0.8387218, 0.8388021, 0.839257, 0.8393641, 0.8393909, 0.8395247, 0.8396853, 0.839712, 0.8397923, 0.8398191, 0.8398458, 0.84006,
   0.8402473, 0.8402741, 0.8403008, 0.840622, 0.840729, 0.8409967, 0.8410502, 0.8412911, 0.8413714, 0.8414249, 0.8414517, 0.8415052, 0.841532, 0.8415855, 0.841639, 0.8418799,
   0.8419066, 0.8420405, 0.8421208, 0.8421743, 0.8424152, 0.8424419, 0.842549, 0.8427899, 0.8429772, 0.843004, 0.8430307, 0.8432716, 0.8433787, 0.8434054, 0.8434589, 0.8435928,
   0.8437533, 0.8438336, 0.8438872, 0.8439139, 0.844021, 0.8440477, 0.8440745, 0.8441013, 0.844128, 0.8442083, 0.8442886, 0.8443689, 0.8443957, 0.844476, 0.8445563, 0.8447168,
   0.8448239, 0.8449309, 0.8449577, 0.8450648, 0.8450915, 0.8451451, 0.8451718, 0.8452521, 0.8453592, 0.8454127, 0.845493, 0.8455465, 0.8456268, 0.8458142, 0.8460283, 0.8460818,
   0.8461086, 0.8461353, 0.846403, 0.8464832, 0.8465903, 0.8466171, 0.8467241, 0.8467776, 0.8469382, 0.8470185, 0.8472594, 0.8474735, 0.8475003, 0.8476609, 0.8477947, 0.8480355,
   0.8480891, 0.8481158, 0.8481426, 0.8482229, 0.8483567, 0.8483835, 0.8484638, 0.8486779, 0.8487582, 0.8488117, 0.848892, 0.8490258, 0.8491596, 0.8491864, 0.8492131, 0.8492667,
   0.8493202, 0.849347, 0.8494273, 0.8495075, 0.8498555, 0.8498822, 0.8499358, 0.8499625, 0.8500428, 0.8501231, 0.8501499, 0.8502034, 0.8503372, 0.8504175, 0.850471, 0.8506584,
   0.8507119, 0.8507387, 0.850819, 0.8508457, 0.8509528, 0.8510331, 0.8511669, 0.8514078, 0.8514613, 0.8514881, 0.8515684, 0.8516754, 0.8517557, 0.8517825, 0.8518628, 0.8519698,
   0.8519966, 0.8522374, 0.852398, 0.8524248, 0.8525318, 0.8526121, 0.8527995, 0.852853, 0.8529333, 0.8530136, 0.8530404, 0.8530939, 0.8531474, 0.8532009, 0.8532277, 0.8532545,
   0.8533615, 0.8535489, 0.8536559, 0.8537362, 0.853763, 0.85387, 0.8540574, 0.8541109, 0.8541912, 0.8542447, 0.8542715, 0.8542983, 0.8545391, 0.8546729, 0.8547265, 0.8548068,
   0.8548871, 0.8549406, 0.8549941, 0.8551012, 0.8552885, 0.855342, 0.8553956, 0.8555562, 0.85569, 0.8557703, 0.855797, 0.8558238, 0.856145, 0.856252, 0.8563323, 0.8565196,
   0.8565732, 0.8565999, 0.856707, 0.8570549, 0.8571084, 0.857269, 0.8575099, 0.8577508, 0.8579381, 0.8579916, 0.8580452, 0.8580987, 0.8581255, 0.8582058, 0.8583128, 0.8583396,
   0.8583931, 0.8585002, 0.8586072, 0.858741, 0.8587946, 0.8589016, 0.8589551, 0.8590087, 0.8590354, 0.8591157, 0.8591693, 0.8592495, 0.8592763, 0.8593031, 0.8593298, 0.8593566,
   0.8593834, 0.8594904, 0.8595707, 0.8596778, 0.8597313, 0.8598651, 0.8600525, 0.8600792, 0.8601595, 0.860213, 0.8602933, 0.8603201, 0.8604004, 0.8604271, 0.8604807, 0.8605342,
   0.8605877, 0.8607216, 0.8607483, 0.8607751, 0.8608018, 0.8609089, 0.8609357, 0.861016, 0.861123, 0.8611498, 0.8612033, 0.8612836, 0.8613906, 0.8614977, 0.861578, 0.8616315,
   0.861685, 0.8617386, 0.8618189, 0.8619259, 0.8620597, 0.8621133, 0.8622471, 0.8623274, 0.8623809, 0.8624077, 0.8625682, 0.8626753, 0.8627021, 0.8627556, 0.8628359, 0.8628894,
   0.8629429, 0.8629697, 0.8630232, 0.8631303, 0.8631838, 0.8632373, 0.8633979, 0.8634247, 0.8634515, 0.8634782, 0.8635317, 0.8636656, 0.8637191, 0.8637994, 0.8638261, 0.8638797,
   0.8641741, 0.8642276, 0.8643079, 0.8643614, 0.8644417, 0.8644952, 0.8645488, 0.8646023, 0.8646291, 0.8647093, 0.8647629, 0.8648164, 0.8648699, 0.865084, 0.8651108, 0.8653784,
   0.8654587, 0.8656193, 0.8656461, 0.8659672, 0.8660208, 0.8661814, 0.8662884, 0.8663955, 0.8664222, 0.866449, 0.8665025, 0.8666096, 0.8668772, 0.866904, 0.8669575, 0.8670913,
   0.8673857, 0.8674928, 0.8675195, 0.8676534, 0.8676801, 0.8678407, 0.8681083, 0.8681351, 0.8682154, 0.8682689, 0.8683224, 0.868376, 0.8685098, 0.8685633, 0.8685901, 0.8686704,
   0.8687507, 0.8688042, 0.8689113, 0.868938, 0.8690451, 0.8691254, 0.8692057, 0.8692592, 0.8693395, 0.869393, 0.8694198, 0.8696606, 0.8696874, 0.8697409, 0.8700621, 0.8701156,
   0.8702227, 0.8703297, 0.8703565, 0.8705171, 0.8708115, 0.8709721, 0.8710523, 0.8710791, 0.8712665, 0.8713735, 0.8714003, 0.8714806, 0.8715073, 0.8715341, 0.8715609, 0.8716144,
   0.871775, 0.8720158, 0.8720694, 0.8721229, 0.8722567, 0.8722835, 0.8723102, 0.8726046, 0.8726849, 0.8727117, 0.872899, 0.8731399, 0.8731667, 0.8731934, 0.8734343, 0.8735414,
   0.873702, 0.8737287, 0.8737823, 0.873809, 0.8740231, 0.8740499, 0.8741569, 0.8742105, 0.874264, 0.8743978, 0.8745049, 0.8745852, 0.8746119, 0.8746655, 0.874826, 0.8748528,
   0.8749331, 0.8749599, 0.8749866, 0.8750134, 0.8750401, 0.8750937, 0.875174, 0.8752275, 0.8752543, 0.8753078, 0.8753613, 0.8753881, 0.8754148, 0.8754416, 0.8755219, 0.8756022,
   0.8756557, 0.8757092, 0.8757628, 0.8758966, 0.8759501, 0.8759769, 0.8760036, 0.8761375, 0.8762177, 0.8763248, 0.8765122, 0.8765389, 0.8767263, 0.8771545, 0.877208, 0.8774756,
   0.8775024, 0.8776095, 0.877663, 0.8776898, 0.8777165, 0.8778236, 0.8778771, 0.8779842, 0.8780377, 0.8781447, 0.8783588, 0.8786532, 0.8788406, 0.8789477, 0.8789744, 0.8790815,
   0.8791082, 0.8791885, 0.8792421, 0.8793223, 0.8794294, 0.8796167, 0.8796435, 0.8797506, 0.880152, 0.8802055, 0.8802591, 0.8803126, 0.8803394, 0.8803929, 0.8805267, 0.8806605,
   0.8806873, 0.8807408, 0.8807676, 0.8807943, 0.8809014, 0.8809817, 0.8810085, 0.8810352, 0.8811423, 0.8812226, 0.8812761, 0.8813296, 0.8813564, 0.8813831, 0.8814634, 0.8815705,
   0.8816508, 0.8817311, 0.8817578, 0.8818381, 0.8819184, 0.8820255, 0.8821593, 0.8823466, 0.8823734, 0.8824002, 0.8825072, 0.8825875, 0.8826143, 0.8828284, 0.8828552, 0.8829087,
   0.8829622, 0.8830157, 0.8830425, 0.8831763, 0.8833637, 0.8836848, 0.8837116, 0.8838989, 0.8839257, 0.8840328, 0.8840595, 0.8840863, 0.8841398, 0.8841933, 0.8843004, 0.884568,
   0.8845948, 0.8846483, 0.8849427, 0.8849695, 0.885023, 0.8850498, 0.8851568, 0.8851836, 0.8852639, 0.8853174, 0.8857189, 0.8858795, 0.885933, 0.8859865, 0.8860936, 0.8861203,
   0.8861471, 0.8862274, 0.8862541, 0.8862809, 0.886388, 0.8864415, 0.886495, 0.8865218, 0.8865753, 0.8866288, 0.8867359, 0.8867894, 0.8868162, 0.8868697, 0.88695, 0.8869768,
   0.8870035, 0.8870838, 0.8871374, 0.8871641, 0.8871909, 0.887405, 0.8874585, 0.8875656, 0.8877262, 0.8877529, 0.8878064, 0.8880473, 0.8881544, 0.8881811, 0.8882079, 0.8885023,
   0.8885558, 0.8886094, 0.8886896, 0.8888235, 0.8889305, 0.8890108, 0.8890376, 0.8890643, 0.8890911, 0.8891982, 0.8893855, 0.8894123, 0.889439, 0.8895193, 0.8895996, 0.889787,
   0.8898137, 0.8898673, 0.889894, 0.8899743, 0.8900011, 0.8900278, 0.8900546, 0.8901349, 0.8901617, 0.8901884, 0.8902152, 0.890349, 0.8903758, 0.8904025, 0.8904828, 0.8905631,
   0.8906434, 0.8907772, 0.8909646, 0.8910181, 0.8911787, 0.8913393, 0.8914195, 0.8916872, 0.8917942, 0.891821, 0.8918478, 0.8919816, 0.8920619, 0.8921154, 0.8922225, 0.8923028,
   0.892383, 0.8924098, 0.8926239, 0.8927042, 0.8928916, 0.8929986, 0.8932127, 0.8933198, 0.8934001, 0.8934536, 0.8935874, 0.8936409, 0.8936677, 0.8936945, 0.8937212, 0.893855,
   0.8939889, 0.8940692, 0.8940959, 0.8941494, 0.8943636, 0.8943903, 0.8944706, 0.8944974, 0.8945241, 0.8945777, 0.894658, 0.8946847, 0.894765, 0.8947918, 0.8948453, 0.8948988,
   0.8949256, 0.8949524, 0.8950594, 0.8953271, 0.8953538, 0.8954876, 0.8955144, 0.8955412, 0.8956215, 0.8957017, 0.8957285, 0.8957553, 0.8958088, 0.8958356, 0.8959159, 0.8959426,
   0.8959694, 0.8959961, 0.8960764, 0.8961567, 0.8962103, 0.896237, 0.8962638, 0.8963441, 0.8963976, 0.8964244, 0.8964779, 0.8965582, 0.896692, 0.8967188, 0.8969864, 0.8970935,
   0.8971202, 0.8973076, 0.8975484, 0.897602, 0.8976555, 0.8976823, 0.8977358, 0.8978696, 0.8979231, 0.8980034, 0.8980302, 0.8980837, 0.8981372, 0.8982711, 0.8983781, 0.8985119,
   0.8985655, 0.8985922, 0.8987528, 0.8987796, 0.8988331, 0.8988866, 0.899074, 0.8992346, 0.8992881, 0.8993148, 0.8994219, 0.8996092, 0.8996628, 0.8998234, 0.8998501, 0.8999037,
   0.8999839, 0.9000107, 0.900091, 0.9001445, 0.9002248, 0.9003854, 0.9004122, 0.900546, 0.9005727, 0.9005995, 0.9006263, 0.9006798, 0.9007066, 0.9007333, 0.9007869, 0.9008404,
   0.9008671, 0.9009207, 0.9010277, 0.9010813, 0.9011348, 0.9011883, 0.9012418, 0.9015362, 0.901563, 0.9015898, 0.9016968, 0.9018306, 0.9018574, 0.902018, 0.9020715, 0.9022589,
   0.9023124, 0.9023391, 0.9023927, 0.9024194, 0.9024462, 0.9026068, 0.9027138, 0.9027674, 0.9028209, 0.9028477, 0.9028744, 0.902928, 0.9029815, 0.9030082, 0.9030618, 0.9032224,
   0.9032491, 0.9032759, 0.9033294, 0.9033829, 0.9034365, 0.90349, 0.9035168, 0.9035703, 0.903597, 0.9036238, 0.9037041, 0.9038379, 0.9038914, 0.9039717, 0.9040788, 0.9041056,
   0.9041858, 0.9042126, 0.9042394, 0.9043197, 0.9044267, 0.9045605, 0.9046141, 0.9046408, 0.9048014, 0.9048282, 0.9048549, 0.9049352, 0.904962, 0.9050958, 0.9051493, 0.9052029,
   0.9052564, 0.9052832, 0.9053099, 0.9053635, 0.9054437, 0.9054705, 0.9055776, 0.9056043, 0.9056311, 0.9058987, 0.905979, 0.9060325, 0.9060593, 0.9061664, 0.9061931, 0.9062467,
   0.9062734, 0.9063269, 0.9063537, 0.9063805, 0.9064608, 0.9065143, 0.9065678, 0.9066213, 0.9066481, 0.9066749, 0.9067016, 0.9067552, 0.9068087, 0.9069157, 0.9070228, 0.9071031,
   0.9071566, 0.9073172, 0.907344, 0.9074243, 0.907451, 0.9074778, 0.9075045, 0.9075313, 0.9075581, 0.9075848, 0.9077187, 0.9077722, 0.907799, 0.9078525, 0.9080398, 0.9081469,
   0.9081736, 0.9082004, 0.9082272, 0.9082807, 0.908361, 0.9085216, 0.9086019, 0.9086822, 0.9087892, 0.9088427, 0.9088695, 0.9091104, 0.9092174, 0.9092442, 0.9092977, 0.9093245,
   0.909378, 0.9095921, 0.9097259, 0.9097527, 0.9098865, 0.9100471, 0.9101006, 0.9101274, 0.9101542, 0.9101809, 0.9103415, 0.9105556, 0.9105824, 0.9106894, 0.9107162, 0.9108233,
   0.9110374, 0.911305, 0.9113585, 0.9113853, 0.9115191, 0.9115459, 0.9116262, 0.9116529, 0.9118403, 0.9118938, 0.9119206, 0.9120009, 0.9121079, 0.9121347, 0.912215, 0.9122417,
   0.9122953, 0.9124291, 0.9124826, 0.9129644, 0.9132052, 0.9133123, 0.913339, 0.9133658, 0.9134193, 0.9134461, 0.9134729, 0.9135264, 0.9135799, 0.9136602, 0.913687, 0.9137405,
   0.9140081, 0.914142, 0.9141687, 0.914249, 0.9142758, 0.9144364, 0.9144899, 0.9145434, 0.9145702, 0.9146772, 0.9147308, 0.914811, 0.9148378, 0.9149449, 0.9149984, 0.915266,
   0.9153999, 0.9154266, 0.9154534, 0.9158013, 0.9158548, 0.9160154, 0.9161225, 0.9162028, 0.9162295, 0.9163098, 0.9164704, 0.9164972, 0.9165239, 0.9165507, 0.9166042, 0.916631,
   0.9166577, 0.9166845, 0.916738, 0.9167648, 0.9168183, 0.9168451, 0.9169254, 0.9169521, 0.9170592, 0.917086, 0.9171127, 0.9172198, 0.9174071, 0.9174339, 0.9174607, 0.9174874,
   0.9175409, 0.9175677, 0.917648, 0.9176748, 0.9178621, 0.9179424, 0.9179692, 0.9180227, 0.918103, 0.91821, 0.9182368, 0.9183171, 0.9184242, 0.9184509, 0.9185847, 0.9186383,
   0.918665, 0.9186918, 0.9187186, 0.9187453, 0.9189327, 0.9189862, 0.9192003, 0.9192538, 0.9193074, 0.9193341, 0.9193876, 0.9194144, 0.9194679, 0.9196285, 0.9197356, 0.9197623,
   0.9199229, 0.9201103, 0.9201906, 0.9202441, 0.9203779, 0.920485, 0.9205117, 0.9205652, 0.9206188, 0.9206455, 0.9207794, 0.9209667, 0.9209935, 0.921047, 0.9211273, 0.9212076,
   0.9212343, 0.9213146, 0.9213682, 0.9214485, 0.921502, 0.9215287, 0.9215823, 0.9217429, 0.9217696, 0.9218231, 0.9218499, 0.9219034, 0.921957, 0.9219837, 0.9220105, 0.922064,
   0.9220908, 0.9221978, 0.9222514, 0.9224655, 0.922519, 0.9225725, 0.9226528, 0.9226796, 0.9227063, 0.9227331, 0.9227599, 0.9227866, 0.9228134, 0.9229472, 0.9230275, 0.9230543,
   0.923081, 0.9231078, 0.9231613, 0.9232684, 0.9232952, 0.9233219, 0.9233754, 0.9234022, 0.923429, 0.9235093, 0.923536, 0.9236163, 0.9237234, 0.9237501, 0.9239107, 0.9239642,
   0.9240178, 0.9243657, 0.9244192, 0.924446, 0.9244995, 0.9245263, 0.924553, 0.9245798, 0.9246066, 0.9246333, 0.9246601, 0.9247136, 0.9247939, 0.9248474, 0.9248742, 0.924901,
   0.9249277, 0.9249813, 0.9251686, 0.9251954, 0.9252221, 0.9254362, 0.925463, 0.9254898, 0.9255165, 0.9256236, 0.9256771, 0.9257574, 0.9258109, 0.9258377, 0.925918, 0.9259448,
   0.9259983, 0.9260251, 0.9260786, 0.9261053, 0.9261589, 0.9261856, 0.9262927, 0.9263462, 0.92648, 0.9268547, 0.9268815, 0.926935, 0.9273365, 0.9274703, 0.9274971, 0.9276576,
   0.9276844, 0.9277112, 0.9278182, 0.9278985, 0.9279253, 0.927952, 0.9280323, 0.9281126, 0.9281394, 0.9282464, 0.9282732, 0.9283803, 0.9284338, 0.9286747, 0.928755, 0.9287817,
   0.928862, 0.9288888, 0.9289691, 0.9290226, 0.9290494, 0.9290761, 0.9291029, 0.9292099, 0.9293438, 0.9294508, 0.9294776, 0.9295043, 0.9295311, 0.9295579, 0.9296114, 0.9296649,
   0.9297184, 0.9297452, 0.929772, 0.9297987, 0.929879, 0.9299326, 0.9300128, 0.9300396, 0.9300664, 0.9300931, 0.9302002, 0.9302805, 0.9303072, 0.930334, 0.9304411, 0.9304678,
   0.9305481, 0.9307087, 0.9307622, 0.930789, 0.9308425, 0.9308693, 0.9309228, 0.9309763, 0.9310031, 0.9311905, 0.9312172, 0.931244, 0.9312707, 0.9313243, 0.931351, 0.9313778,
   0.9314046, 0.9315116, 0.9315384, 0.9315919, 0.9316187, 0.9316454, 0.9317257, 0.9318328, 0.9318595, 0.9319934, 0.9321004, 0.9322075, 0.932261, 0.9323413, 0.9325019, 0.9326625,
   0.932823, 0.9328766, 0.9330104, 0.9330371, 0.9331977, 0.933278, 0.9333583, 0.9334118, 0.9334654, 0.9334921, 0.9335992, 0.933626, 0.9336527, 0.9337598, 0.9338401, 0.9338668,
   0.9339471, 0.9339739, 0.9340809, 0.9341077, 0.9342415, 0.934295, 0.9343486, 0.9344824, 0.9345092, 0.9346162, 0.934643, 0.9348303, 0.9348838, 0.9349641, 0.9349909, 0.9351515,
   0.9352585, 0.9354191, 0.9354726, 0.9355797, 0.9356332, 0.9359276, 0.9359544, 0.9360882, 0.9361417, 0.9361953, 0.9362756, 0.9363559, 0.9364361, 0.9364897, 0.9365164, 0.9365432,
   0.936677, 0.9367038, 0.9367841, 0.9368376, 0.9368911, 0.9369179, 0.9369447, 0.9369982, 0.9370517, 0.9370785, 0.9371052, 0.937132, 0.9371855, 0.9372658, 0.9373193, 0.9375335,
   0.937587, 0.9376137, 0.9377476, 0.9378279, 0.9378814, 0.9380152, 0.9380687, 0.9380955, 0.9382828, 0.9383096, 0.9383364, 0.9384167, 0.9384434, 0.9384702, 0.9385237, 0.9385772,
   0.9386308, 0.9387111, 0.9387913, 0.9388449, 0.9389252, 0.9389519, 0.9389787, 0.9390055, 0.9390322, 0.9390858, 0.9391393, 0.9391928, 0.9392196, 0.9392731, 0.9393266, 0.9394604,
   0.9395407, 0.9395943, 0.939621, 0.9396478, 0.9396746, 0.9397548, 0.9398084, 0.9398619, 0.9399957, 0.940076, 0.9401028, 0.9404775, 0.9405042, 0.9405845, 0.9406648, 0.9407183,
   0.9407719, 0.9410127, 0.9410663, 0.941093, 0.9412536, 0.9412804, 0.9413339, 0.941441, 0.9416015, 0.9416283, 0.9416818, 0.9417086, 0.9417621, 0.9418424, 0.9418692, 0.9419227,
   0.9419495, 0.9419762, 0.942003, 0.9421101, 0.9421368, 0.9422439, 0.9422706, 0.9423509, 0.942458, 0.9425115, 0.9425383, 0.942565, 0.9427256, 0.9427524, 0.9427791, 0.9428327,
   0.9428594, 0.9429397, 0.9429665, 0.9430735, 0.9431271, 0.9432074, 0.9432877, 0.9433144, 0.9433412, 0.9433947, 0.9435285, 0.9437159, 0.9438497, 0.9438765, 0.9439567, 0.9440103,
   0.944037, 0.9441441, 0.9441976, 0.9445456, 0.9445723, 0.9446258, 0.9446526, 0.9447329, 0.9447597, 0.9448132, 0.94484, 0.9448667, 0.9448935, 0.944947, 0.9450005, 0.9451611,
   0.9451879, 0.9452949, 0.9453485, 0.9455358, 0.9456161, 0.9456696, 0.9457499, 0.9457767, 0.9458034, 0.9458302, 0.9460176, 0.9460711, 0.9460978, 0.9461514, 0.9462584, 0.9463387,
   0.9463922, 0.9464458, 0.9465528, 0.9466064, 0.9466867, 0.9467669, 0.9468472, 0.9469543, 0.9470078, 0.9470613, 0.9470881, 0.9471416, 0.9471684, 0.9472219, 0.9473022, 0.9473557,
   0.9474628, 0.9475163, 0.9475699, 0.9476769, 0.9477037, 0.9477304, 0.947784, 0.9478107, 0.9478375, 0.9478643, 0.9479445, 0.9480516, 0.9480784, 0.9481319, 0.9481854, 0.9482657,
   0.948346, 0.9483728, 0.9483995, 0.9484263, 0.9484798, 0.9485601, 0.9487207, 0.9488277, 0.948908, 0.9489348, 0.9490151, 0.9491489, 0.9492292, 0.949256, 0.9493095, 0.949363,
   0.9494166, 0.9495236, 0.9495504, 0.9496039, 0.9496307, 0.9496574, 0.9496842, 0.9497645, 0.949818, 0.9498715, 0.9499518, 0.9500054, 0.9501659, 0.9501927, 0.9503265, 0.9503533,
   0.95038, 0.9504068, 0.9505139, 0.9505674, 0.9506209, 0.9506477, 0.9506744, 0.9507547, 0.9508618, 0.9508886, 0.9509153, 0.9510224, 0.9511294, 0.9511562, 0.9516112, 0.9517182,
   0.9518253, 0.9518521, 0.9518788, 0.9519323, 0.9519591, 0.9520662, 0.9521465, 0.9521732, 0.9522267, 0.952307, 0.9523338, 0.9523873, 0.9524944, 0.9525211, 0.9527888, 0.9528423,
   0.9529494, 0.9530029, 0.9530564, 0.9530832, 0.9531902, 0.9533241, 0.9533508, 0.9533776, 0.9534043, 0.9534311, 0.9534579, 0.9536452, 0.9538058, 0.9538326, 0.9538593, 0.9539129,
   0.9540199, 0.9540467, 0.9541002, 0.954127, 0.9541537, 0.9543411, 0.9544214, 0.9544749, 0.9545017, 0.9545284, 0.9546087, 0.9546622, 0.954689, 0.9547158, 0.9548228, 0.9548496,
   0.9549566, 0.9549834, 0.9552243, 0.955251, 0.9553046, 0.9553849, 0.9554384, 0.955599, 0.9556525, 0.9557328, 0.9557596, 0.9557863, 0.9558398, 0.9558666, 0.9558934, 0.9559201,
   0.9560004, 0.9560272, 0.956054, 0.9561075, 0.9561342, 0.9562681, 0.9562948, 0.9563216, 0.9563751, 0.9564019, 0.9564554, 0.9564822, 0.9565357, 0.9567498, 0.9567766, 0.9568301,
   0.9568836, 0.9569104, 0.9569639, 0.9570174, 0.9571513, 0.9572316, 0.9573386, 0.9573654, 0.9575527, 0.9575795, 0.9576063, 0.957633, 0.9577401, 0.9577668, 0.9577936, 0.9578204,
   0.9578471, 0.9578739, 0.9579007, 0.9579542, 0.9580077, 0.9581148, 0.9582218, 0.9582753, 0.9583021, 0.9583289, 0.9584092, 0.9584627, 0.958543, 0.9585697, 0.9585965, 0.9587303,
   0.9587839, 0.9588374, 0.9588909, 0.958998, 0.9590783, 0.959105, 0.9591318, 0.9591585, 0.9591853, 0.9592121, 0.9592924, 0.9593191, 0.9594262, 0.9595332, 0.9596135, 0.9597206,
   0.9597474, 0.9597741, 0.9598544, 0.9598812, 0.9599615, 0.9600685, 0.960122, 0.9602559, 0.9602826, 0.9603094, 0.9605503, 0.9606306, 0.9606573, 0.9606841, 0.9608447, 0.9609785,
   0.9610052, 0.9610588, 0.9610855, 0.9612996, 0.9613264, 0.9613532, 0.9614067, 0.9614335, 0.961594, 0.9616476, 0.9617279, 0.9620758, 0.9621828, 0.9622096, 0.9622364, 0.9623434,
   0.9623702, 0.9624773, 0.962504, 0.9625308, 0.9626111, 0.9626378, 0.9627181, 0.9627984, 0.9628252, 0.9628519, 0.9628787, 0.9630928, 0.9631196, 0.9631731, 0.9632534, 0.9632802,
   0.9633069, 0.9633605, 0.9633872, 0.9635478, 0.9635746, 0.9636013, 0.9636281, 0.9637084, 0.9637351, 0.9637887, 0.9638154, 0.9638422, 0.9638957, 0.9639225, 0.963976, 0.9640028,
   0.9641098, 0.9641366, 0.9641634, 0.9642169, 0.9642437, 0.9642704, 0.9643239, 0.9643507, 0.9643775, 0.9645381, 0.9645648, 0.9645916, 0.9646719, 0.9647254, 0.9648057, 0.964886,
   0.9650466, 0.9650733, 0.9651804, 0.9652072, 0.9652607, 0.9653142, 0.965341, 0.9654748, 0.9656086, 0.9656621, 0.9656889, 0.9657157, 0.965796, 0.9659833, 0.9660636, 0.9661171,
   0.9661439, 0.9661706, 0.9661974, 0.9662242, 0.9662509, 0.9662777, 0.966358, 0.9663848, 0.9665186, 0.9665453, 0.9665989, 0.9666792, 0.9667059, 0.9667327, 0.9667594, 0.9667862,
   0.9668397, 0.9669736, 0.9670003, 0.9670271, 0.9670538, 0.9671877, 0.9672412, 0.9672947, 0.9674285, 0.9674821, 0.9675088, 0.9675356, 0.9675624, 0.9675891, 0.9677229, 0.96783,
   0.9678835, 0.9679103, 0.9679371, 0.9679906, 0.9680441, 0.9680709, 0.9680976, 0.9681244, 0.9681512, 0.9682315, 0.9683117, 0.9683385, 0.9683653, 0.9684456, 0.9685259, 0.9686329,
   0.9686864, 0.9687132, 0.9688738, 0.9689273, 0.9689808, 0.9690076, 0.9690879, 0.9691682, 0.9692752, 0.969302, 0.9693555, 0.9694091, 0.9695161, 0.9695429, 0.9695696, 0.9697035,
   0.9697837, 0.969864, 0.9699176, 0.9700514, 0.9701049, 0.9701584, 0.970212, 0.9702387, 0.9702655, 0.970319, 0.9703993, 0.9704261, 0.9705064, 0.9706134, 0.9707205, 0.9707472,
   0.970774, 0.9708275, 0.9708543, 0.9710149, 0.9711219, 0.9711487, 0.9712022, 0.971229, 0.9713093, 0.9713628, 0.9713896, 0.9714431, 0.9715502, 0.9715769, 0.9716037, 0.971684,
   0.9717107, 0.9718981, 0.9719516, 0.9719784, 0.9720319, 0.9720587, 0.9721122, 0.9721657, 0.9721925, 0.9722192, 0.972246, 0.9722995, 0.9723263, 0.9723531, 0.9724601, 0.9725672,
   0.9726475, 0.9727278, 0.9727545, 0.9727813, 0.9728081, 0.9729419, 0.9729686, 0.9729954, 0.9730222, 0.9731025, 0.9731292, 0.973156, 0.9731827, 0.9732363, 0.973263, 0.9733433,
   0.9733701, 0.9735039, 0.9735842, 0.973611, 0.9736645, 0.973718, 0.9737983, 0.9738518, 0.9738786, 0.9739321, 0.9740392, 0.9740659, 0.9741195, 0.9741998, 0.9742533, 0.9742801,
   0.9743336, 0.9743871, 0.9744139, 0.9744674, 0.9745209, 0.9745477, 0.9746012, 0.9747083, 0.974735, 0.9747886, 0.9748153, 0.9749224, 0.9749759, 0.9752971, 0.9753506, 0.9754309,
   0.9754844, 0.9755112, 0.975538, 0.9755647, 0.9755915, 0.975645, 0.9756985, 0.9757788, 0.9758591, 0.9758859, 0.9759394, 0.9759662, 0.9760197, 0.9760465, 0.9761, 0.9761268,
   0.976207, 0.9762338, 0.9763409, 0.9764212, 0.9765817, 0.9766085, 0.9766353, 0.9767691, 0.9768226, 0.9768494, 0.9768761, 0.9769564, 0.9770367, 0.9770635, 0.9770902, 0.977117,
   0.9771438, 0.9772508, 0.9772776, 0.9773311, 0.9774114, 0.9774917, 0.977572, 0.9775988, 0.9776255, 0.9776523, 0.977679, 0.9777861, 0.9778396, 0.9778664, 0.9778932, 0.9779467,
   0.9780537, 0.9780805, 0.9781073, 0.978134, 0.9781876, 0.9782143, 0.9782679, 0.9782946, 0.9783214, 0.9783481, 0.9783749, 0.978482, 0.9785087, 0.978589, 0.9786425, 0.9786693,
   0.9787764, 0.9788031, 0.9788567, 0.9788834, 0.9789369, 0.9789637, 0.9790708, 0.9790975, 0.9791243, 0.9791511, 0.9791778, 0.9792313, 0.9792581, 0.9792849, 0.9793652, 0.9794187,
   0.9794455, 0.9795257, 0.9795525, 0.9795793, 0.9796863, 0.9797399, 0.9798201, 0.9798737, 0.9799004, 0.9799272, 0.979954, 0.9800075, 0.980061, 0.9800878, 0.9801413, 0.9801681,
   0.9802216, 0.9802751, 0.9803554, 0.9804625, 0.980516, 0.9805428, 0.9805963, 0.9806498, 0.9806766, 0.9807301, 0.9807836, 0.9808104, 0.9808372, 0.9808639, 0.9809442, 0.9810245,
   0.981078, 0.9812119, 0.9812922, 0.9813189, 0.9813992, 0.981426, 0.9814795, 0.9815063, 0.981533, 0.9816401, 0.9816668, 0.9817739, 0.9818007, 0.9818274, 0.981881, 0.9819345,
   0.9819612, 0.9820148, 0.9820683, 0.9820951, 0.9821486, 0.9822021, 0.9822824, 0.9823092, 0.9823627, 0.9824162, 0.982443, 0.9824698, 0.98255, 0.9825768, 0.9826036, 0.9827106,
   0.9827374, 0.9827642, 0.9828177, 0.9828444, 0.9829247, 0.9829515, 0.9829783, 0.983005, 0.9830853, 0.9831121, 0.9832191, 0.9832459, 0.9832727, 0.9832994, 0.9833262, 0.9833797,
   0.9834333, 0.9835671, 0.9836206, 0.9836474, 0.9836741, 0.9837009, 0.9837277, 0.9838079, 0.9838615, 0.9838882, 0.9839418, 0.9839953, 0.9840756, 0.9841023, 0.9841291, 0.9842362,
   0.9842897, 0.9843165, 0.9843432, 0.98437, 0.9844503, 0.9845038, 0.9846109, 0.9846376, 0.9846644, 0.9847179, 0.9847447, 0.9847714, 0.9848517, 0.9848785, 0.9849053, 0.984932,
   0.9849855, 0.9850123, 0.9850658, 0.9850926, 0.9851194, 0.9851997, 0.9852264, 0.9853067, 0.9853335, 0.9854673, 0.9854941, 0.9855476, 0.9856011, 0.9856814, 0.9857349, 0.9857885,
   0.9858152, 0.985842, 0.9858688, 0.9859223, 0.985949, 0.9859758, 0.9860026, 0.9860293, 0.9860829, 0.9861899, 0.9862167, 0.9862434, 0.9862702, 0.9863237, 0.9863773, 0.986404,
   0.9864308, 0.9864843, 0.9865111, 0.9866181, 0.9866449, 0.9867252, 0.986752, 0.9867787, 0.9868055, 0.986859, 0.9869661, 0.9871266, 0.9871534, 0.9872069, 0.9872337, 0.9872605,
   0.9872872, 0.987314, 0.9873675, 0.9873943, 0.987421, 0.9875281, 0.9876352, 0.9876619, 0.9877154, 0.9879563, 0.9879831, 0.9880098, 0.9880366, 0.9880634, 0.9880901, 0.9881169,
   0.9882507, 0.9882775, 0.9883043, 0.988331, 0.9883578, 0.9883845, 0.9885184, 0.9885451, 0.9885719, 0.9886522, 0.9886789, 0.9887325, 0.9887592, 0.9888128, 0.9888931, 0.9889198,
   0.9889733, 0.9890001, 0.9890536, 0.9890804, 0.9891072, 0.9891339, 0.9891607, 0.9891875, 0.9892142, 0.9893213, 0.9894551, 0.9894819, 0.9895354, 0.9895621, 0.9896424, 0.9896692,
   0.989696, 0.9897495, 0.9898298, 0.9898565, 0.9899101, 0.9900707, 0.9900974, 0.9901509, 0.9901777, 0.990258, 0.9902848, 0.9903383, 0.9903918, 0.9905256, 0.9905524, 0.9905792,
   0.9906059, 0.9906327, 0.9906595, 0.9906862, 0.990713, 0.9907397, 0.9907665, 0.9907933, 0.9908468, 0.9909003, 0.9909539, 0.9909806, 0.9910074, 0.991168, 0.9911947, 0.9912483,
   0.991275, 0.9913018, 0.9914088, 0.9914891, 0.9915427, 0.991623, 0.9916497, 0.9917032, 0.9917568, 0.9917835, 0.9918103, 0.9918371, 0.9919709, 0.9919976, 0.9920244, 0.9920779,
   0.9921047, 0.9921315, 0.9921582, 0.992185, 0.9922653, 0.9925062, 0.9925329, 0.9925597, 0.9925864, 0.9926132, 0.99264, 0.9926667, 0.9926935, 0.992747, 0.9928006, 0.9928273,
   0.9928541, 0.9928808, 0.9929076, 0.9929344, 0.9929611, 0.9929879, 0.9930682, 0.9931217, 0.9931752, 0.993202, 0.9932823, 0.9933358, 0.9933626, 0.9933894, 0.9934161, 0.9934429,
   0.9934696, 0.9934964, 0.9935232, 0.993657, 0.9936838, 0.9937373, 0.9937908, 0.9938443, 0.9938711, 0.9938979, 0.9939246, 0.9939514, 0.9939782, 0.9940852, 0.9941387, 0.9941923,
   0.9942458, 0.9942993, 0.9943261, 0.9943796, 0.9944064, 0.9944331, 0.9945134, 0.9945402, 0.9945937, 0.9946205, 0.9946473, 0.9947811, 0.9948078, 0.9948346, 0.9948614, 0.9949149,
   0.9949417, 0.9950219, 0.9950487, 0.9950755, 0.9951022, 0.995129, 0.9952361, 0.9952628, 0.9952896, 0.9953163, 0.9953431, 0.9953699, 0.9953966, 0.9954234, 0.9954502, 0.9954769,
   0.9955305, 0.9956107, 0.9956375, 0.995691, 0.9957446, 0.9957713, 0.9957981, 0.9958516, 0.9958784, 0.9959051, 0.9959319, 0.9959587, 0.9959854, 0.9960122, 0.996039, 0.9960657,
   0.9960925, 0.996146, 0.9962263, 0.9962531, 0.9962798, 0.9963869, 0.9964137, 0.9964404, 0.9964672, 0.996494, 0.9965207, 0.9965742, 0.9966278, 0.9966813, 0.9967081, 0.9967348,
   0.9968419, 0.9968686, 0.9968954, 0.9969222, 0.9969489, 0.9969757, 0.9970292, 0.997056, 0.9970828, 0.997163, 0.9971898, 0.9972166, 0.9972433, 0.9972701, 0.9973236, 0.9973504,
   0.9973772, 0.9974574, 0.9975377, 0.9975913, 0.9976448, 0.9976716, 0.9976983, 0.9977251, 0.9977786, 0.9978321, 0.9978589, 0.9978857, 0.9979392, 0.9979927, 0.9980195, 0.9980462,
   0.9980998, 0.9981533, 0.9981801, 0.9982336, 0.9982604, 0.9982871, 0.9983139, 0.9983406, 0.9983942, 0.9984209, 0.9984477, 0.9985012, 0.9985548, 0.9985815, 0.998635, 0.9986618,
   0.9986886, 0.9987153, 0.9987421, 0.9987956, 0.9988492, 0.9988759, 0.9989562, 0.998983, 0.9990097, 0.9990365, 0.9990633, 0.99909, 0.9991436, 0.9991971, 0.9992239, 0.9992506,
   0.9993041, 0.9993309, 0.9993844, 0.9994112, 0.999438, 0.9994647, 0.9995183, 0.9995718, 0.9995985, 0.9996521, 0.9996788, 0.9997056, 0.9997859, 0.9998127, 0.9998394, 0.9998929,
   0.9999197, 0.9999465, 1 };
   graph = new TGraph(7972,t_RU_gb_a2_fx21,t_RU_gb_a2_fy21);
   graph->SetName("t_RU_gb_a2");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0033ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_t_RU_gb_a221 = new TH1F("Graph_t_RU_gb_a221","",7972,0,1.099285);
   Graph_t_RU_gb_a221->SetMinimum(2.408736e-05);
   Graph_t_RU_gb_a221->SetMaximum(1.099997);
   Graph_t_RU_gb_a221->SetDirectory(nullptr);
   Graph_t_RU_gb_a221->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_t_RU_gb_a221->SetLineColor(ci);
   Graph_t_RU_gb_a221->GetXaxis()->SetLabelFont(42);
   Graph_t_RU_gb_a221->GetXaxis()->SetTitleOffset(1);
   Graph_t_RU_gb_a221->GetXaxis()->SetTitleFont(42);
   Graph_t_RU_gb_a221->GetYaxis()->SetLabelFont(42);
   Graph_t_RU_gb_a221->GetYaxis()->SetTitleFont(42);
   Graph_t_RU_gb_a221->GetZaxis()->SetLabelFont(42);
   Graph_t_RU_gb_a221->GetZaxis()->SetTitleOffset(1);
   Graph_t_RU_gb_a221->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_t_RU_gb_a221);
   
   graph->Draw("l ");
   
   Double_t t_RU_mlp_a2_fx22[7644] = { 0, 9.279881e-05, 0.0001855976, 0.0002783964, 0.0003711952, 0.0005567929, 0.0006495917, 0.0007423905, 0.0009279881, 0.001020787, 0.001113586, 0.001206385, 0.001299183, 0.001391982, 0.001484781, 0.00157758, 0.001670379,
   0.001763177, 0.001855976, 0.001948775, 0.002041574, 0.002134373, 0.002227171, 0.00231997, 0.002412769, 0.002505568, 0.002598367, 0.002783964, 0.002876763, 0.002969562, 0.003062361, 0.003247958, 0.003340757,
   0.003433556, 0.003526355, 0.003619154, 0.003804751, 0.004083148, 0.004175947, 0.004268745, 0.004361544, 0.004454343, 0.004547142, 0.004732739, 0.004825538, 0.005011136, 0.005103935, 0.005196733, 0.005289532,
   0.005382331, 0.00547513, 0.005567929, 0.005660728, 0.005753526, 0.005846325, 0.005939124, 0.006031923, 0.006124722, 0.00621752, 0.006310319, 0.006403118, 0.006495917, 0.006588716, 0.006681514, 0.006774313,
   0.006867112, 0.007145509, 0.007238307, 0.007331106, 0.007423905, 0.007516704, 0.007609503, 0.007702301, 0.0077951, 0.007887899, 0.007980698, 0.008166295, 0.008259094, 0.008351893, 0.008444692, 0.008537491,
   0.00863029, 0.008815887, 0.008908686, 0.009001485, 0.009094284, 0.009187082, 0.00937268, 0.009558278, 0.009743875, 0.009836674, 0.009929473, 0.01002227, 0.01011507, 0.01020787, 0.01030067, 0.01039347,
   0.01048627, 0.01057906, 0.01067186, 0.01076466, 0.01085746, 0.01095026, 0.01104306, 0.01113586, 0.01122866, 0.01132146, 0.01141425, 0.01150705, 0.01159985, 0.01169265, 0.01178545, 0.01187825,
   0.01197105, 0.01206385, 0.01215664, 0.01224944, 0.01234224, 0.01243504, 0.01262064, 0.01271344, 0.01280624, 0.01289903, 0.01308463, 0.01317743, 0.01327023, 0.01336303, 0.01354863, 0.01364143,
   0.01373422, 0.01382702, 0.01391982, 0.01410542, 0.01419822, 0.01429102, 0.01438382, 0.01447661, 0.01456941, 0.01475501, 0.01484781, 0.01494061, 0.01503341, 0.01512621, 0.01521901, 0.0153118,
   0.0154046, 0.0154974, 0.0155902, 0.015683, 0.0157758, 0.0158686, 0.0159614, 0.01605419, 0.01614699, 0.01623979, 0.01633259, 0.01642539, 0.01651819, 0.01661099, 0.01670379, 0.01679659,
   0.01688938, 0.01698218, 0.01707498, 0.01716778, 0.01726058, 0.01735338, 0.01744618, 0.01753898, 0.01763177, 0.01772457, 0.01781737, 0.01791017, 0.01800297, 0.01809577, 0.01818857, 0.01828137,
   0.01837416, 0.01846696, 0.01855976, 0.01865256, 0.01874536, 0.01883816, 0.01893096, 0.01902376, 0.01911656, 0.01930215, 0.01939495, 0.01948775, 0.01976615, 0.01985895, 0.01995174, 0.02004454,
   0.02013734, 0.02023014, 0.02032294, 0.02041574, 0.02050854, 0.02060134, 0.02069414, 0.02078693, 0.02087973, 0.02097253, 0.02106533, 0.02115813, 0.02125093, 0.02134373, 0.02152932, 0.02162212,
   0.02171492, 0.02180772, 0.02190052, 0.02199332, 0.02208612, 0.02217892, 0.02227171, 0.02245731, 0.02255011, 0.02264291, 0.02273571, 0.02282851, 0.02292131, 0.0231069, 0.0231997, 0.0232925,
   0.0233853, 0.0234781, 0.0235709, 0.0236637, 0.0237565, 0.02384929, 0.02394209, 0.02403489, 0.02412769, 0.02422049, 0.02431329, 0.02440609, 0.02449889, 0.02459169, 0.02468448, 0.02477728,
   0.02487008, 0.02496288, 0.02505568, 0.02514848, 0.02524128, 0.02533408, 0.02542687, 0.02551967, 0.02561247, 0.02579807, 0.02589087, 0.02598367, 0.02607647, 0.02616927, 0.02626206, 0.02635486,
   0.02644766, 0.02654046, 0.02663326, 0.02672606, 0.02681886, 0.02691166, 0.02709725, 0.02719005, 0.02737565, 0.02746845, 0.02756125, 0.02765405, 0.02774684, 0.02783964, 0.02793244, 0.02802524,
   0.02811804, 0.02821084, 0.02830364, 0.02858203, 0.02867483, 0.02876763, 0.02886043, 0.02895323, 0.02904603, 0.02913883, 0.02923163, 0.02932442, 0.02951002, 0.02960282, 0.02969562, 0.02978842,
   0.02988122, 0.02997402, 0.03006682, 0.03015961, 0.03025241, 0.03034521, 0.03043801, 0.03053081, 0.03062361, 0.03080921, 0.030902, 0.0309948, 0.0310876, 0.0311804, 0.0312732, 0.031366,
   0.03164439, 0.03173719, 0.03182999, 0.03192279, 0.03201559, 0.03210839, 0.03220119, 0.03229399, 0.03238679, 0.03247958, 0.03257238, 0.03266518, 0.03275798, 0.03285078, 0.03294358, 0.03303638,
   0.03312918, 0.03322197, 0.03331477, 0.03340757, 0.03350037, 0.03359317, 0.03368597, 0.03387157, 0.03396437, 0.03414996, 0.03424276, 0.03433556, 0.03442836, 0.03452116, 0.03461396, 0.03470676,
   0.03479955, 0.03489235, 0.03507795, 0.03517075, 0.03526355, 0.03535635, 0.03554195, 0.03572754, 0.03582034, 0.03591314, 0.03600594, 0.03609874, 0.03619154, 0.03628434, 0.03637713, 0.03646993,
   0.03656273, 0.03665553, 0.03674833, 0.03684113, 0.03693393, 0.03702673, 0.03711952, 0.03721232, 0.03749072, 0.03758352, 0.03767632, 0.03776912, 0.03786192, 0.03795471, 0.03804751, 0.03823311,
   0.03832591, 0.03841871, 0.03851151, 0.03860431, 0.0386971, 0.0387899, 0.0388827, 0.0389755, 0.0390683, 0.0391611, 0.0392539, 0.0393467, 0.0394395, 0.03953229, 0.03962509, 0.03971789,
   0.03981069, 0.03990349, 0.04008909, 0.04018189, 0.04027468, 0.04036748, 0.04046028, 0.04055308, 0.04073868, 0.04083148, 0.04092428, 0.04101707, 0.04120267, 0.04129547, 0.04138827, 0.04148107,
   0.04157387, 0.04166667, 0.04175947, 0.04185226, 0.04203786, 0.04213066, 0.04222346, 0.04231626, 0.04240906, 0.04250186, 0.04259465, 0.04268745, 0.04278025, 0.04287305, 0.04296585, 0.04305865,
   0.04315145, 0.04324425, 0.04333705, 0.04342984, 0.04352264, 0.04361544, 0.04370824, 0.04380104, 0.04389384, 0.04398664, 0.04407944, 0.04417223, 0.04426503, 0.04435783, 0.04445063, 0.04454343,
   0.04463623, 0.04472903, 0.04491463, 0.04500742, 0.04510022, 0.04519302, 0.04528582, 0.04565702, 0.04574981, 0.04584261, 0.04593541, 0.04612101, 0.04621381, 0.04630661, 0.04639941, 0.0464922,
   0.046585, 0.0466778, 0.0467706, 0.0468634, 0.0469562, 0.047049, 0.0471418, 0.0472346, 0.04732739, 0.04742019, 0.04751299, 0.04760579, 0.04769859, 0.04779139, 0.04788419, 0.04797699,
   0.04806978, 0.04816258, 0.04825538, 0.04834818, 0.04844098, 0.04853378, 0.04862658, 0.04881218, 0.04890497, 0.04899777, 0.04909057, 0.04918337, 0.04927617, 0.04936897, 0.04955457, 0.04964736,
   0.04974016, 0.04992576, 0.05001856, 0.05011136, 0.05020416, 0.05029696, 0.05038976, 0.05048255, 0.05057535, 0.05066815, 0.05076095, 0.05085375, 0.05094655, 0.05103935, 0.05113215, 0.05122494,
   0.05131774, 0.05141054, 0.05150334, 0.05168894, 0.05178174, 0.05187454, 0.05196733, 0.05206013, 0.05215293, 0.05224573, 0.05243133, 0.05252413, 0.05261693, 0.05280252, 0.05289532, 0.05298812,
   0.05308092, 0.05317372, 0.05326652, 0.05335932, 0.05354491, 0.05363771, 0.05373051, 0.05382331, 0.05391611, 0.05410171, 0.05419451, 0.05428731, 0.0543801, 0.0544729, 0.0545657, 0.0546585,
   0.0547513, 0.0549369, 0.0550297, 0.05512249, 0.05521529, 0.05549369, 0.05558649, 0.05567929, 0.05577209, 0.05586488, 0.05595768, 0.05605048, 0.05614328, 0.05623608, 0.05632888, 0.05642168,
   0.05651448, 0.05660728, 0.05670007, 0.05679287, 0.05688567, 0.05697847, 0.05707127, 0.05716407, 0.05725687, 0.05734967, 0.05744246, 0.05753526, 0.05762806, 0.05772086, 0.05781366, 0.05790646,
   0.05799926, 0.05818486, 0.05827765, 0.05837045, 0.05855605, 0.05883445, 0.05892725, 0.05902004, 0.05911284, 0.05929844, 0.05939124, 0.05948404, 0.05957684, 0.05966964, 0.05976244, 0.05985523,
   0.06004083, 0.06013363, 0.06022643, 0.06031923, 0.06041203, 0.06050483, 0.06059762, 0.06069042, 0.06078322, 0.06087602, 0.06096882, 0.06106162, 0.06115442, 0.06124722, 0.06134001, 0.06143281,
   0.06152561, 0.06161841, 0.06171121, 0.06180401, 0.06189681, 0.06198961, 0.06208241, 0.0621752, 0.062268, 0.0623608, 0.0624536, 0.0626392, 0.062732, 0.0628248, 0.06291759, 0.06301039,
   0.06310319, 0.06319599, 0.06328879, 0.06338159, 0.06347439, 0.06356719, 0.06375278, 0.06384558, 0.06403118, 0.06412398, 0.06421678, 0.06430958, 0.06440238, 0.06449517, 0.06458797, 0.06468077,
   0.06477357, 0.06495917, 0.06514477, 0.06523756, 0.06533036, 0.06542316, 0.06551596, 0.06560876, 0.06570156, 0.06579436, 0.06588716, 0.06607275, 0.06625835, 0.06635115, 0.06644395, 0.06653675,
   0.06672235, 0.06681514, 0.06690794, 0.06709354, 0.06718634, 0.06727914, 0.06746474, 0.06755754, 0.06774313, 0.06783593, 0.06792873, 0.06802153, 0.06811433, 0.06820713, 0.06829993, 0.06848552,
   0.06857832, 0.06867112, 0.06876392, 0.06885672, 0.06894952, 0.06904232, 0.06913512, 0.06922791, 0.06932071, 0.06941351, 0.06950631, 0.06959911, 0.06969191, 0.06978471, 0.06987751, 0.0699703,
   0.0700631, 0.0701559, 0.0702487, 0.0704343, 0.0705271, 0.0706199, 0.07071269, 0.07080549, 0.07089829, 0.07099109, 0.07108389, 0.07117669, 0.07136229, 0.07145509, 0.07154788, 0.07164068,
   0.07173348, 0.07182628, 0.07191908, 0.07201188, 0.07210468, 0.07238307, 0.07247587, 0.07256867, 0.07266147, 0.07293987, 0.07312546, 0.07321826, 0.07331106, 0.07340386, 0.07349666, 0.07358946,
   0.07368226, 0.07377506, 0.07386785, 0.07396065, 0.07405345, 0.07414625, 0.07423905, 0.07442465, 0.07451745, 0.07461024, 0.07470304, 0.07479584, 0.07488864, 0.07498144, 0.07507424, 0.07516704,
   0.07525984, 0.07535264, 0.07544543, 0.07553823, 0.07563103, 0.07572383, 0.07581663, 0.07590943, 0.07600223, 0.07609503, 0.07618782, 0.07628062, 0.07637342, 0.07646622, 0.07655902, 0.07674462,
   0.07693022, 0.07702301, 0.07720861, 0.07730141, 0.07739421, 0.07748701, 0.07757981, 0.07767261, 0.0777654, 0.0778582, 0.077951, 0.0780438, 0.0781366, 0.0782294, 0.078415, 0.07860059,
   0.07869339, 0.07878619, 0.07887899, 0.07897179, 0.07906459, 0.07915739, 0.07934298, 0.07952858, 0.07962138, 0.07971418, 0.07980698, 0.07989978, 0.07999258, 0.08008537, 0.08017817, 0.08027097,
   0.08045657, 0.08054937, 0.08064217, 0.08073497, 0.08092056, 0.08101336, 0.08110616, 0.08119896, 0.08129176, 0.08147736, 0.08157016, 0.08175575, 0.08184855, 0.08194135, 0.08203415, 0.08221975,
   0.08231255, 0.08240535, 0.08249814, 0.08259094, 0.08268374, 0.08277654, 0.08296214, 0.08314774, 0.08324053, 0.08333333, 0.08342613, 0.08351893, 0.08361173, 0.08370453, 0.08379733, 0.08389013,
   0.08398293, 0.08407572, 0.08426132, 0.08435412, 0.08444692, 0.08463252, 0.08472532, 0.08481811, 0.08491091, 0.08500371, 0.08509651, 0.08518931, 0.08537491, 0.08546771, 0.0855605, 0.0856533,
   0.0857461, 0.0859317, 0.0860245, 0.0861173, 0.0862101, 0.0863029, 0.08658129, 0.08695249, 0.08704529, 0.08723088, 0.08741648, 0.08750928, 0.08760208, 0.08769488, 0.08778768, 0.08788048,
   0.08815887, 0.08825167, 0.08834447, 0.08843727, 0.08853007, 0.08862287, 0.08871566, 0.08890126, 0.08899406, 0.08908686, 0.08917966, 0.08927246, 0.08936526, 0.08945805, 0.08955085, 0.08964365,
   0.08973645, 0.08982925, 0.09001485, 0.09010765, 0.09020045, 0.09029324, 0.09038604, 0.09057164, 0.09085004, 0.09094284, 0.09112843, 0.09122123, 0.09131403, 0.09140683, 0.09149963, 0.09159243,
   0.09168523, 0.09177803, 0.09187082, 0.09196362, 0.09205642, 0.09224202, 0.09233482, 0.09242762, 0.09252042, 0.09261321, 0.09270601, 0.09279881, 0.09298441, 0.09307721, 0.09317001, 0.09326281,
   0.09335561, 0.0934484, 0.0935412, 0.0938196, 0.0939124, 0.0940052, 0.094098, 0.09419079, 0.09428359, 0.09437639, 0.09446919, 0.09456199, 0.09465479, 0.09474759, 0.09493318, 0.09502598,
   0.09511878, 0.09521158, 0.09530438, 0.09539718, 0.09548998, 0.09567558, 0.09576837, 0.09586117, 0.09595397, 0.09604677, 0.09613957, 0.09623237, 0.09641797, 0.09651076, 0.09660356, 0.09669636,
   0.09678916, 0.09688196, 0.09697476, 0.09706756, 0.09716036, 0.09734595, 0.09743875, 0.09762435, 0.09771715, 0.09780995, 0.09790275, 0.09799555, 0.09808834, 0.09818114, 0.09827394, 0.09836674,
   0.09845954, 0.09855234, 0.09864514, 0.09873794, 0.09883073, 0.09892353, 0.09901633, 0.09920193, 0.09929473, 0.09938753, 0.09948033, 0.09966592, 0.09975872, 0.1000371, 0.1001299, 0.1002227,
   0.1003155, 0.1004083, 0.1005011, 0.1005939, 0.1006867, 0.1007795, 0.1008723, 0.1010579, 0.1011507, 0.1012435, 0.1013363, 0.1014291, 0.1015219, 0.1016147, 0.1017075, 0.1018003,
   0.1018931, 0.1019859, 0.1020787, 0.1021715, 0.1022643, 0.1023571, 0.1024499, 0.1025427, 0.1026355, 0.1027283, 0.1029139, 0.1030067, 0.1030995, 0.1031923, 0.1032851, 0.1033779,
   0.1034707, 0.1035635, 0.1036563, 0.1037491, 0.1038419, 0.1039347, 0.1040275, 0.1043059, 0.1043987, 0.1044915, 0.1045843, 0.1046771, 0.1048627, 0.1049555, 0.1051411, 0.1052339,
   0.1053267, 0.1054195, 0.1055122, 0.105605, 0.1057906, 0.1058834, 0.1059762, 0.106069, 0.1063474, 0.1064402, 0.106533, 0.1066258, 0.1067186, 0.1068114, 0.1069042, 0.106997,
   0.1070898, 0.1071826, 0.1073682, 0.1075538, 0.1076466, 0.1077394, 0.1078322, 0.107925, 0.1081106, 0.1082034, 0.1082962, 0.108389, 0.1084818, 0.1085746, 0.1086674, 0.1087602,
   0.108853, 0.1089458, 0.1090386, 0.1091314, 0.1092242, 0.109317, 0.1094098, 0.1095026, 0.1095954, 0.1096882, 0.109781, 0.1098738, 0.1100594, 0.1101522, 0.110245, 0.1104306,
   0.1105234, 0.1106162, 0.110709, 0.1109874, 0.1110802, 0.1112658, 0.1113586, 0.1114514, 0.1115442, 0.111637, 0.1117298, 0.1118226, 0.1119154, 0.1121938, 0.1122866, 0.1123794,
   0.1124722, 0.112565, 0.1126578, 0.1128434, 0.1129362, 0.113029, 0.1131218, 0.1132146, 0.1133073, 0.1134001, 0.1135857, 0.1136785, 0.1137713, 0.1138641, 0.1139569, 0.1141425,
   0.1142353, 0.1143281, 0.1145137, 0.1146065, 0.1146993, 0.1147921, 0.1148849, 0.1149777, 0.1150705, 0.1151633, 0.1152561, 0.1153489, 0.1154417, 0.1155345, 0.1156273, 0.1157201,
   0.1159057, 0.1160913, 0.1161841, 0.1162769, 0.1163697, 0.1164625, 0.1165553, 0.1166481, 0.1167409, 0.1168337, 0.1169265, 0.1170193, 0.1171121, 0.1172977, 0.1173905, 0.1174833,
   0.1175761, 0.1176689, 0.1178545, 0.1179473, 0.1180401, 0.1181329, 0.1182257, 0.1183185, 0.1184113, 0.1185041, 0.1185969, 0.1186897, 0.1187825, 0.1188753, 0.1189681, 0.1190609,
   0.1191537, 0.1192465, 0.1194321, 0.1195249, 0.1196177, 0.1197105, 0.1198033, 0.1199889, 0.1200817, 0.1201745, 0.1202673, 0.1203601, 0.1204529, 0.1205457, 0.1206385, 0.1207313,
   0.1209169, 0.1210097, 0.1211024, 0.1211952, 0.121288, 0.1213808, 0.1214736, 0.1215664, 0.1216592, 0.121752, 0.1218448, 0.1219376, 0.1220304, 0.1221232, 0.122216, 0.1223088,
   0.1224016, 0.1225872, 0.12268, 0.1227728, 0.1228656, 0.1230512, 0.123144, 0.1233296, 0.1234224, 0.1235152, 0.1237008, 0.1238864, 0.1239792, 0.124072, 0.1241648, 0.1242576,
   0.1244432, 0.124536, 0.1247216, 0.1248144, 0.125, 0.1250928, 0.1251856, 0.1252784, 0.1253712, 0.125464, 0.1255568, 0.1256496, 0.1257424, 0.1258352, 0.125928, 0.1260208,
   0.1261136, 0.1262992, 0.126392, 0.1266704, 0.1267632, 0.126856, 0.1269488, 0.1270416, 0.1271344, 0.1272272, 0.12732, 0.1275056, 0.1275984, 0.1276912, 0.127784, 0.1278768,
   0.1279696, 0.1281552, 0.128248, 0.1283408, 0.1284336, 0.1286192, 0.128712, 0.1288048, 0.1289903, 0.1291759, 0.1292687, 0.1294543, 0.1296399, 0.1297327, 0.1298255, 0.1299183,
   0.1300111, 0.1301039, 0.1302895, 0.1303823, 0.1304751, 0.1305679, 0.1306607, 0.1307535, 0.1308463, 0.1309391, 0.1310319, 0.1311247, 0.1312175, 0.1313103, 0.1314031, 0.1314959,
   0.1316815, 0.1317743, 0.1319599, 0.1320527, 0.1321455, 0.1322383, 0.1323311, 0.1324239, 0.1325167, 0.1326095, 0.1327023, 0.1327951, 0.1328879, 0.1329807, 0.1330735, 0.1331663,
   0.1332591, 0.1333519, 0.1335375, 0.1336303, 0.1338159, 0.1339087, 0.1340015, 0.1341871, 0.1342799, 0.1343727, 0.1344655, 0.1345583, 0.1346511, 0.1347439, 0.1348367, 0.1350223,
   0.1352079, 0.1353007, 0.1354863, 0.1355791, 0.1356719, 0.1357647, 0.1358575, 0.1359503, 0.1360431, 0.1361359, 0.1362287, 0.1363215, 0.1364143, 0.1365071, 0.1365999, 0.1366927,
   0.1367854, 0.136971, 0.1370638, 0.1371566, 0.1372494, 0.1373422, 0.137435, 0.1375278, 0.1378062, 0.137899, 0.1379918, 0.1380846, 0.1382702, 0.138363, 0.1384558, 0.1385486,
   0.1386414, 0.1387342, 0.138827, 0.1389198, 0.1390126, 0.1391054, 0.1391982, 0.139291, 0.1393838, 0.1394766, 0.1395694, 0.1396622, 0.139755, 0.1398478, 0.1400334, 0.1401262,
   0.140219, 0.1403118, 0.1404046, 0.1404974, 0.1405902, 0.140683, 0.1407758, 0.1408686, 0.1410542, 0.141147, 0.1412398, 0.1413326, 0.1414254, 0.1415182, 0.1417038, 0.1417966,
   0.1418894, 0.1419822, 0.142075, 0.1421678, 0.1422606, 0.1423534, 0.142539, 0.1426318, 0.1427246, 0.1429102, 0.143003, 0.1432814, 0.1433742, 0.143467, 0.1436526, 0.1437454,
   0.1438382, 0.143931, 0.1440238, 0.1441166, 0.1442094, 0.144395, 0.1444878, 0.1445805, 0.1446733, 0.1447661, 0.1448589, 0.1449517, 0.1451373, 0.1452301, 0.1453229, 0.1455085,
   0.1456013, 0.1456941, 0.1457869, 0.1458797, 0.1459725, 0.1460653, 0.1461581, 0.1462509, 0.1463437, 0.1464365, 0.1465293, 0.1468077, 0.1470861, 0.1471789, 0.1472717, 0.1474573,
   0.1475501, 0.1476429, 0.1477357, 0.1479213, 0.1480141, 0.1481069, 0.1481997, 0.1482925, 0.1483853, 0.1484781, 0.1485709, 0.1486637, 0.1487565, 0.1488493, 0.1489421, 0.1490349,
   0.1491277, 0.1492205, 0.1493133, 0.1494989, 0.1495917, 0.1496845, 0.1497773, 0.1498701, 0.1500557, 0.1501485, 0.1502413, 0.1504269, 0.1505197, 0.1506125, 0.1507053, 0.1508909,
   0.1509837, 0.1510765, 0.1511693, 0.1512621, 0.1515405, 0.1516333, 0.1517261, 0.1518189, 0.1519117, 0.1520045, 0.1520973, 0.1521901, 0.1522829, 0.1523756, 0.1524684, 0.1525612,
   0.152654, 0.1527468, 0.1529324, 0.1530252, 0.153118, 0.1532108, 0.1533964, 0.1534892, 0.153582, 0.1536748, 0.1538604, 0.1539532, 0.154046, 0.1541388, 0.1542316, 0.1543244,
   0.15451, 0.1546028, 0.1546956, 0.1547884, 0.1548812, 0.154974, 0.1550668, 0.1552524, 0.1553452, 0.155438, 0.1555308, 0.1558092, 0.155902, 0.1559948, 0.1560876, 0.1561804,
   0.1562732, 0.156366, 0.1565516, 0.1566444, 0.15683, 0.1569228, 0.1570156, 0.157294, 0.1573868, 0.1574796, 0.1575724, 0.157758, 0.1578508, 0.1579436, 0.1580364, 0.1581292,
   0.158222, 0.1583148, 0.1584076, 0.1587788, 0.1588716, 0.1590572, 0.1592428, 0.1593356, 0.1594284, 0.1595212, 0.159614, 0.1597996, 0.1599852, 0.1601707, 0.1602635, 0.1603563,
   0.1605419, 0.1606347, 0.1607275, 0.1609131, 0.1610059, 0.1610987, 0.1611915, 0.1612843, 0.1613771, 0.1614699, 0.1615627, 0.1616555, 0.1617483, 0.1618411, 0.1619339, 0.1620267,
   0.1623051, 0.1623979, 0.1624907, 0.1625835, 0.1626763, 0.1627691, 0.1628619, 0.1629547, 0.1630475, 0.1631403, 0.1632331, 0.1633259, 0.1634187, 0.1635115, 0.1636043, 0.1636971,
   0.1638827, 0.1639755, 0.1640683, 0.1641611, 0.1643467, 0.1644395, 0.1645323, 0.1646251, 0.1647179, 0.1648107, 0.1649035, 0.1650891, 0.1651819, 0.1654603, 0.1655531, 0.1657387,
   0.1658315, 0.1659243, 0.1660171, 0.1661099, 0.1662027, 0.1662955, 0.1663883, 0.1665739, 0.1666667, 0.1667595, 0.1668523, 0.1669451, 0.1670379, 0.1671307, 0.1672235, 0.1673163,
   0.1674091, 0.1675019, 0.1675947, 0.1676875, 0.1677803, 0.1678731, 0.1681514, 0.1682442, 0.168337, 0.1684298, 0.1685226, 0.1686154, 0.168801, 0.1688938, 0.1689866, 0.1690794,
   0.1691722, 0.169265, 0.1693578, 0.1694506, 0.1695434, 0.1698218, 0.1700074, 0.1701002, 0.170193, 0.1702858, 0.1703786, 0.1705642, 0.170657, 0.1707498, 0.1708426, 0.1709354,
   0.1710282, 0.171121, 0.1712138, 0.1713994, 0.1717706, 0.1718634, 0.1719562, 0.172049, 0.1722346, 0.1723274, 0.1724202, 0.172513, 0.1726058, 0.1726986, 0.1727914, 0.1728842,
   0.172977, 0.1731626, 0.1732554, 0.1733482, 0.173441, 0.1735338, 0.1736266, 0.1737194, 0.1738122, 0.173905, 0.1740906, 0.1741834, 0.1742762, 0.174369, 0.1744618, 0.1745546,
   0.1746474, 0.1747402, 0.174833, 0.1749258, 0.1750186, 0.1751114, 0.175297, 0.1753898, 0.1754826, 0.1756682, 0.175761, 0.1758537, 0.1759465, 0.1760393, 0.1761321, 0.1762249,
   0.1763177, 0.1764105, 0.1765033, 0.1767817, 0.1769673, 0.1770601, 0.1771529, 0.1772457, 0.1773385, 0.1774313, 0.1775241, 0.1776169, 0.1777097, 0.1778025, 0.1778953, 0.1779881,
   0.1780809, 0.1781737, 0.1782665, 0.1783593, 0.1784521, 0.1785449, 0.1786377, 0.1787305, 0.1788233, 0.1789161, 0.1790089, 0.1791017, 0.1791945, 0.1793801, 0.1794729, 0.1795657,
   0.1796585, 0.1797513, 0.1798441, 0.1799369, 0.1800297, 0.1801225, 0.1802153, 0.1803081, 0.1804937, 0.1805865, 0.1807721, 0.1810505, 0.1811433, 0.1812361, 0.1813289, 0.1814217,
   0.1815145, 0.1816073, 0.1817001, 0.1817929, 0.1818857, 0.1819785, 0.1820713, 0.1821641, 0.1822569, 0.1823497, 0.1825353, 0.1827209, 0.1828137, 0.1829065, 0.1829993, 0.1830921,
   0.1831849, 0.1832777, 0.1833705, 0.1834633, 0.1835561, 0.1836488, 0.1837416, 0.1838344, 0.1839272, 0.18402, 0.1841128, 0.1842984, 0.1843912, 0.184484, 0.1845768, 0.1846696,
   0.1847624, 0.1848552, 0.184948, 0.1850408, 0.1851336, 0.1852264, 0.185412, 0.1855048, 0.1855976, 0.1856904, 0.1857832, 0.185876, 0.1861544, 0.18634, 0.1864328, 0.1865256,
   0.1866184, 0.1867112, 0.186804, 0.1868968, 0.1869896, 0.1870824, 0.1871752, 0.187268, 0.1873608, 0.1874536, 0.1876392, 0.187732, 0.1878248, 0.1879176, 0.1880104, 0.1881032,
   0.188196, 0.1882888, 0.1884744, 0.1885672, 0.1887528, 0.1888456, 0.1889384, 0.189124, 0.1892168, 0.1893096, 0.1894024, 0.1894952, 0.189588, 0.1896808, 0.1898664, 0.1899592,
   0.190052, 0.1901448, 0.1902376, 0.1904232, 0.190516, 0.1906088, 0.1907016, 0.1907944, 0.19098, 0.1911656, 0.1912584, 0.1913512, 0.1914439, 0.1915367, 0.1916295, 0.1917223,
   0.1918151, 0.1919079, 0.1920007, 0.1920935, 0.1921863, 0.1922791, 0.1923719, 0.1924647, 0.1925575, 0.1926503, 0.1927431, 0.1928359, 0.1929287, 0.1930215, 0.1931143, 0.1932999,
   0.1933927, 0.1934855, 0.1935783, 0.1936711, 0.1937639, 0.1939495, 0.1940423, 0.1941351, 0.1942279, 0.1943207, 0.1945063, 0.1945991, 0.1946919, 0.1947847, 0.1948775, 0.1949703,
   0.1950631, 0.1951559, 0.1952487, 0.1953415, 0.1954343, 0.1955271, 0.1956199, 0.1957127, 0.1958055, 0.1958983, 0.1959911, 0.1960839, 0.1961767, 0.1962695, 0.1963623, 0.1964551,
   0.1965479, 0.1966407, 0.1967335, 0.1968263, 0.1971047, 0.1971975, 0.1972903, 0.1973831, 0.1974759, 0.1975687, 0.1976615, 0.1977543, 0.1978471, 0.1979399, 0.1980327, 0.1982183,
   0.1983111, 0.1984039, 0.1985895, 0.1986823, 0.1987751, 0.1989607, 0.1990535, 0.1991463, 0.199239, 0.1993318, 0.1994246, 0.1996102, 0.199703, 0.1997958, 0.1998886, 0.1999814,
   0.2000742, 0.200167, 0.2002598, 0.2003526, 0.2004454, 0.200631, 0.2007238, 0.2008166, 0.2009094, 0.2010022, 0.201095, 0.2011878, 0.2012806, 0.2013734, 0.2014662, 0.201559,
   0.2016518, 0.2017446, 0.2018374, 0.2019302, 0.2021158, 0.2022086, 0.2023014, 0.2023942, 0.202487, 0.2025798, 0.2026726, 0.2027654, 0.2028582, 0.202951, 0.2030438, 0.2031366,
   0.2032294, 0.203415, 0.2036006, 0.2037862, 0.203879, 0.2039718, 0.2040646, 0.2042502, 0.204343, 0.2044358, 0.2045286, 0.2046214, 0.2047142, 0.204807, 0.2048998, 0.2050854,
   0.205271, 0.2053638, 0.2054566, 0.2055494, 0.2056422, 0.205735, 0.2058278, 0.2061062, 0.206199, 0.2062918, 0.2063846, 0.2064774, 0.2065702, 0.206663, 0.2067558, 0.2068486,
   0.2070341, 0.2071269, 0.2073125, 0.2074981, 0.2075909, 0.2076837, 0.2078693, 0.2079621, 0.2081477, 0.2082405, 0.2083333, 0.2084261, 0.2085189, 0.2087045, 0.2087973, 0.2088901,
   0.2089829, 0.2090757, 0.2091685, 0.2092613, 0.2093541, 0.2094469, 0.2096325, 0.2097253, 0.2098181, 0.2099109, 0.2101893, 0.2102821, 0.2103749, 0.2104677, 0.2106533, 0.2107461,
   0.2108389, 0.2109317, 0.2110245, 0.2111173, 0.2112101, 0.2113029, 0.2114885, 0.2115813, 0.2116741, 0.2118597, 0.2119525, 0.2120453, 0.2121381, 0.2122309, 0.2123237, 0.2124165,
   0.2125093, 0.2126021, 0.2126949, 0.2127877, 0.2128805, 0.2129733, 0.2130661, 0.2131589, 0.2132517, 0.2134373, 0.2135301, 0.2136229, 0.2137157, 0.2138085, 0.2139013, 0.2139941,
   0.2140869, 0.2142725, 0.2143653, 0.2144581, 0.2145509, 0.2147365, 0.2148293, 0.214922, 0.2150148, 0.2151076, 0.2152004, 0.2152932, 0.215386, 0.2154788, 0.2156644, 0.2157572,
   0.21585, 0.2159428, 0.2160356, 0.2161284, 0.2162212, 0.216314, 0.2164068, 0.2164996, 0.2165924, 0.2166852, 0.216778, 0.2169636, 0.2170564, 0.2171492, 0.217242, 0.2173348,
   0.2174276, 0.2176132, 0.217706, 0.2177988, 0.2179844, 0.2180772, 0.21817, 0.2182628, 0.2183556, 0.2184484, 0.2185412, 0.218634, 0.2187268, 0.2188196, 0.2189124, 0.2190052,
   0.219098, 0.2191908, 0.2192836, 0.219562, 0.2196548, 0.2197476, 0.2198404, 0.220026, 0.2201188, 0.2202116, 0.2203044, 0.2206756, 0.2207684, 0.2208612, 0.220954, 0.2212324,
   0.2213252, 0.221418, 0.2215108, 0.2216036, 0.2216964, 0.2217892, 0.221882, 0.2220676, 0.2221604, 0.2222532, 0.222346, 0.2224388, 0.2226244, 0.2227171, 0.2228099, 0.2229027,
   0.2230883, 0.2231811, 0.2232739, 0.2233667, 0.2234595, 0.2235523, 0.2236451, 0.2237379, 0.2238307, 0.2239235, 0.2240163, 0.2241091, 0.2244803, 0.2245731, 0.2246659, 0.2248515,
   0.2249443, 0.2250371, 0.2251299, 0.2252227, 0.2253155, 0.2254083, 0.2255011, 0.2255939, 0.2256867, 0.2258723, 0.2259651, 0.2260579, 0.2261507, 0.2262435, 0.2263363, 0.2264291,
   0.2265219, 0.2266147, 0.2267075, 0.2268003, 0.2269859, 0.2270787, 0.2271715, 0.2272643, 0.2273571, 0.2274499, 0.2276355, 0.2278211, 0.2279139, 0.2280067, 0.2280995, 0.2281923,
   0.2282851, 0.2284707, 0.2286563, 0.2287491, 0.2288419, 0.2289347, 0.2290275, 0.2292131, 0.2293059, 0.2293987, 0.2294915, 0.2295843, 0.2296771, 0.2297699, 0.2298627, 0.2299555,
   0.2300483, 0.2301411, 0.2303267, 0.2304195, 0.2305122, 0.2306978, 0.2307906, 0.2308834, 0.2309762, 0.231069, 0.2311618, 0.2312546, 0.2313474, 0.2314402, 0.231533, 0.2316258,
   0.2317186, 0.2318114, 0.231997, 0.2320898, 0.2321826, 0.2322754, 0.232461, 0.2325538, 0.2326466, 0.2328322, 0.232925, 0.2330178, 0.2331106, 0.2332034, 0.2332962, 0.233389,
   0.2334818, 0.2335746, 0.2336674, 0.2337602, 0.233853, 0.2339458, 0.2340386, 0.2341314, 0.2342242, 0.2344098, 0.2345954, 0.2346882, 0.234781, 0.2348738, 0.2349666, 0.2350594,
   0.2351522, 0.235245, 0.2353378, 0.2354306, 0.2355234, 0.2356162, 0.235709, 0.2358946, 0.2359874, 0.2360802, 0.236173, 0.2362658, 0.2363586, 0.2364514, 0.2367298, 0.2369154,
   0.237101, 0.2371938, 0.2372866, 0.2374722, 0.237565, 0.2376578, 0.2377506, 0.2378434, 0.2379362, 0.238029, 0.2381218, 0.2382146, 0.2383073, 0.2384929, 0.2386785, 0.2387713,
   0.2388641, 0.2390497, 0.2391425, 0.2392353, 0.2393281, 0.2394209, 0.2395137, 0.2396065, 0.2396993, 0.2397921, 0.2398849, 0.2399777, 0.2400705, 0.2401633, 0.2402561, 0.2403489,
   0.2404417, 0.2405345, 0.2406273, 0.2408129, 0.2410913, 0.2412769, 0.2413697, 0.2414625, 0.2416481, 0.2417409, 0.2420193, 0.2421121, 0.2422049, 0.2422977, 0.2423905, 0.2424833,
   0.2425761, 0.2426689, 0.2427617, 0.2428545, 0.2429473, 0.2430401, 0.2431329, 0.2432257, 0.2433185, 0.2435041, 0.2436897, 0.2437825, 0.2438753, 0.2439681, 0.2440609, 0.2441537,
   0.2442465, 0.2443393, 0.2444321, 0.2445249, 0.2446177, 0.2447105, 0.2448033, 0.2448961, 0.2449889, 0.2450817, 0.2451745, 0.2452673, 0.2453601, 0.2455457, 0.2458241, 0.2459169,
   0.2460097, 0.2461024, 0.246288, 0.2463808, 0.2465664, 0.2466592, 0.246752, 0.2468448, 0.2469376, 0.2470304, 0.2471232, 0.247216, 0.2473088, 0.2474016, 0.2474944, 0.2475872,
   0.24768, 0.2477728, 0.2478656, 0.2479584, 0.2480512, 0.248144, 0.2483296, 0.2484224, 0.2485152, 0.248608, 0.2487008, 0.2488864, 0.2489792, 0.2491648, 0.2492576, 0.2493504,
   0.2494432, 0.249536, 0.2496288, 0.2497216, 0.2498144, 0.25, 0.2500928, 0.2501856, 0.2502784, 0.2503712, 0.250464, 0.2506496, 0.2507424, 0.2508352, 0.250928, 0.2510208,
   0.2511136, 0.2512992, 0.251392, 0.2514848, 0.2515776, 0.2516704, 0.2517632, 0.2519488, 0.2521344, 0.2522272, 0.25232, 0.2524128, 0.2525056, 0.2525984, 0.2526912, 0.2529696,
   0.2531552, 0.253248, 0.2533408, 0.2534336, 0.2535264, 0.2536192, 0.253712, 0.2538048, 0.2538976, 0.2539903, 0.2541759, 0.2542687, 0.2543615, 0.2544543, 0.2545471, 0.2546399,
   0.2548255, 0.2549183, 0.2550111, 0.2551039, 0.2551967, 0.2552895, 0.2553823, 0.2554751, 0.2555679, 0.2556607, 0.2557535, 0.2558463, 0.2560319, 0.2562175, 0.2563103, 0.2564031,
   0.2564959, 0.2565887, 0.2566815, 0.2567743, 0.2569599, 0.2570527, 0.2571455, 0.2572383, 0.2573311, 0.2575167, 0.2576095, 0.2577023, 0.2577951, 0.2578879, 0.2579807, 0.2580735,
   0.2581663, 0.2582591, 0.2583519, 0.2584447, 0.2585375, 0.2586303, 0.2587231, 0.2588159, 0.2589087, 0.2590015, 0.2590943, 0.2591871, 0.2592799, 0.2593727, 0.2594655, 0.2595583,
   0.2596511, 0.2597439, 0.2599295, 0.2600223, 0.2603007, 0.2603935, 0.2605791, 0.2606719, 0.2607647, 0.2608575, 0.2609503, 0.2611359, 0.2613215, 0.2614143, 0.2615999, 0.2616927,
   0.2617854, 0.2618782, 0.261971, 0.2620638, 0.2621566, 0.2622494, 0.2623422, 0.262435, 0.2625278, 0.2626206, 0.2627134, 0.2628062, 0.262899, 0.2629918, 0.2630846, 0.2631774,
   0.2632702, 0.263363, 0.2635486, 0.2636414, 0.2637342, 0.263827, 0.2639198, 0.2640126, 0.2641054, 0.264291, 0.2643838, 0.2644766, 0.2646622, 0.264755, 0.2649406, 0.265219,
   0.2653118, 0.2654046, 0.2654974, 0.2655902, 0.265683, 0.2657758, 0.2658686, 0.2659614, 0.2660542, 0.266147, 0.2662398, 0.2663326, 0.2664254, 0.2665182, 0.266611, 0.2667038,
   0.2667966, 0.2668894, 0.2671678, 0.2672606, 0.2673534, 0.2674462, 0.267539, 0.2676318, 0.2677246, 0.2678174, 0.2679102, 0.2680958, 0.2682814, 0.2683742, 0.2685598, 0.2686526,
   0.2688382, 0.268931, 0.2690238, 0.2691166, 0.2692094, 0.2693022, 0.269395, 0.2695805, 0.2696733, 0.2697661, 0.2699517, 0.2700445, 0.2701373, 0.2702301, 0.2703229, 0.2704157,
   0.2705085, 0.2706013, 0.2706941, 0.2707869, 0.2709725, 0.2711581, 0.2713437, 0.2714365, 0.2715293, 0.2717149, 0.2718077, 0.2719005, 0.2719933, 0.2721789, 0.2722717, 0.2723645,
   0.2726429, 0.2728285, 0.2729213, 0.2730141, 0.2731069, 0.2731997, 0.2732925, 0.2733853, 0.2734781, 0.2735709, 0.2737565, 0.2738493, 0.2739421, 0.2740349, 0.2741277, 0.2742205,
   0.2743133, 0.2744989, 0.2745917, 0.2746845, 0.2747773, 0.2748701, 0.2749629, 0.2752413, 0.2753341, 0.2754269, 0.2756125, 0.2757981, 0.2758909, 0.2759837, 0.2760765, 0.2762621,
   0.2763549, 0.2765405, 0.2766333, 0.2767261, 0.2768189, 0.2769117, 0.2770045, 0.2771901, 0.2772829, 0.2774684, 0.2775612, 0.277654, 0.2777468, 0.2778396, 0.2779324, 0.2780252,
   0.278118, 0.2782108, 0.2783036, 0.278582, 0.2786748, 0.2788604, 0.2789532, 0.279046, 0.2791388, 0.2792316, 0.2794172, 0.27951, 0.2796028, 0.2796956, 0.2797884, 0.2798812,
   0.279974, 0.2800668, 0.2801596, 0.2802524, 0.2803452, 0.2805308, 0.2806236, 0.2807164, 0.280902, 0.2809948, 0.2810876, 0.2811804, 0.2812732, 0.2814588, 0.2816444, 0.2817372,
   0.28183, 0.2819228, 0.2820156, 0.2821084, 0.282294, 0.2826652, 0.2828508, 0.2829436, 0.2830364, 0.2831292, 0.283222, 0.2833148, 0.2834076, 0.2835004, 0.2835932, 0.283686,
   0.2838716, 0.2839644, 0.2840572, 0.2842428, 0.2843356, 0.2844284, 0.2845212, 0.284614, 0.2847068, 0.2848924, 0.2849852, 0.2851707, 0.2854491, 0.2855419, 0.2857275, 0.2858203,
   0.2859131, 0.2860059, 0.2860987, 0.2861915, 0.2862843, 0.2863771, 0.2864699, 0.2865627, 0.2867483, 0.2868411, 0.2869339, 0.2870267, 0.2871195, 0.2872123, 0.2873051, 0.2874907,
   0.2876763, 0.2877691, 0.2879547, 0.2881403, 0.2882331, 0.2883259, 0.2884187, 0.2885115, 0.2886043, 0.2886971, 0.2887899, 0.2888827, 0.2889755, 0.2891611, 0.2892539, 0.2893467,
   0.2894395, 0.2895323, 0.2896251, 0.2897179, 0.2898107, 0.2899035, 0.2899963, 0.2900891, 0.2901819, 0.2902747, 0.2904603, 0.2905531, 0.2906459, 0.2907387, 0.2908315, 0.2909243,
   0.2910171, 0.2911099, 0.2912027, 0.2914811, 0.2916667, 0.2917595, 0.2918523, 0.2920379, 0.2921307, 0.2922235, 0.2923163, 0.2924091, 0.2925019, 0.2926875, 0.2928731, 0.2929659,
   0.2930586, 0.2931514, 0.2932442, 0.293337, 0.2936154, 0.2937082, 0.2938938, 0.2939866, 0.2940794, 0.294265, 0.2943578, 0.2944506, 0.2945434, 0.2946362, 0.294729, 0.2948218,
   0.2951002, 0.2952858, 0.2953786, 0.2954714, 0.2955642, 0.295657, 0.2958426, 0.2959354, 0.2960282, 0.296121, 0.2962138, 0.2964922, 0.296585, 0.2966778, 0.2967706, 0.2968634,
   0.2969562, 0.297049, 0.2971418, 0.2972346, 0.2973274, 0.2974202, 0.2976058, 0.2978842, 0.2980698, 0.2981626, 0.2982554, 0.2983482, 0.298441, 0.2985338, 0.2986266, 0.2987194,
   0.2988122, 0.298905, 0.2989978, 0.2992762, 0.299369, 0.2994618, 0.2996474, 0.2997402, 0.299833, 0.2999258, 0.3000186, 0.3001114, 0.3002042, 0.300297, 0.3003898, 0.3005754,
   0.300761, 0.3008537, 0.3009465, 0.3011321, 0.3012249, 0.3013177, 0.3014105, 0.3015033, 0.3015961, 0.3016889, 0.3017817, 0.3018745, 0.3019673, 0.3020601, 0.3021529, 0.3022457,
   0.3023385, 0.3024313, 0.3025241, 0.3026169, 0.3027097, 0.3028025, 0.3029881, 0.3030809, 0.3031737, 0.3033593, 0.3034521, 0.3035449, 0.3038233, 0.3040089, 0.3041017, 0.3041945,
   0.3042873, 0.3043801, 0.3044729, 0.3046585, 0.3047513, 0.3048441, 0.3049369, 0.3050297, 0.3051225, 0.3052153, 0.3054009, 0.3054937, 0.3055865, 0.3056793, 0.3057721, 0.3058649,
   0.3059577, 0.3062361, 0.3065145, 0.3066073, 0.3067001, 0.3069785, 0.3070713, 0.3071641, 0.3072569, 0.3073497, 0.3074425, 0.3076281, 0.3077209, 0.3078137, 0.3079065, 0.3079993,
   0.3080921, 0.3081849, 0.3082777, 0.3083705, 0.3084633, 0.3085561, 0.3086488, 0.3087416, 0.3088344, 0.3089272, 0.3091128, 0.3092056, 0.3092984, 0.3093912, 0.3095768, 0.3096696,
   0.3098552, 0.309948, 0.3100408, 0.3101336, 0.3102264, 0.310412, 0.3105048, 0.3105976, 0.3106904, 0.3107832, 0.310876, 0.3109688, 0.3110616, 0.3111544, 0.3112472, 0.3114328,
   0.3116184, 0.3117112, 0.311804, 0.3118968, 0.3119896, 0.3120824, 0.3121752, 0.312268, 0.3125464, 0.3126392, 0.312732, 0.3128248, 0.3129176, 0.3130104, 0.3133816, 0.3134744,
   0.3135672, 0.3137528, 0.3138456, 0.3140312, 0.314124, 0.3142168, 0.3143096, 0.3144952, 0.314588, 0.3146808, 0.3147736, 0.3148664, 0.3149592, 0.315052, 0.3151448, 0.3152376,
   0.3153304, 0.3154232, 0.315516, 0.3156088, 0.3157016, 0.3157944, 0.3158872, 0.31598, 0.3160728, 0.3161656, 0.3163512, 0.3165367, 0.3166295, 0.3167223, 0.3168151, 0.3170935,
   0.3171863, 0.3172791, 0.3173719, 0.3176503, 0.3177431, 0.3179287, 0.3181143, 0.3182999, 0.3183927, 0.3184855, 0.3185783, 0.3186711, 0.3187639, 0.3188567, 0.3189495, 0.3190423,
   0.3191351, 0.3192279, 0.3193207, 0.3195063, 0.3195991, 0.3196919, 0.3197847, 0.3198775, 0.3199703, 0.3200631, 0.3201559, 0.3203415, 0.3205271, 0.3207127, 0.3208055, 0.3208983,
   0.3211767, 0.3212695, 0.3213623, 0.3214551, 0.3215479, 0.3216407, 0.3217335, 0.3218263, 0.3220119, 0.3221047, 0.3221975, 0.3223831, 0.3224759, 0.3226615, 0.3227543, 0.3228471,
   0.3230327, 0.3231255, 0.3233111, 0.3234967, 0.3235895, 0.3236823, 0.3237751, 0.3238679, 0.3239607, 0.3241463, 0.324239, 0.3243318, 0.3244246, 0.3245174, 0.3246102, 0.3247958,
   0.3248886, 0.3249814, 0.325167, 0.3252598, 0.3254454, 0.3257238, 0.3258166, 0.3259094, 0.3260022, 0.326095, 0.3261878, 0.3262806, 0.3263734, 0.3264662, 0.326559, 0.3266518,
   0.3267446, 0.3268374, 0.3269302, 0.327023, 0.3271158, 0.3273014, 0.3273942, 0.327487, 0.3275798, 0.3276726, 0.3277654, 0.3278582, 0.327951, 0.3280438, 0.3282294, 0.328415,
   0.3285078, 0.3286006, 0.3286934, 0.3287862, 0.3289718, 0.3290646, 0.3291574, 0.329343, 0.3294358, 0.3295286, 0.3296214, 0.3297142, 0.329807, 0.3301782, 0.330271, 0.3303638,
   0.3304566, 0.3305494, 0.3306422, 0.330735, 0.3308278, 0.3311062, 0.3312918, 0.3313846, 0.3314774, 0.3315702, 0.331663, 0.3317558, 0.3318486, 0.3319414, 0.3320341, 0.3321269,
   0.3322197, 0.3323125, 0.3324053, 0.3324981, 0.3325909, 0.3326837, 0.3327765, 0.3328693, 0.3329621, 0.3330549, 0.3331477, 0.3332405, 0.3333333, 0.3334261, 0.3336117, 0.3337973,
   0.3338901, 0.3340757, 0.3342613, 0.3344469, 0.3345397, 0.3347253, 0.3348181, 0.3350037, 0.3350965, 0.3351893, 0.3352821, 0.3354677, 0.3355605, 0.3356533, 0.3357461, 0.3358389,
   0.3359317, 0.3360245, 0.3361173, 0.3362101, 0.3363029, 0.3363957, 0.3365813, 0.3367669, 0.3368597, 0.3369525, 0.3370453, 0.3371381, 0.3372309, 0.3374165, 0.3375093, 0.3376021,
   0.3376949, 0.3377877, 0.3378805, 0.3379733, 0.3380661, 0.3381589, 0.3382517, 0.3383445, 0.3384373, 0.3386229, 0.3387157, 0.3388085, 0.3389013, 0.3389941, 0.3390869, 0.3391797,
   0.3392725, 0.3393653, 0.3394581, 0.3395509, 0.3396437, 0.3397365, 0.3401076, 0.3402932, 0.340386, 0.3404788, 0.3405716, 0.3406644, 0.3407572, 0.34085, 0.3409428, 0.3410356,
   0.3411284, 0.3412212, 0.3415924, 0.3416852, 0.341778, 0.3418708, 0.3419636, 0.3420564, 0.342242, 0.3423348, 0.3424276, 0.3425204, 0.3426132, 0.342706, 0.3427988, 0.3428916,
   0.3429844, 0.3430772, 0.34317, 0.3432628, 0.3434484, 0.3435412, 0.343634, 0.3437268, 0.3438196, 0.3439124, 0.3440052, 0.344098, 0.3441908, 0.3442836, 0.3444692, 0.344562,
   0.3446548, 0.3447476, 0.3448404, 0.3449332, 0.345026, 0.3451188, 0.3452116, 0.3453044, 0.3453972, 0.3455828, 0.3457684, 0.3458612, 0.345954, 0.3460468, 0.3461396, 0.3463252,
   0.3465108, 0.3466036, 0.3466964, 0.3467892, 0.346882, 0.3469748, 0.3470676, 0.3471604, 0.347346, 0.3474388, 0.3475316, 0.3476244, 0.3477171, 0.3478099, 0.3479027, 0.3479955,
   0.3480883, 0.3481811, 0.3482739, 0.3483667, 0.3485523, 0.3487379, 0.3489235, 0.3490163, 0.3491091, 0.3492019, 0.3492947, 0.3493875, 0.3494803, 0.3495731, 0.3496659, 0.3497587,
   0.3500371, 0.3501299, 0.3502227, 0.3503155, 0.3504083, 0.3505011, 0.3505939, 0.3506867, 0.3507795, 0.3508723, 0.3509651, 0.3510579, 0.3511507, 0.3512435, 0.3513363, 0.3514291,
   0.3516147, 0.3517075, 0.3518003, 0.3518931, 0.3519859, 0.3520787, 0.3522643, 0.3524499, 0.3526355, 0.3528211, 0.3529139, 0.3530067, 0.3531923, 0.3533779, 0.3534707, 0.3535635,
   0.3536563, 0.3538419, 0.3539347, 0.3540275, 0.3542131, 0.3543059, 0.3543987, 0.3544915, 0.3545843, 0.3546771, 0.3548627, 0.3549555, 0.3550483, 0.3552339, 0.3553267, 0.3554195,
   0.3555122, 0.355605, 0.3556978, 0.3557906, 0.3558834, 0.3559762, 0.356069, 0.3562546, 0.3563474, 0.356533, 0.3566258, 0.3567186, 0.3568114, 0.3569042, 0.356997, 0.3570898,
   0.3571826, 0.3572754, 0.3573682, 0.3575538, 0.3576466, 0.3577394, 0.357925, 0.3582034, 0.358389, 0.3584818, 0.3587602, 0.358853, 0.3590386, 0.3591314, 0.3592242, 0.359317,
   0.3594098, 0.3595026, 0.3595954, 0.3596882, 0.359781, 0.3598738, 0.3599666, 0.3600594, 0.3601522, 0.360245, 0.3603378, 0.3605234, 0.3606162, 0.360709, 0.3608946, 0.3609874,
   0.3610802, 0.361173, 0.3612658, 0.3613586, 0.361637, 0.3617298, 0.3618226, 0.3619154, 0.3620082, 0.362101, 0.3621938, 0.3622866, 0.3624722, 0.362565, 0.3626578, 0.3627506,
   0.3628434, 0.363029, 0.3631218, 0.3632146, 0.3633073, 0.3634001, 0.3634929, 0.3636785, 0.3637713, 0.3638641, 0.3639569, 0.3641425, 0.3642353, 0.3643281, 0.3644209, 0.3645137,
   0.3646065, 0.3648849, 0.3649777, 0.3653489, 0.3654417, 0.3656273, 0.3657201, 0.3658129, 0.3659985, 0.3660913, 0.3661841, 0.3662769, 0.3663697, 0.3664625, 0.3665553, 0.3666481,
   0.3669265, 0.3671121, 0.3672049, 0.3672977, 0.3673905, 0.3675761, 0.3677617, 0.3679473, 0.3680401, 0.3682257, 0.3683185, 0.3684113, 0.3685041, 0.3685969, 0.3686897, 0.3687825,
   0.3688753, 0.3689681, 0.3690609, 0.3692465, 0.3693393, 0.3694321, 0.3695249, 0.3696177, 0.3697105, 0.3698033, 0.3698961, 0.3699889, 0.3700817, 0.3701745, 0.3702673, 0.3705457,
   0.3706385, 0.3707313, 0.3708241, 0.3709169, 0.3710097, 0.3711024, 0.3711952, 0.371288, 0.3713808, 0.3714736, 0.371752, 0.3719376, 0.372216, 0.3723088, 0.3725872, 0.37268,
   0.3729584, 0.3730512, 0.373144, 0.3732368, 0.3733296, 0.3734224, 0.3735152, 0.373608, 0.3737008, 0.3738864, 0.3739792, 0.3741648, 0.3742576, 0.3743504, 0.374536, 0.3746288,
   0.3747216, 0.3749072, 0.375, 0.3751856, 0.375464, 0.3755568, 0.3757424, 0.3758352, 0.375928, 0.3760208, 0.3761136, 0.3762064, 0.3765776, 0.3766704, 0.3767632, 0.376856,
   0.3769488, 0.3770416, 0.3771344, 0.3772272, 0.37732, 0.3774128, 0.3775056, 0.3775984, 0.3776912, 0.377784, 0.3778768, 0.3779696, 0.3780624, 0.3781552, 0.378248, 0.3783408,
   0.3784336, 0.3785264, 0.3786192, 0.378712, 0.3788976, 0.3790831, 0.3791759, 0.3793615, 0.3796399, 0.3797327, 0.3799183, 0.3800111, 0.3801039, 0.3801967, 0.3802895, 0.3803823,
   0.3804751, 0.3806607, 0.3807535, 0.3808463, 0.3809391, 0.3810319, 0.3811247, 0.3813103, 0.3814031, 0.3814959, 0.3815887, 0.3816815, 0.3819599, 0.3822383, 0.3823311, 0.3824239,
   0.3825167, 0.3826095, 0.3827023, 0.3827951, 0.3828879, 0.3830735, 0.3831663, 0.3832591, 0.3834447, 0.3835375, 0.3837231, 0.3838159, 0.3839087, 0.3840943, 0.3841871, 0.3842799,
   0.3843727, 0.3844655, 0.3846511, 0.3847439, 0.3848367, 0.3849295, 0.3850223, 0.3851151, 0.3852079, 0.3853007, 0.3853935, 0.3854863, 0.3855791, 0.3856719, 0.3857647, 0.3858575,
   0.3861359, 0.3862287, 0.3863215, 0.3865999, 0.3866927, 0.3868782, 0.386971, 0.3870638, 0.3871566, 0.3872494, 0.3873422, 0.3876206, 0.3877134, 0.3880846, 0.3881774, 0.3882702,
   0.388363, 0.3884558, 0.3885486, 0.3886414, 0.3887342, 0.3889198, 0.3890126, 0.3891054, 0.3891982, 0.389291, 0.3893838, 0.3894766, 0.3895694, 0.3896622, 0.389755, 0.3898478,
   0.3899406, 0.3900334, 0.390219, 0.3904046, 0.3904974, 0.3905902, 0.3907758, 0.3908686, 0.391147, 0.3912398, 0.3914254, 0.3915182, 0.3917038, 0.3917966, 0.3918894, 0.3919822,
   0.3921678, 0.3922606, 0.3923534, 0.3924462, 0.392539, 0.3926318, 0.3927246, 0.3929102, 0.393003, 0.3931886, 0.3933742, 0.393467, 0.3936526, 0.3937454, 0.393931, 0.3940238,
   0.3941166, 0.3942094, 0.3943022, 0.394395, 0.3944878, 0.3945805, 0.3946733, 0.3947661, 0.3948589, 0.3949517, 0.3951373, 0.3952301, 0.3953229, 0.3954157, 0.3955085, 0.3957869,
   0.3958797, 0.3961581, 0.3962509, 0.3963437, 0.3964365, 0.3965293, 0.3966221, 0.3967149, 0.3968077, 0.3969005, 0.3969933, 0.3970861, 0.3971789, 0.3972717, 0.3973645, 0.3974573,
   0.3976429, 0.3977357, 0.3978285, 0.3979213, 0.3980141, 0.3981069, 0.3981997, 0.3983853, 0.3984781, 0.3985709, 0.3986637, 0.3987565, 0.3988493, 0.3989421, 0.3990349, 0.3991277,
   0.3992205, 0.3993133, 0.3994061, 0.3994989, 0.3995917, 0.3996845, 0.3999629, 0.4000557, 0.4002413, 0.4003341, 0.4004269, 0.4005197, 0.4006125, 0.4008909, 0.4011693, 0.4012621,
   0.4013549, 0.4017261, 0.4020045, 0.4020973, 0.4021901, 0.4022829, 0.4023756, 0.4024684, 0.402654, 0.4027468, 0.4030252, 0.403118, 0.4033036, 0.4033964, 0.4034892, 0.403582,
   0.4037676, 0.4038604, 0.4039532, 0.404046, 0.4041388, 0.4044172, 0.40451, 0.4046956, 0.4047884, 0.404974, 0.4050668, 0.4051596, 0.4052524, 0.4053452, 0.405438, 0.4055308,
   0.4056236, 0.4058092, 0.405902, 0.4059948, 0.4060876, 0.4061804, 0.4062732, 0.406366, 0.4064588, 0.4065516, 0.4066444, 0.40683, 0.4069228, 0.4070156, 0.4072012, 0.407294,
   0.4073868, 0.4074796, 0.4076652, 0.407758, 0.4078508, 0.4080364, 0.4081292, 0.408222, 0.4083148, 0.4084076, 0.4085932, 0.408686, 0.4088716, 0.4089644, 0.4090572, 0.40915,
   0.4092428, 0.4093356, 0.4094284, 0.4095212, 0.409614, 0.4097068, 0.4097996, 0.4098924, 0.4099852, 0.410078, 0.4101707, 0.4102635, 0.4103563, 0.4104491, 0.4106347, 0.4107275,
   0.4108203, 0.4109131, 0.4110059, 0.4110987, 0.4111915, 0.4112843, 0.4113771, 0.4114699, 0.4115627, 0.4118411, 0.4121195, 0.4122123, 0.4123051, 0.4123979, 0.4124907, 0.4127691,
   0.4129547, 0.4130475, 0.4131403, 0.4132331, 0.4133259, 0.4134187, 0.4135115, 0.4136043, 0.4136971, 0.4137899, 0.4138827, 0.4139755, 0.4140683, 0.4141611, 0.4142539, 0.4143467,
   0.4144395, 0.4145323, 0.4146251, 0.4147179, 0.4149035, 0.4149963, 0.4150891, 0.4151819, 0.4152747, 0.4154603, 0.4155531, 0.4156459, 0.4157387, 0.4159243, 0.4160171, 0.4162027,
   0.4162955, 0.4163883, 0.4164811, 0.4165739, 0.4166667, 0.4167595, 0.4168523, 0.4169451, 0.4170379, 0.4172235, 0.4173163, 0.4175019, 0.4175947, 0.4176875, 0.4177803, 0.4178731,
   0.4181514, 0.4182442, 0.418337, 0.4184298, 0.4185226, 0.4186154, 0.4187082, 0.418801, 0.4188938, 0.4189866, 0.4190794, 0.4191722, 0.4193578, 0.4194506, 0.419729, 0.4198218,
   0.4199146, 0.4201002, 0.420193, 0.4204714, 0.4205642, 0.420657, 0.4207498, 0.4210282, 0.421121, 0.4212138, 0.4213066, 0.4213994, 0.4214922, 0.4216778, 0.4217706, 0.4218634,
   0.4219562, 0.422049, 0.4221418, 0.4222346, 0.4224202, 0.422513, 0.4226058, 0.4226986, 0.4227914, 0.4228842, 0.422977, 0.4230698, 0.4231626, 0.4232554, 0.4233482, 0.423441,
   0.4235338, 0.4236266, 0.4237194, 0.423905, 0.4239978, 0.4240906, 0.4241834, 0.4242762, 0.424369, 0.4244618, 0.4245546, 0.4246474, 0.4247402, 0.424833, 0.4249258, 0.4251114,
   0.425297, 0.4253898, 0.4254826, 0.4255754, 0.4256682, 0.425761, 0.4258537, 0.4259465, 0.4260393, 0.4261321, 0.4262249, 0.4263177, 0.4264105, 0.4265033, 0.4265961, 0.4266889,
   0.4268745, 0.4269673, 0.4270601, 0.4271529, 0.4272457, 0.4274313, 0.4275241, 0.4276169, 0.4277097, 0.4278025, 0.4278953, 0.4280809, 0.4281737, 0.4282665, 0.4284521, 0.4285449,
   0.4286377, 0.4287305, 0.4288233, 0.4290089, 0.4291017, 0.4291945, 0.4292873, 0.4293801, 0.4295657, 0.4296585, 0.4297513, 0.4298441, 0.4299369, 0.4300297, 0.4302153, 0.4303081,
   0.4304009, 0.4304937, 0.4305865, 0.4306793, 0.4307721, 0.4308649, 0.4310505, 0.4311433, 0.4312361, 0.4313289, 0.4314217, 0.4315145, 0.4316073, 0.4317001, 0.4317929, 0.4318857,
   0.4319785, 0.4322569, 0.4323497, 0.4325353, 0.4326281, 0.4327209, 0.4328137, 0.4329065, 0.4329993, 0.4330921, 0.4332777, 0.4333705, 0.4334633, 0.4335561, 0.4338344, 0.4339272,
   0.43402, 0.4342056, 0.4342984, 0.4343912, 0.434484, 0.4345768, 0.434948, 0.4350408, 0.4351336, 0.4352264, 0.435412, 0.4356904, 0.4357832, 0.4359688, 0.4361544, 0.4362472,
   0.43634, 0.4365256, 0.4366184, 0.436804, 0.4371752, 0.437268, 0.4373608, 0.4374536, 0.4375464, 0.4376392, 0.437732, 0.4378248, 0.4379176, 0.4380104, 0.4381032, 0.4384744,
   0.4385672, 0.43866, 0.4387528, 0.4388456, 0.4389384, 0.4390312, 0.439124, 0.4392168, 0.4393096, 0.4394024, 0.439588, 0.4396808, 0.4397736, 0.4398664, 0.4401448, 0.4402376,
   0.4403304, 0.4404232, 0.440516, 0.4406088, 0.4407016, 0.4407944, 0.4408872, 0.4410728, 0.4411656, 0.4413512, 0.4414439, 0.4415367, 0.4416295, 0.4417223, 0.4419079, 0.4420007,
   0.4420935, 0.4423719, 0.4424647, 0.4425575, 0.4426503, 0.4427431, 0.4429287, 0.4430215, 0.4431143, 0.4432999, 0.4433927, 0.4434855, 0.4435783, 0.4437639, 0.4439495, 0.4441351,
   0.4442279, 0.4443207, 0.4444135, 0.4445063, 0.4445991, 0.4446919, 0.4447847, 0.4448775, 0.4449703, 0.4451559, 0.4452487, 0.4453415, 0.4454343, 0.4456199, 0.4457127, 0.4458055,
   0.4459911, 0.4462695, 0.4463623, 0.4464551, 0.4466407, 0.4467335, 0.4468263, 0.4469191, 0.4471047, 0.4471975, 0.4472903, 0.4473831, 0.4475687, 0.4476615, 0.4479399, 0.4480327,
   0.4481255, 0.4482183, 0.4483111, 0.4484039, 0.4484967, 0.4485895, 0.4486823, 0.4488679, 0.4489607, 0.4490535, 0.4491463, 0.449239, 0.4493318, 0.4494246, 0.4495174, 0.4496102,
   0.449703, 0.4497958, 0.4499814, 0.450167, 0.4502598, 0.4503526, 0.4504454, 0.4505382, 0.4508166, 0.4509094, 0.4510022, 0.451095, 0.4512806, 0.4513734, 0.4514662, 0.451559,
   0.4516518, 0.4518374, 0.4519302, 0.4521158, 0.4522086, 0.4523014, 0.4523942, 0.452487, 0.4525798, 0.4526726, 0.452951, 0.4530438, 0.4532294, 0.4533222, 0.453415, 0.4535078,
   0.4536006, 0.4536934, 0.4537862, 0.453879, 0.4539718, 0.4540646, 0.4541574, 0.4542502, 0.454343, 0.4544358, 0.4545286, 0.4546214, 0.4547142, 0.4548998, 0.4549926, 0.4550854,
   0.4553638, 0.4554566, 0.4556422, 0.455735, 0.4558278, 0.4559206, 0.4560134, 0.456199, 0.4562918, 0.4563846, 0.4564774, 0.4565702, 0.456663, 0.4567558, 0.4568486, 0.4569414,
   0.4570341, 0.4571269, 0.4572197, 0.4576837, 0.4577765, 0.4578693, 0.4579621, 0.4580549, 0.4583333, 0.4584261, 0.4585189, 0.4586117, 0.4587045, 0.4587973, 0.4588901, 0.4589829,
   0.4591685, 0.4592613, 0.4593541, 0.4594469, 0.4595397, 0.4597253, 0.4598181, 0.4599109, 0.4600965, 0.4601893, 0.4602821, 0.4603749, 0.4604677, 0.4605605, 0.4606533, 0.4607461,
   0.4612101, 0.4613029, 0.4613957, 0.4615813, 0.4616741, 0.4617669, 0.4620453, 0.4621381, 0.4622309, 0.4624165, 0.4625093, 0.4626021, 0.4626949, 0.4628805, 0.4629733, 0.4630661,
   0.4631589, 0.4633445, 0.4634373, 0.4636229, 0.4637157, 0.4638085, 0.4639013, 0.4639941, 0.4640869, 0.4641797, 0.4643653, 0.4646437, 0.4647365, 0.464922, 0.4652004, 0.4652932,
   0.465386, 0.4654788, 0.4655716, 0.4659428, 0.4661284, 0.4662212, 0.466314, 0.4664068, 0.4664996, 0.4665924, 0.4666852, 0.466778, 0.4668708, 0.4669636, 0.4670564, 0.4671492,
   0.467242, 0.4673348, 0.4674276, 0.4675204, 0.4676132, 0.467706, 0.4677988, 0.4678916, 0.4679844, 0.4680772, 0.46817, 0.4683556, 0.4684484, 0.4685412, 0.468634, 0.4687268,
   0.4688196, 0.4690052, 0.4691908, 0.4692836, 0.4693764, 0.4694692, 0.4697476, 0.4699332, 0.470026, 0.4701188, 0.4703044, 0.4703972, 0.47049, 0.4705828, 0.4706756, 0.4708612,
   0.470954, 0.4710468, 0.4712324, 0.471418, 0.4715108, 0.4717892, 0.4719748, 0.472346, 0.4724388, 0.4725316, 0.4726244, 0.4727171, 0.4728099, 0.4729027, 0.4729955, 0.4732739,
   0.4733667, 0.4734595, 0.4735523, 0.4737379, 0.4738307, 0.4739235, 0.4740163, 0.4741091, 0.4742947, 0.4743875, 0.4744803, 0.4745731, 0.4747587, 0.4748515, 0.4749443, 0.4750371,
   0.4751299, 0.4752227, 0.4754083, 0.4755011, 0.4755939, 0.4756867, 0.4757795, 0.4758723, 0.4759651, 0.4761507, 0.4762435, 0.4763363, 0.4764291, 0.4765219, 0.4766147, 0.4767075,
   0.4768003, 0.4768931, 0.4769859, 0.4771715, 0.4772643, 0.4773571, 0.4774499, 0.4775427, 0.4776355, 0.4777283, 0.4779139, 0.4780067, 0.4780995, 0.4781923, 0.4783779, 0.4784707,
   0.4785635, 0.4786563, 0.4787491, 0.4788419, 0.4789347, 0.4790275, 0.4792131, 0.4793059, 0.4793987, 0.4794915, 0.4795843, 0.4796771, 0.4799555, 0.4801411, 0.4803267, 0.4804195,
   0.480605, 0.4806978, 0.4807906, 0.4809762, 0.481069, 0.4811618, 0.4812546, 0.4813474, 0.481533, 0.4816258, 0.4817186, 0.4818114, 0.4819042, 0.481997, 0.4821826, 0.4822754,
   0.4823682, 0.482461, 0.4825538, 0.4826466, 0.4828322, 0.4830178, 0.4832962, 0.483389, 0.4834818, 0.4835746, 0.4836674, 0.4837602, 0.483853, 0.4839458, 0.4840386, 0.4841314,
   0.484317, 0.4844098, 0.4845026, 0.4845954, 0.4846882, 0.4848738, 0.4849666, 0.4850594, 0.4851522, 0.4853378, 0.4856162, 0.4858018, 0.4859874, 0.486173, 0.4862658, 0.4863586,
   0.4864514, 0.4865442, 0.4869154, 0.487101, 0.4871938, 0.4872866, 0.487565, 0.4876578, 0.4878434, 0.4879362, 0.488029, 0.4881218, 0.4882146, 0.4883073, 0.4884001, 0.4886785,
   0.4889569, 0.4890497, 0.4892353, 0.4893281, 0.4894209, 0.4895137, 0.4896993, 0.4897921, 0.4898849, 0.4900705, 0.4901633, 0.4902561, 0.4903489, 0.4904417, 0.4905345, 0.4906273,
   0.4907201, 0.4908129, 0.4909057, 0.4910913, 0.4911841, 0.4913697, 0.4914625, 0.4915553, 0.4917409, 0.4918337, 0.4919265, 0.4920193, 0.4921121, 0.4922049, 0.4923905, 0.4924833,
   0.4925761, 0.4926689, 0.4928545, 0.4929473, 0.4931329, 0.4932257, 0.4934113, 0.4935041, 0.4935969, 0.4938753, 0.4940609, 0.4941537, 0.4944321, 0.4945249, 0.4946177, 0.4948033,
   0.4948961, 0.4949889, 0.4950817, 0.4951745, 0.4952673, 0.4953601, 0.4955457, 0.4958241, 0.4959169, 0.4961952, 0.496288, 0.4963808, 0.4964736, 0.4965664, 0.4966592, 0.496752,
   0.4968448, 0.4969376, 0.4970304, 0.497216, 0.4973088, 0.4974016, 0.4974944, 0.4975872, 0.49768, 0.498144, 0.4982368, 0.4983296, 0.4984224, 0.4985152, 0.498608, 0.4987008,
   0.4988864, 0.4992576, 0.4994432, 0.4996288, 0.4998144, 0.5, 0.5000928, 0.5001856, 0.5002784, 0.500464, 0.5005568, 0.5006496, 0.5007424, 0.500928, 0.5010208, 0.5011136,
   0.5012992, 0.501392, 0.5014848, 0.5016704, 0.5017632, 0.501856, 0.5019488, 0.5022272, 0.50232, 0.5024128, 0.5025056, 0.5026912, 0.502784, 0.5028768, 0.5030624, 0.5031552,
   0.5034336, 0.5038048, 0.5038976, 0.5039903, 0.5040831, 0.5041759, 0.5042687, 0.5043615, 0.5044543, 0.5045471, 0.5046399, 0.5048255, 0.5049183, 0.5050111, 0.5053823, 0.5054751,
   0.5055679, 0.5056607, 0.5057535, 0.5059391, 0.5060319, 0.5061247, 0.5063103, 0.5064031, 0.5064959, 0.5065887, 0.5066815, 0.5067743, 0.5069599, 0.5071455, 0.5072383, 0.5073311,
   0.5074239, 0.5075167, 0.5076095, 0.5077023, 0.5077951, 0.5079807, 0.5081663, 0.5082591, 0.5084447, 0.5085375, 0.5086303, 0.5087231, 0.5088159, 0.5090015, 0.5090943, 0.5091871,
   0.5092799, 0.5093727, 0.5094655, 0.5095583, 0.5096511, 0.5098367, 0.5099295, 0.5100223, 0.5101151, 0.5105791, 0.5107647, 0.5110431, 0.5111359, 0.5112287, 0.5113215, 0.5115071,
   0.5116927, 0.5117854, 0.5118782, 0.511971, 0.5120638, 0.5121566, 0.5122494, 0.5123422, 0.5125278, 0.5126206, 0.5127134, 0.5128062, 0.5131774, 0.5132702, 0.5134558, 0.5135486,
   0.5137342, 0.513827, 0.5139198, 0.5140126, 0.5141054, 0.5141982, 0.514291, 0.5144766, 0.5145694, 0.514755, 0.5148478, 0.5151262, 0.515219, 0.5153118, 0.5154974, 0.515683,
   0.5157758, 0.5158686, 0.5160542, 0.516147, 0.5162398, 0.5164254, 0.5165182, 0.5167038, 0.5167966, 0.5168894, 0.5169822, 0.5171678, 0.5172606, 0.5173534, 0.5174462, 0.517539,
   0.5176318, 0.5177246, 0.5178174, 0.518003, 0.5180958, 0.5181886, 0.5182814, 0.5183742, 0.5185598, 0.5187454, 0.5188382, 0.518931, 0.5191166, 0.5192094, 0.5193022, 0.5194878,
   0.5195805, 0.5196733, 0.5198589, 0.5199517, 0.5200445, 0.5201373, 0.5203229, 0.5205085, 0.5206013, 0.5208797, 0.5210653, 0.5211581, 0.5212509, 0.5213437, 0.5214365, 0.5215293,
   0.5217149, 0.5218077, 0.5219005, 0.5219933, 0.5221789, 0.5224573, 0.5225501, 0.5226429, 0.5228285, 0.5230141, 0.5231069, 0.5231997, 0.5232925, 0.5233853, 0.5235709, 0.5236637,
   0.5237565, 0.5239421, 0.5240349, 0.5241277, 0.5242205, 0.5244061, 0.5245917, 0.5246845, 0.5247773, 0.5248701, 0.5249629, 0.5250557, 0.5251485, 0.5252413, 0.5253341, 0.5255197,
   0.5256125, 0.5257053, 0.5257981, 0.5259837, 0.5260765, 0.5261693, 0.5264477, 0.5265405, 0.5266333, 0.5268189, 0.5269117, 0.5270045, 0.5270973, 0.5271901, 0.5272829, 0.5273756,
   0.5274684, 0.5277468, 0.5278396, 0.528118, 0.5283964, 0.5286748, 0.5287676, 0.5288604, 0.529046, 0.5291388, 0.5292316, 0.52951, 0.5296028, 0.5296956, 0.5298812, 0.529974,
   0.5300668, 0.5301596, 0.5302524, 0.530438, 0.5305308, 0.5307164, 0.5308092, 0.530902, 0.5310876, 0.5311804, 0.5312732, 0.531366, 0.5315516, 0.5317372, 0.53183, 0.5322012,
   0.532294, 0.5323868, 0.5324796, 0.5326652, 0.532758, 0.5328508, 0.5329436, 0.5330364, 0.5331292, 0.533222, 0.5333148, 0.5335004, 0.5335932, 0.533686, 0.5337788, 0.5338716,
   0.5339644, 0.5340572, 0.53415, 0.5343356, 0.5344284, 0.5345212, 0.534614, 0.5347068, 0.5347996, 0.5348924, 0.5349852, 0.535078, 0.5352635, 0.5357275, 0.5358203, 0.5359131,
   0.5360987, 0.5362843, 0.5365627, 0.5367483, 0.5368411, 0.5370267, 0.5371195, 0.5372123, 0.5373051, 0.5373979, 0.5374907, 0.5375835, 0.5376763, 0.5377691, 0.5378619, 0.5379547,
   0.5380475, 0.5382331, 0.5383259, 0.5384187, 0.5385115, 0.5386043, 0.5386971, 0.5387899, 0.5388827, 0.5391611, 0.5392539, 0.5393467, 0.5395323, 0.5396251, 0.5397179, 0.5398107,
   0.5399035, 0.5399963, 0.5400891, 0.5401819, 0.5403675, 0.5404603, 0.5405531, 0.5406459, 0.5407387, 0.5408315, 0.5409243, 0.5410171, 0.5411099, 0.5412027, 0.5412955, 0.5413883,
   0.5415739, 0.5416667, 0.5417595, 0.5418523, 0.5419451, 0.5420379, 0.5421307, 0.5422235, 0.5423163, 0.5425947, 0.5427803, 0.5430586, 0.5431514, 0.543337, 0.5434298, 0.5436154,
   0.5437082, 0.543801, 0.5438938, 0.5439866, 0.5440794, 0.5441722, 0.5443578, 0.5445434, 0.5446362, 0.544729, 0.5448218, 0.5449146, 0.5451002, 0.5453786, 0.5454714, 0.5455642,
   0.5457498, 0.5458426, 0.5459354, 0.5460282, 0.5462138, 0.5463066, 0.5463994, 0.5464922, 0.5467706, 0.5468634, 0.5469562, 0.547049, 0.5471418, 0.5473274, 0.5474202, 0.547513,
   0.5476986, 0.5477914, 0.547977, 0.5480698, 0.5482554, 0.5483482, 0.5485338, 0.5486266, 0.5487194, 0.5488122, 0.5489978, 0.5490906, 0.5491834, 0.549369, 0.5494618, 0.5495546,
   0.5496474, 0.5499258, 0.5500186, 0.5501114, 0.5502042, 0.550297, 0.5503898, 0.5504826, 0.5505754, 0.5506682, 0.550761, 0.5508537, 0.5509465, 0.5510393, 0.5511321, 0.5512249,
   0.5515033, 0.5515961, 0.5516889, 0.5517817, 0.5518745, 0.5519673, 0.5520601, 0.5523385, 0.5525241, 0.5526169, 0.5527097, 0.5528025, 0.5528953, 0.5529881, 0.5531737, 0.5532665,
   0.5534521, 0.5535449, 0.5536377, 0.5537305, 0.5539161, 0.5540089, 0.5541945, 0.5542873, 0.5543801, 0.5544729, 0.5545657, 0.5547513, 0.5549369, 0.5550297, 0.5551225, 0.5552153,
   0.5553081, 0.5554009, 0.5554937, 0.5557721, 0.5558649, 0.5559577, 0.5561433, 0.5562361, 0.5563289, 0.5564217, 0.5567001, 0.5567929, 0.5568857, 0.5569785, 0.5571641, 0.5573497,
   0.5574425, 0.5575353, 0.5576281, 0.5577209, 0.5579065, 0.5580921, 0.5582777, 0.5583705, 0.5584633, 0.5585561, 0.5586488, 0.5587416, 0.5588344, 0.5589272, 0.55902, 0.5592984,
   0.5593912, 0.5597624, 0.559948, 0.5600408, 0.5602264, 0.5603192, 0.560412, 0.5605048, 0.5607832, 0.560876, 0.5609688, 0.5611544, 0.5612472, 0.5614328, 0.5616184, 0.5617112,
   0.561804, 0.5618968, 0.5619896, 0.5621752, 0.5623608, 0.5624536, 0.5625464, 0.5626392, 0.562732, 0.5629176, 0.5630104, 0.5631032, 0.563196, 0.5632888, 0.5633816, 0.5635672,
   0.5637528, 0.5638456, 0.5639384, 0.564124, 0.5642168, 0.5643096, 0.5644952, 0.5646808, 0.5647736, 0.5648664, 0.5649592, 0.565052, 0.5651448, 0.5652376, 0.5653304, 0.5654232,
   0.565516, 0.5657944, 0.56598, 0.5660728, 0.5661656, 0.5662584, 0.5663512, 0.5664439, 0.5665367, 0.5666295, 0.5667223, 0.5669079, 0.5670007, 0.5670935, 0.5671863, 0.5672791,
   0.5673719, 0.5674647, 0.5675575, 0.5676503, 0.5678359, 0.5680215, 0.5681143, 0.5682071, 0.5682999, 0.5683927, 0.5684855, 0.5685783, 0.5686711, 0.5687639, 0.5688567, 0.5689495,
   0.5692279, 0.5695063, 0.5695991, 0.5698775, 0.5699703, 0.5700631, 0.5701559, 0.5703415, 0.5704343, 0.5706199, 0.5707127, 0.5708055, 0.5708983, 0.5709911, 0.5710839, 0.5711767,
   0.5712695, 0.5713623, 0.5714551, 0.5715479, 0.5717335, 0.5718263, 0.5719191, 0.5721047, 0.5721975, 0.5723831, 0.5724759, 0.5726615, 0.5728471, 0.5729399, 0.5730327, 0.5731255,
   0.5732183, 0.5733111, 0.5734039, 0.5734967, 0.5737751, 0.5738679, 0.5739607, 0.5741463, 0.574239, 0.5743318, 0.5745174, 0.5746102, 0.574703, 0.5749814, 0.5750742, 0.575167,
   0.5752598, 0.5753526, 0.5754454, 0.5755382, 0.575631, 0.5757238, 0.5759094, 0.5760022, 0.576095, 0.5761878, 0.5763734, 0.5764662, 0.576559, 0.5766518, 0.5767446, 0.5768374,
   0.5769302, 0.577023, 0.5771158, 0.5772086, 0.5773014, 0.5773942, 0.5775798, 0.5776726, 0.5777654, 0.5778582, 0.577951, 0.5780438, 0.5781366, 0.5782294, 0.5783222, 0.578415,
   0.5785078, 0.5786006, 0.5786934, 0.5787862, 0.578879, 0.5789718, 0.5790646, 0.5791574, 0.579343, 0.5796214, 0.5797142, 0.579807, 0.5798998, 0.5799926, 0.5800854, 0.5803638,
   0.5804566, 0.5806422, 0.5810134, 0.5811062, 0.581199, 0.5812918, 0.5813846, 0.5814774, 0.5815702, 0.581663, 0.5820341, 0.5821269, 0.5823125, 0.5824053, 0.5825909, 0.5826837,
   0.5827765, 0.5828693, 0.5829621, 0.5830549, 0.5831477, 0.5833333, 0.5835189, 0.5836117, 0.5837045, 0.5837973, 0.5838901, 0.5841685, 0.5842613, 0.5843541, 0.5844469, 0.5845397,
   0.5846325, 0.5847253, 0.5848181, 0.5849109, 0.5852821, 0.5853749, 0.5854677, 0.5855605, 0.5858389, 0.5859317, 0.5860245, 0.5861173, 0.5862101, 0.5863029, 0.5863957, 0.5864885,
   0.5865813, 0.5866741, 0.5867669, 0.5868597, 0.5869525, 0.5870453, 0.5871381, 0.5872309, 0.5874165, 0.5875093, 0.5877877, 0.5878805, 0.5879733, 0.5881589, 0.5882517, 0.5883445,
   0.5885301, 0.5887157, 0.5888085, 0.5890869, 0.5892725, 0.5895509, 0.5896437, 0.5898293, 0.5900148, 0.5901076, 0.5902004, 0.590386, 0.5904788, 0.5905716, 0.5906644, 0.59085,
   0.5909428, 0.5911284, 0.5912212, 0.5914068, 0.5914996, 0.591778, 0.5918708, 0.5919636, 0.5920564, 0.5921492, 0.5923348, 0.5924276, 0.5925204, 0.5926132, 0.592706, 0.5927988,
   0.59317, 0.5932628, 0.5934484, 0.5935412, 0.593634, 0.5940052, 0.5941908, 0.5942836, 0.5943764, 0.5944692, 0.594562, 0.5946548, 0.5947476, 0.5948404, 0.5949332, 0.5951188,
   0.5952116, 0.5953972, 0.59549, 0.5955828, 0.5957684, 0.5961396, 0.5962324, 0.596418, 0.5965108, 0.5966036, 0.5966964, 0.5967892, 0.5971604, 0.5972532, 0.597346, 0.5974388,
   0.5975316, 0.5977171, 0.5978099, 0.5979027, 0.5980883, 0.5981811, 0.5982739, 0.5984595, 0.5987379, 0.5988307, 0.5989235, 0.5990163, 0.5991091, 0.5992947, 0.5993875, 0.5994803,
   0.5997587, 0.5998515, 0.6001299, 0.6003155, 0.6004083, 0.6005011, 0.6005939, 0.6006867, 0.6007795, 0.6008723, 0.6009651, 0.6013363, 0.6014291, 0.6015219, 0.6016147, 0.6017075,
   0.6018003, 0.6018931, 0.6019859, 0.6021715, 0.6022643, 0.6024499, 0.6027283, 0.6029139, 0.6030067, 0.6030995, 0.6031923, 0.6032851, 0.6033779, 0.6034707, 0.6035635, 0.6036563,
   0.6038419, 0.6039347, 0.6041203, 0.6043059, 0.6043987, 0.6045843, 0.6046771, 0.6047699, 0.6049555, 0.6052339, 0.6053267, 0.6054195, 0.605605, 0.6057906, 0.6058834, 0.6059762,
   0.606069, 0.6062546, 0.606533, 0.6066258, 0.6068114, 0.6069042, 0.606997, 0.6070898, 0.6071826, 0.6073682, 0.607461, 0.6075538, 0.6076466, 0.6077394, 0.6078322, 0.607925,
   0.6080178, 0.6081106, 0.6082034, 0.6082962, 0.608389, 0.6084818, 0.6085746, 0.608853, 0.6089458, 0.6090386, 0.6091314, 0.6092242, 0.609317, 0.6094098, 0.6095026, 0.6095954,
   0.6096882, 0.609781, 0.6098738, 0.6099666, 0.6100594, 0.6103378, 0.6105234, 0.610709, 0.6108946, 0.6109874, 0.6110802, 0.6112658, 0.6113586, 0.6115442, 0.611637, 0.6117298,
   0.6119154, 0.6121938, 0.6122866, 0.6123794, 0.6126578, 0.6127506, 0.6128434, 0.613029, 0.6131218, 0.6132146, 0.6133073, 0.6134001, 0.6134929, 0.6135857, 0.6136785, 0.6137713,
   0.6138641, 0.6140497, 0.6141425, 0.6142353, 0.6143281, 0.6145137, 0.6146993, 0.6147921, 0.6148849, 0.6149777, 0.6150705, 0.6151633, 0.6152561, 0.6153489, 0.6155345, 0.6157201,
   0.6158129, 0.6159057, 0.6159985, 0.6161841, 0.6163697, 0.6166481, 0.6167409, 0.6169265, 0.6170193, 0.6171121, 0.6172049, 0.6172977, 0.6173905, 0.6175761, 0.6176689, 0.6177617,
   0.6178545, 0.6179473, 0.6181329, 0.6185041, 0.6185969, 0.6186897, 0.6187825, 0.6188753, 0.6189681, 0.6190609, 0.6192465, 0.6194321, 0.6195249, 0.6196177, 0.6198033, 0.6198961,
   0.6199889, 0.6202673, 0.6203601, 0.6204529, 0.6205457, 0.6206385, 0.6207313, 0.6208241, 0.6209169, 0.6210097, 0.6211024, 0.621288, 0.6214736, 0.6215664, 0.6216592, 0.621752,
   0.6218448, 0.6219376, 0.6220304, 0.6223088, 0.62268, 0.6228656, 0.6229584, 0.6230512, 0.623144, 0.6232368, 0.6235152, 0.623608, 0.6237008, 0.6237936, 0.6238864, 0.6239792,
   0.624072, 0.6241648, 0.6243504, 0.6244432, 0.624536, 0.6246288, 0.6248144, 0.6249072, 0.625, 0.6251856, 0.6252784, 0.625464, 0.6256496, 0.6258352, 0.625928, 0.6260208,
   0.6261136, 0.6262064, 0.6262992, 0.6264848, 0.6265776, 0.626856, 0.6269488, 0.6270416, 0.6272272, 0.62732, 0.6274128, 0.6275056, 0.6275984, 0.6276912, 0.627784, 0.6278768,
   0.6281552, 0.628248, 0.6283408, 0.6285264, 0.6286192, 0.628712, 0.6288048, 0.6288976, 0.6290831, 0.6291759, 0.6292687, 0.6294543, 0.6295471, 0.6296399, 0.6297327, 0.6298255,
   0.6299183, 0.6300111, 0.6301039, 0.6301967, 0.6302895, 0.6304751, 0.6307535, 0.6308463, 0.6309391, 0.6311247, 0.6312175, 0.6314031, 0.6314959, 0.6315887, 0.6317743, 0.6318671,
   0.6319599, 0.6320527, 0.6321455, 0.6323311, 0.6325167, 0.6327023, 0.6328879, 0.6330735, 0.6331663, 0.6333519, 0.6334447, 0.6336303, 0.6337231, 0.6338159, 0.6339087, 0.6340015,
   0.6341871, 0.6342799, 0.6343727, 0.6344655, 0.6346511, 0.6347439, 0.6349295, 0.6352079, 0.6353935, 0.6354863, 0.6356719, 0.6359503, 0.6360431, 0.6362287, 0.6363215, 0.6365999,
   0.636971, 0.6370638, 0.6373422, 0.637435, 0.6375278, 0.6378062, 0.637899, 0.6379918, 0.6381774, 0.6382702, 0.638363, 0.6384558, 0.6385486, 0.6390126, 0.6391054, 0.6391982,
   0.639291, 0.6396622, 0.639755, 0.6399406, 0.6400334, 0.6401262, 0.6403118, 0.6404046, 0.6404974, 0.6405902, 0.6407758, 0.6408686, 0.6409614, 0.641147, 0.6412398, 0.6415182,
   0.6417966, 0.6418894, 0.6419822, 0.642075, 0.6423534, 0.6424462, 0.6426318, 0.6428174, 0.6429102, 0.6430958, 0.643467, 0.6436526, 0.6437454, 0.643931, 0.6442094, 0.6443022,
   0.6444878, 0.6445805, 0.6446733, 0.6447661, 0.6448589, 0.6449517, 0.6450445, 0.6452301, 0.6453229, 0.6456013, 0.6457869, 0.6459725, 0.6460653, 0.6463437, 0.6464365, 0.6465293,
   0.6467149, 0.6468077, 0.6470861, 0.6472717, 0.6473645, 0.6475501, 0.6476429, 0.6480141, 0.6481069, 0.6482925, 0.6484781, 0.6485709, 0.6488493, 0.6489421, 0.6492205, 0.6493133,
   0.6494989, 0.6495917, 0.6497773, 0.6498701, 0.6499629, 0.6501485, 0.6502413, 0.6503341, 0.6505197, 0.6506125, 0.6507981, 0.6509837, 0.6510765, 0.6511693, 0.6512621, 0.6514477,
   0.6515405, 0.6517261, 0.6518189, 0.6520045, 0.6520973, 0.6523756, 0.6525612, 0.652654, 0.6527468, 0.6533036, 0.6533964, 0.6534892, 0.6536748, 0.6537676, 0.6538604, 0.6539532,
   0.6541388, 0.6542316, 0.6543244, 0.65451, 0.6546028, 0.6547884, 0.6548812, 0.654974, 0.6552524, 0.6553452, 0.655438, 0.6555308, 0.6556236, 0.6557164, 0.6558092, 0.655902,
   0.6560876, 0.6561804, 0.6562732, 0.6565516, 0.6566444, 0.6567372, 0.65683, 0.6569228, 0.6570156, 0.6572012, 0.6573868, 0.6574796, 0.6575724, 0.657758, 0.6581292, 0.6583148,
   0.6584076, 0.6585932, 0.658686, 0.6587788, 0.6588716, 0.65915, 0.6593356, 0.660078, 0.6601707, 0.6602635, 0.6603563, 0.6604491, 0.6605419, 0.6609131, 0.6610059, 0.6610987,
   0.6611915, 0.6612843, 0.6614699, 0.6615627, 0.6616555, 0.6617483, 0.6618411, 0.6619339, 0.6620267, 0.6621195, 0.6622123, 0.6623051, 0.6624907, 0.6625835, 0.6627691, 0.6629547,
   0.6630475, 0.6631403, 0.6632331, 0.6633259, 0.6635115, 0.6636971, 0.6637899, 0.6642539, 0.6647179, 0.6648107, 0.6649035, 0.6650891, 0.6651819, 0.6652747, 0.6655531, 0.6658315,
   0.6659243, 0.6660171, 0.6662027, 0.6662955, 0.6663883, 0.6666667, 0.6667595, 0.6668523, 0.6669451, 0.6670379, 0.6671307, 0.6672235, 0.6673163, 0.6674091, 0.6675019, 0.6675947,
   0.6676875, 0.6679659, 0.6681514, 0.668337, 0.6684298, 0.6685226, 0.6686154, 0.6687082, 0.668801, 0.6688938, 0.669265, 0.6693578, 0.6694506, 0.6695434, 0.6696362, 0.669729,
   0.6699146, 0.6701002, 0.670193, 0.6704714, 0.670657, 0.6707498, 0.6708426, 0.6710282, 0.671121, 0.6712138, 0.6713066, 0.6713994, 0.671585, 0.6717706, 0.6718634, 0.6719562,
   0.672049, 0.6721418, 0.6723274, 0.6724202, 0.672513, 0.6726986, 0.6727914, 0.6728842, 0.6732554, 0.6735338, 0.6736266, 0.6737194, 0.6738122, 0.673905, 0.6739978, 0.6741834,
   0.674369, 0.6744618, 0.6746474, 0.6747402, 0.6750186, 0.6751114, 0.6752042, 0.675297, 0.6753898, 0.6754826, 0.6755754, 0.6756682, 0.6758537, 0.6761321, 0.6762249, 0.6764105,
   0.6765033, 0.6765961, 0.6766889, 0.6767817, 0.6768745, 0.6769673, 0.6770601, 0.6771529, 0.6773385, 0.6774313, 0.6775241, 0.6776169, 0.6777097, 0.6778025, 0.6778953, 0.6779881,
   0.6780809, 0.6781737, 0.6782665, 0.6783593, 0.6784521, 0.6785449, 0.6786377, 0.6788233, 0.6789161, 0.6791017, 0.6792873, 0.6793801, 0.6794729, 0.6795657, 0.6796585, 0.6797513,
   0.6799369, 0.6800297, 0.6802153, 0.6803081, 0.6804009, 0.6804937, 0.6805865, 0.6806793, 0.6808649, 0.6810505, 0.6813289, 0.6814217, 0.6815145, 0.6817001, 0.6818857, 0.6819785,
   0.6821641, 0.6822569, 0.6823497, 0.6824425, 0.6825353, 0.6826281, 0.6827209, 0.6828137, 0.6829065, 0.6829993, 0.6830921, 0.6833705, 0.6834633, 0.6835561, 0.6836488, 0.6838344,
   0.6839272, 0.68402, 0.6842056, 0.6842984, 0.684484, 0.684948, 0.6850408, 0.6851336, 0.6852264, 0.6853192, 0.6857832, 0.685876, 0.6859688, 0.6860616, 0.68634, 0.6865256,
   0.6869896, 0.6870824, 0.6871752, 0.6873608, 0.6874536, 0.6875464, 0.6876392, 0.687732, 0.6878248, 0.6879176, 0.6880104, 0.6881032, 0.6883816, 0.68866, 0.6887528, 0.6888456,
   0.6890312, 0.689124, 0.6892168, 0.6894024, 0.6894952, 0.689588, 0.6896808, 0.6897736, 0.6898664, 0.6899592, 0.6901448, 0.6902376, 0.6903304, 0.6906088, 0.6908872, 0.69098,
   0.6910728, 0.6911656, 0.6913512, 0.6914439, 0.6917223, 0.6919079, 0.6922791, 0.6924647, 0.6926503, 0.6928359, 0.6929287, 0.6931143, 0.6932071, 0.6932999, 0.6933927, 0.6934855,
   0.6936711, 0.6937639, 0.6938567, 0.6939495, 0.6941351, 0.6942279, 0.6943207, 0.6944135, 0.6945991, 0.6947847, 0.6948775, 0.6950631, 0.6951559, 0.6953415, 0.6954343, 0.6955271,
   0.6956199, 0.6957127, 0.6958055, 0.6960839, 0.6963623, 0.6965479, 0.6966407, 0.6967335, 0.6968263, 0.6969191, 0.6970119, 0.6971047, 0.6971975, 0.6972903, 0.6973831, 0.6974759,
   0.6975687, 0.6977543, 0.6978471, 0.6979399, 0.6980327, 0.6981255, 0.6982183, 0.6983111, 0.6984039, 0.6984967, 0.6985895, 0.6987751, 0.6988679, 0.6991463, 0.699239, 0.6995174,
   0.6997958, 0.6998886, 0.6999814, 0.7000742, 0.7002598, 0.7003526, 0.7004454, 0.700631, 0.7007238, 0.7008166, 0.7009094, 0.7010022, 0.701095, 0.7011878, 0.7012806, 0.7013734,
   0.701559, 0.7017446, 0.7019302, 0.702023, 0.7021158, 0.7022086, 0.7023014, 0.7023942, 0.7025798, 0.7026726, 0.7027654, 0.7028582, 0.702951, 0.7030438, 0.7031366, 0.7032294,
   0.7033222, 0.7036934, 0.7037862, 0.7039718, 0.7042502, 0.704343, 0.7047142, 0.704807, 0.7048998, 0.7049926, 0.7050854, 0.705271, 0.7053638, 0.7055494, 0.7056422, 0.705735,
   0.7058278, 0.7059206, 0.7061062, 0.706199, 0.7063846, 0.7064774, 0.706663, 0.7068486, 0.7070341, 0.7073125, 0.7074981, 0.7075909, 0.7077765, 0.7078693, 0.7079621, 0.7080549,
   0.7081477, 0.7085189, 0.7086117, 0.7087045, 0.7087973, 0.7088901, 0.7090757, 0.7092613, 0.7093541, 0.7094469, 0.7095397, 0.7096325, 0.7099109, 0.7100037, 0.7103749, 0.7104677,
   0.7106533, 0.7107461, 0.7108389, 0.7110245, 0.7111173, 0.7112101, 0.7113029, 0.7114885, 0.7115813, 0.7116741, 0.7117669, 0.7118597, 0.7121381, 0.7122309, 0.7123237, 0.7124165,
   0.7125093, 0.7128805, 0.7129733, 0.7131589, 0.7133445, 0.7135301, 0.7137157, 0.7138085, 0.7139013, 0.7140869, 0.7141797, 0.7142725, 0.7143653, 0.7144581, 0.7145509, 0.7146437,
   0.7148293, 0.714922, 0.7150148, 0.7151076, 0.7152004, 0.7152932, 0.715386, 0.7155716, 0.7156644, 0.7157572, 0.71585, 0.7159428, 0.7160356, 0.7161284, 0.7162212, 0.716314,
   0.7164068, 0.7165924, 0.7166852, 0.7169636, 0.7170564, 0.7171492, 0.717242, 0.7173348, 0.7174276, 0.7176132, 0.717706, 0.7177988, 0.7179844, 0.7180772, 0.7182628, 0.7184484,
   0.7185412, 0.7188196, 0.7189124, 0.7190052, 0.719098, 0.7193764, 0.7194692, 0.7196548, 0.7197476, 0.7198404, 0.7199332, 0.7201188, 0.7203044, 0.72049, 0.7205828, 0.7206756,
   0.7211396, 0.7212324, 0.721418, 0.7216036, 0.7217892, 0.721882, 0.7219748, 0.7222532, 0.722346, 0.7224388, 0.7225316, 0.7228099, 0.7229027, 0.7229955, 0.7230883, 0.7231811,
   0.7233667, 0.7234595, 0.7235523, 0.7238307, 0.7240163, 0.7241091, 0.7242019, 0.7242947, 0.7243875, 0.7244803, 0.7248515, 0.7249443, 0.7250371, 0.7251299, 0.7253155, 0.7254083,
   0.7256867, 0.7257795, 0.7259651, 0.7261507, 0.7262435, 0.7263363, 0.7264291, 0.7266147, 0.7267075, 0.7268931, 0.7270787, 0.7271715, 0.7273571, 0.7275427, 0.7276355, 0.7277283,
   0.7278211, 0.7280995, 0.7281923, 0.7282851, 0.7283779, 0.7285635, 0.7286563, 0.7287491, 0.7288419, 0.7290275, 0.7292131, 0.7296771, 0.7297699, 0.7300483, 0.7303267, 0.730605,
   0.7308834, 0.7309762, 0.7312546, 0.731533, 0.7316258, 0.7319042, 0.7320898, 0.7321826, 0.732461, 0.7325538, 0.7326466, 0.7327394, 0.7328322, 0.732925, 0.7330178, 0.7331106,
   0.7332962, 0.733389, 0.7335746, 0.7336674, 0.7337602, 0.7339458, 0.7341314, 0.7342242, 0.734317, 0.7345026, 0.735245, 0.7353378, 0.735709, 0.736173, 0.7362658, 0.7363586,
   0.7364514, 0.7365442, 0.7368226, 0.7370082, 0.737101, 0.7371938, 0.7374722, 0.737565, 0.7376578, 0.7377506, 0.7378434, 0.738029, 0.7381218, 0.7383073, 0.7384001, 0.7384929,
   0.7385857, 0.7386785, 0.7387713, 0.7388641, 0.7390497, 0.7392353, 0.7393281, 0.7394209, 0.7395137, 0.7398849, 0.7399777, 0.7401633, 0.7403489, 0.7407201, 0.7409057, 0.7412769,
   0.7414625, 0.7415553, 0.7416481, 0.7420193, 0.7422049, 0.7422977, 0.7425761, 0.7426689, 0.7427617, 0.7429473, 0.7430401, 0.7432257, 0.7435041, 0.7435969, 0.7437825, 0.7439681,
   0.7440609, 0.7442465, 0.7445249, 0.7447105, 0.7448961, 0.7450817, 0.7451745, 0.7452673, 0.7453601, 0.7454529, 0.7456385, 0.7457313, 0.7458241, 0.7459169, 0.7460097, 0.7461952,
   0.746288, 0.7465664, 0.746752, 0.7468448, 0.7470304, 0.7471232, 0.747216, 0.7473088, 0.7474016, 0.74768, 0.7479584, 0.7480512, 0.748144, 0.7482368, 0.7483296, 0.7487008,
   0.7487936, 0.7489792, 0.749072, 0.7491648, 0.7492576, 0.749536, 0.7496288, 0.7497216, 0.7498144, 0.7499072, 0.75, 0.7501856, 0.7503712, 0.7505568, 0.7506496, 0.7507424,
   0.7508352, 0.750928, 0.7510208, 0.7511136, 0.7512992, 0.7514848, 0.7516704, 0.7517632, 0.751856, 0.7519488, 0.7521344, 0.75232, 0.7525056, 0.7525984, 0.7526912, 0.752784,
   0.7528768, 0.7530624, 0.7531552, 0.753248, 0.7534336, 0.7535264, 0.7536192, 0.7538976, 0.7539903, 0.7540831, 0.7541759, 0.7542687, 0.7543615, 0.7546399, 0.7547327, 0.7548255,
   0.7549183, 0.7551039, 0.7551967, 0.7552895, 0.7553823, 0.7554751, 0.7556607, 0.7558463, 0.7559391, 0.7561247, 0.7562175, 0.7563103, 0.7565887, 0.7566815, 0.7567743, 0.7568671,
   0.7569599, 0.7572383, 0.7576095, 0.7577023, 0.7578879, 0.7579807, 0.7580735, 0.7581663, 0.7582591, 0.7583519, 0.7585375, 0.7586303, 0.7587231, 0.7588159, 0.7590015, 0.7590943,
   0.7592799, 0.7593727, 0.7594655, 0.7596511, 0.7600223, 0.7601151, 0.7603007, 0.7603935, 0.7605791, 0.7607647, 0.7608575, 0.7609503, 0.7611359, 0.7612287, 0.7614143, 0.7615999,
   0.7617854, 0.7618782, 0.761971, 0.7621566, 0.7622494, 0.7623422, 0.7625278, 0.7626206, 0.762899, 0.7630846, 0.763363, 0.7635486, 0.7636414, 0.763827, 0.7639198, 0.7641054,
   0.764291, 0.7644766, 0.7646622, 0.7651262, 0.7653118, 0.7654046, 0.7654974, 0.7655902, 0.7657758, 0.7664254, 0.7667038, 0.7672606, 0.767539, 0.7681886, 0.7682814, 0.7683742,
   0.7685598, 0.7687454, 0.768931, 0.7690238, 0.7692094, 0.7693022, 0.7694878, 0.7695805, 0.7696733, 0.7697661, 0.7699517, 0.7705085, 0.7706013, 0.7708797, 0.7714365, 0.7716221,
   0.7717149, 0.7719005, 0.7719933, 0.7720861, 0.7721789, 0.7723645, 0.7724573, 0.7725501, 0.7726429, 0.7727357, 0.7728285, 0.7729213, 0.7730141, 0.7731069, 0.7732925, 0.7735709,
   0.7737565, 0.7738493, 0.7740349, 0.7741277, 0.7743133, 0.7744061, 0.7744989, 0.7747773, 0.7749629, 0.7750557, 0.7752413, 0.7753341, 0.7754269, 0.7756125, 0.7759837, 0.7761693,
   0.7762621, 0.7764477, 0.7766333, 0.7767261, 0.7768189, 0.7772829, 0.7773756, 0.777654, 0.7777468, 0.7778396, 0.7779324, 0.7780252, 0.778118, 0.7783036, 0.7784892, 0.778582,
   0.7786748, 0.7787676, 0.7788604, 0.779046, 0.7794172, 0.77951, 0.7796028, 0.7797884, 0.7800668, 0.7801596, 0.7802524, 0.7803452, 0.780438, 0.7805308, 0.7806236, 0.780902,
   0.7812732, 0.7814588, 0.7815516, 0.7816444, 0.7817372, 0.78183, 0.7819228, 0.7820156, 0.7821084, 0.7822012, 0.7823868, 0.7825724, 0.782758, 0.7828508, 0.7829436, 0.7830364,
   0.783222, 0.7833148, 0.7834076, 0.7835932, 0.783686, 0.7837788, 0.7838716, 0.78415, 0.7844284, 0.7845212, 0.784614, 0.7847068, 0.7847996, 0.7851707, 0.7852635, 0.7857275,
   0.7859131, 0.7860059, 0.7861915, 0.7865627, 0.7866555, 0.7867483, 0.7869339, 0.7870267, 0.7871195, 0.7873051, 0.7874907, 0.7875835, 0.7876763, 0.7877691, 0.7878619, 0.7879547,
   0.7881403, 0.7882331, 0.7883259, 0.7884187, 0.7886971, 0.7887899, 0.7890683, 0.7891611, 0.7894395, 0.7895323, 0.7896251, 0.7898107, 0.7899035, 0.7899963, 0.7900891, 0.7903675,
   0.7904603, 0.7906459, 0.7909243, 0.7911099, 0.7912955, 0.7914811, 0.7915739, 0.7917595, 0.7918523, 0.7920379, 0.7921307, 0.7923163, 0.7924091, 0.7925019, 0.7925947, 0.7926875,
   0.7927803, 0.7929659, 0.7930586, 0.7931514, 0.7932442, 0.7934298, 0.7935226, 0.7936154, 0.7937082, 0.793801, 0.7938938, 0.7940794, 0.7941722, 0.794265, 0.7943578, 0.7946362,
   0.7951002, 0.795193, 0.7953786, 0.7954714, 0.795657, 0.7957498, 0.7958426, 0.7960282, 0.796121, 0.7963066, 0.7963994, 0.796585, 0.7966778, 0.7968634, 0.7969562, 0.7971418,
   0.7974202, 0.7976058, 0.7976986, 0.7978842, 0.797977, 0.7981626, 0.7983482, 0.7985338, 0.7989978, 0.7990906, 0.7991834, 0.799369, 0.7995546, 0.7997402, 0.799833, 0.8000186,
   0.8001114, 0.800297, 0.8003898, 0.8009465, 0.8010393, 0.8011321, 0.8012249, 0.8014105, 0.8015033, 0.8015961, 0.8016889, 0.8019673, 0.8020601, 0.8021529, 0.8022457, 0.8023385,
   0.8024313, 0.8025241, 0.8026169, 0.8029881, 0.8030809, 0.8032665, 0.8033593, 0.8034521, 0.8037305, 0.8038233, 0.8040089, 0.8041945, 0.8043801, 0.8044729, 0.8048441, 0.8051225,
   0.8053081, 0.8054937, 0.8056793, 0.8057721, 0.8059577, 0.8060505, 0.8062361, 0.8063289, 0.8065145, 0.8066073, 0.8067001, 0.8067929, 0.8069785, 0.8072569, 0.8073497, 0.8078137,
   0.8079065, 0.8079993, 0.8082777, 0.8084633, 0.8085561, 0.8091128, 0.8092056, 0.8093912, 0.809484, 0.8095768, 0.8096696, 0.8097624, 0.809948, 0.8102264, 0.8103192, 0.8105048,
   0.8105976, 0.8106904, 0.8107832, 0.8109688, 0.8115256, 0.8116184, 0.8117112, 0.8118968, 0.8120824, 0.812268, 0.8123608, 0.8124536, 0.8125464, 0.8128248, 0.8129176, 0.8132888,
   0.8133816, 0.81366, 0.8137528, 0.8138456, 0.814124, 0.8143096, 0.8144024, 0.8144952, 0.814588, 0.815052, 0.8153304, 0.815516, 0.81598, 0.8162584, 0.8165367, 0.8167223,
   0.8168151, 0.8169079, 0.8170007, 0.8170935, 0.8172791, 0.8173719, 0.8177431, 0.8178359, 0.8179287, 0.8181143, 0.8182071, 0.8182999, 0.8183927, 0.8187639, 0.8188567, 0.8189495,
   0.8193207, 0.8194135, 0.8195063, 0.8195991, 0.8197847, 0.8198775, 0.8199703, 0.8201559, 0.8202487, 0.8203415, 0.8204343, 0.8205271, 0.8207127, 0.8208055, 0.8208983, 0.8209911,
   0.8211767, 0.8213623, 0.8214551, 0.8215479, 0.8217335, 0.8219191, 0.8222903, 0.8224759, 0.8225687, 0.8226615, 0.8227543, 0.8228471, 0.8229399, 0.8231255, 0.8234039, 0.8235895,
   0.8236823, 0.8237751, 0.8238679, 0.824239, 0.8244246, 0.8246102, 0.824703, 0.8247958, 0.8249814, 0.8250742, 0.8254454, 0.8257238, 0.8258166, 0.8259094, 0.8260022, 0.826095,
   0.8261878, 0.8262806, 0.8264662, 0.8266518, 0.8269302, 0.827023, 0.8273014, 0.8273942, 0.827487, 0.8275798, 0.8276726, 0.8277654, 0.8278582, 0.827951, 0.8281366, 0.8282294,
   0.8286006, 0.8286934, 0.828879, 0.8289718, 0.8291574, 0.8292502, 0.829343, 0.8294358, 0.8295286, 0.8296214, 0.8297142, 0.8298998, 0.8299926, 0.8300854, 0.8301782, 0.8304566,
   0.8306422, 0.830735, 0.8310134, 0.8311062, 0.831199, 0.8312918, 0.8314774, 0.8315702, 0.8317558, 0.8320341, 0.8322197, 0.8324981, 0.8326837, 0.8330549, 0.8331477, 0.8333333,
   0.8334261, 0.8336117, 0.8338901, 0.8339829, 0.8343541, 0.8344469, 0.8345397, 0.8349109, 0.8350037, 0.8350965, 0.8354677, 0.8355605, 0.8356533, 0.8357461, 0.8358389, 0.8363029,
   0.8369525, 0.8370453, 0.8371381, 0.8374165, 0.8376021, 0.8377877, 0.8378805, 0.8379733, 0.8381589, 0.8382517, 0.8383445, 0.8384373, 0.8386229, 0.8390869, 0.8391797, 0.8393653,
   0.8394581, 0.8395509, 0.8396437, 0.8400148, 0.8401076, 0.8402932, 0.840386, 0.8405716, 0.8406644, 0.8407572, 0.8410356, 0.841314, 0.8414068, 0.8414996, 0.8415924, 0.8425204,
   0.8426132, 0.842706, 0.8427988, 0.8429844, 0.8430772, 0.84317, 0.8434484, 0.8435412, 0.843634, 0.8437268, 0.844098, 0.8441908, 0.8451188, 0.8452116, 0.84549, 0.8455828,
   0.8456756, 0.8458612, 0.845954, 0.8460468, 0.846418, 0.8466036, 0.8467892, 0.8469748, 0.8470676, 0.8471604, 0.8472532, 0.847346, 0.8475316, 0.8476244, 0.8477171, 0.8479955,
   0.8480883, 0.8481811, 0.8482739, 0.8484595, 0.8487379, 0.8488307, 0.8489235, 0.8493875, 0.8495731, 0.8496659, 0.8498515, 0.8499443, 0.8500371, 0.8501299, 0.8502227, 0.8503155,
   0.8504083, 0.8505011, 0.8507795, 0.8508723, 0.8509651, 0.8510579, 0.8511507, 0.8512435, 0.8513363, 0.8515219, 0.8516147, 0.8517075, 0.8518003, 0.8519859, 0.8520787, 0.8525427,
   0.8527283, 0.8528211, 0.8529139, 0.8530067, 0.8530995, 0.8534707, 0.8535635, 0.8539347, 0.8540275, 0.8542131, 0.8543059, 0.8543987, 0.8544915, 0.8545843, 0.8546771, 0.8547699,
   0.8548627, 0.8549555, 0.8550483, 0.8551411, 0.8552339, 0.8554195, 0.855605, 0.8559762, 0.8561618, 0.8562546, 0.8564402, 0.8568114, 0.8569042, 0.856997, 0.8570898, 0.8572754,
   0.8573682, 0.8575538, 0.8576466, 0.8580178, 0.8584818, 0.8585746, 0.8589458, 0.8592242, 0.859317, 0.8594098, 0.8595026, 0.859781, 0.8598738, 0.8599666, 0.8600594, 0.8605234,
   0.8606162, 0.860709, 0.8609874, 0.8610802, 0.861173, 0.8612658, 0.8613586, 0.8614514, 0.8615442, 0.8619154, 0.8620082, 0.8624722, 0.8626578, 0.8628434, 0.8631218, 0.8632146,
   0.8633073, 0.8635857, 0.8636785, 0.8639569, 0.8642353, 0.8643281, 0.8645137, 0.8646065, 0.8646993, 0.8647921, 0.8649777, 0.8650705, 0.8652561, 0.8653489, 0.8655345, 0.8656273,
   0.8657201, 0.8658129, 0.8659057, 0.8662769, 0.8664625, 0.8665553, 0.8667409, 0.8669265, 0.8670193, 0.8671121, 0.8672049, 0.8673905, 0.8677617, 0.8682257, 0.8684113, 0.8687825,
   0.8691537, 0.8693393, 0.8694321, 0.8696177, 0.8699889, 0.8701745, 0.8704529, 0.8705457, 0.8706385, 0.8707313, 0.8709169, 0.8710097, 0.8711024, 0.8711952, 0.8715664, 0.871752,
   0.8718448, 0.8719376, 0.8720304, 0.8721232, 0.872216, 0.8723088, 0.87268, 0.8727728, 0.8728656, 0.8729584, 0.873144, 0.8733296, 0.8735152, 0.8737008, 0.8738864, 0.8743504,
   0.8744432, 0.874536, 0.8752784, 0.8753712, 0.8757424, 0.8761136, 0.8762064, 0.876392, 0.8764848, 0.8765776, 0.8770416, 0.8771344, 0.87732, 0.8774128, 0.8775984, 0.8776912,
   0.878248, 0.8784336, 0.8785264, 0.878712, 0.8790831, 0.8791759, 0.8792687, 0.8794543, 0.8796399, 0.8798255, 0.8799183, 0.8801967, 0.8802895, 0.8805679, 0.8806607, 0.8807535,
   0.8808463, 0.8809391, 0.8810319, 0.8812175, 0.8813103, 0.8814031, 0.8816815, 0.8820527, 0.8821455, 0.8822383, 0.8823311, 0.8827023, 0.8827951, 0.8829807, 0.8830735, 0.8831663,
   0.8832591, 0.8834447, 0.8838159, 0.8839087, 0.8840943, 0.8841871, 0.8842799, 0.8844655, 0.8845583, 0.8848367, 0.8852079, 0.8854863, 0.8855791, 0.8856719, 0.8860431, 0.8861359,
   0.8862287, 0.8866927, 0.8868782, 0.8870638, 0.8871566, 0.8878062, 0.887899, 0.8879918, 0.8880846, 0.8881774, 0.8884558, 0.888827, 0.8889198, 0.8890126, 0.8891054, 0.8891982,
   0.889291, 0.8893838, 0.8895694, 0.8896622, 0.8898478, 0.8899406, 0.8900334, 0.890219, 0.8903118, 0.8904046, 0.890683, 0.8908686, 0.8909614, 0.891611, 0.8917038, 0.8926318,
   0.8927246, 0.8928174, 0.8930958, 0.8932814, 0.8936526, 0.8937454, 0.8938382, 0.893931, 0.8940238, 0.8945805, 0.8949517, 0.8950445, 0.8952301, 0.8954157, 0.8956013, 0.8957869,
   0.8959725, 0.8961581, 0.8964365, 0.8966221, 0.8968077, 0.8969005, 0.8972717, 0.8974573, 0.8979213, 0.8981069, 0.8981997, 0.8982925, 0.8983853, 0.8984781, 0.8989421, 0.8992205,
   0.8994989, 0.8996845, 0.8997773, 0.8999629, 0.9000557, 0.9001485, 0.9002413, 0.9005197, 0.9006125, 0.9007053, 0.9007981, 0.9008909, 0.9010765, 0.9011693, 0.9015405, 0.9018189,
   0.9019117, 0.9020045, 0.9020973, 0.9024684, 0.9025612, 0.9027468, 0.9029324, 0.9030252, 0.9032108, 0.9033036, 0.9033964, 0.903582, 0.904046, 0.9041388, 0.9042316, 0.9043244,
   0.90451, 0.9046028, 0.9046956, 0.904974, 0.9051596, 0.9053452, 0.9056236, 0.905902, 0.9059948, 0.9065516, 0.9069228, 0.9070156, 0.9071084, 0.9073868, 0.9075724, 0.9078508,
   0.9080364, 0.908222, 0.9083148, 0.9084076, 0.9088716, 0.9090572, 0.90915, 0.9092428, 0.9093356, 0.9094284, 0.9095212, 0.9097068, 0.9097996, 0.9099852, 0.910078, 0.9101707,
   0.9103563, 0.9105419, 0.9110059, 0.9111915, 0.9117483, 0.9118411, 0.9120267, 0.9123051, 0.9123979, 0.9124907, 0.9126763, 0.9128619, 0.9129547, 0.9131403, 0.9132331, 0.9134187,
   0.9136043, 0.9137899, 0.9139755, 0.9140683, 0.9141611, 0.9142539, 0.9147179, 0.9148107, 0.9149035, 0.9149963, 0.9151819, 0.9152747, 0.9153675, 0.9155531, 0.9159243, 0.9160171,
   0.9162027, 0.9162955, 0.9163883, 0.9166667, 0.9167595, 0.9169451, 0.9171307, 0.9173163, 0.9175947, 0.9177803, 0.9178731, 0.9179659, 0.9181514, 0.918337, 0.9186154, 0.9187082,
   0.9189866, 0.9194506, 0.9203786, 0.9204714, 0.920657, 0.9209354, 0.9210282, 0.9212138, 0.9213066, 0.9213994, 0.921585, 0.9216778, 0.9217706, 0.9218634, 0.9219562, 0.9224202,
   0.9226986, 0.9228842, 0.922977, 0.9233482, 0.9235338, 0.923905, 0.9239978, 0.9241834, 0.9244618, 0.9247402, 0.9249258, 0.9250186, 0.9251114, 0.9255754, 0.9256682, 0.9261321,
   0.9266889, 0.9267817, 0.9268745, 0.9271529, 0.9273385, 0.9275241, 0.9276169, 0.9277097, 0.9278953, 0.9280809, 0.9283593, 0.9284521, 0.9285449, 0.9289161, 0.9291017, 0.9297513,
   0.9298441, 0.9299369, 0.9301225, 0.9302153, 0.9310505, 0.9312361, 0.9316073, 0.9321641, 0.9322569, 0.9324425, 0.9325353, 0.9328137, 0.9329065, 0.9330921, 0.9332777, 0.9336488,
   0.9337416, 0.93402, 0.9342056, 0.9342984, 0.9343912, 0.934484, 0.9345768, 0.9353192, 0.9355976, 0.9356904, 0.9357832, 0.935876, 0.9360616, 0.9361544, 0.9364328, 0.9369896,
   0.937732, 0.9378248, 0.938196, 0.9382888, 0.9383816, 0.9388456, 0.939124, 0.9392168, 0.9393096, 0.939588, 0.9398664, 0.9401448, 0.9404232, 0.940516, 0.9407016, 0.9407944,
   0.9408872, 0.9410728, 0.9412584, 0.9413512, 0.9414439, 0.9415367, 0.9425575, 0.9426503, 0.9427431, 0.9428359, 0.9432071, 0.9433927, 0.9437639, 0.9438567, 0.9439495, 0.9440423,
   0.9442279, 0.9443207, 0.9445063, 0.9447847, 0.9448775, 0.9450631, 0.9451559, 0.9457127, 0.9458055, 0.9458983, 0.9459911, 0.9460839, 0.9461767, 0.9465479, 0.9467335, 0.9473831,
   0.9477543, 0.9479399, 0.9480327, 0.9481255, 0.9485895, 0.9486823, 0.9487751, 0.9489607, 0.9491463, 0.949239, 0.949703, 0.9499814, 0.9502598, 0.9503526, 0.9505382, 0.9509094,
   0.951095, 0.9512806, 0.9513734, 0.9514662, 0.9517446, 0.9518374, 0.9521158, 0.9523014, 0.952487, 0.9528582, 0.9531366, 0.953415, 0.9536006, 0.953879, 0.954343, 0.9544358,
   0.9545286, 0.9547142, 0.9548998, 0.9551782, 0.9553638, 0.9556422, 0.9559206, 0.9561062, 0.9563846, 0.9564774, 0.9565702, 0.956663, 0.9574981, 0.9581477, 0.9584261, 0.9586117,
   0.9587045, 0.9588901, 0.9591685, 0.9592613, 0.9593541, 0.9595397, 0.9596325, 0.9597253, 0.9599109, 0.9600965, 0.9603749, 0.9605605, 0.9614885, 0.9618597, 0.9620453, 0.9623237,
   0.9624165, 0.9627877, 0.9635301, 0.9636229, 0.9637157, 0.9638085, 0.9640869, 0.9642725, 0.9644581, 0.964922, 0.9654788, 0.9661284, 0.9662212, 0.9664068, 0.9664996, 0.9676132,
   0.9677988, 0.9679844, 0.9684484, 0.9685412, 0.9691908, 0.9693764, 0.9694692, 0.9698404, 0.9702116, 0.9703972, 0.97049, 0.9707684, 0.9711396, 0.9715108, 0.9716036, 0.9716964,
   0.9720676, 0.9721604, 0.9730883, 0.9733667, 0.9734595, 0.9736451, 0.9739235, 0.9743875, 0.9744803, 0.9752227, 0.9755939, 0.9756867, 0.9757795, 0.9768931, 0.9775427, 0.9776355,
   0.9777283, 0.9784707, 0.9785635, 0.9786563, 0.9787491, 0.9789347, 0.9790275, 0.9793987, 0.9794915, 0.9796771, 0.9802339, 0.9806978, 0.981069, 0.9812546, 0.9814402, 0.9816258,
   0.9817186, 0.9819042, 0.9820898, 0.9823682, 0.9830178, 0.983389, 0.9835746, 0.983853, 0.9841314, 0.9844098, 0.9846882, 0.984781, 0.986173, 0.9862658, 0.9863586, 0.9870082,
   0.987101, 0.9873794, 0.987565, 0.9876578, 0.988029, 0.9882146, 0.9884929, 0.9887713, 0.9891425, 0.9896993, 0.9897921, 0.9900705, 0.9903489, 0.9904417, 0.9909057, 0.9909985,
   0.9911841, 0.9915553, 0.9922049, 0.9922977, 0.9924833, 0.9927617, 0.9929473, 0.9930401, 0.9931329, 0.9934113, 0.9935969, 0.9937825, 0.9938753, 0.9946177, 0.9947105, 0.9948961,
   0.9959169, 0.9963808, 0.9969376, 0.9973088, 0.9974016, 0.9979584, 0.9987008, 0.9988864, 0.9994432, 0.9998144, 1 };
   Double_t t_RU_mlp_a2_fy22[7644] = { 2.676373e-05, 0.0002676373, 0.0005888021, 0.0008029119, 0.001525533, 0.002194626, 0.002274917, 0.002703137, 0.002917247, 0.003318702, 0.003827213, 0.004282197, 0.004416015, 0.004469543, 0.00495129, 0.005058345, 0.005700674,
   0.005754202, 0.005780966, 0.006155658, 0.00631624, 0.006503586, 0.006690932, 0.007038861, 0.007386789, 0.007467081, 0.007520608, 0.007574136, 0.008162938, 0.008216465, 0.009019377, 0.009233487, 0.009447597,
   0.00947436, 0.009608179, 0.009929344, 0.01065196, 0.01166899, 0.01233808, 0.01260572, 0.01295365, 0.01298041, 0.01308746, 0.01330157, 0.01356921, 0.01367627, 0.01381008, 0.01391714, 0.01405096,
   0.0142383, 0.01442565, 0.01482711, 0.01488063, 0.01501445, 0.01506798, 0.01522856, 0.01565678, 0.01584413, 0.01597795, 0.016085, 0.01653999, 0.01678086, 0.01720908, 0.01744995, 0.01795846,
   0.01817257, 0.01838668, 0.01841345, 0.01849374, 0.01865432, 0.01873461, 0.01876137, 0.01892196, 0.01972487, 0.01983192, 0.02026014, 0.02058131, 0.0215448, 0.02191949, 0.02224066, 0.02274917,
   0.02288299, 0.02293652, 0.02301681, 0.02315063, 0.02406059, 0.02422118, 0.02430147, 0.02435499, 0.02438176, 0.02478321, 0.0249438, 0.02526496, 0.025827, 0.02585376, 0.02590729, 0.02630875,
   0.02644257, 0.02646933, 0.02660315, 0.02673697, 0.02676373, 0.02697784, 0.02703137, 0.02828926, 0.02847661, 0.02863719, 0.02893159, 0.02954716, 0.02976127, 0.02978803, 0.02989509, 0.02992185,
   0.03072476, 0.03080505, 0.0309924, 0.03101916, 0.03190237, 0.03238411, 0.03265175, 0.03270528, 0.0328391, 0.03286586, 0.03297292, 0.03334761, 0.03340113, 0.03358848, 0.03364201, 0.03369554,
   0.03415052, 0.03417728, 0.03452521, 0.0346055, 0.03476609, 0.03522107, 0.03597045, 0.03599722, 0.03629162, 0.03631838, 0.03642544, 0.03671984, 0.037041, 0.03709453, 0.03722835, 0.03760304,
   0.03795097, 0.03821861, 0.03827213, 0.03872712, 0.03883417, 0.03894123, 0.03928916, 0.03931592, 0.03998501, 0.04003854, 0.04027941, 0.04038647, 0.04046676, 0.04049352, 0.04070763, 0.04092174,
   0.04113585, 0.04134996, 0.04167113, 0.04215287, 0.04225993, 0.04255433, 0.04290226, 0.04327695, 0.04351782, 0.0437587, 0.0443475, 0.04442779, 0.04480248, 0.04485601, 0.04498983, 0.04536452,
   0.04576598, 0.04579274, 0.04587303, 0.0461942, 0.04672947, 0.04675624, 0.04691682, 0.04713093, 0.04747886, 0.04788031, 0.04836206, 0.04846911, 0.04961996, 0.05031581, 0.05036934, 0.05055669,
   0.0506905, 0.05087785, 0.05125254, 0.05146665, 0.05197516, 0.05200193, 0.05205545, 0.05277808, 0.05285837, 0.05293866, 0.05299218, 0.05352746, 0.05368804, 0.05384862, 0.05459801, 0.0549727,
   0.05507976, 0.05566856, 0.05657852, 0.05660529, 0.0568194, 0.05738144, 0.05778289, 0.05794348, 0.05815758, 0.05826464, 0.05831817, 0.0586661, 0.05885344, 0.05890697, 0.05909432, 0.05981694,
   0.06005781, 0.06195803, 0.0619848, 0.06209185, 0.06278771, 0.06305535, 0.06334975, 0.0637512, 0.06385826, 0.0641259, 0.06423295, 0.06455412, 0.06463441, 0.06466117, 0.0650091, 0.06527674,
   0.06551761, 0.06599936, 0.06645434, 0.06650787, 0.06760518, 0.06776576, 0.06859544, 0.06907719, 0.06915748, 0.06921101, 0.06950541, 0.06985333, 0.07033508, 0.07041537, 0.07044214, 0.07143239,
   0.07151269, 0.07156621, 0.07186061, 0.07242265, 0.07258324, 0.07261, 0.07285087, 0.07298469, 0.07311851, 0.07325233, 0.07362702, 0.0737876, 0.07384113, 0.07410877, 0.0741623, 0.07421582,
   0.07424259, 0.07429611, 0.07432288, 0.07464404, 0.07483139, 0.0750455, 0.07512579, 0.07552725, 0.07576812, 0.07600899, 0.07608928, 0.0765175, 0.07667809, 0.07673161, 0.07694572, 0.07705278,
   0.07740071, 0.07750776, 0.07753453, 0.07828391, 0.0792474, 0.07972915, 0.07975591, 0.0799165, 0.07999679, 0.0802109, 0.08023766, 0.08061235, 0.08101381, 0.08189701, 0.08243229, 0.08286051,
   0.08291403, 0.08350284, 0.08360989, 0.08443957, 0.08457339, 0.0847875, 0.08505513, 0.08510866, 0.08564394, 0.08572423, 0.08591157, 0.0862595, 0.08639332, 0.08642008, 0.08666096, 0.08682154,
   0.08741034, 0.08767798, 0.08773151, 0.08805267, 0.08888235, 0.08890911, 0.08949791, 0.08976555, 0.08989937, 0.0899529, 0.09005995, 0.09016701, 0.09062199, 0.09080934, 0.09129108, 0.09145166,
   0.09158548, 0.09166577, 0.09177283, 0.09196018, 0.09212076, 0.09217429, 0.09252221, 0.09273632, 0.09303072, 0.09305749, 0.09332513, 0.09361953, 0.09367305, 0.09372658, 0.09394069, 0.09439567,
   0.0944492, 0.09450273, 0.09460978, 0.09527888, 0.0954127, 0.09560004, 0.09584092, 0.09621561, 0.09624237, 0.09640295, 0.09642972, 0.09667059, 0.09744674, 0.09758056, 0.09763409, 0.09779467,
   0.09787496, 0.09819612, 0.09838347, 0.09862434, 0.09883845, 0.09889198, 0.09897227, 0.09953431, 0.09966813, 0.09985548, 0.1002034, 0.100364, 0.1004175, 0.100471, 0.1008725, 0.1010063,
   0.1010331, 0.1012204, 0.1014345, 0.1021839, 0.1022107, 0.1024516, 0.1024783, 0.1025051, 0.1032812, 0.1035489, 0.1040039, 0.1040306, 0.1042447, 0.1042983, 0.1045391, 0.1045927,
   0.1048871, 0.1049138, 0.1055294, 0.1057167, 0.1057435, 0.1059844, 0.1061717, 0.1061985, 0.1068943, 0.1069211, 0.1069479, 0.1074564, 0.1075634, 0.1080452, 0.1081522, 0.1084199,
   0.108741, 0.1087678, 0.1088749, 0.1090087, 0.1092495, 0.1093566, 0.1093834, 0.1094637, 0.1095439, 0.1098383, 0.110106, 0.110213, 0.1105074, 0.110668, 0.1117921, 0.1121133,
   0.11214, 0.1124077, 0.1126218, 0.1128091, 0.1128359, 0.1130768, 0.1131303, 0.1137459, 0.1143882, 0.1147629, 0.1149235, 0.1158067, 0.115887, 0.1160475, 0.1161278, 0.1161546,
   0.1163152, 0.1163955, 0.1164758, 0.1170646, 0.1171448, 0.1172251, 0.1173054, 0.1178675, 0.118028, 0.1180548, 0.1185633, 0.1187774, 0.1188042, 0.1188577, 0.1191254, 0.1191521,
   0.1191789, 0.1192324, 0.119393, 0.1194198, 0.1197142, 0.1199818, 0.12041, 0.1205171, 0.1207044, 0.1208382, 0.120865, 0.1208918, 0.1212665, 0.1214806, 0.1216412, 0.1217214,
   0.1219356, 0.1224708, 0.1227117, 0.122792, 0.1229258, 0.1231132, 0.1235681, 0.1242105, 0.124264, 0.1242908, 0.1244513, 0.1249063, 0.1255219, 0.1256557, 0.1257628, 0.1260304,
   0.1260572, 0.126646, 0.1266727, 0.1271545, 0.1271812, 0.1279039, 0.1281447, 0.1281983, 0.1285194, 0.1285997, 0.1287068, 0.1287335, 0.1292688, 0.1294562, 0.1295632, 0.1299647,
   0.130152, 0.1302055, 0.1303126, 0.1303661, 0.1303929, 0.1304732, 0.1304999, 0.1305802, 0.1307676, 0.131062, 0.1311423, 0.131624, 0.1317846, 0.1318114, 0.1318649, 0.1320522,
   0.1324002, 0.1325072, 0.1327749, 0.1331228, 0.1333101, 0.133551, 0.1343807, 0.1344075, 0.1344342, 0.1344877, 0.1345948, 0.1347019, 0.1348357, 0.1355315, 0.1357456, 0.1359597,
   0.13604, 0.1362006, 0.1362274, 0.1362541, 0.1363077, 0.1363612, 0.1366556, 0.1368965, 0.13695, 0.1370571, 0.1371641, 0.1374318, 0.1374585, 0.13786, 0.138984, 0.1390376,
   0.1392249, 0.139332, 0.1397334, 0.1397602, 0.1402419, 0.1403758, 0.1406166, 0.1407505, 0.1414195, 0.1416872, 0.1420351, 0.1420886, 0.1421689, 0.1423295, 0.1425704, 0.1428648,
   0.1430254, 0.1433733, 0.1434536, 0.1439621, 0.1453271, 0.1460497, 0.1464511, 0.1464779, 0.1465314, 0.1465582, 0.1467188, 0.1468793, 0.1470132, 0.1472808, 0.1473343, 0.1473611,
   0.1474682, 0.1474949, 0.147709, 0.1477626, 0.1479767, 0.1481908, 0.1482711, 0.1484049, 0.148619, 0.1487796, 0.1492613, 0.1494219, 0.1494754, 0.1499037, 0.1501981, 0.1502248,
   0.1508136, 0.1509207, 0.1509742, 0.1510545, 0.1515362, 0.151563, 0.1517503, 0.1517771, 0.1518306, 0.152125, 0.1522321, 0.1522856, 0.1523391, 0.1524462, 0.1529547, 0.1531688,
   0.1532759, 0.1533294, 0.1537576, 0.1539182, 0.1541591, 0.1541858, 0.1547746, 0.154962, 0.1552029, 0.1552832, 0.1554973, 0.1555508, 0.1556043, 0.1557114, 0.1557649, 0.155979,
   0.1560325, 0.1561664, 0.1561931, 0.1562467, 0.1563269, 0.1563537, 0.1568355, 0.1572904, 0.1574243, 0.1578257, 0.1578792, 0.1582539, 0.1584145, 0.158468, 0.1585483, 0.1590301,
   0.1591104, 0.1592442, 0.159271, 0.1595386, 0.159833, 0.1600203, 0.1601274, 0.1603683, 0.1605556, 0.16085, 0.1609035, 0.1610106, 0.1610374, 0.1611979, 0.1615459, 0.1615994,
   0.1617332, 0.1617867, 0.1618403, 0.1620811, 0.1621079, 0.1621614, 0.1622953, 0.1625897, 0.1627502, 0.1628573, 0.1628841, 0.1629644, 0.1630179, 0.1630714, 0.163339, 0.1633658,
   0.1634996, 0.1637137, 0.1637673, 0.163794, 0.1640349, 0.1643293, 0.1646772, 0.1647575, 0.1648378, 0.1650519, 0.165159, 0.1653999, 0.1654801, 0.1657478, 0.1659619, 0.1666042,
   0.166631, 0.1669789, 0.1674071, 0.1679156, 0.168103, 0.1682636, 0.1682903, 0.1684242, 0.1684777, 0.1686383, 0.1688256, 0.1689059, 0.1694679, 0.1698962, 0.1705117, 0.170592,
   0.1706188, 0.1716626, 0.1716893, 0.1717964, 0.171957, 0.1721443, 0.1722514, 0.1723049, 0.1727063, 0.1727331, 0.1728134, 0.1728937, 0.1731881, 0.1733487, 0.1733754, 0.1734022,
   0.1740178, 0.1749277, 0.1749813, 0.1754362, 0.175463, 0.1756771, 0.1761053, 0.17648, 0.1770153, 0.1774703, 0.1777379, 0.1777915, 0.1780591, 0.1781126, 0.1781394, 0.1781929,
   0.1782197, 0.1789423, 0.1789691, 0.1790494, 0.1794508, 0.1795846, 0.1796382, 0.1803608, 0.1803875, 0.1804678, 0.1815384, 0.1816187, 0.1817257, 0.1821272, 0.1823145, 0.1825019,
   0.1829569, 0.1834921, 0.1835992, 0.1838133, 0.1839739, 0.1841612, 0.184188, 0.1845627, 0.1846162, 0.1847768, 0.1848838, 0.1850444, 0.1852318, 0.1852853, 0.1853121, 0.1853924,
   0.1860347, 0.1863023, 0.18657, 0.1866503, 0.1867038, 0.1873461, 0.1873729, 0.1874532, 0.187587, 0.1876137, 0.1878814, 0.1880152, 0.1882293, 0.1887646, 0.1890322, 0.1892999,
   0.1897013, 0.1899154, 0.1899422, 0.190638, 0.1908789, 0.1912001, 0.191441, 0.1916818, 0.1917354, 0.1919495, 0.192003, 0.1920565, 0.1926721, 0.1927256, 0.1932074, 0.1932877,
   0.193475, 0.1939032, 0.19393, 0.1940103, 0.194037, 0.1944653, 0.1949202, 0.1953217, 0.195509, 0.1956964, 0.195964, 0.1961246, 0.1966599, 0.1967402, 0.1967937, 0.1968472,
   0.196874, 0.1969543, 0.1973022, 0.1975966, 0.1979713, 0.1980516, 0.198346, 0.1987475, 0.1987742, 0.198801, 0.1988277, 0.1989616, 0.1990419, 0.1991489, 0.199256, 0.1994433,
   0.2001927, 0.2004068, 0.2004871, 0.2005406, 0.200728, 0.2013168, 0.2014238, 0.2015041, 0.2019323, 0.2021465, 0.2022803, 0.2024141, 0.2024676, 0.2027353, 0.2028958, 0.2029761,
   0.203217, 0.2032705, 0.2033776, 0.2039931, 0.2043411, 0.2043678, 0.2047961, 0.2048496, 0.2051708, 0.2053313, 0.2053581, 0.2058934, 0.2063216, 0.2065625, 0.2065892, 0.2067498,
   0.2067766, 0.2069907, 0.2070977, 0.2072583, 0.2073386, 0.2074457, 0.2075527, 0.2077401, 0.2077668, 0.2078204, 0.2082218, 0.2089444, 0.2091853, 0.2093459, 0.2099882, 0.2100418,
   0.2101488, 0.2101756, 0.2106038, 0.2108714, 0.210925, 0.2112729, 0.2115138, 0.2117814, 0.2122096, 0.2122364, 0.2123702, 0.212397, 0.2124237, 0.2125575, 0.2127717, 0.2131463,
   0.2133605, 0.2137887, 0.2140295, 0.2141098, 0.214431, 0.2144845, 0.2146719, 0.2147522, 0.2150466, 0.2156621, 0.2157424, 0.2160101, 0.2161974, 0.2163848, 0.2165989, 0.2168933,
   0.2170538, 0.2170806, 0.2181244, 0.2186061, 0.2194358, 0.2197302, 0.2201852, 0.220212, 0.220319, 0.2207205, 0.221336, 0.2216572, 0.2217375, 0.2217643, 0.2219784, 0.2221925,
   0.2225136, 0.2227545, 0.2227813, 0.2228081, 0.2228348, 0.2229419, 0.2231025, 0.224173, 0.2242801, 0.2243871, 0.2244942, 0.2246815, 0.2248689, 0.2250027, 0.225538, 0.2256182,
   0.2258324, 0.2261268, 0.2264212, 0.2271705, 0.2274917, 0.2277058, 0.2278396, 0.2283481, 0.2283749, 0.2285087, 0.2286425, 0.2292313, 0.229606, 0.2297666, 0.2299272, 0.2301413,
   0.2303019, 0.2303822, 0.2306231, 0.2308104, 0.2311048, 0.2311583, 0.2313724, 0.2313992, 0.2315866, 0.2316133, 0.2319612, 0.2320683, 0.2322824, 0.2323092, 0.2323359, 0.2324162,
   0.2325233, 0.2326839, 0.2327374, 0.2327642, 0.2328177, 0.2328444, 0.2328712, 0.2330853, 0.2331656, 0.2332191, 0.233353, 0.2336741, 0.2337009, 0.2337812, 0.2339418, 0.2341291,
   0.23437, 0.2349053, 0.2350926, 0.2351461, 0.2352532, 0.2354405, 0.2355208, 0.2355476, 0.2357349, 0.2357885, 0.2358152, 0.2359758, 0.2361096, 0.236404, 0.2365646, 0.2366449,
   0.2372069, 0.2372337, 0.2372605, 0.2374746, 0.2375281, 0.237876, 0.2380634, 0.2380901, 0.2383043, 0.2388128, 0.2389466, 0.2390001, 0.2391339, 0.2391607, 0.239348, 0.2397227,
   0.2399101, 0.2400707, 0.2401242, 0.2402848, 0.2403383, 0.2406595, 0.24082, 0.2408468, 0.2409539, 0.2410342, 0.2410609, 0.2413553, 0.2414624, 0.2415962, 0.2417032, 0.2418638,
   0.2419174, 0.2422653, 0.2423723, 0.2426132, 0.2427738, 0.2428541, 0.2431752, 0.2436035, 0.2440585, 0.2449952, 0.2451022, 0.2452093, 0.2453966, 0.2457446, 0.2457981, 0.246039,
   0.2463066, 0.2463334, 0.2468954, 0.247056, 0.2471095, 0.2471898, 0.247966, 0.2483942, 0.2487956, 0.2488492, 0.2492506, 0.2495985, 0.2502141, 0.2504282, 0.2505353, 0.2506156,
   0.2507761, 0.2509635, 0.2509903, 0.2510705, 0.2515255, 0.2516058, 0.2516326, 0.2518199, 0.252034, 0.2523284, 0.2524355, 0.2525693, 0.2526764, 0.2527031, 0.2527567, 0.2531046,
   0.2532384, 0.2532652, 0.2534258, 0.2534525, 0.2534793, 0.2537202, 0.2540146, 0.2540413, 0.2541216, 0.2541751, 0.2542822, 0.2543357, 0.2544963, 0.2549781, 0.2551654, 0.255433,
   0.2554866, 0.2555401, 0.2558077, 0.2562359, 0.2567445, 0.2567712, 0.256798, 0.2571192, 0.257253, 0.2576277, 0.2576544, 0.2577347, 0.2577882, 0.2580559, 0.2581094, 0.2586982,
   0.2587785, 0.2588588, 0.2589926, 0.2590194, 0.259287, 0.2596617, 0.2599293, 0.2601435, 0.2602505, 0.2602773, 0.2604111, 0.2605181, 0.2605717, 0.2605984, 0.2609999, 0.2612675,
   0.2613478, 0.2614013, 0.261776, 0.2620437, 0.2623916, 0.2624451, 0.2626057, 0.2627395, 0.2627931, 0.2631945, 0.2636227, 0.2636495, 0.2639974, 0.264051, 0.2641045, 0.264158,
   0.2645327, 0.2646933, 0.2649609, 0.2650947, 0.2652018, 0.2654159, 0.2657638, 0.2660047, 0.2661653, 0.2661921, 0.2663794, 0.2664062, 0.2671823, 0.2675035, 0.2680388, 0.2685205,
   0.2685473, 0.268574, 0.2686543, 0.2686811, 0.2687346, 0.2687881, 0.2691361, 0.2697784, 0.2699122, 0.2703137, 0.2703672, 0.270394, 0.2705278, 0.2705813, 0.2707419, 0.2709292,
   0.2711969, 0.2712236, 0.2716251, 0.2716786, 0.2720533, 0.272321, 0.2726154, 0.2727759, 0.2728562, 0.2730168, 0.2730971, 0.2731506, 0.2732309, 0.2733112, 0.273338, 0.2737127,
   0.2737662, 0.2739535, 0.2740606, 0.2742479, 0.2742747, 0.2743818, 0.2745959, 0.2746762, 0.2747297, 0.2750776, 0.275372, 0.2756129, 0.2756664, 0.2757199, 0.2759073, 0.2759876,
   0.2761214, 0.2761482, 0.2763087, 0.2765229, 0.2765496, 0.2766834, 0.2771652, 0.2772187, 0.2773525, 0.2773793, 0.2774328, 0.2775934, 0.2778075, 0.2780216, 0.2781822, 0.2784231,
   0.2784498, 0.2786372, 0.2789316, 0.2790386, 0.2790922, 0.2791725, 0.2794133, 0.2795472, 0.2798683, 0.2800289, 0.2802163, 0.2803233, 0.2804036, 0.2808051, 0.2808318, 0.2808853,
   0.2809924, 0.2817418, 0.2818221, 0.2822235, 0.2823038, 0.2824109, 0.2825179, 0.2826785, 0.2828123, 0.2829194, 0.2831335, 0.2835885, 0.2839096, 0.2841505, 0.284204, 0.2842308,
   0.2843111, 0.2847928, 0.2848196, 0.2851408, 0.2853281, 0.2854084, 0.2855422, 0.2858099, 0.2861578, 0.2862649, 0.286479, 0.2865593, 0.2866931, 0.2867734, 0.2869875, 0.2871481,
   0.2873086, 0.2873354, 0.2874157, 0.2876298, 0.2878974, 0.2881116, 0.2887271, 0.2888074, 0.2888609, 0.2891018, 0.2892624, 0.2895568, 0.2895836, 0.2896638, 0.2897441, 0.2899315,
   0.29044, 0.2906541, 0.2907076, 0.2908147, 0.2908682, 0.2910288, 0.2912161, 0.2914838, 0.2915908, 0.2918585, 0.2919655, 0.2921261, 0.2923937, 0.2927149, 0.2929023, 0.2929558,
   0.293277, 0.2939996, 0.2941066, 0.2942672, 0.2946151, 0.2947222, 0.2947757, 0.2948025, 0.2950969, 0.2954716, 0.2956857, 0.295766, 0.2961942, 0.2963548, 0.2964886, 0.2966759,
   0.2967562, 0.2968098, 0.297345, 0.2975324, 0.2976127, 0.2976394, 0.2978535, 0.2978803, 0.2979071, 0.2979606, 0.2980141, 0.2980409, 0.2983888, 0.2985494, 0.2987635, 0.298817,
   0.2989241, 0.2990847, 0.2991114, 0.2992988, 0.2994594, 0.2997805, 0.3002355, 0.3003426, 0.3013061, 0.3015202, 0.3015737, 0.3018681, 0.3019752, 0.3020822, 0.3023499, 0.3024301,
   0.3029119, 0.3029654, 0.303126, 0.3031528, 0.3031795, 0.3032063, 0.3033133, 0.3033936, 0.3036078, 0.3037951, 0.3039022, 0.3043036, 0.3043304, 0.304491, 0.3047586, 0.3051333,
   0.305615, 0.3058827, 0.30607, 0.3062306, 0.3062574, 0.3066321, 0.3067123, 0.3069265, 0.3073814, 0.307542, 0.3076758, 0.3078632, 0.3081308, 0.3081843, 0.3086929, 0.3087196,
   0.3089337, 0.3092549, 0.3093352, 0.3095225, 0.3095761, 0.3097634, 0.3097902, 0.3098705, 0.3099508, 0.3100043, 0.3100846, 0.3102987, 0.3103254, 0.3104057, 0.3104593, 0.310486,
   0.3105128, 0.3105663, 0.3107804, 0.3108875, 0.3110213, 0.3111016, 0.3112354, 0.3114228, 0.3115298, 0.3121186, 0.3124398, 0.3125468, 0.3127074, 0.3128145, 0.3131624, 0.3132159,
   0.3132695, 0.3136441, 0.3137244, 0.3138315, 0.3139118, 0.3140456, 0.3145809, 0.3148485, 0.314902, 0.3150359, 0.3151964, 0.3154106, 0.3154641, 0.3155176, 0.3156514, 0.3160796,
   0.3164276, 0.3165346, 0.3166952, 0.3170699, 0.3170967, 0.3172573, 0.3174981, 0.3176052, 0.3180334, 0.3180869, 0.3182475, 0.3192645, 0.3193448, 0.3195054, 0.319666, 0.3197463,
   0.3199336, 0.3203886, 0.3204957, 0.3208436, 0.3210042, 0.3210309, 0.3211112, 0.3211915, 0.321593, 0.3218071, 0.3221015, 0.3221818, 0.3223156, 0.3223424, 0.3225297, 0.3231453,
   0.323172, 0.3233326, 0.3233861, 0.3237073, 0.3237608, 0.3239482, 0.3239749, 0.3242694, 0.3243764, 0.3244567, 0.3247511, 0.3247779, 0.3249117, 0.3249384, 0.3252864, 0.3253399,
   0.325447, 0.3255005, 0.3257146, 0.3257681, 0.3259287, 0.326116, 0.3261963, 0.3262499, 0.3264104, 0.3275881, 0.3277219, 0.3279627, 0.3282839, 0.3285248, 0.3287121, 0.3288995,
   0.3290601, 0.3297024, 0.329863, 0.3299968, 0.3301038, 0.3301306, 0.3302644, 0.330425, 0.3307194, 0.3316026, 0.3316561, 0.3319773, 0.3320576, 0.3320844, 0.3322449, 0.332352,
   0.3324858, 0.3327535, 0.3328873, 0.332914, 0.3329943, 0.333262, 0.3335831, 0.3337437, 0.3339846, 0.3341184, 0.3343593, 0.3344128, 0.3344663, 0.3346001, 0.3347072, 0.3349213,
   0.3350819, 0.3353763, 0.3354031, 0.3354566, 0.3355904, 0.3358045, 0.335858, 0.3359116, 0.3366342, 0.3367412, 0.3370089, 0.3373836, 0.337678, 0.3378118, 0.3381062, 0.3382935,
   0.3383203, 0.3383471, 0.3383738, 0.3384006, 0.3386415, 0.3388556, 0.3389091, 0.3391232, 0.3392303, 0.3393641, 0.3403276, 0.3403811, 0.3405685, 0.3406755, 0.3408093, 0.3409164,
   0.3412376, 0.3412643, 0.3413714, 0.3414517, 0.3415052, 0.341532, 0.3417461, 0.3417996, 0.3423616, 0.3424419, 0.3426293, 0.3429504, 0.3431378, 0.3434322, 0.3435125, 0.3435392,
   0.3437801, 0.3441013, 0.3443957, 0.3446365, 0.3447704, 0.3449309, 0.3449845, 0.3453592, 0.3454662, 0.3456268, 0.3457606, 0.3458944, 0.3461353, 0.3462691, 0.3464565, 0.3465368,
   0.3465635, 0.3472862, 0.347527, 0.3476876, 0.347875, 0.3482229, 0.3482497, 0.3483567, 0.3485708, 0.3488117, 0.3490258, 0.3490793, 0.3492399, 0.3493202, 0.349347, 0.349454,
   0.3495611, 0.3503105, 0.3507922, 0.3509528, 0.3511401, 0.3511669, 0.3512472, 0.351274, 0.3514345, 0.3514613, 0.3514881, 0.3515416, 0.3519163, 0.3521839, 0.3526924, 0.3529601,
   0.3530404, 0.3530939, 0.3534686, 0.3536024, 0.3537095, 0.3539236, 0.3543785, 0.35478, 0.3549138, 0.355235, 0.3552885, 0.3555026, 0.3556364, 0.3558506, 0.3559308, 0.3559576,
   0.3563055, 0.3563591, 0.3563858, 0.3564394, 0.3565732, 0.357269, 0.3575902, 0.357617, 0.3576705, 0.3577508, 0.3580987, 0.3582058, 0.3585002, 0.3586875, 0.3587678, 0.3588213,
   0.3589284, 0.359089, 0.359196, 0.3592763, 0.3597045, 0.3599454, 0.3601863, 0.3603736, 0.3605342, 0.360668, 0.3609892, 0.3616315, 0.361685, 0.3617921, 0.3618992, 0.3621668,
   0.3622471, 0.3624077, 0.3625682, 0.3627556, 0.3627824, 0.3628626, 0.3629162, 0.3631035, 0.3631303, 0.3641205, 0.3642276, 0.3648967, 0.3649235, 0.3651376, 0.3657264, 0.3657799,
   0.3658602, 0.3659672, 0.3661546, 0.3662616, 0.3664758, 0.3665828, 0.3666899, 0.3670378, 0.3678139, 0.3680548, 0.3681886, 0.3683224, 0.368376, 0.3684027, 0.368483, 0.3687774,
   0.368831, 0.368938, 0.3690183, 0.3692324, 0.3692859, 0.3694198, 0.3697945, 0.3699015, 0.3699283, 0.3703833, 0.37041, 0.3707847, 0.3709453, 0.3711059, 0.3711326, 0.3712129,
   0.3716947, 0.3718017, 0.3718553, 0.371882, 0.3719088, 0.3722835, 0.3727652, 0.3730061, 0.3730864, 0.3734343, 0.3736752, 0.3737555, 0.3738625, 0.3739161, 0.3750937, 0.3752007,
   0.3753078, 0.3755754, 0.3756825, 0.3757092, 0.375736, 0.3758163, 0.3759233, 0.376191, 0.3762713, 0.376298, 0.3765122, 0.3766727, 0.3766995, 0.3768066, 0.3769136, 0.3769671,
   0.3770742, 0.377208, 0.3772615, 0.3772883, 0.3773151, 0.3773418, 0.3775024, 0.3776362, 0.3779574, 0.3779842, 0.3782518, 0.378573, 0.3786265, 0.3788406, 0.3788674, 0.3788941,
   0.3789209, 0.3790012, 0.3790547, 0.3790815, 0.3791082, 0.3791618, 0.3792153, 0.3794026, 0.3796167, 0.3796435, 0.3797238, 0.3797506, 0.3797773, 0.3798309, 0.3799111, 0.3799647,
   0.380045, 0.3802323, 0.3803126, 0.3803929, 0.3804197, 0.3806873, 0.3807141, 0.3809014, 0.3813296, 0.3815437, 0.3815973, 0.3816508, 0.3817311, 0.3817578, 0.381972, 0.3821325,
   0.3823734, 0.382534, 0.3832566, 0.3833637, 0.3835242, 0.3841933, 0.3844075, 0.3844877, 0.3845145, 0.3845413, 0.3848624, 0.3850498, 0.3850765, 0.3851301, 0.3852104, 0.3853174,
   0.3855851, 0.3859865, 0.3862541, 0.3862809, 0.3863344, 0.3864147, 0.3868965, 0.3872176, 0.3873782, 0.387405, 0.387512, 0.3875388, 0.3876994, 0.3879135, 0.3881276, 0.3882347,
   0.3882614, 0.388315, 0.3884755, 0.3885558, 0.3887164, 0.3887967, 0.3889573, 0.3890108, 0.3892517, 0.3894658, 0.3895193, 0.3898405, 0.3899743, 0.3900011, 0.3905363, 0.3906702,
   0.3907237, 0.3907505, 0.3909378, 0.3910449, 0.3913125, 0.3914463, 0.3916337, 0.3919281, 0.3919816, 0.3921154, 0.392276, 0.3923028, 0.3923563, 0.3924901, 0.3928916, 0.3929718,
   0.3933733, 0.3936945, 0.393855, 0.3939086, 0.3942565, 0.3948721, 0.3949256, 0.3950327, 0.3953003, 0.3957017, 0.3960229, 0.3961567, 0.3961835, 0.3962638, 0.3964244, 0.3967723,
   0.3967991, 0.3968258, 0.3969329, 0.3969596, 0.3970399, 0.3972273, 0.3973611, 0.3974949, 0.3977358, 0.3977893, 0.3979767, 0.3981105, 0.3982978, 0.3987796, 0.3988866, 0.3989402,
   0.3990204, 0.3992078, 0.3992613, 0.3993148, 0.399529, 0.3997431, 0.3998234, 0.3998501, 0.400091, 0.4001445, 0.4001981, 0.4002248, 0.4003586, 0.400546, 0.4005727, 0.4006798,
   0.4007333, 0.4010545, 0.4017771, 0.4022321, 0.4022589, 0.4023124, 0.4023391, 0.4024462, 0.4026871, 0.4027406, 0.4027674, 0.4027941, 0.4030618, 0.4031153, 0.4031688, 0.40349,
   0.4036238, 0.4038112, 0.4038379, 0.4038914, 0.403945, 0.4044, 0.4044802, 0.4045873, 0.4046944, 0.4047746, 0.4048014, 0.4052029, 0.4052296, 0.4054437, 0.4054973, 0.4057917,
   0.4063537, 0.4065143, 0.4066481, 0.4066749, 0.4067552, 0.4071834, 0.4074778, 0.4079595, 0.4082272, 0.4082539, 0.4083075, 0.4084413, 0.4086554, 0.4087624, 0.408816, 0.408923,
   0.4089498, 0.4089766, 0.4090836, 0.4092977, 0.4094048, 0.4095118, 0.409833, 0.4100471, 0.4101542, 0.4102077, 0.410288, 0.4105021, 0.4107965, 0.41085, 0.4110106, 0.4110374,
   0.411305, 0.4113585, 0.4113853, 0.4115994, 0.4118403, 0.4119741, 0.4121079, 0.4123488, 0.4124291, 0.4126699, 0.4127235, 0.412777, 0.4132052, 0.4134461, 0.4135799, 0.4136334,
   0.4137405, 0.413794, 0.4138208, 0.4139011, 0.4140884, 0.4147575, 0.414811, 0.4150252, 0.415159, 0.4154266, 0.4157478, 0.4158013, 0.4158281, 0.4162563, 0.4171663, 0.4172465,
   0.4174071, 0.4175677, 0.4176212, 0.4177283, 0.4177818, 0.4181833, 0.4185044, 0.4186383, 0.4187988, 0.4189594, 0.4194679, 0.4196018, 0.419682, 0.4197088, 0.4202441, 0.4203779,
   0.4204047, 0.4204582, 0.420592, 0.4206991, 0.4208061, 0.4208864, 0.4211005, 0.4212343, 0.421502, 0.4215555, 0.4218231, 0.4221175, 0.4221978, 0.4223049, 0.4225993, 0.4226528,
   0.4227331, 0.4237501, 0.4238572, 0.423884, 0.4240445, 0.4241248, 0.4241784, 0.4243925, 0.424446, 0.4245263, 0.4245798, 0.4246601, 0.4248474, 0.4250616, 0.4251686, 0.4251954,
   0.4252221, 0.4253827, 0.4254095, 0.4254362, 0.4255165, 0.4256236, 0.4258912, 0.4259983, 0.4260786, 0.4262659, 0.4263462, 0.4264533, 0.4265336, 0.4266139, 0.4267477, 0.4268012,
   0.4268547, 0.4271224, 0.4273097, 0.42739, 0.4277379, 0.4277647, 0.4278717, 0.4279253, 0.4281394, 0.4281929, 0.4285944, 0.4286747, 0.4288888, 0.4289155, 0.4289958, 0.429317,
   0.4296114, 0.4298255, 0.429879, 0.4303875, 0.4305749, 0.4306552, 0.4311369, 0.4314849, 0.4316454, 0.4319398, 0.4321004, 0.4322342, 0.4326089, 0.4326625, 0.432823, 0.4330104,
   0.4330371, 0.4331174, 0.4334386, 0.4334921, 0.4335457, 0.4335724, 0.433733, 0.4338401, 0.4340809, 0.434188, 0.4342415, 0.4343486, 0.434643, 0.4346965, 0.4348571, 0.4349909,
   0.4350177, 0.4350444, 0.435205, 0.4353388, 0.4353656, 0.4354191, 0.43566, 0.4358473, 0.4359276, 0.4359544, 0.4360882, 0.4361685, 0.4361953, 0.4362756, 0.4364629, 0.4367305,
   0.4372658, 0.4373729, 0.4375067, 0.4376405, 0.437694, 0.4378011, 0.4378814, 0.438149, 0.4384969, 0.4395407, 0.4398619, 0.4399957, 0.4400225, 0.4401295, 0.4404239, 0.440638,
   0.4407183, 0.4407986, 0.4410395, 0.4412268, 0.4412804, 0.4413874, 0.4415748, 0.4416818, 0.442003, 0.4420833, 0.4421101, 0.4423242, 0.4426186, 0.4427256, 0.4428594, 0.443475,
   0.4435553, 0.4436356, 0.4438229, 0.4438765, 0.4443582, 0.444385, 0.4447329, 0.4447864, 0.4448667, 0.4450273, 0.4452949, 0.4456964, 0.4457232, 0.4459373, 0.446312, 0.4467937,
   0.446874, 0.4470346, 0.4470613, 0.4472219, 0.447329, 0.4474093, 0.4475966, 0.4477572, 0.4481587, 0.4482657, 0.4487475, 0.448908, 0.4493095, 0.4493363, 0.4493898, 0.4494433,
   0.4495236, 0.4496039, 0.449711, 0.4497645, 0.4498448, 0.4500321, 0.4501659, 0.4503265, 0.4506477, 0.4506744, 0.450728, 0.4507815, 0.4508886, 0.4509688, 0.4509956, 0.4510224,
   0.4510491, 0.4510759, 0.4513168, 0.4515576, 0.4517182, 0.4518253, 0.4521197, 0.4522267, 0.4523873, 0.4524676, 0.452655, 0.4531099, 0.453217, 0.4533508, 0.4534043, 0.4535114,
   0.4541002, 0.4541805, 0.4542073, 0.4542875, 0.4543411, 0.4543678, 0.4543946, 0.4544214, 0.4547425, 0.4551708, 0.4553581, 0.4555454, 0.4556525, 0.4558934, 0.4562145, 0.4562413,
   0.4563484, 0.4564822, 0.4565892, 0.456723, 0.4572316, 0.4577401, 0.4577936, 0.4578204, 0.4578739, 0.4582486, 0.4582753, 0.4583021, 0.4585162, 0.4585697, 0.4587571, 0.4588641,
   0.4588909, 0.4589712, 0.4593994, 0.4595868, 0.4596135, 0.4596671, 0.4596938, 0.4598276, 0.4600418, 0.4600685, 0.4602023, 0.4605235, 0.460577, 0.4606038, 0.4606306, 0.4607108,
   0.4608714, 0.4610588, 0.4612461, 0.4613532, 0.4613799, 0.4617814, 0.461942, 0.4620758, 0.4621026, 0.462397, 0.4624237, 0.4624773, 0.4626914, 0.4627717, 0.4630661, 0.4630928,
   0.4631196, 0.4635478, 0.4637084, 0.4637619, 0.4639225, 0.463976, 0.4640563, 0.4641366, 0.4641634, 0.4642437, 0.4643507, 0.4644042, 0.464431, 0.4645113, 0.4651001, 0.4651269,
   0.4654748, 0.4655551, 0.4664383, 0.4665186, 0.4665453, 0.4666792, 0.4667327, 0.4671341, 0.4673215, 0.4674553, 0.4677765, 0.4678835, 0.4679103, 0.4680709, 0.4681244, 0.4682315,
   0.4684456, 0.4685794, 0.4686061, 0.46874, 0.4690611, 0.4692217, 0.469302, 0.4694358, 0.4694626, 0.4695964, 0.4696232, 0.4697035, 0.4697302, 0.469864, 0.4699176, 0.4699443,
   0.4701584, 0.4703458, 0.4705599, 0.4706134, 0.4706937, 0.4707205, 0.470774, 0.4710149, 0.4710416, 0.4710684, 0.4712022, 0.471229, 0.4712825, 0.4716572, 0.4718446, 0.4720319,
   0.4720587, 0.4724869, 0.4725939, 0.4728081, 0.4728348, 0.4729151, 0.4729686, 0.473156, 0.4731827, 0.4732095, 0.4733433, 0.4733969, 0.4735307, 0.4735842, 0.4738786, 0.4740659,
   0.4742801, 0.4744139, 0.4744942, 0.474735, 0.4750294, 0.4751633, 0.47519, 0.4752168, 0.4752703, 0.4752971, 0.4753238, 0.4755915, 0.4756718, 0.4758056, 0.4758324, 0.4758591,
   0.4759126, 0.4759662, 0.4760197, 0.476207, 0.4763141, 0.4768226, 0.4770902, 0.4771438, 0.4772508, 0.4772776, 0.4773044, 0.4773579, 0.4773846, 0.4774382, 0.4775452, 0.4776255,
   0.4776523, 0.477679, 0.4777058, 0.4777326, 0.4779199, 0.4779735, 0.4782411, 0.4783481, 0.478589, 0.4787228, 0.4791511, 0.4792313, 0.4792849, 0.4793384, 0.4795793, 0.4797399,
   0.4797666, 0.4798201, 0.4798469, 0.4801145, 0.4801948, 0.4803287, 0.4804089, 0.480516, 0.4805963, 0.4806231, 0.4806498, 0.4808639, 0.4811316, 0.4812119, 0.4813724, 0.4813992,
   0.4815063, 0.4819077, 0.4819345, 0.4820683, 0.4821486, 0.4822289, 0.4822556, 0.482443, 0.4824965, 0.4825233, 0.4832191, 0.4832994, 0.4833262, 0.4839953, 0.4842094, 0.4842362,
   0.48437, 0.4844235, 0.4845038, 0.4845306, 0.4849588, 0.4850391, 0.4852264, 0.4856814, 0.4857349, 0.4861364, 0.4861899, 0.4862434, 0.4862702, 0.4867787, 0.4868055, 0.4870731,
   0.4871266, 0.4871534, 0.4872069, 0.4872337, 0.4874746, 0.4875549, 0.4877957, 0.487876, 0.4880098, 0.4880366, 0.4881437, 0.4882775, 0.4886789, 0.4887592, 0.4888663, 0.4891339,
   0.4891607, 0.4894016, 0.4899368, 0.4899904, 0.4900171, 0.4901242, 0.4903383, 0.4907933, 0.4911412, 0.4912215, 0.4913018, 0.4915427, 0.4915694, 0.49173, 0.4918371, 0.4919174,
   0.4919976, 0.4921047, 0.4921315, 0.4924526, 0.4927203, 0.4930147, 0.4932823, 0.4934429, 0.4934696, 0.4937373, 0.4940049, 0.4940317, 0.4942726, 0.4944331, 0.4950219, 0.4952093,
   0.4952628, 0.4952896, 0.4955037, 0.4956107, 0.4958784, 0.4962263, 0.4964137, 0.4966545, 0.4966813, 0.4968151, 0.4969222, 0.4974307, 0.4974842, 0.497618, 0.4977786, 0.4978589,
   0.498635, 0.4987689, 0.4989027, 0.4989562, 0.49909, 0.4993309, 0.4993577, 0.4995183, 0.499545, 0.4995718, 0.4996521, 0.4996788, 0.4999465, 0.5000803, 0.5002944, 0.5005353,
   0.5005888, 0.50091, 0.5010438, 0.5010973, 0.5011508, 0.5017396, 0.5018199, 0.5018467, 0.5019002, 0.501927, 0.5019538, 0.5020073, 0.5020876, 0.5023284, 0.5025158, 0.5025961,
   0.5026228, 0.5027031, 0.5027567, 0.5032116, 0.5035596, 0.5035863, 0.5036934, 0.5037202, 0.5041484, 0.5041751, 0.5042019, 0.5042822, 0.504309, 0.5043357, 0.5047104, 0.5047639,
   0.5049781, 0.5052725, 0.5056204, 0.5056471, 0.5057542, 0.505888, 0.5064768, 0.5066909, 0.5067712, 0.5069853, 0.5070656, 0.5076544, 0.5077615, 0.5078418, 0.5080291, 0.5081094,
   0.5082165, 0.5082432, 0.5084841, 0.5086447, 0.5088053, 0.5095279, 0.5095547, 0.5096082, 0.5096349, 0.5096885, 0.5098223, 0.5100364, 0.5100632, 0.510197, 0.5105717, 0.5107323,
   0.5109196, 0.5110802, 0.5111337, 0.5112675, 0.5116155, 0.5116957, 0.5118831, 0.5119099, 0.5119366, 0.5121507, 0.512231, 0.5124987, 0.5127663, 0.5128198, 0.5131142, 0.5132213,
   0.5132748, 0.5133283, 0.5134622, 0.5135157, 0.5135424, 0.5139171, 0.5140242, 0.5143186, 0.5144524, 0.5144792, 0.5145059, 0.5149074, 0.5149877, 0.5151483, 0.515175, 0.5153089,
   0.5153891, 0.515523, 0.5155765, 0.5156568, 0.5158174, 0.5158441, 0.5158977, 0.5161653, 0.5161921, 0.5162723, 0.5163526, 0.51654, 0.5165935, 0.5167541, 0.5168879, 0.5169414,
   0.516995, 0.5177979, 0.5178514, 0.5179585, 0.5179852, 0.5180655, 0.518119, 0.5183332, 0.5183599, 0.5184402, 0.5187078, 0.519029, 0.5191896, 0.5192699, 0.5194305, 0.5196713,
   0.5201799, 0.5202334, 0.5202869, 0.5206884, 0.5210631, 0.5211166, 0.5211969, 0.5213575, 0.5213842, 0.5218927, 0.5221068, 0.5221604, 0.5222139, 0.522321, 0.5223745, 0.5225618,
   0.5227224, 0.5229633, 0.52299, 0.5230971, 0.5232844, 0.5233112, 0.5234986, 0.5235788, 0.5237127, 0.5238732, 0.5240071, 0.5240338, 0.5241409, 0.5242747, 0.5245156, 0.5245423,
   0.5246762, 0.5249973, 0.5251579, 0.5253453, 0.5255326, 0.5256664, 0.5257735, 0.5258002, 0.5259876, 0.5261214, 0.5261749, 0.5263355, 0.5265764, 0.5266031, 0.5266567, 0.5266834,
   0.5269511, 0.5273793, 0.5274061, 0.5274596, 0.5276469, 0.5279146, 0.5279949, 0.5281287, 0.528209, 0.5286104, 0.5288513, 0.5289048, 0.5289584, 0.5291457, 0.5292528, 0.5293866,
   0.5295204, 0.5298148, 0.5298683, 0.530136, 0.5301895, 0.5304839, 0.530698, 0.5308318, 0.5308853, 0.5309121, 0.5310727, 0.5310995, 0.53126, 0.5316615, 0.5318221, 0.5320897,
   0.5322503, 0.5323038, 0.5323841, 0.5324109, 0.5325447, 0.5326518, 0.5326785, 0.5331335, 0.5332138, 0.5332941, 0.5335082, 0.5335617, 0.5336152, 0.5336955, 0.5339096, 0.534097,
   0.534204, 0.5342308, 0.5343379, 0.5344717, 0.5345787, 0.5346055, 0.5348464, 0.5348999, 0.5350872, 0.5351675, 0.5352211, 0.5353014, 0.5353817, 0.5354619, 0.5356225, 0.5357028,
   0.5359705, 0.5361043, 0.5361578, 0.5363184, 0.5364254, 0.5365593, 0.5366395, 0.5369607, 0.5371213, 0.5374692, 0.5376298, 0.5376566, 0.537951, 0.5381651, 0.5381918, 0.5382989,
   0.5383524, 0.5385933, 0.5386468, 0.5386736, 0.5387539, 0.5389145, 0.5389412, 0.539075, 0.5392356, 0.5392624, 0.5393159, 0.5393427, 0.5395568, 0.5396103, 0.5396371, 0.5396638,
   0.5401991, 0.5402259, 0.5403062, 0.5410823, 0.5411359, 0.5412161, 0.5416444, 0.5419655, 0.5421529, 0.5422332, 0.542474, 0.5425543, 0.5426614, 0.5429023, 0.5430361, 0.543277,
   0.5433305, 0.5433572, 0.5434108, 0.5435714, 0.5437052, 0.5438658, 0.5440799, 0.5442404, 0.5451772, 0.5452575, 0.5452842, 0.5453645, 0.5454716, 0.5454983, 0.5456322, 0.5456589,
   0.5456857, 0.5461942, 0.5464886, 0.5465154, 0.5465957, 0.5467562, 0.5468633, 0.5470239, 0.5470774, 0.5471042, 0.5471577, 0.5472915, 0.5475324, 0.5475591, 0.5475859, 0.5477733,
   0.5478803, 0.5480409, 0.5480944, 0.5484156, 0.5485762, 0.5487635, 0.5488973, 0.5490847, 0.549165, 0.5495932, 0.5498876, 0.5500749, 0.550289, 0.5503158, 0.5503693, 0.5504764,
   0.5505567, 0.5507173, 0.5508243, 0.5509849, 0.5510384, 0.5510652, 0.551092, 0.5512258, 0.5513328, 0.5514399, 0.5514934, 0.5515737, 0.5517611, 0.5519752, 0.552216, 0.5526443,
   0.552671, 0.5527245, 0.5527781, 0.5528584, 0.5530457, 0.5532331, 0.5533401, 0.5533669, 0.553581, 0.5536345, 0.5537951, 0.5541163, 0.554491, 0.5548389, 0.5549459, 0.5549727,
   0.5551065, 0.5551333, 0.5554277, 0.5558827, 0.5562841, 0.5563109, 0.5563912, 0.5566053, 0.5567926, 0.5571941, 0.5574082, 0.557435, 0.5577294, 0.5577561, 0.5578364, 0.5578632,
   0.5581041, 0.5582379, 0.5583717, 0.5586393, 0.5586661, 0.5589337, 0.5591746, 0.5592014, 0.559362, 0.5593887, 0.559469, 0.5598437, 0.5599775, 0.5600578, 0.5600846, 0.5601381,
   0.5604057, 0.5605663, 0.5606198, 0.5607269, 0.5607537, 0.5611016, 0.5611284, 0.5614763, 0.5616636, 0.5622257, 0.562413, 0.5624933, 0.5626004, 0.5627074, 0.5628412, 0.5630553,
   0.5630821, 0.5631089, 0.5631356, 0.5632695, 0.5636174, 0.5636709, 0.563778, 0.56434, 0.5643668, 0.5643935, 0.5645006, 0.5645274, 0.5646612, 0.5651429, 0.5651697, 0.5651964,
   0.5652767, 0.5654106, 0.5655176, 0.5655711, 0.5657317, 0.5661332, 0.5661599, 0.566267, 0.5665079, 0.5668023, 0.5668558, 0.5670431, 0.5672305, 0.5673108, 0.5673375, 0.5674714,
   0.5676855, 0.5677122, 0.5678461, 0.5679531, 0.5680066, 0.5681405, 0.5684616, 0.5684884, 0.5687025, 0.5687828, 0.5688898, 0.5689434, 0.5692645, 0.5693984, 0.5696125, 0.5698801,
   0.5700407, 0.5701745, 0.5707633, 0.5707901, 0.5711648, 0.5712718, 0.5717268, 0.5717803, 0.5720212, 0.5720747, 0.5722353, 0.5722621, 0.5722888, 0.5723959, 0.5724227, 0.5724762,
   0.57261, 0.5726635, 0.5727171, 0.573172, 0.5733059, 0.5733861, 0.5734932, 0.5737073, 0.5738144, 0.5738947, 0.5739482, 0.574082, 0.5741891, 0.5744032, 0.574537, 0.5750455,
   0.5750723, 0.5751793, 0.5753399, 0.5753934, 0.5754737, 0.5756343, 0.5758752, 0.5761428, 0.5764372, 0.5768922, 0.576919, 0.5769725, 0.5772401, 0.5773739, 0.5774007, 0.5775613,
   0.578043, 0.5782839, 0.5783642, 0.578953, 0.5792206, 0.5793009, 0.579515, 0.5795953, 0.5796756, 0.5799165, 0.5801574, 0.580318, 0.580425, 0.5808265, 0.5810941, 0.5811744,
   0.5813082, 0.581442, 0.5814956, 0.5816026, 0.5816294, 0.5817632, 0.5820041, 0.5820576, 0.5821379, 0.5821647, 0.5821914, 0.582352, 0.5823788, 0.5824055, 0.5825126, 0.5826196,
   0.582807, 0.5829943, 0.5831817, 0.5832084, 0.5835564, 0.5839043, 0.5841987, 0.5846001, 0.5847875, 0.5848946, 0.5849481, 0.5850016, 0.5850284, 0.5851087, 0.5852157, 0.5852425,
   0.5852692, 0.5854566, 0.5855636, 0.5855904, 0.5856172, 0.5856707, 0.585751, 0.5857778, 0.5859919, 0.5861524, 0.5861792, 0.5864468, 0.5868483, 0.5869286, 0.5870356, 0.5870624,
   0.5871695, 0.5872498, 0.5874103, 0.587678, 0.5877315, 0.5878921, 0.5879991, 0.5880794, 0.588133, 0.5882668, 0.5883203, 0.5884274, 0.5887485, 0.5888288, 0.5890429, 0.5891767,
   0.5892035, 0.5892303, 0.5893106, 0.5893641, 0.5894444, 0.5894711, 0.5895514, 0.5897388, 0.5899261, 0.59006, 0.5901135, 0.5901938, 0.5903276, 0.5905149, 0.5905952, 0.5907826,
   0.5909164, 0.5909432, 0.5911305, 0.5911573, 0.5913178, 0.5913446, 0.5914517, 0.5919334, 0.5919869, 0.592201, 0.5923081, 0.5925757, 0.5926025, 0.5927096, 0.5927631, 0.5928166,
   0.5928701, 0.5928969, 0.5929504, 0.5931913, 0.5932448, 0.5936195, 0.5936463, 0.5937533, 0.5938604, 0.5942351, 0.5942619, 0.5943154, 0.5944224, 0.5944492, 0.5945027, 0.5946098,
   0.5947971, 0.5949309, 0.5949577, 0.5950112, 0.5951451, 0.5952521, 0.5954395, 0.5955198, 0.5956536, 0.5957874, 0.5958409, 0.5960015, 0.5960818, 0.5961353, 0.5961621, 0.5961888,
   0.5964297, 0.59651, 0.5965635, 0.5966438, 0.5966706, 0.5966974, 0.5967241, 0.5967776, 0.5971791, 0.5976073, 0.5977679, 0.5977947, 0.5979017, 0.597982, 0.5981158, 0.5982497,
   0.5983032, 0.5988117, 0.598999, 0.5990258, 0.5990793, 0.5991596, 0.5991864, 0.5996681, 0.5997217, 0.5997484, 0.5998287, 0.6000696, 0.6000963, 0.6001499, 0.6001766, 0.6006852,
   0.600819, 0.6008993, 0.6009796, 0.6011401, 0.601274, 0.6013007, 0.6014078, 0.6014881, 0.6016219, 0.6021304, 0.6021839, 0.6022642, 0.6023713, 0.6025318, 0.6025854, 0.6026924,
   0.6027192, 0.6027727, 0.602853, 0.6029868, 0.6030939, 0.6031207, 0.6031742, 0.6032812, 0.603308, 0.6033615, 0.6035489, 0.60387, 0.6039771, 0.6041912, 0.6043518, 0.6046729,
   0.6047532, 0.6048871, 0.6049138, 0.6049673, 0.6051815, 0.6052885, 0.605342, 0.6055294, 0.6056097, 0.6057167, 0.6057435, 0.6057703, 0.605797, 0.6058506, 0.6059844, 0.6060647,
   0.606145, 0.6061717, 0.6063323, 0.6064394, 0.6065464, 0.606707, 0.6068408, 0.6068943, 0.6070282, 0.6071352, 0.6071887, 0.6072155, 0.6072958, 0.6073761, 0.6076437, 0.6076705,
   0.6076972, 0.6078043, 0.6078846, 0.6079381, 0.6080719, 0.6081255, 0.6082861, 0.6083931, 0.6085805, 0.6086607, 0.6088481, 0.6090354, 0.6092495, 0.6097045, 0.6097313, 0.6099454,
   0.6100792, 0.6101863, 0.6102666, 0.6102933, 0.6104004, 0.6106145, 0.6107216, 0.6108554, 0.6111765, 0.6116048, 0.6117118, 0.6118189, 0.6120597, 0.6122471, 0.6123006, 0.6123809,
   0.6124612, 0.6125147, 0.612595, 0.6127288, 0.613157, 0.6131838, 0.6133444, 0.6136388, 0.6137459, 0.6138261, 0.6138529, 0.6140135, 0.6140403, 0.6146826, 0.6147093, 0.6147629,
   0.6148432, 0.6149235, 0.6152981, 0.6155658, 0.6156996, 0.6157531, 0.615994, 0.6160208, 0.6163955, 0.616449, 0.616556, 0.6166363, 0.6167702, 0.6167969, 0.6169307, 0.6176266,
   0.6176534, 0.6179745, 0.6180013, 0.618028, 0.6183492, 0.618376, 0.6184027, 0.618483, 0.6185098, 0.6185901, 0.6188042, 0.6189648, 0.6190986, 0.6192592, 0.6194465, 0.6195803,
   0.6196071, 0.6197409, 0.6197945, 0.6200621, 0.6202762, 0.6203565, 0.6204368, 0.6206241, 0.6207312, 0.6208918, 0.6211594, 0.6212129, 0.6212665, 0.6213735, 0.6216412, 0.6216947,
   0.6217482, 0.6218285, 0.621882, 0.6219088, 0.6219623, 0.6220426, 0.6220694, 0.6226582, 0.6227117, 0.622792, 0.6230061, 0.6231399, 0.6236217, 0.6236484, 0.6237555, 0.6240767,
   0.6243978, 0.6244513, 0.6245316, 0.6246655, 0.6246922, 0.6247993, 0.6248528, 0.6248796, 0.6249599, 0.6250669, 0.6253881, 0.6255219, 0.6255487, 0.6255754, 0.6256022, 0.6257092,
   0.6258163, 0.6258966, 0.6259501, 0.6260036, 0.6261375, 0.6263516, 0.6265389, 0.6265657, 0.6266192, 0.6269939, 0.627208, 0.6273151, 0.6275827, 0.6278771, 0.6279039, 0.6281983,
   0.6283588, 0.6285194, 0.6285997, 0.6286265, 0.6287068, 0.6287603, 0.6288406, 0.6293491, 0.6295632, 0.6299914, 0.630045, 0.6301788, 0.6302055, 0.6303126, 0.6304197, 0.6308211,
   0.6309282, 0.6309817, 0.6311155, 0.6311958, 0.6312226, 0.6314367, 0.6315437, 0.6317578, 0.6318381, 0.6319184, 0.6319452, 0.631972, 0.632079, 0.6321058, 0.6321325, 0.6321861,
   0.6323199, 0.6324805, 0.6326946, 0.6328016, 0.6328819, 0.6329087, 0.632989, 0.6332031, 0.6332298, 0.6333101, 0.6334172, 0.6334707, 0.633551, 0.6338722, 0.6343539, 0.6346216,
   0.6346751, 0.6347019, 0.6348624, 0.6348892, 0.6349427, 0.6349695, 0.6349963, 0.6353174, 0.6355851, 0.6356118, 0.6357189, 0.6357724, 0.6358527, 0.63604, 0.6362541, 0.6363077,
   0.636388, 0.6368965, 0.6369768, 0.6370035, 0.6370303, 0.6372712, 0.637405, 0.6376726, 0.6379135, 0.6380206, 0.6381008, 0.6382614, 0.638422, 0.6386094, 0.6387164, 0.6389305,
   0.6389573, 0.6391446, 0.6392249, 0.6394926, 0.6395729, 0.6397067, 0.6398405, 0.6398673, 0.639894, 0.6401349, 0.6402419, 0.6406166, 0.6406434, 0.6407505, 0.6408307, 0.6409913,
   0.6413393, 0.6414731, 0.6414998, 0.6415266, 0.6417139, 0.6418745, 0.6419013, 0.6420084, 0.6421154, 0.6423295, 0.642383, 0.6424366, 0.6424901, 0.6425972, 0.6426507, 0.6427845,
   0.642838, 0.6428648, 0.6429718, 0.6430521, 0.6431057, 0.643186, 0.6432662, 0.6433198, 0.6433733, 0.6434001, 0.6436409, 0.643748, 0.6437748, 0.6438015, 0.643855, 0.6439889,
   0.6440156, 0.6441227, 0.6443636, 0.6443903, 0.6448988, 0.6449791, 0.6450327, 0.6451129, 0.6451397, 0.6452735, 0.6453806, 0.6454341, 0.6454609, 0.6457285, 0.6459694, 0.6461032,
   0.646237, 0.6467455, 0.6467723, 0.6468793, 0.6469596, 0.6470132, 0.6470935, 0.6472273, 0.6473879, 0.647602, 0.6476287, 0.647709, 0.6479231, 0.6479499, 0.6480034, 0.6483246,
   0.6483781, 0.6484049, 0.6484316, 0.6488866, 0.6490472, 0.649074, 0.6491275, 0.6492346, 0.6494487, 0.6494754, 0.649529, 0.6495557, 0.6497163, 0.6498234, 0.6499037, 0.6500642,
   0.6501981, 0.6504657, 0.6505727, 0.6505995, 0.650653, 0.6506798, 0.6507869, 0.6508404, 0.6508671, 0.6514827, 0.6515362, 0.6516433, 0.6516701, 0.6517771, 0.6520715, 0.652125,
   0.6521518, 0.6522589, 0.6523391, 0.652473, 0.6524997, 0.65258, 0.6526336, 0.6526871, 0.6527138, 0.6528477, 0.6529012, 0.6529815, 0.6530618, 0.6531153, 0.65349, 0.6535168,
   0.6537309, 0.6537576, 0.6538379, 0.6538647, 0.6541056, 0.6541323, 0.6544267, 0.6544802, 0.6545605, 0.6546408, 0.6547479, 0.6552029, 0.6553367, 0.6553902, 0.6557649, 0.6560593,
   0.6561128, 0.6562734, 0.6563805, 0.656434, 0.6565143, 0.6569425, 0.6569693, 0.6571031, 0.6572904, 0.657451, 0.6576651, 0.6577187, 0.657906, 0.6579328, 0.6581469, 0.6582004,
   0.6582272, 0.6583075, 0.658361, 0.6584145, 0.6584413, 0.6585483, 0.6586822, 0.6587089, 0.6587624, 0.659378, 0.6594048, 0.6594851, 0.6596456, 0.6597527, 0.6598598, 0.6598865,
   0.6599133, 0.65994, 0.6599668, 0.6602612, 0.6603147, 0.6603415, 0.6605021, 0.6606091, 0.6606894, 0.6609838, 0.6611712, 0.6611979, 0.6613585, 0.6615459, 0.6615726, 0.6616262,
   0.6616529, 0.6617065, 0.6619473, 0.6620276, 0.6625629, 0.6626967, 0.662777, 0.6628038, 0.6629644, 0.6631249, 0.6632052, 0.6634193, 0.6634461, 0.6635532, 0.6635799, 0.6638208,
   0.6638476, 0.6640081, 0.6640349, 0.6641152, 0.664142, 0.6645166, 0.6645434, 0.6647843, 0.6648378, 0.6649716, 0.6655337, 0.6655872, 0.6656943, 0.6658548, 0.6661492, 0.666176,
   0.6664436, 0.6665775, 0.6666577, 0.666738, 0.6667648, 0.6668183, 0.6670057, 0.667086, 0.6671663, 0.6672733, 0.6673001, 0.6673268, 0.6675677, 0.6676212, 0.6677015, 0.6677283,
   0.6679156, 0.6680762, 0.668103, 0.6681565, 0.6682636, 0.6685044, 0.668665, 0.6688256, 0.6689594, 0.6690397, 0.6691735, 0.6692538, 0.6696018, 0.6696553, 0.6702708, 0.6705117,
   0.6706991, 0.6707794, 0.6708061, 0.6708329, 0.6709132, 0.6709935, 0.671047, 0.6710738, 0.6711541, 0.6712076, 0.6713146, 0.671609, 0.6716358, 0.6716626, 0.6719837, 0.6720105,
   0.6723049, 0.6723317, 0.6723852, 0.672519, 0.6728937, 0.6729205, 0.6730275, 0.6731881, 0.6732416, 0.6733219, 0.6734022, 0.6734557, 0.6735628, 0.6737501, 0.6737769, 0.6741784,
   0.6742854, 0.6747672, 0.6747939, 0.6751954, 0.6752221, 0.6752489, 0.6753827, 0.675463, 0.6755433, 0.6755701, 0.6756236, 0.6757574, 0.6758109, 0.6761856, 0.6764533, 0.6766406,
   0.6767744, 0.6770421, 0.6772829, 0.6773097, 0.6773365, 0.67739, 0.6775773, 0.6777112, 0.6778717, 0.6780056, 0.6782732, 0.6783267, 0.6783535, 0.6785141, 0.6787817, 0.6789423,
   0.6789958, 0.6790494, 0.6791029, 0.6793438, 0.679424, 0.6794508, 0.6794776, 0.6795043, 0.6795579, 0.6796382, 0.6796649, 0.6797987, 0.6798523, 0.6800664, 0.6803072, 0.6804411,
   0.6806284, 0.6808425, 0.6811102, 0.6811369, 0.6812172, 0.6812707, 0.6813243, 0.6814046, 0.6815384, 0.6817793, 0.6818595, 0.6819131, 0.6819666, 0.6821539, 0.6823948, 0.6824483,
   0.6825286, 0.6828498, 0.6829033, 0.6829301, 0.6829569, 0.6829836, 0.6830371, 0.6831174, 0.6831977, 0.6833048, 0.6834386, 0.6834921, 0.6840542, 0.6841345, 0.6841612, 0.6843753,
   0.6845627, 0.6845894, 0.68475, 0.6848036, 0.6853388, 0.6854459, 0.685767, 0.6859812, 0.6860882, 0.6861417, 0.6861685, 0.6864361, 0.68657, 0.6867038, 0.6867841, 0.6869714,
   0.6870249, 0.6870785, 0.6872391, 0.6872926, 0.6873193, 0.687587, 0.6876405, 0.6878011, 0.6879081, 0.6886575, 0.6886843, 0.6887111, 0.6887378, 0.6889252, 0.689059, 0.6890858,
   0.689166, 0.689621, 0.6898887, 0.6899422, 0.6901028, 0.6901831, 0.6902901, 0.6903169, 0.6907451, 0.6908789, 0.690986, 0.6910127, 0.6910663, 0.6911733, 0.6913339, 0.6914677,
   0.6915748, 0.6916015, 0.6916818, 0.6917354, 0.6917621, 0.6918692, 0.6924045, 0.692565, 0.6925918, 0.6926186, 0.6926989, 0.6927256, 0.6928059, 0.6928327, 0.6928594, 0.692913,
   0.6929397, 0.6932609, 0.6933144, 0.693475, 0.6935821, 0.6936356, 0.6936891, 0.6937694, 0.6938497, 0.694037, 0.6943582, 0.6945188, 0.6946794, 0.6947061, 0.6947597, 0.6950808,
   0.6951076, 0.6951344, 0.6951611, 0.6951879, 0.6952146, 0.6952414, 0.6955626, 0.6961246, 0.6962049, 0.6964458, 0.6964993, 0.6965528, 0.6966064, 0.6968205, 0.6968472, 0.6969008,
   0.6972487, 0.6973825, 0.6977304, 0.6977572, 0.6979445, 0.6982122, 0.6982389, 0.698346, 0.6986136, 0.6987207, 0.6989616, 0.6990151, 0.6992024, 0.6992292, 0.6993095, 0.6994433,
   0.6996307, 0.6996842, 0.7002195, 0.7002462, 0.7003533, 0.7004068, 0.7004603, 0.7005674, 0.7006744, 0.7007815, 0.7009153, 0.7011027, 0.7011294, 0.7012097, 0.7012365, 0.70129,
   0.7013703, 0.7014774, 0.7015041, 0.7016647, 0.7018521, 0.7020126, 0.7021465, 0.7021732, 0.7023338, 0.7024141, 0.7025479, 0.7029226, 0.7030297, 0.703217, 0.7032973, 0.7033241,
   0.7034043, 0.7034846, 0.7035114, 0.7039129, 0.704127, 0.7041537, 0.7041805, 0.7043143, 0.7047961, 0.7048228, 0.7048496, 0.7049566, 0.7050637, 0.7051975, 0.7054919, 0.7055722,
   0.705599, 0.7058131, 0.7058398, 0.7058934, 0.7059201, 0.7059469, 0.7062948, 0.7063484, 0.7065892, 0.7066695, 0.7070174, 0.707071, 0.7071245, 0.7072316, 0.7073119, 0.7073921,
   0.7074724, 0.7077401, 0.7078471, 0.7078739, 0.7079007, 0.7080077, 0.7080345, 0.7082218, 0.7084895, 0.70865, 0.7088909, 0.708998, 0.7092656, 0.7093191, 0.7093727, 0.7093994,
   0.7094529, 0.7095868, 0.7096403, 0.7097741, 0.7100685, 0.7100953, 0.7104164, 0.7104967, 0.7106038, 0.7107108, 0.710925, 0.7111391, 0.7112461, 0.7112729, 0.7112996, 0.7113264,
   0.7114067, 0.7114602, 0.7115405, 0.7117279, 0.7118884, 0.7119152, 0.711942, 0.7121561, 0.7123167, 0.712397, 0.7124773, 0.7127181, 0.7128252, 0.7128519, 0.7129055, 0.7129858,
   0.7130125, 0.7130393, 0.7131196, 0.7131999, 0.7133337, 0.7133872, 0.7137619, 0.7137887, 0.7140563, 0.7141098, 0.7141366, 0.7143239, 0.7145113, 0.7145916, 0.7146986, 0.7148057,
   0.7148592, 0.7149663, 0.7150733, 0.7152339, 0.7152874, 0.715341, 0.7154213, 0.7155016, 0.7155551, 0.7155818, 0.7157424, 0.7160101, 0.7160904, 0.7161171, 0.7161439, 0.7163045,
   0.716465, 0.7166792, 0.716813, 0.7168665, 0.7170271, 0.7171341, 0.7172412, 0.717268, 0.717375, 0.7174285, 0.7175891, 0.7176962, 0.71783, 0.7178835, 0.7179371, 0.7179638,
   0.7180709, 0.7183653, 0.718392, 0.7185259, 0.7186061, 0.7186329, 0.7188738, 0.7189808, 0.7192485, 0.7193288, 0.7194893, 0.7196767, 0.719757, 0.7197837, 0.7200782, 0.720212,
   0.7203458, 0.7203993, 0.7204796, 0.7205064, 0.7206134, 0.7207205, 0.720774, 0.7209881, 0.7212825, 0.7213093, 0.7213628, 0.7213896, 0.7214163, 0.7216037, 0.7216304, 0.721684,
   0.7218446, 0.7218713, 0.7221122, 0.7223263, 0.7223798, 0.7224869, 0.7225404, 0.7227545, 0.7228348, 0.7230222, 0.7231292, 0.7232898, 0.7233166, 0.7235574, 0.7235842, 0.7237715,
   0.7238518, 0.7239589, 0.7241195, 0.7243336, 0.7243871, 0.7245209, 0.7247618, 0.7249759, 0.7250294, 0.72519, 0.7252168, 0.7252435, 0.7252703, 0.7253238, 0.7256182, 0.7259929,
   0.7260197, 0.7261, 0.7262873, 0.7265817, 0.7266353, 0.7266888, 0.7269832, 0.72701, 0.7270367, 0.7271705, 0.7272241, 0.7273311, 0.7274114, 0.7274917, 0.727679, 0.7278396,
   0.7278664, 0.7279199, 0.7280805, 0.7281073, 0.728134, 0.7282143, 0.7285623, 0.7289637, 0.7290975, 0.7293384, 0.7293652, 0.7293919, 0.7296328, 0.7297131, 0.7297399, 0.7298469,
   0.730061, 0.7300878, 0.7301145, 0.7305428, 0.7306231, 0.7307301, 0.7308907, 0.7309442, 0.7310245, 0.731078, 0.7311583, 0.7312922, 0.7316133, 0.7316936, 0.7319077, 0.7320951,
   0.7322289, 0.7325233, 0.7326303, 0.7329247, 0.7331389, 0.7332191, 0.7337009, 0.7338347, 0.7338615, 0.7341826, 0.7343165, 0.73437, 0.7346376, 0.734932, 0.7350123, 0.7350658,
   0.7352264, 0.7353067, 0.7353335, 0.7355476, 0.7357349, 0.735842, 0.7358688, 0.7359223, 0.7359758, 0.7360561, 0.7360829, 0.7362434, 0.7363505, 0.7367787, 0.7369661, 0.7372069,
   0.7373408, 0.7373675, 0.7374746, 0.7375281, 0.7376352, 0.7377154, 0.7379028, 0.7381169, 0.7381972, 0.7383043, 0.738331, 0.7384381, 0.7384916, 0.7385451, 0.7385719, 0.7387325,
   0.738786, 0.7388663, 0.7389198, 0.7389466, 0.7389733, 0.7390804, 0.7392142, 0.7395889, 0.7396157, 0.7400707, 0.7402045, 0.7403115, 0.7404721, 0.7405524, 0.7409539, 0.7410609,
   0.7411412, 0.7412483, 0.7413821, 0.7417032, 0.7418906, 0.7419709, 0.7420244, 0.7422385, 0.742292, 0.7423456, 0.7423991, 0.7424259, 0.7425597, 0.7426132, 0.7426667, 0.7429879,
   0.7430682, 0.7431485, 0.7433358, 0.7433626, 0.7437908, 0.7438176, 0.7439246, 0.7439782, 0.7440317, 0.7440585, 0.7440852, 0.7442726, 0.7443529, 0.7444867, 0.7447008, 0.7449149,
   0.7449417, 0.7450487, 0.7451558, 0.7451825, 0.7452628, 0.7452896, 0.7453699, 0.7454502, 0.7455305, 0.7456375, 0.7457178, 0.7457446, 0.7457981, 0.7458249, 0.7459587, 0.7461193,
   0.746146, 0.7461996, 0.7463066, 0.7464404, 0.746601, 0.7466545, 0.7466813, 0.7468419, 0.7469222, 0.7471898, 0.7472166, 0.747511, 0.7475377, 0.7475645, 0.7476448, 0.7476983,
   0.7478054, 0.7479124, 0.748073, 0.7481265, 0.7482336, 0.7484477, 0.748528, 0.7486083, 0.748635, 0.7486618, 0.7489562, 0.7490097, 0.74909, 0.7491971, 0.749438, 0.7494647,
   0.7496788, 0.7497324, 0.7498127, 0.75, 0.7500803, 0.7501873, 0.7503212, 0.7505353, 0.750562, 0.7505888, 0.7507494, 0.7508029, 0.75091, 0.7510973, 0.7512311, 0.7512579,
   0.7516058, 0.7516326, 0.7517396, 0.7518199, 0.7519805, 0.7521411, 0.7521679, 0.7522214, 0.7522749, 0.7524087, 0.7525693, 0.7527031, 0.7528102, 0.752837, 0.7528637, 0.7528905,
   0.7529975, 0.7530243, 0.7531581, 0.7534258, 0.7536666, 0.7538004, 0.7538272, 0.753961, 0.7539878, 0.7540146, 0.7541484, 0.7541751, 0.7542019, 0.7542554, 0.7544428, 0.7544963,
   0.7545231, 0.7545498, 0.7546034, 0.7546569, 0.7547104, 0.7547907, 0.7549245, 0.7549513, 0.7549781, 0.7550851, 0.7553527, 0.7553795, 0.7554063, 0.7556204, 0.755781, 0.7558077,
   0.755888, 0.7560218, 0.7561021, 0.7562895, 0.7563162, 0.7563965, 0.7566106, 0.7568248, 0.7568515, 0.7570121, 0.75736, 0.7574671, 0.7576277, 0.7576812, 0.7577882, 0.7579488,
   0.7580024, 0.7581094, 0.7582165, 0.758377, 0.7584306, 0.7586179, 0.7586982, 0.758725, 0.7587785, 0.7588588, 0.7588856, 0.7590461, 0.7594476, 0.7595279, 0.7596082, 0.7596349,
   0.7598491, 0.7598758, 0.7600096, 0.7603576, 0.7603843, 0.7604111, 0.7604379, 0.7604646, 0.7605449, 0.7606252, 0.7607055, 0.7607323, 0.760759, 0.7608661, 0.7609999, 0.7611872,
   0.7612408, 0.7612675, 0.7614281, 0.7615887, 0.7618028, 0.7619902, 0.7620704, 0.7622043, 0.7622578, 0.7624987, 0.7625254, 0.762579, 0.7629269, 0.7629536, 0.7629804, 0.7631678,
   0.7632213, 0.763248, 0.7633283, 0.7634622, 0.7634889, 0.7637298, 0.7638368, 0.7638904, 0.7642651, 0.7643454, 0.764613, 0.7648806, 0.7649074, 0.7649609, 0.7651215, 0.7652018,
   0.7652553, 0.7653089, 0.7654159, 0.7654427, 0.765523, 0.7656568, 0.7656835, 0.7657103, 0.7657906, 0.766085, 0.7661118, 0.7661385, 0.7665132, 0.7666203, 0.7666738, 0.7668344,
   0.7668879, 0.7669682, 0.7670485, 0.7671556, 0.7671823, 0.7673161, 0.7673697, 0.76745, 0.7676908, 0.7678514, 0.7679585, 0.7680655, 0.7683599, 0.7683867, 0.768467, 0.768574,
   0.7686008, 0.7686543, 0.7686811, 0.7687346, 0.7687614, 0.7688149, 0.7688417, 0.7688684, 0.7690558, 0.7692966, 0.7693234, 0.7694572, 0.769484, 0.7695643, 0.7696446, 0.7698319,
   0.7698855, 0.7699122, 0.7699925, 0.7700193, 0.7700728, 0.7707151, 0.7707419, 0.7708222, 0.7708757, 0.770956, 0.7711433, 0.7712504, 0.7713307, 0.7713842, 0.7714645, 0.7715448,
   0.7716251, 0.7718124, 0.7719195, 0.7722139, 0.7722674, 0.7724012, 0.772428, 0.7724815, 0.7726956, 0.7730168, 0.7730436, 0.7730703, 0.7734718, 0.7734986, 0.7736056, 0.7737662,
   0.7739535, 0.7739803, 0.7741141, 0.7744085, 0.7744888, 0.7745156, 0.7746494, 0.7747297, 0.7747832, 0.77481, 0.7750776, 0.7752114, 0.7752382, 0.775265, 0.7753453, 0.7756397,
   0.7756664, 0.7757735, 0.7758002, 0.7765496, 0.7766567, 0.7766834, 0.776737, 0.7768173, 0.776844, 0.7770314, 0.7771117, 0.7771652, 0.7772455, 0.7772722, 0.7773258, 0.7775399,
   0.7775666, 0.7776469, 0.7777005, 0.7777272, 0.7777808, 0.7779146, 0.7779949, 0.7785034, 0.7791189, 0.7791992, 0.7792528, 0.7792795, 0.7794133, 0.7795204, 0.7796007, 0.7799218,
   0.7800021, 0.7800557, 0.780136, 0.780243, 0.7803768, 0.7805107, 0.7805642, 0.7806712, 0.780698, 0.7807783, 0.7809121, 0.7809656, 0.7812868, 0.7815009, 0.7815277, 0.7815544,
   0.7816347, 0.7816615, 0.781715, 0.7818488, 0.7823038, 0.7825447, 0.7826518, 0.7827856, 0.7828123, 0.7828391, 0.7830264, 0.7831335, 0.783187, 0.7832138, 0.7833208, 0.7834814,
   0.7836152, 0.7836955, 0.7837223, 0.7838829, 0.7842308, 0.7843646, 0.7844717, 0.7845787, 0.7847126, 0.7850605, 0.7852211, 0.7853014, 0.7855155, 0.7856493, 0.7859169, 0.7860507,
   0.7860775, 0.7862649, 0.7863184, 0.7866931, 0.7867734, 0.7868001, 0.7872016, 0.7873889, 0.7876566, 0.7878439, 0.7879242, 0.7881651, 0.7881918, 0.7882721, 0.7883257, 0.7885398,
   0.7886468, 0.7889145, 0.7889412, 0.7890483, 0.7892624, 0.7893427, 0.7895033, 0.78953, 0.7895836, 0.7898512, 0.789878, 0.7899582, 0.7901456, 0.7903062, 0.7904668, 0.7905738,
   0.7907076, 0.7907344, 0.7907879, 0.7908415, 0.7908682, 0.790895, 0.7909217, 0.7909485, 0.7910556, 0.7911359, 0.7911894, 0.7912161, 0.7912429, 0.791457, 0.7915105, 0.7915373,
   0.7916444, 0.7916979, 0.7918852, 0.7919388, 0.7920191, 0.7920458, 0.7920993, 0.7921261, 0.7921796, 0.7922064, 0.7922599, 0.7923135, 0.7924473, 0.7925008, 0.7925276, 0.7925543,
   0.7926346, 0.7926881, 0.7927149, 0.792822, 0.792929, 0.7931164, 0.7933037, 0.7933572, 0.7934643, 0.7937052, 0.7938658, 0.7939728, 0.794294, 0.7943475, 0.7944813, 0.7945616,
   0.7946687, 0.794749, 0.7949095, 0.7949898, 0.7950701, 0.795311, 0.7953378, 0.7954716, 0.7956322, 0.795766, 0.7958463, 0.795873, 0.7961407, 0.796221, 0.7963013, 0.7963548,
   0.7966224, 0.7967562, 0.7968633, 0.7970239, 0.7970506, 0.7971042, 0.7972112, 0.7973183, 0.797345, 0.7973986, 0.7975591, 0.7980141, 0.7980409, 0.7982015, 0.7982282, 0.7983085,
   0.7983353, 0.7984156, 0.7984424, 0.7986029, 0.7986565, 0.7986832, 0.7989509, 0.7991917, 0.799272, 0.7994594, 0.7994861, 0.7995397, 0.7995932, 0.7999411, 0.800182, 0.8002355,
   0.8003426, 0.8004496, 0.8005567, 0.8006102, 0.8010384, 0.8011455, 0.8011723, 0.801199, 0.8012258, 0.8014131, 0.8015737, 0.8017343, 0.8019216, 0.8020019, 0.8020822, 0.8022428,
   0.8022963, 0.8023766, 0.8025104, 0.8026175, 0.8028851, 0.8029654, 0.8031528, 0.8032063, 0.8032866, 0.8034204, 0.8035542, 0.803581, 0.8036613, 0.8037416, 0.8037951, 0.8039022,
   0.8039289, 0.8040627, 0.8043839, 0.8044374, 0.8046248, 0.8046783, 0.8047318, 0.8047586, 0.8049192, 0.8049459, 0.8049727, 0.8051333, 0.8053206, 0.8055347, 0.8055615, 0.8057488,
   0.8058827, 0.8060165, 0.80607, 0.8061771, 0.8062038, 0.8063377, 0.8063912, 0.8064179, 0.8064715, 0.8065785, 0.8066053, 0.8067123, 0.8067659, 0.8068997, 0.8069265, 0.8069532,
   0.8072744, 0.8073814, 0.8074082, 0.8076223, 0.8076491, 0.8078632, 0.8079702, 0.8081308, 0.8082111, 0.8082379, 0.8082646, 0.8083449, 0.8084252, 0.8086929, 0.8087464, 0.809014,
   0.8090943, 0.8091211, 0.8093084, 0.8096296, 0.8096564, 0.8096831, 0.8097099, 0.8097366, 0.8098169, 0.8098705, 0.810031, 0.8101113, 0.8102719, 0.8103254, 0.8105396, 0.8106466,
   0.8107537, 0.8107804, 0.8108072, 0.8109945, 0.8111016, 0.8111819, 0.8112354, 0.8113425, 0.811396, 0.8114228, 0.8114495, 0.8115031, 0.8115298, 0.8115566, 0.8116904, 0.8117172,
   0.8119313, 0.8119848, 0.8120651, 0.8120919, 0.8121721, 0.8122792, 0.8126271, 0.8126807, 0.8128948, 0.8129215, 0.8129483, 0.8132695, 0.8134033, 0.8134568, 0.8135639, 0.8136441,
   0.8136709, 0.813778, 0.8138315, 0.8138583, 0.8140188, 0.8140456, 0.8141794, 0.8142865, 0.8143132, 0.8143668, 0.8143935, 0.8144471, 0.8145541, 0.8146076, 0.8148753, 0.814902,
   0.8149823, 0.8150359, 0.8151162, 0.8152767, 0.8153035, 0.8153303, 0.8154641, 0.8154908, 0.8155711, 0.8156247, 0.8157317, 0.8157585, 0.8159458, 0.8159726, 0.8159994, 0.8160529,
   0.8162402, 0.8163205, 0.8163473, 0.816374, 0.8164008, 0.8164276, 0.8164543, 0.8165882, 0.8167487, 0.8167755, 0.8171502, 0.817177, 0.817284, 0.8173375, 0.8174714, 0.8177122,
   0.817739, 0.8177925, 0.8180602, 0.8180869, 0.8181672, 0.8182207, 0.8182475, 0.8182743, 0.8183546, 0.8184616, 0.8185151, 0.8185954, 0.818649, 0.8187293, 0.8187828, 0.8188363,
   0.8188898, 0.8191307, 0.8191575, 0.8192913, 0.8193181, 0.8193984, 0.8194251, 0.8195857, 0.8197195, 0.8198266, 0.8198801, 0.8199069, 0.8199336, 0.8199604, 0.8200407, 0.8201477,
   0.8202013, 0.820228, 0.8202548, 0.8203083, 0.8204154, 0.8204421, 0.8206562, 0.820683, 0.8208971, 0.8210845, 0.821138, 0.8211915, 0.8213521, 0.8213789, 0.8214324, 0.8215127,
   0.8215662, 0.8217536, 0.8217803, 0.8218071, 0.8220212, 0.8224227, 0.8225297, 0.8226635, 0.8228509, 0.8229044, 0.8229312, 0.8230917, 0.8232791, 0.8233861, 0.8234664, 0.8234932,
   0.8236003, 0.823627, 0.8236538, 0.8239749, 0.8240017, 0.8241355, 0.8241623, 0.8245905, 0.824644, 0.8246708, 0.8247779, 0.8249384, 0.8249652, 0.8250455, 0.825099, 0.8252328,
   0.8252596, 0.8252864, 0.8254202, 0.825554, 0.8256611, 0.8256878, 0.8257949, 0.8259019, 0.8259287, 0.826009, 0.8262231, 0.8265978, 0.8266513, 0.8267316, 0.8267584, 0.8269457,
   0.8269993, 0.8270528, 0.8271063, 0.8271598, 0.8271866, 0.8272401, 0.8272937, 0.8273472, 0.8274007, 0.8274275, 0.8275345, 0.8276416, 0.8278557, 0.8280163, 0.8283107, 0.8283374,
   0.828391, 0.8286318, 0.8288459, 0.8288727, 0.8289262, 0.8289798, 0.8290065, 0.8291136, 0.8291403, 0.8291671, 0.8291939, 0.8292742, 0.8293009, 0.8293277, 0.8293545, 0.8295418,
   0.8296756, 0.8297559, 0.8299433, 0.8301306, 0.8302912, 0.8303715, 0.8304518, 0.8305053, 0.8305588, 0.8306391, 0.8306659, 0.8307462, 0.8307997, 0.8309335, 0.830987, 0.8311209,
   0.8312279, 0.8313082, 0.8315758, 0.8316026, 0.8316294, 0.8316561, 0.8317364, 0.8318167, 0.8318435, 0.8318702, 0.8320844, 0.8321111, 0.8322182, 0.8322985, 0.832352, 0.8325661,
   0.8325929, 0.8326196, 0.8326999, 0.8330746, 0.8331549, 0.8332084, 0.8332887, 0.8333423, 0.8334761, 0.8335028, 0.8335831, 0.8336902, 0.8337437, 0.8337705, 0.8340113, 0.8340381,
   0.8341184, 0.8341452, 0.8343057, 0.8343325, 0.8343593, 0.8345199, 0.834734, 0.8347875, 0.8350016, 0.8350284, 0.8352425, 0.8353495, 0.8356172, 0.8356975, 0.8360454, 0.8362327,
   0.8362595, 0.8364201, 0.8364468, 0.836661, 0.8367412, 0.8368483, 0.8371695, 0.8372498, 0.8372765, 0.8373836, 0.8374371, 0.8375442, 0.8376512, 0.837678, 0.8377315, 0.8377583,
   0.837785, 0.8379991, 0.8380527, 0.83824, 0.8382935, 0.8384809, 0.8385344, 0.8385612, 0.838695, 0.8387485, 0.8387753, 0.8388021, 0.8388288, 0.8388823, 0.8389091, 0.8389894,
   0.8390429, 0.8390965, 0.83915, 0.839257, 0.8392838, 0.8393106, 0.8395514, 0.8396317, 0.8398458, 0.8398994, 0.8401135, 0.8402473, 0.8403276, 0.8403544, 0.8404079, 0.8404614,
   0.840622, 0.8406755, 0.8407826, 0.8409432, 0.8409699, 0.8410234, 0.841077, 0.8412376, 0.8413446, 0.8413981, 0.8415052, 0.841532, 0.8416925, 0.8417193, 0.8417461, 0.8417728,
   0.8418531, 0.8418799, 0.8419066, 0.8422278, 0.8422546, 0.8422813, 0.8423884, 0.8424152, 0.842656, 0.8426828, 0.8431378, 0.8433519, 0.8433787, 0.8434857, 0.8435392, 0.8436731,
   0.8436998, 0.8437266, 0.8438604, 0.8438872, 0.8439407, 0.8441548, 0.8441816, 0.8442619, 0.8442886, 0.8443154, 0.8443689, 0.8443957, 0.8445563, 0.844583, 0.8446633, 0.8447168,
   0.8449577, 0.845038, 0.8450915, 0.8452254, 0.8453592, 0.8453859, 0.8454662, 0.8455198, 0.8455465, 0.8455733, 0.8456268, 0.8458944, 0.8459747, 0.8460015, 0.8460283, 0.8461086,
   0.8462156, 0.846403, 0.8465368, 0.8465635, 0.8466974, 0.8467509, 0.8468312, 0.8468579, 0.8469918, 0.8470185, 0.8470453, 0.847072, 0.8471256, 0.8477947, 0.8479017, 0.8479285,
   0.8479553, 0.8480623, 0.8480891, 0.8483032, 0.8483299, 0.8484638, 0.8485976, 0.8486511, 0.8487314, 0.8488117, 0.8488652, 0.848999, 0.8492667, 0.8493202, 0.8494808, 0.8495075,
   0.8497484, 0.8497752, 0.8499625, 0.8499893, 0.8500963, 0.8501231, 0.8501499, 0.8501766, 0.8503105, 0.8503372, 0.850364, 0.8504175, 0.8504978, 0.8505246, 0.8506049, 0.8506584,
   0.8506852, 0.8507387, 0.850819, 0.8509528, 0.8509796, 0.8510331, 0.8510866, 0.8512472, 0.851274, 0.8515951, 0.8516754, 0.8517825, 0.8520233, 0.8520501, 0.8523713, 0.8524248,
   0.8524783, 0.8525051, 0.8526389, 0.8526924, 0.8528262, 0.8529601, 0.8530404, 0.8530939, 0.8531207, 0.8531474, 0.8532812, 0.853308, 0.8536024, 0.8536559, 0.8536827, 0.85387,
   0.8538968, 0.8540841, 0.8541377, 0.8541912, 0.854218, 0.8543785, 0.8544588, 0.8545391, 0.8545659, 0.8546462, 0.8547265, 0.8549138, 0.8549673, 0.8551279, 0.8553688, 0.8553956,
   0.8555026, 0.8555294, 0.85569, 0.8557435, 0.8559576, 0.8560379, 0.8560914, 0.856145, 0.8562252, 0.8562788, 0.8563055, 0.8563591, 0.8564126, 0.8564929, 0.8565196, 0.8565999,
   0.8566535, 0.8567338, 0.8568408, 0.8570549, 0.8574831, 0.857724, 0.8578846, 0.8579114, 0.8579916, 0.8580719, 0.8582861, 0.8584199, 0.8584466, 0.8585269, 0.8585805, 0.8586072,
   0.8586607, 0.8586875, 0.858741, 0.8587678, 0.8588481, 0.8589284, 0.8589819, 0.8590622, 0.8591157, 0.8593031, 0.8593834, 0.8594101, 0.8595439, 0.8595975, 0.8597581, 0.8598919,
   0.8599989, 0.8601327, 0.860213, 0.8602666, 0.8602933, 0.8603201, 0.8604271, 0.8604539, 0.8604807, 0.8606145, 0.8607216, 0.8607483, 0.8608286, 0.8609624, 0.8610695, 0.861123,
   0.8611765, 0.8612568, 0.8613104, 0.8613906, 0.8614174, 0.861578, 0.8616315, 0.861685, 0.8617118, 0.8618456, 0.8619259, 0.8619794, 0.8620062, 0.8620865, 0.86214, 0.8621668,
   0.8622738, 0.8623006, 0.8623274, 0.8623541, 0.8623809, 0.8624344, 0.862488, 0.8625415, 0.862595, 0.8626753, 0.8627021, 0.8627288, 0.8628359, 0.863157, 0.8631838, 0.8633444,
   0.8633979, 0.8634515, 0.8635585, 0.8637459, 0.8637994, 0.8640403, 0.8640938, 0.8641741, 0.8643079, 0.8644685, 0.8646291, 0.8647896, 0.8648699, 0.8651911, 0.8652446, 0.8652981,
   0.8653517, 0.865432, 0.865539, 0.8655658, 0.8655925, 0.8656193, 0.8656996, 0.8657531, 0.8658067, 0.8658334, 0.8659672, 0.865994, 0.8661278, 0.8661546, 0.8662349, 0.8663687,
   0.8666096, 0.8668772, 0.8671448, 0.8671716, 0.8671984, 0.8672519, 0.8673054, 0.8673857, 0.8674392, 0.867466, 0.8675463, 0.8677604, 0.8678139, 0.8679478, 0.8680013, 0.8682154,
   0.8682422, 0.8683492, 0.8684027, 0.8685098, 0.8685901, 0.8686704, 0.8688042, 0.8688577, 0.8689648, 0.8689915, 0.8691254, 0.8692057, 0.869393, 0.8694198, 0.8695803, 0.8696071,
   0.8697142, 0.8698747, 0.8699818, 0.8701424, 0.8702762, 0.8703297, 0.8703833, 0.87041, 0.8704368, 0.8704903, 0.8705438, 0.8706241, 0.8707579, 0.8707847, 0.8708115, 0.8709185,
   0.8709453, 0.8709988, 0.8710523, 0.8710791, 0.8711862, 0.8712129, 0.8712665, 0.8713468, 0.8715341, 0.8715876, 0.8717214, 0.8718553, 0.8719088, 0.8719623, 0.8720158, 0.8720694,
   0.8720961, 0.8721497, 0.8722032, 0.8722567, 0.872337, 0.8724173, 0.8724708, 0.8725511, 0.8725779, 0.8727652, 0.8728455, 0.8730061, 0.8730329, 0.8730596, 0.8730864, 0.8731667,
   0.8735949, 0.8736217, 0.8736752, 0.8737287, 0.873809, 0.8738893, 0.8739428, 0.8739964, 0.8740231, 0.8741569, 0.8741837, 0.874264, 0.8743175, 0.8743443, 0.8743978, 0.8744781,
   0.8745316, 0.8745852, 0.8746922, 0.874719, 0.8747457, 0.8749331, 0.8750134, 0.875174, 0.8752275, 0.8752543, 0.8753078, 0.8753345, 0.8756557, 0.8756825, 0.8757092, 0.8757628,
   0.8758431, 0.8760839, 0.8762177, 0.8762445, 0.8762713, 0.876298, 0.8763516, 0.8764051, 0.8765122, 0.8767263, 0.8768333, 0.8768601, 0.8768868, 0.8769939, 0.8770207, 0.8770474,
   0.877101, 0.8772883, 0.8773151, 0.8774489, 0.8775292, 0.8775559, 0.8776095, 0.8776362, 0.8777165, 0.8778236, 0.8778503, 0.8779039, 0.8779842, 0.8780644, 0.8780912, 0.8781447,
   0.8783321, 0.8784124, 0.8786265, 0.8786532, 0.8788406, 0.8790012, 0.8790547, 0.8790815, 0.8791618, 0.8791885, 0.8792688, 0.8792956, 0.8794026, 0.8796435, 0.879697, 0.8798041,
   0.8798576, 0.8799379, 0.8799647, 0.8799914, 0.880045, 0.8801253, 0.8801788, 0.8802055, 0.8802858, 0.8803929, 0.8804197, 0.8804464, 0.8805802, 0.8806338, 0.8808479, 0.8809282,
   0.8811155, 0.8811423, 0.881169, 0.8811958, 0.8812226, 0.8812761, 0.8814902, 0.881517, 0.8816508, 0.8816776, 0.8817578, 0.8818114, 0.8819184, 0.8819452, 0.8819987, 0.8821593,
   0.8821861, 0.8822664, 0.8823199, 0.8823466, 0.8824002, 0.8825875, 0.8826143, 0.882641, 0.8829087, 0.8830157, 0.8830693, 0.8831496, 0.8831763, 0.8832031, 0.8832566, 0.8832834,
   0.8833637, 0.8834172, 0.8836045, 0.8836313, 0.8836848, 0.8837384, 0.8838454, 0.8838989, 0.8840595, 0.8841398, 0.8841933, 0.8842736, 0.8843272, 0.8843539, 0.8844342, 0.884461,
   0.8845413, 0.884568, 0.8847554, 0.8848892, 0.884916, 0.8849427, 0.8849695, 0.885023, 0.8852907, 0.8853174, 0.8853442, 0.8853709, 0.8856386, 0.8856921, 0.8857456, 0.8859597,
   0.8859865, 0.8860668, 0.8861471, 0.8861739, 0.8862541, 0.8863344, 0.8866021, 0.8866288, 0.8866556, 0.8866824, 0.8867091, 0.8867894, 0.8868162, 0.8868697, 0.8868965, 0.8869768,
   0.8871106, 0.8871374, 0.8871641, 0.8872444, 0.8873515, 0.8874318, 0.8874585, 0.8874853, 0.8876459, 0.8878064, 0.88786, 0.887967, 0.8879938, 0.8880473, 0.8880741, 0.8881811,
   0.8883685, 0.8884488, 0.8886094, 0.8886361, 0.8888235, 0.8889305, 0.8889573, 0.8890376, 0.8890911, 0.8891179, 0.8891714, 0.8891982, 0.8892249, 0.889332, 0.8894123, 0.8894658,
   0.8896264, 0.8896799, 0.889787, 0.8898405, 0.8898673, 0.8901081, 0.8901884, 0.8905899, 0.8906969, 0.8907237, 0.8907772, 0.8908575, 0.8909378, 0.8909646, 0.8910716, 0.8911787,
   0.8912054, 0.8912857, 0.891366, 0.8913928, 0.8914463, 0.8914998, 0.8915266, 0.8916069, 0.8917139, 0.8917675, 0.8917942, 0.891821, 0.8919281, 0.8921154, 0.8921422, 0.8921957,
   0.8922492, 0.8923028, 0.8924901, 0.8925436, 0.8926239, 0.8926774, 0.8927042, 0.8927577, 0.8929451, 0.8929986, 0.8930789, 0.8931057, 0.893186, 0.8932662, 0.893293, 0.8934804,
   0.8935071, 0.8935874, 0.8936409, 0.8937212, 0.893748, 0.8937748, 0.8938015, 0.8938283, 0.8940424, 0.8941227, 0.8941762, 0.8942833, 0.89431, 0.8944438, 0.8945777, 0.8947115,
   0.894765, 0.8948185, 0.8948721, 0.8949256, 0.8950327, 0.8950862, 0.8952468, 0.8954609, 0.8955412, 0.8955679, 0.8956215, 0.8957285, 0.8958623, 0.8960229, 0.89613, 0.8961567,
   0.8961835, 0.8962103, 0.8963173, 0.8963708, 0.8965314, 0.8965582, 0.8966652, 0.896692, 0.8968793, 0.8969061, 0.8969596, 0.8969864, 0.8970132, 0.897147, 0.8974146, 0.8974414,
   0.8975217, 0.8975484, 0.8976287, 0.8976823, 0.897709, 0.8980034, 0.8981105, 0.8982711, 0.8982978, 0.8983781, 0.8984852, 0.8985655, 0.8985922, 0.8987796, 0.8988063, 0.8988331,
   0.8988599, 0.8988866, 0.8989669, 0.8992881, 0.8993684, 0.8994754, 0.8995022, 0.8996092, 0.8996895, 0.8997431, 0.8997698, 0.8998501, 0.8998769, 0.8999839, 0.900091, 0.9001445,
   0.9001981, 0.9003051, 0.9003319, 0.9005192, 0.900546, 0.9005995, 0.9007333, 0.9008404, 0.9008671, 0.9009742, 0.901001, 0.9010277, 0.9010545, 0.9010813, 0.9011883, 0.9012418,
   0.9013221, 0.9013489, 0.9014559, 0.9015095, 0.9015362, 0.9016433, 0.9016701, 0.9016968, 0.9017503, 0.9018574, 0.9018842, 0.9019377, 0.9019645, 0.9019912, 0.902018, 0.902125,
   0.9021786, 0.9022053, 0.9022589, 0.9023124, 0.9023927, 0.9026871, 0.9027941, 0.9028209, 0.9028477, 0.9029815, 0.9030885, 0.9031153, 0.9031421, 0.9033562, 0.9034632, 0.9036238,
   0.9037041, 0.9037844, 0.9038379, 0.903945, 0.9040253, 0.904052, 0.9040788, 0.9041056, 0.9041323, 0.9042126, 0.9042661, 0.9043197, 0.9043464, 0.9044, 0.9045338, 0.9045605,
   0.9045873, 0.9046141, 0.9046944, 0.9047746, 0.9048549, 0.9049085, 0.9050155, 0.9050423, 0.9050958, 0.9051761, 0.9052564, 0.9053099, 0.9053902, 0.9054705, 0.9054973, 0.9056311,
   0.9056579, 0.9056846, 0.9058184, 0.9058987, 0.9059523, 0.905979, 0.9060058, 0.9060593, 0.9060861, 0.9061664, 0.9062199, 0.9062734, 0.9063002, 0.9063537, 0.9064608, 0.9065143,
   0.9067284, 0.9068087, 0.9068622, 0.906889, 0.9069425, 0.9069693, 0.9071031, 0.9072101, 0.9072369, 0.9072637, 0.907344, 0.9073975, 0.907451, 0.9074778, 0.9076116, 0.9076919,
   0.9078257, 0.9079595, 0.9080131, 0.9081201, 0.9082807, 0.9084948, 0.9086019, 0.9087624, 0.9087892, 0.908816, 0.9090033, 0.9090301, 0.9090836, 0.9091104, 0.9091371, 0.9092442,
   0.909271, 0.9093245, 0.9094048, 0.9094851, 0.9095654, 0.909833, 0.9099133, 0.9100471, 0.9100739, 0.9102345, 0.910288, 0.9103147, 0.9105289, 0.9106091, 0.9107162, 0.9107697,
   0.9109303, 0.9109838, 0.9110374, 0.9110641, 0.9111177, 0.9111444, 0.9113585, 0.9114388, 0.9119206, 0.9121079, 0.9121347, 0.9122685, 0.9124291, 0.9125361, 0.9126699, 0.9127235,
   0.912777, 0.9128305, 0.9128573, 0.9128841, 0.9130714, 0.9130982, 0.9131517, 0.9131785, 0.913339, 0.9133926, 0.9134729, 0.9134996, 0.9135799, 0.9136067, 0.9136334, 0.913687,
   0.9137673, 0.9138743, 0.9139011, 0.9139278, 0.9140617, 0.9140884, 0.914142, 0.9141687, 0.9142222, 0.9143561, 0.9144096, 0.9144631, 0.9145702, 0.9146505, 0.9147308, 0.9147575,
   0.9147843, 0.9149984, 0.9150787, 0.9151857, 0.9154534, 0.9154801, 0.9155604, 0.9158013, 0.9158548, 0.9159084, 0.9159619, 0.9161492, 0.9162295, 0.9163633, 0.9163901, 0.9164169,
   0.9164436, 0.9166577, 0.9166845, 0.9167648, 0.9168183, 0.9168986, 0.9169254, 0.9170057, 0.917086, 0.917193, 0.9172465, 0.9172733, 0.9173804, 0.9174071, 0.9174607, 0.9175142,
   0.9175409, 0.9175677, 0.9176212, 0.9176748, 0.9177015, 0.9178621, 0.9178889, 0.9180227, 0.9180495, 0.9181565, 0.9181833, 0.9182368, 0.9183171, 0.9183706, 0.9184242, 0.9184509,
   0.9185847, 0.9186115, 0.9186383, 0.9186918, 0.9187721, 0.9188791, 0.9189059, 0.9189327, 0.9189594, 0.9190665, 0.9191468, 0.9192003, 0.9193341, 0.9194412, 0.9194679, 0.9194947,
   0.9195215, 0.9195482, 0.919575, 0.9196285, 0.919682, 0.9197356, 0.9197891, 0.9198694, 0.9199497, 0.9200032, 0.9200567, 0.920137, 0.9202441, 0.9202976, 0.9203244, 0.9203779,
   0.9204047, 0.9204314, 0.9204582, 0.9205385, 0.920592, 0.9206991, 0.9207258, 0.9207526, 0.9208061, 0.9208597, 0.9209132, 0.9209935, 0.921047, 0.9210738, 0.9214485, 0.921609,
   0.9216358, 0.9216626, 0.9216893, 0.9217429, 0.9218231, 0.9219302, 0.9219837, 0.9220373, 0.922064, 0.9221175, 0.9221443, 0.9222246, 0.9222781, 0.9223049, 0.9224922, 0.9225458,
   0.9226528, 0.9228669, 0.9229205, 0.9233219, 0.9234557, 0.9234825, 0.923536, 0.9236163, 0.9236431, 0.9236966, 0.9238572, 0.9239375, 0.9239642, 0.9240713, 0.9241516, 0.9241784,
   0.9242319, 0.9243389, 0.9243657, 0.9243925, 0.9244192, 0.924446, 0.9244728, 0.9244995, 0.9245263, 0.9247672, 0.924901, 0.9250883, 0.9251686, 0.9252757, 0.9254362, 0.9255433,
   0.9255701, 0.9255968, 0.9256236, 0.9258377, 0.9258645, 0.9258912, 0.9259448, 0.9259715, 0.9260518, 0.9262124, 0.9263195, 0.9264265, 0.9264533, 0.92648, 0.9265336, 0.9266139,
   0.9269083, 0.9270153, 0.9271224, 0.9271759, 0.9272027, 0.9272294, 0.9273097, 0.9273365, 0.9273632, 0.9274168, 0.9274703, 0.9275238, 0.9275773, 0.9276041, 0.9276576, 0.9277647,
   0.9277915, 0.9278182, 0.9278717, 0.9278985, 0.9279253, 0.927952, 0.9280056, 0.9280591, 0.9281661, 0.9281929, 0.9282464, 0.9283, 0.9283535, 0.9284338, 0.9286479, 0.9287014,
   0.928755, 0.9287817, 0.9288085, 0.928862, 0.9290494, 0.9290761, 0.9291029, 0.9292367, 0.9293705, 0.929424, 0.9295043, 0.9296114, 0.9296382, 0.9296649, 0.9297452, 0.9298255,
   0.9299326, 0.9299593, 0.9300396, 0.9301734, 0.9303608, 0.9303875, 0.9304411, 0.9304678, 0.9305481, 0.9306552, 0.9307355, 0.9307622, 0.930789, 0.9308693, 0.9309228, 0.9310834,
   0.9311102, 0.9311637, 0.9312172, 0.9312975, 0.9313778, 0.9314046, 0.9314581, 0.9316187, 0.9316454, 0.9316722, 0.931699, 0.9320737, 0.9321272, 0.9323413, 0.9323948, 0.9324216,
   0.9325019, 0.9325286, 0.9325554, 0.9325822, 0.9326089, 0.932716, 0.9329301, 0.9329569, 0.9329836, 0.9330371, 0.9330639, 0.9332245, 0.9332513, 0.9333048, 0.9334386, 0.9335457,
   0.9335724, 0.9336527, 0.9336795, 0.9338133, 0.9339204, 0.9340006, 0.9341345, 0.934188, 0.9342415, 0.9342683, 0.9343218, 0.9343486, 0.9344021, 0.9345359, 0.9345894, 0.9346162,
   0.934643, 0.93475, 0.9348571, 0.9348838, 0.9349641, 0.9350177, 0.9350712, 0.935098, 0.9351247, 0.9351782, 0.9353121, 0.9353388, 0.9353656, 0.9353924, 0.9354726, 0.9355529,
   0.9355797, 0.9356332, 0.9357403, 0.935767, 0.9358206, 0.9358473, 0.9359276, 0.9360079, 0.9360347, 0.9360882, 0.936115, 0.936222, 0.9362488, 0.9362756, 0.9363023, 0.9363826,
   0.9364629, 0.9365432, 0.9365967, 0.9366235, 0.9366503, 0.936677, 0.9367038, 0.9367305, 0.9368376, 0.9369179, 0.9370249, 0.9373193, 0.9373729, 0.9373996, 0.9374264, 0.9374799,
   0.9375067, 0.9375602, 0.9376673, 0.937694, 0.9377476, 0.9379081, 0.9379617, 0.9379884, 0.9380152, 0.938042, 0.9380687, 0.9381223, 0.938149, 0.9381758, 0.9382293, 0.9383631,
   0.9384167, 0.9384434, 0.9384969, 0.9385237, 0.9385505, 0.9385772, 0.938604, 0.9386308, 0.9386843, 0.9387378, 0.9387646, 0.9387913, 0.9388984, 0.9389252, 0.9389519, 0.9390322,
   0.939059, 0.9390858, 0.9391393, 0.9391928, 0.9392463, 0.9392731, 0.9393266, 0.9393802, 0.9394604, 0.9394872, 0.939514, 0.9396746, 0.9397281, 0.9397548, 0.9398084, 0.9398619,
   0.9398887, 0.9399154, 0.9399422, 0.9400492, 0.9401028, 0.9403436, 0.9403704, 0.9403972, 0.9404239, 0.9404775, 0.9406113, 0.9406916, 0.9407183, 0.9407451, 0.9407986, 0.9408522,
   0.9409057, 0.9409324, 0.9410663, 0.9411198, 0.9411466, 0.9411733, 0.9412536, 0.9414142, 0.941441, 0.941548, 0.9416551, 0.9416818, 0.9418692, 0.9419227, 0.9419762, 0.942003,
   0.9420298, 0.9420565, 0.9420833, 0.9421636, 0.9421903, 0.9422439, 0.9422974, 0.9423509, 0.9424045, 0.9425115, 0.9426186, 0.9426989, 0.9427524, 0.9428327, 0.9428594, 0.942913,
   0.9430468, 0.9431003, 0.9431806, 0.9432341, 0.9432609, 0.9432877, 0.9434482, 0.9435553, 0.9436623, 0.9437159, 0.9438497, 0.9438765, 0.9439032, 0.944037, 0.9440906, 0.9441976,
   0.9442779, 0.9443314, 0.944385, 0.9444117, 0.9444653, 0.944492, 0.9445188, 0.9445723, 0.9445991, 0.9446794, 0.9447061, 0.9447597, 0.94484, 0.9449202, 0.944947, 0.9449738,
   0.9450541, 0.9451879, 0.9452146, 0.9452414, 0.9452682, 0.9452949, 0.9453217, 0.9453485, 0.9453752, 0.9455626, 0.9455893, 0.9458837, 0.945964, 0.9459908, 0.9460443, 0.9460711,
   0.9461246, 0.9462049, 0.9462852, 0.9463922, 0.946419, 0.9466599, 0.9468205, 0.9468472, 0.9469008, 0.9469811, 0.9470613, 0.9470881, 0.9471416, 0.9471684, 0.9472219, 0.9473022,
   0.9473825, 0.9474093, 0.947436, 0.9474896, 0.9475163, 0.9475431, 0.9476501, 0.9477304, 0.947784, 0.9478107, 0.9479178, 0.9481051, 0.9481319, 0.9481587, 0.9481854, 0.9482389,
   0.9482657, 0.9484263, 0.9484798, 0.9485333, 0.9485869, 0.9486672, 0.948801, 0.9488545, 0.9488813, 0.948908, 0.9490954, 0.9494433, 0.9494968, 0.9495236, 0.9496574, 0.9496842,
   0.949818, 0.9498983, 0.9499251, 0.9499518, 0.9500589, 0.9501124, 0.9501659, 0.9501927, 0.9502195, 0.950273, 0.9502998, 0.9505139, 0.9505406, 0.9505674, 0.9506209, 0.9507012,
   0.9508083, 0.9508886, 0.9509421, 0.9509688, 0.9509956, 0.9510759, 0.9511562, 0.951183, 0.9512632, 0.9513168, 0.9514774, 0.9515844, 0.9516112, 0.9516379, 0.9516647, 0.9516915,
   0.9517182, 0.951745, 0.9518521, 0.9519056, 0.9519591, 0.9519859, 0.9520662, 0.9520929, 0.952307, 0.9527085, 0.9527353, 0.952762, 0.9528691, 0.9530564, 0.9531635, 0.9531902,
   0.9534043, 0.9534311, 0.9534579, 0.9535114, 0.953672, 0.9536987, 0.9537255, 0.953779, 0.9540734, 0.9541002, 0.9541805, 0.9542073, 0.954234, 0.9543143, 0.9543411, 0.9543946,
   0.954582, 0.9547693, 0.9548496, 0.9549566, 0.9549834, 0.9550637, 0.9551975, 0.955251, 0.9553581, 0.9554384, 0.9555722, 0.9556257, 0.955706, 0.9557328, 0.9557863, 0.9558666,
   0.9559201, 0.9559469, 0.9559737, 0.9560807, 0.9561075, 0.9561878, 0.9563216, 0.9563751, 0.9564286, 0.9564554, 0.9565625, 0.9565892, 0.9566695, 0.9567766, 0.9568033, 0.9568301,
   0.9568836, 0.9569639, 0.9570977, 0.9572048, 0.9573119, 0.9573654, 0.957526, 0.957633, 0.9577936, 0.9578471, 0.9578739, 0.9579274, 0.9579809, 0.958088, 0.9581415, 0.9581683,
   0.9581951, 0.9583556, 0.9585965, 0.9588374, 0.9588641, 0.9589444, 0.9590247, 0.9590515, 0.959105, 0.9591585, 0.9591853, 0.9592121, 0.9593459, 0.9593727, 0.9593994, 0.9594262,
   0.95956, 0.9595868, 0.9596938, 0.9597206, 0.9597474, 0.9597741, 0.9599347, 0.9599615, 0.9600953, 0.9601756, 0.9602023, 0.9602826, 0.9603629, 0.9603897, 0.9605235, 0.960577,
   0.9606038, 0.9606306, 0.9606573, 0.9607108, 0.9607376, 0.9608179, 0.9609785, 0.9610052, 0.9610588, 0.9611658, 0.9611926, 0.9612729, 0.9613264, 0.9613532, 0.9613799, 0.9614602,
   0.961487, 0.9615405, 0.9616208, 0.9616476, 0.9616743, 0.9617279, 0.9617546, 0.9617814, 0.9618349, 0.9618617, 0.9619152, 0.9619687, 0.9620223, 0.962049, 0.9621561, 0.9622899,
   0.9623434, 0.962397, 0.9624773, 0.9626378, 0.9626646, 0.9626914, 0.9627717, 0.9627984, 0.9628252, 0.9628519, 0.9629858, 0.9630393, 0.9630661, 0.9631731, 0.9632266, 0.9632802,
   0.9633337, 0.963521, 0.9636549, 0.9637887, 0.9638422, 0.9640028, 0.9641098, 0.9641366, 0.9642169, 0.9642972, 0.9643775, 0.964431, 0.9644845, 0.9646451, 0.9646986, 0.9647254,
   0.9647789, 0.9648325, 0.9648592, 0.964886, 0.9649395, 0.9650198, 0.9650733, 0.9651001, 0.9651269, 0.9651536, 0.9652072, 0.9652339, 0.9652607, 0.9652874, 0.9654213, 0.9654748,
   0.9655016, 0.9655283, 0.9655818, 0.9656086, 0.9658762, 0.9659298, 0.9659565, 0.9660101, 0.9661171, 0.9661439, 0.9661974, 0.9662242, 0.9662509, 0.9663045, 0.9663312, 0.966358,
   0.9664115, 0.9665721, 0.9666256, 0.9666792, 0.9667327, 0.9668397, 0.9668933, 0.9669468, 0.9670003, 0.9670538, 0.9671074, 0.9671877, 0.9672144, 0.9674018, 0.9674285, 0.9674553,
   0.9674821, 0.9675088, 0.9675356, 0.9676159, 0.9677229, 0.9677497, 0.96783, 0.9679638, 0.9680441, 0.9680976, 0.9681244, 0.9682315, 0.968285, 0.9684188, 0.9684723, 0.9685526,
   0.9685794, 0.9686597, 0.9687132, 0.9687935, 0.968847, 0.9689005, 0.9689541, 0.9690076, 0.9690344, 0.9690879, 0.9691414, 0.9691682, 0.9691949, 0.9692485, 0.9692752, 0.9693288,
   0.9693555, 0.9693823, 0.9694091, 0.9694358, 0.9695161, 0.9695429, 0.9695696, 0.9696499, 0.9696767, 0.969757, 0.9697837, 0.9698373, 0.969864, 0.9699176, 0.9699711, 0.9699979,
   0.9700246, 0.9700782, 0.9701049, 0.9702387, 0.9702923, 0.970319, 0.9703726, 0.9705064, 0.9705599, 0.9705867, 0.9706134, 0.970667, 0.9706937, 0.9707205, 0.9708008, 0.9708275,
   0.9708543, 0.9708811, 0.9709346, 0.9710416, 0.9711219, 0.9711755, 0.9712022, 0.9713093, 0.971336, 0.9713628, 0.9713896, 0.9714163, 0.9714699, 0.9714966, 0.971791, 0.9718178,
   0.9718446, 0.9720051, 0.9721122, 0.9723263, 0.9723798, 0.9724066, 0.9724601, 0.9724869, 0.9725672, 0.9725939, 0.9726207, 0.9726742, 0.9727278, 0.9727545, 0.9728348, 0.9728616,
   0.9728883, 0.9729686, 0.9729954, 0.9730222, 0.9730489, 0.973156, 0.9732095, 0.9732898, 0.9733433, 0.9733701, 0.9733969, 0.9734771, 0.9735039, 0.973611, 0.9737983, 0.9738518,
   0.9739054, 0.9739321, 0.9739857, 0.9740659, 0.9741462, 0.974173, 0.9742533, 0.9743603, 0.9744139, 0.9745209, 0.9745745, 0.974628, 0.9746547, 0.9748689, 0.9748956, 0.9749224,
   0.9750027, 0.97519, 0.9752168, 0.9752435, 0.9752971, 0.9753238, 0.9753774, 0.9754041, 0.9754577, 0.9755647, 0.9756718, 0.9757253, 0.9758591, 0.9759126, 0.9759394, 0.9759662,
   0.9760465, 0.9760732, 0.9761268, 0.9761535, 0.9762873, 0.9763141, 0.9763944, 0.9764479, 0.9765014, 0.976555, 0.9766353, 0.976662, 0.9767691, 0.9767958, 0.9768226, 0.9769297,
   0.9769564, 0.9771705, 0.9771973, 0.9773044, 0.9773579, 0.9773846, 0.9775185, 0.9776255, 0.977679, 0.9777058, 0.9777326, 0.9778396, 0.9778932, 0.9779467, 0.9780537, 0.9780805,
   0.978134, 0.9781608, 0.9782679, 0.9782946, 0.9784284, 0.978482, 0.9785355, 0.978589, 0.9786425, 0.9788031, 0.9788834, 0.9789369, 0.9789637, 0.9789905, 0.9790172, 0.9790708,
   0.9791243, 0.9792313, 0.9792849, 0.9793116, 0.9793384, 0.9793919, 0.9794187, 0.9794722, 0.979499, 0.9795525, 0.979606, 0.9796328, 0.9796596, 0.9796863, 0.9797131, 0.9797399,
   0.9797934, 0.9798201, 0.9798469, 0.9798737, 0.979954, 0.9799807, 0.9800343, 0.980061, 0.9800878, 0.9801413, 0.9801681, 0.9803554, 0.9803822, 0.9804357, 0.9804625, 0.980516,
   0.9806231, 0.9807301, 0.9807569, 0.9808104, 0.9808639, 0.9809175, 0.9809442, 0.980971, 0.9810513, 0.981078, 0.9811316, 0.9811583, 0.9811851, 0.9812119, 0.9813189, 0.9813457,
   0.9813992, 0.9814795, 0.981533, 0.9815598, 0.9815866, 0.9816401, 0.9816668, 0.9816936, 0.9817204, 0.9818542, 0.9819077, 0.9819612, 0.981988, 0.9820415, 0.9821486, 0.9822021,
   0.9823627, 0.9824162, 0.982443, 0.9824698, 0.9824965, 0.98255, 0.9826036, 0.9826303, 0.9826571, 0.9828177, 0.9829247, 0.9829515, 0.9829783, 0.983005, 0.9830318, 0.9830853,
   0.9831389, 0.9831924, 0.9833797, 0.9834065, 0.98346, 0.9834868, 0.9835403, 0.9835671, 0.9835938, 0.9836206, 0.9836741, 0.9837009, 0.9837277, 0.9837812, 0.9838079, 0.9838347,
   0.983915, 0.9839418, 0.9839685, 0.9840221, 0.9841291, 0.9841826, 0.9842629, 0.9842897, 0.9843165, 0.9843432, 0.9843967, 0.9844503, 0.984477, 0.9846109, 0.9846644, 0.9846911,
   0.9847179, 0.9847447, 0.9847982, 0.9848785, 0.9849053, 0.9850658, 0.9851194, 0.9851461, 0.9851729, 0.9851997, 0.9853067, 0.9853335, 0.9854138, 0.9854405, 0.9854673, 0.9855476,
   0.9856011, 0.9856546, 0.9856814, 0.9857617, 0.985842, 0.9859223, 0.985949, 0.9859758, 0.9861096, 0.9861364, 0.9861899, 0.9862702, 0.9863237, 0.9863505, 0.986404, 0.9864308,
   0.9864843, 0.9866181, 0.9866449, 0.9866717, 0.9866984, 0.986752, 0.9868322, 0.9868858, 0.9869125, 0.9869393, 0.9869928, 0.9870464, 0.9870999, 0.9871266, 0.9872069, 0.9872337,
   0.9872605, 0.9873408, 0.9873675, 0.9873943, 0.987421, 0.9874478, 0.9874746, 0.9875549, 0.9876887, 0.9877422, 0.9877957, 0.9878225, 0.9878493, 0.9879028, 0.9879296, 0.9880098,
   0.9880366, 0.9880634, 0.9880901, 0.9881704, 0.9881972, 0.9882507, 0.9882775, 0.9883043, 0.988331, 0.9883578, 0.9883845, 0.9884113, 0.9884648, 0.9884916, 0.9885184, 0.9885451,
   0.9885719, 0.9885987, 0.9886522, 0.9887057, 0.9887325, 0.988786, 0.9888128, 0.9888395, 0.9888663, 0.9888931, 0.9889466, 0.9889733, 0.9890001, 0.9890536, 0.9891072, 0.9891339,
   0.9891607, 0.9892142, 0.989241, 0.9893213, 0.989348, 0.9894016, 0.9894283, 0.9895086, 0.9895354, 0.9896157, 0.9896692, 0.989696, 0.9897227, 0.9897495, 0.9897763, 0.9898565,
   0.9898833, 0.9899101, 0.9899368, 0.9899636, 0.9899904, 0.9900171, 0.9900439, 0.9900707, 0.9900974, 0.9901242, 0.9901509, 0.9902045, 0.9902312, 0.9903115, 0.9903651, 0.9903918,
   0.9904186, 0.9904453, 0.9904989, 0.9905792, 0.9906059, 0.9906595, 0.9906862, 0.990713, 0.9907397, 0.9907665, 0.9907933, 0.99082, 0.9908468, 0.9909003, 0.9909271, 0.9909806,
   0.9910074, 0.9910342, 0.9910877, 0.991168, 0.9912483, 0.991275, 0.9913018, 0.9914088, 0.9914356, 0.9914891, 0.9915159, 0.9915427, 0.9915962, 0.9916497, 0.9916765, 0.99173,
   0.9917568, 0.9917835, 0.9918103, 0.9918906, 0.9919709, 0.9920244, 0.9920512, 0.9921047, 0.9921315, 0.9922118, 0.9922385, 0.9922653, 0.9923188, 0.9923456, 0.9923723, 0.9923991,
   0.9924259, 0.9924526, 0.9925062, 0.9925597, 0.9926667, 0.9926935, 0.9927738, 0.9928006, 0.9928273, 0.9928541, 0.9928808, 0.9929344, 0.9929611, 0.9929879, 0.9930147, 0.9930414,
   0.9930682, 0.9931217, 0.9931485, 0.9932288, 0.9932555, 0.9933091, 0.9933358, 0.9933626, 0.9933894, 0.9934161, 0.9934696, 0.9934964, 0.9935499, 0.9935767, 0.9936035, 0.9936302,
   0.993657, 0.9937373, 0.9937641, 0.9938443, 0.9938711, 0.9939246, 0.9939514, 0.9939782, 0.9940049, 0.9940585, 0.9940852, 0.994112, 0.9942458, 0.9942726, 0.9942993, 0.9943261,
   0.9943529, 0.9943796, 0.9944331, 0.9944599, 0.9944867, 0.9945134, 0.9945937, 0.9946205, 0.994674, 0.9947008, 0.9947811, 0.9948346, 0.9948614, 0.9948881, 0.9949417, 0.9951022,
   0.995129, 0.9951558, 0.9951825, 0.9952093, 0.9952361, 0.9952628, 0.9953431, 0.9954234, 0.9954502, 0.9955037, 0.9955305, 0.9955572, 0.9956375, 0.9956643, 0.9957178, 0.9957446,
   0.9957713, 0.9957981, 0.9958249, 0.9958516, 0.9959587, 0.9960122, 0.9960657, 0.9960925, 0.9961193, 0.9961996, 0.9962263, 0.9963601, 0.9964137, 0.9964404, 0.9964672, 0.996494,
   0.9965207, 0.9965742, 0.9966813, 0.9967081, 0.9967348, 0.9967884, 0.9968151, 0.9968686, 0.9968954, 0.9969222, 0.9970025, 0.9970292, 0.997056, 0.9970828, 0.9971095, 0.997163,
   0.9972433, 0.9972701, 0.9973504, 0.9973772, 0.9974039, 0.9974307, 0.9974574, 0.9974842, 0.997511, 0.9975377, 0.9975913, 0.9976448, 0.9976716, 0.9976983, 0.9977251, 0.9977786,
   0.9978321, 0.9978589, 0.9979124, 0.9979392, 0.9979927, 0.9980195, 0.9980998, 0.9981265, 0.9981533, 0.9981801, 0.9982336, 0.9983942, 0.9984209, 0.9984477, 0.9984745, 0.998528,
   0.9985548, 0.9985815, 0.998635, 0.9986618, 0.9986886, 0.9987153, 0.9987421, 0.9987689, 0.9987956, 0.9988492, 0.9988759, 0.9989027, 0.9989295, 0.998983, 0.9990097, 0.9990365,
   0.9990633, 0.99909, 0.9991436, 0.9991971, 0.9992239, 0.9992506, 0.9992774, 0.9993309, 0.9993577, 0.9993844, 0.9994112, 0.999438, 0.9994647, 0.9995183, 0.999545, 0.9995985,
   0.9996253, 0.9997324, 0.9997591, 0.9997859, 0.9998127, 0.9998394, 0.9998662, 0.9999197, 0.9999465, 0.9999732, 1 };
   graph = new TGraph(7644,t_RU_mlp_a2_fx22,t_RU_mlp_a2_fy22);
   graph->SetName("t_RU_mlp_a2");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_t_RU_mlp_a222 = new TH1F("Graph_t_RU_mlp_a222","",7644,0,1.1);
   Graph_t_RU_mlp_a222->SetMinimum(2.408736e-05);
   Graph_t_RU_mlp_a222->SetMaximum(1.099997);
   Graph_t_RU_mlp_a222->SetDirectory(nullptr);
   Graph_t_RU_mlp_a222->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_t_RU_mlp_a222->SetLineColor(ci);
   Graph_t_RU_mlp_a222->GetXaxis()->SetLabelFont(42);
   Graph_t_RU_mlp_a222->GetXaxis()->SetTitleOffset(1);
   Graph_t_RU_mlp_a222->GetXaxis()->SetTitleFont(42);
   Graph_t_RU_mlp_a222->GetYaxis()->SetLabelFont(42);
   Graph_t_RU_mlp_a222->GetYaxis()->SetTitleFont(42);
   Graph_t_RU_mlp_a222->GetZaxis()->SetLabelFont(42);
   Graph_t_RU_mlp_a222->GetZaxis()->SetTitleOffset(1);
   Graph_t_RU_mlp_a222->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_t_RU_mlp_a222);
   
   graph->Draw("l ");
   TLine *line = new TLine(0,0,1,1);
   line->SetLineStyle(4);
   line->Draw();
   
   TLegend *leg = new TLegend(0.12,0.68,0.55,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("t_RU_gb_a2","Gradient Boost - Random Under., AUC = 0.67","lpf");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0033ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("t_RU_mlp_a2","Multi-layer Perceptron - Random Under., AUC = 0.67","lpf");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("t_CC_mlp_a2","Multi-layer Perceptron - Cluster Centroids, AUC = 0.65","lpf");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("t_CC_gb_a2","Gradient Boost - Cluster Centroids, AUC = 0.64","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TLine","Random classifier","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(4);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   t_zp_test->Modified();
   t_zp_test->SetSelected(t_zp_test);
}


==> figures/test/det_ml_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm.C <==
void det_ml_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm() 
{
    gStyle->SetPaintTextFormat("0.2f");  // Number format for bin content
    gStyle->SetCanvasPreferGL(kTRUE);

    TCanvas *det_ml_vs_match__analyzed_histos_delphes_SMtt_closure = new TCanvas("det_ml_vs_match__analyzed_histos_delphes_SMtt_closure", "", 0, 0, 700, 500);
    gStyle->SetOptStat(0);
    det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetRightMargin(0.15);
    det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->Range(-0.6, -0.375, 3.4, 3.375);
    det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SetLeftMargin(0.18);

    TH2D *det_ml_vs_match = new TH2D("det_ml_vs_match", "", 3, 0, 3, 3, 0, 3);
    
    // Setting bin contents
    det_ml_vs_match->SetBinContent(6, 0.9857519);
    det_ml_vs_match->SetBinContent(7, 0.002432675);
    det_ml_vs_match->SetBinContent(8, 0.01181546);
    det_ml_vs_match->SetBinContent(11, 0.5627433);
    det_ml_vs_match->SetBinContent(12, 0.4372567);
    det_ml_vs_match->SetBinContent(16, 0.7769259);
    det_ml_vs_match->SetBinContent(18, 0.2230741);

    det_ml_vs_match->SetMinimum(0);
    det_ml_vs_match->SetMaximum(1);
    det_ml_vs_match->SetContour(20);

    TPaletteAxis *palette = new TPaletteAxis(3.02, 0, 3.2, 3, det_ml_vs_match);
    palette->SetLabelSize(0.09);  // Increase Z-axis label size
    palette->SetTitleSize(0.09);  // Increase Z-axis title size

    det_ml_vs_match->GetListOfFunctions()->Add(palette, "br");

    // Increase the font sizes for the X, Y, and Z axis labels and titles
    det_ml_vs_match->GetXaxis()->SetLabelSize(0.09);  // Increase X-axis label size
    det_ml_vs_match->GetXaxis()->SetTitleSize(0.09);  // Increase X-axis title size
    det_ml_vs_match->GetYaxis()->SetLabelSize(0.09);  // Increase Y-axis label size
    det_ml_vs_match->GetYaxis()->SetTitleSize(0.09);  // Increase Y-axis title size
    det_ml_vs_match->GetZaxis()->SetLabelSize(0.09);  // Increase Z-axis label size
    det_ml_vs_match->GetZaxis()->SetTitleSize(0.09);  // Increase Z-axis title size

    det_ml_vs_match->GetXaxis()->SetBinLabel(1, "light ML");
    det_ml_vs_match->GetXaxis()->SetBinLabel(2, "Top ML");
    det_ml_vs_match->GetXaxis()->SetBinLabel(3, "W ML");
    det_ml_vs_match->GetYaxis()->SetBinLabel(1, "truth light");
    det_ml_vs_match->GetYaxis()->SetBinLabel(2, "truth top");
    det_ml_vs_match->GetYaxis()->SetBinLabel(3, "truth W");

    // Draw the bin content as text with larger size
    det_ml_vs_match->SetMarkerSize(4);      // Increase marker size
//    det_ml_vs_match->SetTextSize(0.07);     // Increase text size inside bins

    det_ml_vs_match->Draw("colz text");  // "text" ensures bin labels are shown

    det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->Modified();
    det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->cd();
    det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SaveAs("det_ml_vs_match__analyzed_histos_delphes_SMtt_closure.pdf");
    det_ml_vs_match__analyzed_histos_delphes_SMtt_closure->SaveAs("det_ml_vs_match__analyzed_histos_delphes_SMtt_closure.png");
}


==> figures/test/det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm()
{
    gStyle->SetPaintTextFormat("0.2f");  // Number format for bin content
    gStyle->SetCanvasPreferGL(kTRUE);

    TCanvas *det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "", 0, 0, 700, 500);
    gStyle->SetOptStat(0);
    
    // Adjust margins
    det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetRightMargin(0.15);
    det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetLeftMargin(0.18);
    det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-0.6,-0.375,3.4,3.375);

    TH2D *det_ml_vs_match = new TH2D("det_ml_vs_match", "", 3, 0, 3, 3, 0, 3);

    // Set bin contents
    det_ml_vs_match->SetBinContent(6, 0.9609381);
    det_ml_vs_match->SetBinContent(7, 0.02056943);
    det_ml_vs_match->SetBinContent(8, 0.01849244);
    det_ml_vs_match->SetBinContent(11, 0.5560113);
    det_ml_vs_match->SetBinContent(12, 0.4439887);
    det_ml_vs_match->SetBinContent(16, 0.7516919);
    det_ml_vs_match->SetBinContent(18, 0.2483081);

    det_ml_vs_match->SetMinimum(0);
    det_ml_vs_match->SetMaximum(1);
    det_ml_vs_match->SetContour(20);

    // Set Z-axis palette
    TPaletteAxis *palette = new TPaletteAxis(3.02, 0, 3.2, 3, det_ml_vs_match);
    palette->SetLabelSize(0.09);  // Increase Z-axis label size
    palette->SetTitleSize(0.09);  // Increase Z-axis title size
    det_ml_vs_match->GetListOfFunctions()->Add(palette, "br");

    // Increase the font sizes for the X, Y, and Z axis labels and titles
    det_ml_vs_match->GetXaxis()->SetLabelSize(0.09);  // Increase X-axis label size
    det_ml_vs_match->GetXaxis()->SetTitleSize(0.09);  // Increase X-axis title size
    det_ml_vs_match->GetYaxis()->SetLabelSize(0.09);  // Increase Y-axis label size
    det_ml_vs_match->GetYaxis()->SetTitleSize(0.09);  // Increase Y-axis title size
    det_ml_vs_match->GetZaxis()->SetLabelSize(0.09);  // Increase Z-axis label size
    det_ml_vs_match->GetZaxis()->SetTitleSize(0.09);  // Increase Z-axis title size

    // Set axis bin labels
    det_ml_vs_match->GetXaxis()->SetBinLabel(1, "light ML");
    det_ml_vs_match->GetXaxis()->SetBinLabel(2, "Top ML");
    det_ml_vs_match->GetXaxis()->SetBinLabel(3, "W ML");
    det_ml_vs_match->GetYaxis()->SetBinLabel(1, "truth light");
    det_ml_vs_match->GetYaxis()->SetBinLabel(2, "truth top");
    det_ml_vs_match->GetYaxis()->SetBinLabel(3, "truth W");

    // Increase the size of the text inside the bins
    det_ml_vs_match->SetMarkerSize(4);  // Increase marker size for bin content display

    det_ml_vs_match->Draw("colz text");  // "text" ensures bin labels are shown

    det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
    det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
    det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.pdf");
    det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("det_ml_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.png");
}


==> figures/test/det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm()
{
    gStyle->SetPaintTextFormat("0.2f");  // Number format for bin content
    gStyle->SetCanvasPreferGL(kTRUE);

    TCanvas *det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "", 0, 0, 700, 500);
    gStyle->SetOptStat(0);
    
    // Adjust margins
    det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetRightMargin(0.15);
    det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetLeftMargin(0.18);
    det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-0.6,-0.375,3.4,3.375);

    TH2D *det_ml_vs_match = new TH2D("det_ml_vs_match", "", 3, 0, 3, 3, 0, 3);

    // Set bin contents
    det_ml_vs_match->SetBinContent(6, 0.9406937);
    det_ml_vs_match->SetBinContent(7, 0.03930966);
    det_ml_vs_match->SetBinContent(8, 0.0199966);
    det_ml_vs_match->SetBinContent(11, 0.4955008);
    det_ml_vs_match->SetBinContent(12, 0.5044992);
    det_ml_vs_match->SetBinContent(16, 0.7251655);
    det_ml_vs_match->SetBinContent(18, 0.2748345);

    det_ml_vs_match->SetMinimum(0);
    det_ml_vs_match->SetMaximum(1);
    det_ml_vs_match->SetContour(20);

    // Set Z-axis palette
    TPaletteAxis *palette = new TPaletteAxis(3.02, 0, 3.2, 3, det_ml_vs_match);
    palette->SetLabelSize(0.09);  // Increase Z-axis label size
    palette->SetTitleSize(0.09);  // Increase Z-axis title size
    det_ml_vs_match->GetListOfFunctions()->Add(palette, "br");

    // Increase the font sizes for the X, Y, and Z axis labels and titles
    det_ml_vs_match->GetXaxis()->SetLabelSize(0.09);  // Increase X-axis label size
    det_ml_vs_match->GetXaxis()->SetTitleSize(0.09);  // Increase X-axis title size
    det_ml_vs_match->GetYaxis()->SetLabelSize(0.09);  // Increase Y-axis label size
    det_ml_vs_match->GetYaxis()->SetTitleSize(0.09);  // Increase Y-axis title size
    det_ml_vs_match->GetZaxis()->SetLabelSize(0.09);  // Increase Z-axis label size
    det_ml_vs_match->GetZaxis()->SetTitleSize(0.09);  // Increase Z-axis title size

    // Set axis bin labels
    det_ml_vs_match->GetXaxis()->SetBinLabel(1, "light ML");
    det_ml_vs_match->GetXaxis()->SetBinLabel(2, "Top ML");
    det_ml_vs_match->GetXaxis()->SetBinLabel(3, "W ML");
    det_ml_vs_match->GetYaxis()->SetBinLabel(1, "truth light");
    det_ml_vs_match->GetYaxis()->SetBinLabel(2, "truth top");
    det_ml_vs_match->GetYaxis()->SetBinLabel(3, "truth W");

    // Increase the size of the text inside the bins
    det_ml_vs_match->SetMarkerSize(4);  // Increase marker size for bin content display

    det_ml_vs_match->Draw("colz text");  // "text" ensures bin labels are shown

    det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
    det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
    det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.pdf");
    det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("det_ml_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.png");
}


==> figures/test/det_stand_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_match__analyzed_histos_delphes_SMtt_closure_rownorm()
{
    gStyle->SetPaintTextFormat("0.2f");  // Number format for bin content
    gStyle->SetCanvasPreferGL(kTRUE);

    TCanvas *det_stand_vs_match__analyzed_histos_delphes_SMtt_closure = new TCanvas("det_stand_vs_match__analyzed_histos_delphes_SMtt_closure", "", 0, 0, 700, 500);
    gStyle->SetOptStat(0);
    
    // Adjust margins
    det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetRightMargin(0.15);
    det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SetLeftMargin(0.18);
    det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->Range(-0.6, -0.375, 3.4, 3.375);

    TH2D *det_stand_vs_match = new TH2D("det_stand_vs_match", "", 3, 0, 3, 3, 0, 3);

    // Set bin contents
    det_stand_vs_match->SetBinContent(6, 0.8872019);
    det_stand_vs_match->SetBinContent(7, 0.006667577);
    det_stand_vs_match->SetBinContent(8, 0.1061305);
    det_stand_vs_match->SetBinContent(11, 0.2080758);
    det_stand_vs_match->SetBinContent(12, 0.7919242);
    det_stand_vs_match->SetBinContent(16, 0.1475433);
    det_stand_vs_match->SetBinContent(18, 0.8524567);

    det_stand_vs_match->SetMinimum(0);
    det_stand_vs_match->SetMaximum(1);
    det_stand_vs_match->SetContour(20);

    // Set Z-axis palette
    TPaletteAxis *palette = new TPaletteAxis(3.02, 0, 3.2, 3, det_stand_vs_match);
    palette->SetLabelSize(0.09);  // Increase Z-axis label size
    palette->SetTitleSize(0.09);  // Increase Z-axis title size
    det_stand_vs_match->GetListOfFunctions()->Add(palette, "br");

    // Increase the font sizes for the X, Y, and Z axis labels and titles
    det_stand_vs_match->GetXaxis()->SetLabelSize(0.09);  // Increase X-axis label size
    det_stand_vs_match->GetXaxis()->SetTitleSize(0.09);  // Increase X-axis title size
    det_stand_vs_match->GetYaxis()->SetLabelSize(0.09);  // Increase Y-axis label size
    det_stand_vs_match->GetYaxis()->SetTitleSize(0.09);  // Increase Y-axis title size
    det_stand_vs_match->GetZaxis()->SetLabelSize(0.09);  // Increase Z-axis label size
    det_stand_vs_match->GetZaxis()->SetTitleSize(0.09);  // Increase Z-axis title size

    // Set axis bin labels
    det_stand_vs_match->GetXaxis()->SetBinLabel(1, "light stand");
    det_stand_vs_match->GetXaxis()->SetBinLabel(2, "Top stand");
    det_stand_vs_match->GetXaxis()->SetBinLabel(3, "W stand");
    det_stand_vs_match->GetYaxis()->SetBinLabel(1, "truth light");
    det_stand_vs_match->GetYaxis()->SetBinLabel(2, "truth top");
    det_stand_vs_match->GetYaxis()->SetBinLabel(3, "truth W");

    // Increase the size of the text inside the bins
    det_stand_vs_match->SetMarkerSize(4);  // Increase marker size for bin content display

    det_stand_vs_match->Draw("colz text");  // "text" ensures bin labels are shown

    det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->Modified();
    det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->cd();
    det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SaveAs("det_stand_vs_match__analyzed_histos_delphes_SMtt_closure.pdf");
    det_stand_vs_match__analyzed_histos_delphes_SMtt_closure->SaveAs("det_stand_vs_match__analyzed_histos_delphes_SMtt_closure.png");
}


==> figures/test/det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm()
{
    gStyle->SetPaintTextFormat("0.2f");  // Number format for bin content
    gStyle->SetCanvasPreferGL(kTRUE);

    TCanvas *det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "", 0, 0, 700, 500);
    gStyle->SetOptStat(0);

    // Adjust margins
    det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetRightMargin(0.15);
    det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetLeftMargin(0.18);
    det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-0.6, -0.375, 3.4, 3.375);

    TH2D *det_stand_vs_match = new TH2D("det_stand_vs_match", "", 3, 0, 3, 3, 0, 3);

    // Set bin contents
    det_stand_vs_match->SetBinContent(6, 0.7891674);
    det_stand_vs_match->SetBinContent(7, 0.06777027);
    det_stand_vs_match->SetBinContent(8, 0.1430623);
    det_stand_vs_match->SetBinContent(11, 0.1576265);
    det_stand_vs_match->SetBinContent(12, 0.8423735);
    det_stand_vs_match->SetBinContent(16, 0.1929987);
    det_stand_vs_match->SetBinContent(18, 0.8070013);

    det_stand_vs_match->SetMinimum(0);
    det_stand_vs_match->SetMaximum(1);
    det_stand_vs_match->SetContour(20);

    // Set Z-axis palette
    TPaletteAxis *palette = new TPaletteAxis(3.02, 0, 3.2, 3, det_stand_vs_match);
    palette->SetLabelSize(0.09);  // Increase Z-axis label size
    palette->SetTitleSize(0.09);  // Increase Z-axis title size
    det_stand_vs_match->GetListOfFunctions()->Add(palette, "br");

    // Increase the font sizes for the X, Y, and Z axis labels and titles
    det_stand_vs_match->GetXaxis()->SetLabelSize(0.09);  // Increase X-axis label size
    det_stand_vs_match->GetXaxis()->SetTitleSize(0.09);  // Increase X-axis title size
    det_stand_vs_match->GetYaxis()->SetLabelSize(0.09);  // Increase Y-axis label size
    det_stand_vs_match->GetYaxis()->SetTitleSize(0.09);  // Increase Y-axis title size
    det_stand_vs_match->GetZaxis()->SetLabelSize(0.09);  // Increase Z-axis label size
    det_stand_vs_match->GetZaxis()->SetTitleSize(0.09);  // Increase Z-axis title size

    // Set axis bin labels
    det_stand_vs_match->GetXaxis()->SetBinLabel(1, "light stand");
    det_stand_vs_match->GetXaxis()->SetBinLabel(2, "Top stand");
    det_stand_vs_match->GetXaxis()->SetBinLabel(3, "W stand");
    det_stand_vs_match->GetYaxis()->SetBinLabel(1, "truth light");
    det_stand_vs_match->GetYaxis()->SetBinLabel(2, "truth top");
    det_stand_vs_match->GetYaxis()->SetBinLabel(3, "truth W");

    // Increase the size of the text inside the bins
    det_stand_vs_match->SetMarkerSize(4);  // Increase marker size for bin content display

    det_stand_vs_match->Draw("colz text");  // "text" ensures bin labels are shown

    det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
    det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
    det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.pdf");
    det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("det_stand_vs_match__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.png");
}


==> figures/test/det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm()
{
    gStyle->SetPaintTextFormat("0.2f");  // Number format for bin content
    gStyle->SetCanvasPreferGL(kTRUE);

    TCanvas *det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "", 0, 0, 700, 500);
    gStyle->SetOptStat(0);

    // Adjust margins
    det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetRightMargin(0.15);
    det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetLeftMargin(0.18);
    det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-0.6, -0.375, 3.4, 3.375);

    TH2D *det_stand_vs_match = new TH2D("det_stand_vs_match", "", 3, 0, 3, 3, 0, 3);

    // Set bin contents
    det_stand_vs_match->SetBinContent(6, 0.8183786);
    det_stand_vs_match->SetBinContent(7, 0.08277489);
    det_stand_vs_match->SetBinContent(8, 0.0988465);
    det_stand_vs_match->SetBinContent(11, 0.1497722);
    det_stand_vs_match->SetBinContent(12, 0.8502278);
    det_stand_vs_match->SetBinContent(16, 0.2350045);
    det_stand_vs_match->SetBinContent(18, 0.7649955);

    det_stand_vs_match->SetMinimum(0);
    det_stand_vs_match->SetMaximum(1);
    det_stand_vs_match->SetContour(20);

    // Set Z-axis palette
    TPaletteAxis *palette = new TPaletteAxis(3.02, 0, 3.2, 3, det_stand_vs_match);
    palette->SetLabelSize(0.09);  // Increase Z-axis label size
    palette->SetTitleSize(0.09);  // Increase Z-axis title size
    det_stand_vs_match->GetListOfFunctions()->Add(palette, "br");

    // Increase the font sizes for the X, Y, and Z axis labels and titles
    det_stand_vs_match->GetXaxis()->SetLabelSize(0.09);  // Increase X-axis label size
    det_stand_vs_match->GetXaxis()->SetTitleSize(0.09);  // Increase X-axis title size
    det_stand_vs_match->GetYaxis()->SetLabelSize(0.09);  // Increase Y-axis label size
    det_stand_vs_match->GetYaxis()->SetTitleSize(0.09);  // Increase Y-axis title size
    det_stand_vs_match->GetZaxis()->SetLabelSize(0.09);  // Increase Z-axis label size
    det_stand_vs_match->GetZaxis()->SetTitleSize(0.09);  // Increase Z-axis title size

    // Set axis bin labels
    det_stand_vs_match->GetXaxis()->SetBinLabel(1, "light stand");
    det_stand_vs_match->GetXaxis()->SetBinLabel(2, "Top stand");
    det_stand_vs_match->GetXaxis()->SetBinLabel(3, "W stand");
    det_stand_vs_match->GetYaxis()->SetBinLabel(1, "truth light");
    det_stand_vs_match->GetYaxis()->SetBinLabel(2, "truth top");
    det_stand_vs_match->GetYaxis()->SetBinLabel(3, "truth W");

    // Increase the size of the text inside the bins
    det_stand_vs_match->SetMarkerSize(4);  // Increase marker size for bin content display

    det_stand_vs_match->Draw("colz text");  // "text" ensures bin labels are shown

    det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
    det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
    det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.pdf");
    det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("det_stand_vs_match__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.png");
}


==> figures/test/det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure_rownorm()
{
    gStyle->SetPaintTextFormat("0.2f");  // Number format for bin content
    gStyle->SetCanvasPreferGL(kTRUE);

    TCanvas *det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure = new TCanvas("det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure", "", 0, 0, 700, 500);
    gStyle->SetOptStat(0);

    // Adjust margins
    det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetRightMargin(0.15);
    det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SetLeftMargin(0.18);
    det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->Range(-0.6, -0.375, 3.4, 3.375);

    TH2D *det_stand_vs_ml = new TH2D("det_stand_vs_ml", "", 3, 0, 3, 3, 0, 3);

    // Set bin contents
    det_stand_vs_ml->SetBinContent(6, 0.8573826);
    det_stand_vs_ml->SetBinContent(7, 0.01142134);
    det_stand_vs_ml->SetBinContent(8, 0.131196);
    det_stand_vs_ml->SetBinContent(11, 0.2073322);
    det_stand_vs_ml->SetBinContent(12, 0.7926678);
    det_stand_vs_ml->SetBinContent(16, 0.1168701);
    det_stand_vs_ml->SetBinContent(18, 0.8831299);

    det_stand_vs_ml->SetMinimum(0);
    det_stand_vs_ml->SetMaximum(1);
    det_stand_vs_ml->SetContour(20);

    // Set Z-axis palette
    TPaletteAxis *palette = new TPaletteAxis(3.02, 0, 3.2, 3, det_stand_vs_ml);
    palette->SetLabelSize(0.09);  // Increase Z-axis label size
    palette->SetTitleSize(0.09);  // Increase Z-axis title size
    det_stand_vs_ml->GetListOfFunctions()->Add(palette, "br");

    // Increase the font sizes for the X, Y, and Z axis labels and titles
    det_stand_vs_ml->GetXaxis()->SetLabelSize(0.09);  // Increase X-axis label size
    det_stand_vs_ml->GetXaxis()->SetTitleSize(0.09);  // Increase X-axis title size
    det_stand_vs_ml->GetYaxis()->SetLabelSize(0.09);  // Increase Y-axis label size
    det_stand_vs_ml->GetYaxis()->SetTitleSize(0.09);  // Increase Y-axis title size
    det_stand_vs_ml->GetZaxis()->SetLabelSize(0.09);  // Increase Z-axis label size
    det_stand_vs_ml->GetZaxis()->SetTitleSize(0.09);  // Increase Z-axis title size

    // Set axis bin labels
    det_stand_vs_ml->GetXaxis()->SetBinLabel(1, "light stand");
    det_stand_vs_ml->GetXaxis()->SetBinLabel(2, "Top stand");
    det_stand_vs_ml->GetXaxis()->SetBinLabel(3, "W stand");
    det_stand_vs_ml->GetYaxis()->SetBinLabel(1, "light ML");
    det_stand_vs_ml->GetYaxis()->SetBinLabel(2, "Top ML");
    det_stand_vs_ml->GetYaxis()->SetBinLabel(3, "W ML");

    // Increase the size of the text inside the bins
    det_stand_vs_ml->SetMarkerSize(4);  // Increase marker size for bin content display

    det_stand_vs_ml->Draw("colz text");  // "text" ensures bin labels are shown

    det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->Modified();
    det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->cd();
    det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SaveAs("det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure.pdf");
    det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure->SaveAs("det_stand_vs_ml__analyzed_histos_delphes_SMtt_closure.png");
}


==> figures/test/det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_rownorm()
{
    gStyle->SetPaintTextFormat("0.2f");  // Number format for bin content
    gStyle->SetCanvasPreferGL(kTRUE);

    TCanvas *det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "", 0, 0, 700, 500);
    gStyle->SetOptStat(0);

    // Adjust margins
    det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetRightMargin(0.15);
    det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetLeftMargin(0.18);
    det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-0.6, -0.375, 3.4, 3.375);

    TH2D *det_stand_vs_ml = new TH2D("det_stand_vs_ml", "", 3, 0, 3, 3, 0, 3);

    // Set bin contents
    det_stand_vs_ml->SetBinContent(6, 0.7607537);
    det_stand_vs_ml->SetBinContent(7, 0.08360635);
    det_stand_vs_ml->SetBinContent(8, 0.15564);
    det_stand_vs_ml->SetBinContent(11, 0.148892);
    det_stand_vs_ml->SetBinContent(12, 0.851108);
    det_stand_vs_ml->SetBinContent(16, 0.09997695);
    det_stand_vs_ml->SetBinContent(18, 0.9000231);

    det_stand_vs_ml->SetMinimum(0);
    det_stand_vs_ml->SetMaximum(1);
    det_stand_vs_ml->SetContour(20);

    // Set Z-axis palette
    TPaletteAxis *palette = new TPaletteAxis(3.02, 0, 3.2, 3, det_stand_vs_ml);
    palette->SetLabelSize(0.09);  // Increase Z-axis label size
    palette->SetTitleSize(0.09);  // Increase Z-axis title size
    det_stand_vs_ml->GetListOfFunctions()->Add(palette, "br");

    // Increase the font sizes for the X, Y, and Z axis labels and titles
    det_stand_vs_ml->GetXaxis()->SetLabelSize(0.09);  // Increase X-axis label size
    det_stand_vs_ml->GetXaxis()->SetTitleSize(0.09);  // Increase X-axis title size
    det_stand_vs_ml->GetYaxis()->SetLabelSize(0.09);  // Increase Y-axis label size
    det_stand_vs_ml->GetYaxis()->SetTitleSize(0.09);  // Increase Y-axis title size
    det_stand_vs_ml->GetZaxis()->SetLabelSize(0.09);  // Increase Z-axis label size
    det_stand_vs_ml->GetZaxis()->SetTitleSize(0.09);  // Increase Z-axis title size

    // Set axis bin labels
    det_stand_vs_ml->GetXaxis()->SetBinLabel(1, "light stand");
    det_stand_vs_ml->GetXaxis()->SetBinLabel(2, "Top stand");
    det_stand_vs_ml->GetXaxis()->SetBinLabel(3, "W stand");
    det_stand_vs_ml->GetYaxis()->SetBinLabel(1, "light ML");
    det_stand_vs_ml->GetYaxis()->SetBinLabel(2, "Top ML");
    det_stand_vs_ml->GetYaxis()->SetBinLabel(3, "W ML");

    // Increase the size of the text inside the bins
    det_stand_vs_ml->SetMarkerSize(4);  // Increase marker size for bin content display

    det_stand_vs_ml->Draw("colz text");  // "text" ensures bin labels are shown

    det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
    det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
    det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.pdf");
    det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("det_stand_vs_ml__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.png");
}


==> figures/test/det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_rownorm()
{
    gStyle->SetPaintTextFormat("0.2f");  // Number format for bin content
    gStyle->SetCanvasPreferGL(kTRUE);

    TCanvas *det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "", 0, 0, 700, 500);
    gStyle->SetOptStat(0);

    // Adjust margins
    det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetRightMargin(0.15);
    det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetLeftMargin(0.18);
    det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-0.6, -0.375, 3.4, 3.375);

    TH2D *det_stand_vs_ml = new TH2D("det_stand_vs_ml", "", 3, 0, 3, 3, 0, 3);

    // Set bin contents
    det_stand_vs_ml->SetBinContent(6, 0.7659008);
    det_stand_vs_ml->SetBinContent(7, 0.1341324);
    det_stand_vs_ml->SetBinContent(8, 0.0999668);
    det_stand_vs_ml->SetBinContent(11, 0.1308867);
    det_stand_vs_ml->SetBinContent(12, 0.8691133);
    det_stand_vs_ml->SetBinContent(16, 0.0985452);
    det_stand_vs_ml->SetBinContent(18, 0.9014548);

    det_stand_vs_ml->SetMinimum(0);
    det_stand_vs_ml->SetMaximum(1);
    det_stand_vs_ml->SetContour(20);

    // Set Z-axis palette
    TPaletteAxis *palette = new TPaletteAxis(3.02, 0, 3.2, 3, det_stand_vs_ml);
    palette->SetLabelSize(0.09);  // Increase Z-axis label size
    palette->SetTitleSize(0.09);  // Increase Z-axis title size
    det_stand_vs_ml->GetListOfFunctions()->Add(palette, "br");

    // Increase the font sizes for the X, Y, and Z axis labels and titles
    det_stand_vs_ml->GetXaxis()->SetLabelSize(0.09);  // Increase X-axis label size
    det_stand_vs_ml->GetXaxis()->SetTitleSize(0.09);  // Increase X-axis title size
    det_stand_vs_ml->GetYaxis()->SetLabelSize(0.09);  // Increase Y-axis label size
    det_stand_vs_ml->GetYaxis()->SetTitleSize(0.09);  // Increase Y-axis title size
    det_stand_vs_ml->GetZaxis()->SetLabelSize(0.09);  // Increase Z-axis label size
    det_stand_vs_ml->GetZaxis()->SetTitleSize(0.09);  // Increase Z-axis title size

    // Set axis bin labels
    det_stand_vs_ml->GetXaxis()->SetBinLabel(1, "light stand");
    det_stand_vs_ml->GetXaxis()->SetBinLabel(2, "Top stand");
    det_stand_vs_ml->GetXaxis()->SetBinLabel(3, "W stand");
    det_stand_vs_ml->GetYaxis()->SetBinLabel(1, "light ML");
    det_stand_vs_ml->GetYaxis()->SetBinLabel(2, "Top ML");
    det_stand_vs_ml->GetYaxis()->SetBinLabel(3, "W ML");

    // Increase the size of the text inside the bins
    det_stand_vs_ml->SetMarkerSize(4);  // Increase marker size for bin content display

    det_stand_vs_ml->Draw("colz text");  // "text" ensures bin labels are shown

    det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
    det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
    det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.pdf");
    det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("det_stand_vs_ml__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.png");
}


==> figures/top_det__analyzed_histos_delphes_SMtt_closure.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_det__analyzed_histos_delphes_SMtt_closure()
{
//=========Macro generated from canvas: top_det__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 17:10:34 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_det__analyzed_histos_delphes_SMtt_closure = new TCanvas("top_det__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_det__analyzed_histos_delphes_SMtt_closure->Range(95.99999,-0.125,1104,1.125);
   top_det__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   top_det__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   top_det__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   top_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   top_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gTop_Det_Eff_Real_ML_fx3001[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_Eff_Real_ML_fy3001[14] = { 0.007312614, 0.1240577, 0.3021962, 0.5298651, 0.7478291, 0.8100437, 0.9026282, 0.9143389, 0.9121246, 0.8717047, 0.752907, 0.6744186, 0.6711712, 0.3947368 };
   Double_t gTop_Det_Eff_Real_ML_felx3001[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_ML_fely3001[14] = { 0.002526642, 0.003806555, 0.004486448, 0.005373346, 0.005852977, 0.006702719, 0.006548795, 0.007552358, 0.01048517, 0.01558795, 0.0254581, 0.03507246, 0.03453099, 0.06066704 };
   Double_t gTop_Det_Eff_Real_ML_fehx3001[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_ML_fehy3001[14] = { 0.003586469, 0.003907725, 0.00452413, 0.005366505, 0.005765598, 0.006529945, 0.006189789, 0.007015252, 0.009514909, 0.01420098, 0.02389863, 0.03333702, 0.03288346, 0.06373545 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14,gTop_Det_Eff_Real_ML_fx3001,gTop_Det_Eff_Real_ML_fy3001,gTop_Det_Eff_Real_ML_felx3001,gTop_Det_Eff_Real_ML_fehx3001,gTop_Det_Eff_Real_ML_fely3001,gTop_Det_Eff_Real_ML_fehy3001);
   grae->SetName("gTop_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_Eff_Real_ML3001 = new TH1F("Graph_gTop_Det_Eff_Real_ML3001","",100,120,1080);
   Graph_gTop_Det_Eff_Real_ML3001->SetMinimum(0);
   Graph_gTop_Det_Eff_Real_ML3001->SetMaximum(1.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_ML3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_ML3001->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetRange(9,92);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_ML3001);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Det_Eff_Real_Stand_fx3002[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_Eff_Real_Stand_fy3002[14] = { 0.8446069, 0.7483137, 0.7510604, 0.7888473, 0.8096561, 0.8389738, 0.8556657, 0.8659218, 0.8642937, 0.857645, 0.8866279, 0.8139535, 0.8828829, 0.8289474 };
   Double_t gTop_Det_Eff_Real_Stand_felx3002[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_Stand_fely3002[14] = { 0.01173562, 0.005090072, 0.004268947, 0.004434631, 0.005314727, 0.006302827, 0.007667119, 0.009034195, 0.01240087, 0.01618698, 0.01976003, 0.03040218, 0.02571932, 0.05448097 };
   Double_t gTop_Det_Eff_Real_Stand_fehx3002[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_Stand_fehy3002[14] = { 0.01107969, 0.005023524, 0.004221089, 0.004368305, 0.005205376, 0.006113669, 0.007351669, 0.008563473, 0.01155152, 0.01485586, 0.01732533, 0.02723503, 0.02192063, 0.04459354 };
   grae = new TGraphAsymmErrors(14,gTop_Det_Eff_Real_Stand_fx3002,gTop_Det_Eff_Real_Stand_fy3002,gTop_Det_Eff_Real_Stand_felx3002,gTop_Det_Eff_Real_Stand_fehx3002,gTop_Det_Eff_Real_Stand_fely3002,gTop_Det_Eff_Real_Stand_fehy3002);
   grae->SetName("gTop_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_Eff_Real_Stand3002 = new TH1F("Graph_gTop_Det_Eff_Real_Stand3002","",100,120,1080);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMinimum(0.7270657);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMaximum(0.9209615);
   Graph_gTop_Det_Eff_Real_Stand3002->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_Stand3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_Stand3002->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_Stand3002);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_ML_fx3003[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fy3003[14] = { 0.001398716, 0.007768632, 0.03973066, 0.1712156, 0.4282598, 0.5445703, 0.7174261, 0.7708783, 0.7388876, 0.6833258, 0.5028847, 0.3862897, 0.3402311, 0.2031306 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_felx3003[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fely3003[14] = { 0.0003357368, 0.000319136, 0.0005393638, 0.0010598, 0.001626747, 0.00200061, 0.002268282, 0.002638132, 0.00339338, 0.004471729, 0.005858663, 0.007021902, 0.006279442, 0.007657296 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehx3003[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehy3003[14] = { 0.0004277576, 0.0003324121, 0.0005464251, 0.001065011, 0.001628294, 0.001999178, 0.002257359, 0.002617109, 0.003365342, 0.004438438, 0.00585788, 0.007068835, 0.006335302, 0.007873422 };
   grae = new TGraphAsymmErrors(14,gTop_Det_QCD_Eff_Fake_ML_fx3003,gTop_Det_QCD_Eff_Fake_ML_fy3003,gTop_Det_QCD_Eff_Fake_ML_felx3003,gTop_Det_QCD_Eff_Fake_ML_fehx3003,gTop_Det_QCD_Eff_Fake_ML_fely3003,gTop_Det_QCD_Eff_Fake_ML_fehy3003);
   grae->SetName("gTop_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_ML3003 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_ML3003","",100,120,1080);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMinimum(0.0009566817);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMaximum(0.8507386);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_ML3003);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fx3004[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fy3004[14] = { 0.8793813, 0.7354569, 0.667629, 0.6502262, 0.6587248, 0.6783612, 0.6983413, 0.7142912, 0.7221899, 0.7202697, 0.7351402, 0.7457282, 0.7506467, 0.7524013 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_felx3004[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fely3004[14] = { 0.003026947, 0.001613005, 0.001305174, 0.001345142, 0.00156141, 0.001879152, 0.002311418, 0.002831325, 0.003458586, 0.004320451, 0.005210016, 0.006362586, 0.005811015, 0.008409251 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehx3004[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehy3004[14] = { 0.002963652, 0.001606758, 0.001302613, 0.001342762, 0.001557986, 0.001873421, 0.002301455, 0.002814703, 0.003432513, 0.004280436, 0.005146094, 0.00626099, 0.005723267, 0.008225785 };
   grae = new TGraphAsymmErrors(14,gTop_Det_QCD_Eff_Fake_Stand_fx3004,gTop_Det_QCD_Eff_Fake_Stand_fy3004,gTop_Det_QCD_Eff_Fake_Stand_felx3004,gTop_Det_QCD_Eff_Fake_Stand_fehx3004,gTop_Det_QCD_Eff_Fake_Stand_fely3004,gTop_Det_QCD_Eff_Fake_Stand_fehy3004);
   grae->SetName("gTop_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_Stand3004 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_Stand3004","",100,120,1080);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMinimum(0.6255347);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMaximum(0.9056913);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_Stand3004);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_det__analyzed_histos_delphes_SMtt_closure->SaveAs("top_det__analyzed_histos_delphes_SMtt_closure.pdf");top_det__analyzed_histos_delphes_SMtt_closure->SaveAs("top_det__analyzed_histos_delphes_SMtt_closure.png");
   top_det__analyzed_histos_delphes_SMtt_closure->Modified();
   top_det__analyzed_histos_delphes_SMtt_closure->cd();
   top_det__analyzed_histos_delphes_SMtt_closure->SetSelected(top_det__analyzed_histos_delphes_SMtt_closure);
}


==> figures/top_det__analyzed_histos_delphes_SMtt_closure_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_det__analyzed_histos_delphes_SMtt_closure_eta()
{
//=========Macro generated from canvas: top_det__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 16:16:35 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_det__analyzed_histos_delphes_SMtt_closure = new TCanvas("top_det__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_det__analyzed_histos_delphes_SMtt_closure->Range(-2.52,-0.125,2.52,1.125);
   top_det__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   top_det__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   top_det__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   top_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   top_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gTop_Det_Eff_Real_ML_fx3001[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_Eff_Real_ML_fy3001[40] = { 0.4162304, 0.4852941, 0.4087591, 0.4241486, 0.3958333, 0.4261705, 0.4215054, 0.443669, 0.5009524, 0.5087873, 0.5394402, 0.4953198, 0.4973783, 0.5145028, 0.5282486, 0.4903624, 0.4804348,
   0.4863059, 0.532345, 0.5159151, 0.5175439, 0.5023256, 0.5290771, 0.5268676, 0.5, 0.4921203, 0.4955388, 0.4967374, 0.478691, 0.5066778, 0.5313327, 0.5283019, 0.4584585,
   0.4770642, 0.492126, 0.4879518, 0.4959459, 0.4511041, 0.4396728, 0.3939394 };
   Double_t gTop_Det_Eff_Real_ML_felx3001[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_ML_fely3001[40] = { 0.02626339, 0.02389942, 0.02171878, 0.02008055, 0.01814483, 0.01763179, 0.01663369, 0.01611955, 0.01589963, 0.01525986, 0.01496837, 0.01434442, 0.01405143, 0.01348499, 0.01363478, 0.01425318, 0.01379187,
   0.01323811, 0.01330687, 0.01320703, 0.01332503, 0.01321765, 0.01288037, 0.01312231, 0.0133025, 0.01372785, 0.01343384, 0.01467852, 0.01413923, 0.01486123, 0.01528805, 0.01506637, 0.01621387,
   0.01745018, 0.01874356, 0.01792644, 0.01903642, 0.02045414, 0.02331443, 0.02446793 };
   Double_t gTop_Det_Eff_Real_ML_fehx3001[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_ML_fehy3001[40] = { 0.02672398, 0.02396396, 0.02206585, 0.0203245, 0.01842588, 0.01781512, 0.01680798, 0.01623537, 0.01589776, 0.01524396, 0.01489955, 0.01435192, 0.01405547, 0.01346444, 0.01359384, 0.01426844, 0.01382098,
   0.01325687, 0.01326216, 0.01318539, 0.01330075, 0.01321448, 0.0128427, 0.01308621, 0.0133025, 0.01373944, 0.01344012, 0.01468399, 0.01417254, 0.01484976, 0.01523113, 0.01501643, 0.01629963,
   0.01750453, 0.01876496, 0.01795645, 0.01904777, 0.02061438, 0.02357208, 0.02498606 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gTop_Det_Eff_Real_ML_fx3001,gTop_Det_Eff_Real_ML_fy3001,gTop_Det_Eff_Real_ML_felx3001,gTop_Det_Eff_Real_ML_fehx3001,gTop_Det_Eff_Real_ML_fely3001,gTop_Det_Eff_Real_ML_fehy3001);
   grae->SetName("gTop_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_Eff_Real_ML3001 = new TH1F("Graph_gTop_Det_Eff_Real_ML3001","",100,-2.4,2.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetMinimum(0);
   Graph_gTop_Det_Eff_Real_ML3001->SetMaximum(1.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_ML3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_ML3001->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetRange(9,92);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_ML3001);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Det_Eff_Real_Stand_fx3002[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_Eff_Real_Stand_fy3002[40] = { 0.8219895, 0.8088235, 0.8229927, 0.8250774, 0.7682292, 0.789916, 0.8032258, 0.8115653, 0.8085714, 0.8049209, 0.8083121, 0.8057722, 0.7865169, 0.7803867, 0.7662429, 0.7771781, 0.7862319,
   0.762191, 0.7688679, 0.7911141, 0.7867746, 0.7767442, 0.7648546, 0.7601573, 0.7745626, 0.760745, 0.7920384, 0.771615, 0.7998478, 0.793823, 0.8005296, 0.8147513, 0.8138138,
   0.8360092, 0.8188976, 0.8337349, 0.8108108, 0.8091483, 0.8261759, 0.8344988 };
   Double_t gTop_Det_Eff_Real_Stand_felx3002[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_Stand_fely3002[40] = { 0.02176114, 0.01974627, 0.01782895, 0.01624261, 0.01623313, 0.01507093, 0.01390854, 0.01316529, 0.01291892, 0.01246023, 0.01215572, 0.0116828, 0.011808, 0.01142143, 0.01179071, 0.01215778, 0.01160937,
   0.01151503, 0.01146376, 0.01099637, 0.01117378, 0.01125325, 0.01114806, 0.01143071, 0.01136413, 0.01196585, 0.01117985, 0.0126221, 0.01165144, 0.01235609, 0.01258431, 0.01208301, 0.01313873,
   0.01351098, 0.01503896, 0.01394194, 0.01550612, 0.01689883, 0.01885448, 0.0199248 };
   Double_t gTop_Det_Eff_Real_Stand_fehx3002[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_Stand_fehy3002[40] = { 0.01996546, 0.01837482, 0.01658554, 0.01518505, 0.01550532, 0.01434578, 0.01322998, 0.01251932, 0.01230846, 0.01190459, 0.01161364, 0.01118916, 0.01136462, 0.01102203, 0.01140301, 0.01171631, 0.01118111,
   0.01115425, 0.01109039, 0.01059821, 0.01077465, 0.01087425, 0.01080343, 0.01107966, 0.01098329, 0.01158073, 0.01076621, 0.01216416, 0.01117953, 0.01184831, 0.01203438, 0.01152306, 0.01248533,
   0.01270562, 0.01416328, 0.01310087, 0.01462739, 0.01587529, 0.01744257, 0.01826641 };
   grae = new TGraphAsymmErrors(40,gTop_Det_Eff_Real_Stand_fx3002,gTop_Det_Eff_Real_Stand_fy3002,gTop_Det_Eff_Real_Stand_felx3002,gTop_Det_Eff_Real_Stand_fehx3002,gTop_Det_Eff_Real_Stand_fely3002,gTop_Det_Eff_Real_Stand_fehy3002);
   grae->SetName("gTop_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_Eff_Real_Stand3002 = new TH1F("Graph_gTop_Det_Eff_Real_Stand3002","",100,-2.4,2.4);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMinimum(0.7383227);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMaximum(0.8631691);
   Graph_gTop_Det_Eff_Real_Stand3002->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_Stand3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_Stand3002->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_Stand3002);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_ML_fx3003[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fy3003[40] = { 0.2867178, 0.2875727, 0.2752387, 0.2522514, 0.2612303, 0.2582126, 0.2693945, 0.2843576, 0.2797573, 0.2894786, 0.2941771, 0.2920303, 0.2898478, 0.2875655, 0.2901261, 0.292903, 0.2982698,
   0.2940582, 0.2967425, 0.3013493, 0.2978893, 0.3004557, 0.2976233, 0.3003881, 0.2886673, 0.2945079, 0.2938686, 0.2845733, 0.2816436, 0.3016563, 0.2991505, 0.2978696, 0.2800108,
   0.3001535, 0.2927377, 0.2826725, 0.2817398, 0.2790603, 0.2723586, 0.2613491 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_felx3003[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fely3003[40] = { 0.005194636, 0.004867527, 0.004528641, 0.004186101, 0.004043247, 0.003913934, 0.003787952, 0.003761571, 0.003604666, 0.003605879, 0.003529735, 0.003450811, 0.003396974, 0.003341251, 0.003303973, 0.003331062, 0.0032835,
   0.003254701, 0.0032512, 0.003264606, 0.003245221, 0.003277289, 0.003276726, 0.00331308, 0.00328052, 0.003323004, 0.003350514, 0.003387846, 0.003411479, 0.003560551, 0.003597609, 0.003716229, 0.003715402,
   0.003939835, 0.004026111, 0.004146222, 0.004357806, 0.004541253, 0.00475482, 0.005008378 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehx3003[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehy3003[40] = { 0.005250823, 0.004916578, 0.004574809, 0.004232135, 0.004083684, 0.0039526, 0.003821553, 0.003791523, 0.003633043, 0.003632461, 0.0035544, 0.003474736, 0.003420507, 0.003364377, 0.003326194, 0.003353223, 0.003304252,
   0.003275691, 0.003271762, 0.003284687, 0.003265546, 0.003297652, 0.003297485, 0.0033339, 0.003302646, 0.003344816, 0.003372786, 0.003412109, 0.003436575, 0.003584384, 0.003622367, 0.00374288, 0.003745498,
   0.003969317, 0.004058514, 0.004183027, 0.00439872, 0.004586495, 0.00480671, 0.005070371 };
   grae = new TGraphAsymmErrors(40,gTop_Det_QCD_Eff_Fake_ML_fx3003,gTop_Det_QCD_Eff_Fake_ML_fy3003,gTop_Det_QCD_Eff_Fake_ML_felx3003,gTop_Det_QCD_Eff_Fake_ML_fehx3003,gTop_Det_QCD_Eff_Fake_ML_fely3003,gTop_Det_QCD_Eff_Fake_ML_fehy3003);
   grae->SetName("gTop_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_ML3003 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_ML3003","",100,-2.4,2.4);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMinimum(0.2423478);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMaximum(0.3109583);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_ML3003);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fx3004[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fy3004[40] = { 0.675426, 0.6832135, 0.6865732, 0.6906819, 0.6816125, 0.6854271, 0.6848524, 0.6848118, 0.685696, 0.6796019, 0.6762329, 0.6874893, 0.6859936, 0.6830625, 0.6853992, 0.6850151, 0.6819783,
   0.6873831, 0.6834312, 0.6916788, 0.6872412, 0.6836456, 0.6865489, 0.6900906, 0.6866625, 0.6842188, 0.6895702, 0.6881702, 0.6989799, 0.6895853, 0.6844711, 0.683244, 0.688199,
   0.6863992, 0.684345, 0.6874005, 0.6883057, 0.6882341, 0.6874296, 0.6701718 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_felx3004[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fely3004[40] = { 0.005428139, 0.0050477, 0.004744718, 0.004494319, 0.004321826, 0.00418556, 0.003995994, 0.003901219, 0.003753532, 0.00373421, 0.00364697, 0.003540174, 0.003496855, 0.003455762, 0.00340125, 0.003420634, 0.00336188,
   0.003331214, 0.003329667, 0.003305267, 0.003309201, 0.003343778, 0.003344346, 0.003362386, 0.003378513, 0.003409026, 0.003424138, 0.00350047, 0.00350265, 0.00361231, 0.003674826, 0.003805407, 0.003860423,
   0.004016464, 0.004142565, 0.004301829, 0.004524343, 0.004730815, 0.004997025, 0.005409972 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehx3004[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehy3004[40] = { 0.005381944, 0.005005408, 0.004706411, 0.004458912, 0.004291087, 0.004155924, 0.003969071, 0.003875556, 0.003729613, 0.003711538, 0.003625856, 0.003518608, 0.003476031, 0.003435838, 0.003381624, 0.003400839, 0.003343163,
   0.003312118, 0.003311114, 0.003285892, 0.003290373, 0.003325039, 0.003325212, 0.00334256, 0.003358974, 0.003389474, 0.003403657, 0.003479282, 0.003479784, 0.003589531, 0.00365209, 0.00378125, 0.003834684,
   0.003988969, 0.004113751, 0.004270101, 0.004489055, 0.004692284, 0.004954321, 0.005365805 };
   grae = new TGraphAsymmErrors(40,gTop_Det_QCD_Eff_Fake_Stand_fx3004,gTop_Det_QCD_Eff_Fake_Stand_fy3004,gTop_Det_QCD_Eff_Fake_Stand_felx3004,gTop_Det_QCD_Eff_Fake_Stand_fehx3004,gTop_Det_QCD_Eff_Fake_Stand_fely3004,gTop_Det_QCD_Eff_Fake_Stand_fehy3004);
   grae->SetName("gTop_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_Stand3004 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_Stand3004","",100,-2.4,2.4);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMinimum(0.6609921);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMaximum(0.7062294);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_Stand3004);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_det__analyzed_histos_delphes_SMtt_closure->SaveAs("top_det__analyzed_histos_delphes_SMtt_closure_eta.pdf");top_det__analyzed_histos_delphes_SMtt_closure->SaveAs("top_det__analyzed_histos_delphes_SMtt_closure_eta.pdf");
   top_det__analyzed_histos_delphes_SMtt_closure->Modified();
   top_det__analyzed_histos_delphes_SMtt_closure->cd();
   top_det__analyzed_histos_delphes_SMtt_closure->SetSelected(top_det__analyzed_histos_delphes_SMtt_closure);
}


==> figures/top_det__analyzed_histos_delphes_SMtt_closure_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_det__analyzed_histos_delphes_SMtt_closure_mass()
{
//=========Macro generated from canvas: top_det__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 16:18:07 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_det__analyzed_histos_delphes_SMtt_closure = new TCanvas("top_det__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_det__analyzed_histos_delphes_SMtt_closure->Range(119.45,-0.125,226.55,1.125);
   top_det__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   top_det__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   top_det__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   top_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   top_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gTop_Det_Eff_Real_ML_fx3001[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_Eff_Real_ML_fy3001[23] = { 0.2064612, 0.2319552, 0.2977642, 0.3640599, 0.4213037, 0.4934904, 0.5569741, 0.6074313, 0.6601537, 0.6821192, 0.7037453, 0.7188443, 0.6728066, 0.6036923, 0.5545954, 0.4960861, 0.4142091,
   0.3553114, 0.2297872, 0.1851852, 0.09756098, 0.004830918, 0.01030928 };
   Double_t gTop_Det_Eff_Real_ML_felx3001[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_ML_fely3001[23] = { 0.007872915, 0.007978887, 0.008514475, 0.008896394, 0.008936747, 0.008953924, 0.009051308, 0.008973075, 0.008688206, 0.008931139, 0.009100259, 0.009645908, 0.01065561, 0.0125031, 0.01436112, 0.01611696, 0.01857313,
   0.02110242, 0.01984614, 0.0211806, 0.01914285, 0.003996707, 0.006656079 };
   Double_t gTop_Det_Eff_Real_ML_fehx3001[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_ML_fehy3001[23] = { 0.008096057, 0.00817085, 0.00865422, 0.008988566, 0.008987687, 0.00895803, 0.00901429, 0.008902389, 0.008583691, 0.008801665, 0.008944442, 0.009452859, 0.0104842, 0.01237229, 0.01427296, 0.01612485, 0.01881148,
   0.02165548, 0.02105744, 0.02309431, 0.02275715, 0.01102054, 0.01343511 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(23,gTop_Det_Eff_Real_ML_fx3001,gTop_Det_Eff_Real_ML_fy3001,gTop_Det_Eff_Real_ML_felx3001,gTop_Det_Eff_Real_ML_fehx3001,gTop_Det_Eff_Real_ML_fely3001,gTop_Det_Eff_Real_ML_fehy3001);
   grae->SetName("gTop_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_Eff_Real_ML3001 = new TH1F("Graph_gTop_Det_Eff_Real_ML3001","",100,131,215);
   Graph_gTop_Det_Eff_Real_ML3001->SetMinimum(0);
   Graph_gTop_Det_Eff_Real_ML3001->SetMaximum(1.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_ML3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_ML3001->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetRangeUser(138,208);;
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_ML3001);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Det_Eff_Real_Stand_fx3002[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_Eff_Real_Stand_fy3002[23] = { 0.7081322, 0.7421163, 0.7449187, 0.7690516, 0.7901431, 0.8009919, 0.8046601, 0.806462, 0.8084561, 0.8069014, 0.8003745, 0.804226, 0.8104702, 0.8049231, 0.7949725, 0.8356164, 0.8458445,
   0.8369963, 0.8659574, 0.8860399, 0.8780488, 0.8985507, 0.8762887 };
   Double_t gTop_Det_Eff_Real_Stand_felx3002[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_Stand_fely3002[23] = { 0.009023669, 0.008449433, 0.008275925, 0.007944849, 0.007513555, 0.00727899, 0.007341339, 0.007363475, 0.007303274, 0.007652369, 0.008037178, 0.008588814, 0.009024651, 0.01032912, 0.01194459, 0.01242153, 0.01437331,
   0.01736734, 0.01760308, 0.01957075, 0.02456439, 0.02553588, 0.02833772 };
   Double_t gTop_Det_Eff_Real_Stand_fehx3002[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_Stand_fehy3002[23] = { 0.008865855, 0.008276171, 0.008106522, 0.007761941, 0.00732504, 0.007088307, 0.00714251, 0.007160971, 0.007101216, 0.00743341, 0.007806782, 0.008319639, 0.008715296, 0.009942219, 0.0114653, 0.01173742, 0.01339987,
   0.01606284, 0.0159425, 0.01719044, 0.02119987, 0.02125491, 0.02404945 };
   grae = new TGraphAsymmErrors(23,gTop_Det_Eff_Real_Stand_fx3002,gTop_Det_Eff_Real_Stand_fy3002,gTop_Det_Eff_Real_Stand_felx3002,gTop_Det_Eff_Real_Stand_fehx3002,gTop_Det_Eff_Real_Stand_fely3002,gTop_Det_Eff_Real_Stand_fehy3002);
   grae->SetName("gTop_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_Eff_Real_Stand3002 = new TH1F("Graph_gTop_Det_Eff_Real_Stand3002","",100,131,215);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMinimum(0.6770388);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMaximum(0.9418753);
   Graph_gTop_Det_Eff_Real_Stand3002->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_Stand3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_Stand3002->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_Stand3002);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_ML_fx3003[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fy3003[23] = { 0.17606, 0.2108499, 0.2488124, 0.2836903, 0.3107811, 0.35381, 0.3789125, 0.4044511, 0.4249535, 0.4289118, 0.4508971, 0.4575237, 0.4271434, 0.3373373, 0.2895285, 0.2816569, 0.2225922,
   0.167108, 0.1005115, 0.07380044, 0.03352659, 0.003189493, 0.004522662 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_felx3003[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fely3003[23] = { 0.001588105, 0.001780836, 0.001969843, 0.002135583, 0.002283695, 0.002480504, 0.002612838, 0.00275845, 0.002888789, 0.003011979, 0.0031528, 0.003308122, 0.003392707, 0.003361626, 0.003373899, 0.003469208, 0.003310971,
   0.00312568, 0.002595752, 0.00233561, 0.00165211, 0.0005436933, 0.0006633033 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehx3003[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehy3003[23] = { 0.001599387, 0.001791868, 0.001980274, 0.002145286, 0.002292897, 0.002488355, 0.002619843, 0.002764466, 0.002893894, 0.003017222, 0.003156723, 0.003311847, 0.003399529, 0.00337803, 0.003397165, 0.003495158, 0.003346159,
   0.003172594, 0.002655821, 0.002404477, 0.001732497, 0.0006449234, 0.000767943 };
   grae = new TGraphAsymmErrors(23,gTop_Det_QCD_Eff_Fake_ML_fx3003,gTop_Det_QCD_Eff_Fake_ML_fy3003,gTop_Det_QCD_Eff_Fake_ML_felx3003,gTop_Det_QCD_Eff_Fake_ML_fehx3003,gTop_Det_QCD_Eff_Fake_ML_fely3003,gTop_Det_QCD_Eff_Fake_ML_fehy3003);
   grae->SetName("gTop_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_ML3003 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_ML3003","",100,131,215);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMinimum(0.00238122);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMaximum(0.5066546);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_ML3003);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fx3004[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fy3004[23] = { 0.695476, 0.6927952, 0.6984593, 0.692905, 0.6928231, 0.6904463, 0.6887227, 0.6897361, 0.6867287, 0.6793608, 0.6821213, 0.6790973, 0.6829552, 0.674024, 0.6717105, 0.6758588, 0.6753157,
   0.6686411, 0.6673338, 0.671592, 0.6665826, 0.6718574, 0.6652247 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_felx3004[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fely3004[23] = { 0.00192731, 0.002022734, 0.00210007, 0.00219436, 0.002285657, 0.002407678, 0.002503266, 0.002609755, 0.002720278, 0.002850507, 0.00296087, 0.003110804, 0.003204649, 0.003349863, 0.003513831, 0.00363268, 0.003753947,
   0.003975914, 0.004105959, 0.004239153, 0.004377425, 0.004610687, 0.004744638 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehx3004[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehy3004[23] = { 0.001920508, 0.002015383, 0.002091832, 0.002185708, 0.002276279, 0.002397448, 0.002492345, 0.002597805, 0.002707571, 0.002837274, 0.002946314, 0.003095089, 0.003187512, 0.003332312, 0.003494856, 0.003611786, 0.003731732,
   0.003952202, 0.004080927, 0.004211632, 0.004349159, 0.004578113, 0.004711809 };
   grae = new TGraphAsymmErrors(23,gTop_Det_QCD_Eff_Fake_Stand_fx3004,gTop_Det_QCD_Eff_Fake_Stand_fy3004,gTop_Det_QCD_Eff_Fake_Stand_felx3004,gTop_Det_QCD_Eff_Fake_Stand_fehx3004,gTop_Det_QCD_Eff_Fake_Stand_fely3004,gTop_Det_QCD_Eff_Fake_Stand_fehy3004);
   grae->SetName("gTop_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_Stand3004 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_Stand3004","",100,131,215);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMinimum(0.6564729);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMaximum(0.7045582);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_Stand3004);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_det__analyzed_histos_delphes_SMtt_closure->SaveAs("top_det__analyzed_histos_delphes_SMtt_closure_mass.pdf");top_det__analyzed_histos_delphes_SMtt_closure->SaveAs("top_det__analyzed_histos_delphes_SMtt_closure_mass.png");
   top_det__analyzed_histos_delphes_SMtt_closure->Modified();
   top_det__analyzed_histos_delphes_SMtt_closure->cd();
   top_det__analyzed_histos_delphes_SMtt_closure->SetSelected(top_det__analyzed_histos_delphes_SMtt_closure);
}


==> figures/top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged()
{
//=========Macro generated from canvas: top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:26:31 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(95.99999,-0.125,1104,1.125);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Det_Eff_Real_ML_fx3001[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_Eff_Real_ML_fy3001[14] = { 0.004746258, 0.08021821, 0.2166699, 0.407492, 0.6080219, 0.6878412, 0.7901863, 0.8406264, 0.8411658, 0.8030875, 0.676528, 0.5695426, 0.4988667, 0.3280665 };
   Double_t gTop_Det_Eff_Real_ML_felx3001[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_ML_fely3001[14] = { 0.001297643, 0.001646376, 0.001667512, 0.001834181, 0.001916857, 0.002023558, 0.002049204, 0.0021715, 0.002568989, 0.003290253, 0.004574997, 0.005793439, 0.005248086, 0.006836732 };
   Double_t gTop_Det_Eff_Real_ML_fehx3001[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_ML_fehy3001[14] = { 0.001709525, 0.001677456, 0.001676802, 0.001836753, 0.001913546, 0.002016451, 0.002034697, 0.00214797, 0.002536027, 0.003249681, 0.004541815, 0.005774677, 0.005248333, 0.00690931 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14,gTop_Det_Eff_Real_ML_fx3001,gTop_Det_Eff_Real_ML_fy3001,gTop_Det_Eff_Real_ML_felx3001,gTop_Det_Eff_Real_ML_fehx3001,gTop_Det_Eff_Real_ML_fely3001,gTop_Det_Eff_Real_ML_fehy3001);
   grae->SetName("gTop_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_Eff_Real_ML3001 = new TH1F("Graph_gTop_Det_Eff_Real_ML3001","",100,120,1080);
   Graph_gTop_Det_Eff_Real_ML3001->SetMinimum(0);
   Graph_gTop_Det_Eff_Real_ML3001->SetMaximum(1.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_ML3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_ML3001->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetRange(9,92);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_ML3001);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Det_Eff_Real_Stand_fx3002[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_Eff_Real_Stand_fy3002[14] = { 0.8787879, 0.8053308, 0.808193, 0.829705, 0.8451967, 0.85774, 0.859677, 0.8623514, 0.8591118, 0.8522494, 0.8558005, 0.8569143, 0.8423098, 0.8392931 };
   Double_t gTop_Det_Eff_Real_Stand_felx3002[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_Stand_fely3002[14] = { 0.006560863, 0.002425346, 0.001603483, 0.001410335, 0.001426317, 0.001531892, 0.001752623, 0.002046447, 0.002448014, 0.002945117, 0.003468332, 0.004158532, 0.003877652, 0.00547104 };
   Double_t gTop_Det_Eff_Real_Stand_fehx3002[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_Stand_fehy3002[14] = { 0.006276235, 0.002402818, 0.001593376, 0.001401158, 0.00141572, 0.001518338, 0.001734623, 0.002021403, 0.002413302, 0.002897907, 0.003401225, 0.00406178, 0.003802711, 0.005327209 };
   grae = new TGraphAsymmErrors(14,gTop_Det_Eff_Real_Stand_fx3002,gTop_Det_Eff_Real_Stand_fy3002,gTop_Det_Eff_Real_Stand_felx3002,gTop_Det_Eff_Real_Stand_fehx3002,gTop_Det_Eff_Real_Stand_fely3002,gTop_Det_Eff_Real_Stand_fehy3002);
   grae->SetName("gTop_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_Eff_Real_Stand3002 = new TH1F("Graph_gTop_Det_Eff_Real_Stand3002","",100,120,1080);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMinimum(0.7946896);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMaximum(0.89328);
   Graph_gTop_Det_Eff_Real_Stand3002->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_Stand3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_Stand3002->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_Stand3002);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_ML_fx3003[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fy3003[14] = { 0.001398716, 0.007768632, 0.03973066, 0.1712156, 0.4282598, 0.5445703, 0.7174261, 0.7708783, 0.7388876, 0.6833258, 0.5028847, 0.3862897, 0.3402311, 0.2031306 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_felx3003[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fely3003[14] = { 0.0003357368, 0.000319136, 0.0005393638, 0.0010598, 0.001626747, 0.00200061, 0.002268282, 0.002638132, 0.00339338, 0.004471729, 0.005858663, 0.007021902, 0.006279442, 0.007657296 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehx3003[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehy3003[14] = { 0.0004277576, 0.0003324121, 0.0005464251, 0.001065011, 0.001628294, 0.001999178, 0.002257359, 0.002617109, 0.003365342, 0.004438438, 0.00585788, 0.007068835, 0.006335302, 0.007873422 };
   grae = new TGraphAsymmErrors(14,gTop_Det_QCD_Eff_Fake_ML_fx3003,gTop_Det_QCD_Eff_Fake_ML_fy3003,gTop_Det_QCD_Eff_Fake_ML_felx3003,gTop_Det_QCD_Eff_Fake_ML_fehx3003,gTop_Det_QCD_Eff_Fake_ML_fely3003,gTop_Det_QCD_Eff_Fake_ML_fehy3003);
   grae->SetName("gTop_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_ML3003 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_ML3003","",100,120,1080);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMinimum(0.0009566817);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMaximum(0.8507386);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_ML3003);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fx3004[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fy3004[14] = { 0.8793813, 0.7354569, 0.667629, 0.6502262, 0.6587248, 0.6783612, 0.6983413, 0.7142912, 0.7221899, 0.7202697, 0.7351402, 0.7457282, 0.7506467, 0.7524013 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_felx3004[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fely3004[14] = { 0.003026947, 0.001613005, 0.001305174, 0.001345142, 0.00156141, 0.001879152, 0.002311418, 0.002831325, 0.003458586, 0.004320451, 0.005210016, 0.006362586, 0.005811015, 0.008409251 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehx3004[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehy3004[14] = { 0.002963652, 0.001606758, 0.001302613, 0.001342762, 0.001557986, 0.001873421, 0.002301455, 0.002814703, 0.003432513, 0.004280436, 0.005146094, 0.00626099, 0.005723267, 0.008225785 };
   grae = new TGraphAsymmErrors(14,gTop_Det_QCD_Eff_Fake_Stand_fx3004,gTop_Det_QCD_Eff_Fake_Stand_fy3004,gTop_Det_QCD_Eff_Fake_Stand_felx3004,gTop_Det_QCD_Eff_Fake_Stand_fehx3004,gTop_Det_QCD_Eff_Fake_Stand_fely3004,gTop_Det_QCD_Eff_Fake_Stand_fehy3004);
   grae->SetName("gTop_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_Stand3004 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_Stand3004","",100,120,1080);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMinimum(0.6255347);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMaximum(0.9056913);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_Stand3004);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.pdf");top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.png");
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta()
{
//=========Macro generated from canvas: top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:22:33 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-2.52,-0.125,2.52,1.125);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Det_Eff_Real_ML_fx3001[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_Eff_Real_ML_fy3001[40] = { 0.4694772, 0.484225, 0.4861842, 0.4835125, 0.480226, 0.4960842, 0.5168252, 0.5211869, 0.5212879, 0.5338999, 0.5385736, 0.5484286, 0.5299971, 0.5367199, 0.5446003, 0.5326877, 0.5402616,
   0.5490699, 0.5427538, 0.5442824, 0.5321218, 0.5378723, 0.5463255, 0.5506139, 0.5415225, 0.5388286, 0.5377535, 0.5346557, 0.5229085, 0.5523834, 0.5536187, 0.5294411, 0.521412,
   0.5316254, 0.5358178, 0.5380582, 0.506729, 0.4951843, 0.4823706, 0.4464005 };
   Double_t gTop_Det_Eff_Real_ML_felx3001[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_ML_fely3001[40] = { 0.009321859, 0.008409213, 0.007507273, 0.006832497, 0.006246467, 0.00572852, 0.005442627, 0.005216363, 0.004969887, 0.004817089, 0.004661432, 0.004505587, 0.004323707, 0.004259171, 0.004177087, 0.004070863, 0.004024988,
   0.004020272, 0.004003474, 0.003974111, 0.00402529, 0.004069044, 0.004068527, 0.004145786, 0.004182438, 0.004182451, 0.004266465, 0.004388888, 0.004457226, 0.004609623, 0.004799467, 0.005034642, 0.005312263,
   0.005589551, 0.005932739, 0.006369692, 0.006929317, 0.007337541, 0.008021301, 0.008952719 };
   Double_t gTop_Det_Eff_Real_ML_fehx3001[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_ML_fehy3001[40] = { 0.009342822, 0.008418011, 0.007513422, 0.006838585, 0.00625258, 0.005729537, 0.005438681, 0.005211793, 0.004965717, 0.004810835, 0.004654758, 0.004497732, 0.004319247, 0.004253865, 0.004170873, 0.00406655, 0.004019784,
   0.004013926, 0.003998003, 0.003968524, 0.004021146, 0.004064045, 0.004062399, 0.004138824, 0.004176644, 0.004177036, 0.004260989, 0.004383574, 0.004453613, 0.004600719, 0.004789587, 0.005028717, 0.005307475,
   0.005581712, 0.005922735, 0.006357445, 0.006926767, 0.007339586, 0.008030257, 0.008987014 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gTop_Det_Eff_Real_ML_fx3001,gTop_Det_Eff_Real_ML_fy3001,gTop_Det_Eff_Real_ML_felx3001,gTop_Det_Eff_Real_ML_fehx3001,gTop_Det_Eff_Real_ML_fely3001,gTop_Det_Eff_Real_ML_fehy3001);
   grae->SetName("gTop_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_Eff_Real_ML3001 = new TH1F("Graph_gTop_Det_Eff_Real_ML3001","",100,-2.4,2.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetMinimum(0);
   Graph_gTop_Det_Eff_Real_ML3001->SetMaximum(1.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_ML3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_ML3001->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetRange(9,92);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_ML3001);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Det_Eff_Real_Stand_fx3002[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_Eff_Real_Stand_fy3002[40] = { 0.8478921, 0.8515775, 0.8489035, 0.8577154, 0.85326, 0.8532546, 0.8488048, 0.8406447, 0.8464746, 0.8423794, 0.8407338, 0.8405273, 0.838296, 0.8417282, 0.8426726, 0.8357437, 0.8357482,
   0.8387428, 0.8312068, 0.8331977, 0.8274891, 0.8353519, 0.8283465, 0.8343111, 0.8404844, 0.842542, 0.8452467, 0.8391093, 0.8396403, 0.8412498, 0.8377293, 0.8445751, 0.8410977,
   0.8428536, 0.8463768, 0.8493564, 0.8472897, 0.8471524, 0.8489622, 0.8431311 };
   Double_t gTop_Det_Eff_Real_Stand_felx3002[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_Stand_fely3002[40] = { 0.006883759, 0.006124156, 0.005491136, 0.004872608, 0.004503578, 0.004119587, 0.003957963, 0.003871461, 0.00363263, 0.003560462, 0.003460267, 0.003350235, 0.003222851, 0.003150068, 0.003085029, 0.003052125, 0.003020363,
   0.002999438, 0.003037295, 0.003001683, 0.003075421, 0.003055579, 0.003109031, 0.003127858, 0.003104403, 0.003087346, 0.003128005, 0.00326719, 0.003310493, 0.003424821, 0.003599077, 0.003700949, 0.003939225,
   0.004133207, 0.004353818, 0.004644915, 0.005077233, 0.005385484, 0.005876456, 0.006715335 };
   Double_t gTop_Det_Eff_Real_Stand_fehx3002[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_Stand_fehy3002[40] = { 0.006643139, 0.005926784, 0.005334964, 0.004739764, 0.004393821, 0.004027435, 0.003875803, 0.003797722, 0.003564511, 0.003497075, 0.003401116, 0.003294825, 0.003172405, 0.003100533, 0.003037137, 0.003007704, 0.002976849,
   0.00295551, 0.002994799, 0.002959532, 0.003033068, 0.003011193, 0.003065479, 0.003081744, 0.003056743, 0.003039432, 0.00307777, 0.003215036, 0.003256745, 0.003366623, 0.003536635, 0.003631346, 0.003862654,
   0.004047881, 0.004256649, 0.004531938, 0.004944952, 0.005237205, 0.005698103, 0.006494378 };
   grae = new TGraphAsymmErrors(40,gTop_Det_Eff_Real_Stand_fx3002,gTop_Det_Eff_Real_Stand_fy3002,gTop_Det_Eff_Real_Stand_felx3002,gTop_Det_Eff_Real_Stand_fehx3002,gTop_Det_Eff_Real_Stand_fely3002,gTop_Det_Eff_Real_Stand_fehy3002);
   grae->SetName("gTop_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_Eff_Real_Stand3002 = new TH1F("Graph_gTop_Det_Eff_Real_Stand3002","",100,-2.4,2.4);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMinimum(0.8206096);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMaximum(0.8662593);
   Graph_gTop_Det_Eff_Real_Stand3002->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_Stand3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_Stand3002->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_Stand3002);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_ML_fx3003[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fy3003[40] = { 0.2867178, 0.2875727, 0.2752387, 0.2522514, 0.2612303, 0.2582126, 0.2693945, 0.2843576, 0.2797573, 0.2894786, 0.2941771, 0.2920303, 0.2898478, 0.2875655, 0.2901261, 0.292903, 0.2982698,
   0.2940582, 0.2967425, 0.3013493, 0.2978893, 0.3004557, 0.2976233, 0.3003881, 0.2886673, 0.2945079, 0.2938686, 0.2845733, 0.2816436, 0.3016563, 0.2991505, 0.2978696, 0.2800108,
   0.3001535, 0.2927377, 0.2826725, 0.2817398, 0.2790603, 0.2723586, 0.2613491 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_felx3003[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fely3003[40] = { 0.005194636, 0.004867527, 0.004528641, 0.004186101, 0.004043247, 0.003913934, 0.003787952, 0.003761571, 0.003604666, 0.003605879, 0.003529735, 0.003450811, 0.003396974, 0.003341251, 0.003303973, 0.003331062, 0.0032835,
   0.003254701, 0.0032512, 0.003264606, 0.003245221, 0.003277289, 0.003276726, 0.00331308, 0.00328052, 0.003323004, 0.003350514, 0.003387846, 0.003411479, 0.003560551, 0.003597609, 0.003716229, 0.003715402,
   0.003939835, 0.004026111, 0.004146222, 0.004357806, 0.004541253, 0.00475482, 0.005008378 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehx3003[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehy3003[40] = { 0.005250823, 0.004916578, 0.004574809, 0.004232135, 0.004083684, 0.0039526, 0.003821553, 0.003791523, 0.003633043, 0.003632461, 0.0035544, 0.003474736, 0.003420507, 0.003364377, 0.003326194, 0.003353223, 0.003304252,
   0.003275691, 0.003271762, 0.003284687, 0.003265546, 0.003297652, 0.003297485, 0.0033339, 0.003302646, 0.003344816, 0.003372786, 0.003412109, 0.003436575, 0.003584384, 0.003622367, 0.00374288, 0.003745498,
   0.003969317, 0.004058514, 0.004183027, 0.00439872, 0.004586495, 0.00480671, 0.005070371 };
   grae = new TGraphAsymmErrors(40,gTop_Det_QCD_Eff_Fake_ML_fx3003,gTop_Det_QCD_Eff_Fake_ML_fy3003,gTop_Det_QCD_Eff_Fake_ML_felx3003,gTop_Det_QCD_Eff_Fake_ML_fehx3003,gTop_Det_QCD_Eff_Fake_ML_fely3003,gTop_Det_QCD_Eff_Fake_ML_fehy3003);
   grae->SetName("gTop_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_ML3003 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_ML3003","",100,-2.4,2.4);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMinimum(0.2423478);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMaximum(0.3109583);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_ML3003);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fx3004[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fy3004[40] = { 0.675426, 0.6832135, 0.6865732, 0.6906819, 0.6816125, 0.6854271, 0.6848524, 0.6848118, 0.685696, 0.6796019, 0.6762329, 0.6874893, 0.6859936, 0.6830625, 0.6853992, 0.6850151, 0.6819783,
   0.6873831, 0.6834312, 0.6916788, 0.6872412, 0.6836456, 0.6865489, 0.6900906, 0.6866625, 0.6842188, 0.6895702, 0.6881702, 0.6989799, 0.6895853, 0.6844711, 0.683244, 0.688199,
   0.6863992, 0.684345, 0.6874005, 0.6883057, 0.6882341, 0.6874296, 0.6701718 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_felx3004[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fely3004[40] = { 0.005428139, 0.0050477, 0.004744718, 0.004494319, 0.004321826, 0.00418556, 0.003995994, 0.003901219, 0.003753532, 0.00373421, 0.00364697, 0.003540174, 0.003496855, 0.003455762, 0.00340125, 0.003420634, 0.00336188,
   0.003331214, 0.003329667, 0.003305267, 0.003309201, 0.003343778, 0.003344346, 0.003362386, 0.003378513, 0.003409026, 0.003424138, 0.00350047, 0.00350265, 0.00361231, 0.003674826, 0.003805407, 0.003860423,
   0.004016464, 0.004142565, 0.004301829, 0.004524343, 0.004730815, 0.004997025, 0.005409972 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehx3004[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehy3004[40] = { 0.005381944, 0.005005408, 0.004706411, 0.004458912, 0.004291087, 0.004155924, 0.003969071, 0.003875556, 0.003729613, 0.003711538, 0.003625856, 0.003518608, 0.003476031, 0.003435838, 0.003381624, 0.003400839, 0.003343163,
   0.003312118, 0.003311114, 0.003285892, 0.003290373, 0.003325039, 0.003325212, 0.00334256, 0.003358974, 0.003389474, 0.003403657, 0.003479282, 0.003479784, 0.003589531, 0.00365209, 0.00378125, 0.003834684,
   0.003988969, 0.004113751, 0.004270101, 0.004489055, 0.004692284, 0.004954321, 0.005365805 };
   grae = new TGraphAsymmErrors(40,gTop_Det_QCD_Eff_Fake_Stand_fx3004,gTop_Det_QCD_Eff_Fake_Stand_fy3004,gTop_Det_QCD_Eff_Fake_Stand_felx3004,gTop_Det_QCD_Eff_Fake_Stand_fehx3004,gTop_Det_QCD_Eff_Fake_Stand_fely3004,gTop_Det_QCD_Eff_Fake_Stand_fehy3004);
   grae->SetName("gTop_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_Stand3004 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_Stand3004","",100,-2.4,2.4);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMinimum(0.6609921);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMaximum(0.7062294);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_Stand3004);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.pdf");top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.pdf");
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass()
{
//=========Macro generated from canvas: top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:26:20 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(119.45,-0.125,226.55,1.125);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Det_Eff_Real_ML_fx3001[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_Eff_Real_ML_fy3001[23] = { 0.335203, 0.3866705, 0.4470919, 0.4932247, 0.546257, 0.6116644, 0.639908, 0.6741538, 0.702801, 0.7104378, 0.726487, 0.7220013, 0.6868318, 0.6004515, 0.5526256, 0.5146501, 0.4242808,
   0.3366195, 0.210657, 0.1483954, 0.08556726, 0.00875513, 0.003882335 };
   Double_t gTop_Det_Eff_Real_ML_felx3001[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_ML_fely3001[23] = { 0.003342362, 0.003381985, 0.003366459, 0.003321532, 0.003266364, 0.003145177, 0.003048464, 0.002963475, 0.002869864, 0.002880568, 0.002882773, 0.00296058, 0.00318706, 0.003539044, 0.003787963, 0.004075379, 0.004298073,
   0.004365786, 0.004004451, 0.003704408, 0.003069415, 0.001087856, 0.0007555102 };
   Double_t gTop_Det_Eff_Real_ML_fehx3001[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_ML_fehy3001[23] = { 0.003358843, 0.003392875, 0.003371284, 0.003322127, 0.003262413, 0.003135964, 0.003037294, 0.002949707, 0.002854066, 0.002863807, 0.002864085, 0.002941456, 0.003169639, 0.003528662, 0.00378191, 0.004073447, 0.004309457,
   0.004393585, 0.00406037, 0.003781237, 0.003170542, 0.001230704, 0.0009182489 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(23,gTop_Det_Eff_Real_ML_fx3001,gTop_Det_Eff_Real_ML_fy3001,gTop_Det_Eff_Real_ML_felx3001,gTop_Det_Eff_Real_ML_fehx3001,gTop_Det_Eff_Real_ML_fely3001,gTop_Det_Eff_Real_ML_fehy3001);
   grae->SetName("gTop_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_Eff_Real_ML3001 = new TH1F("Graph_gTop_Det_Eff_Real_ML3001","",100,131,215);
   Graph_gTop_Det_Eff_Real_ML3001->SetMinimum(0);
   Graph_gTop_Det_Eff_Real_ML3001->SetMaximum(1.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_ML3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_ML3001->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetRangeUser(138,208);;
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_ML3001);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Det_Eff_Real_Stand_fx3002[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_Eff_Real_Stand_fy3002[23] = { 0.7611933, 0.7832642, 0.7929426, 0.8095072, 0.82486, 0.8302799, 0.8371078, 0.8408466, 0.8441659, 0.8464581, 0.8474521, 0.8542228, 0.8570238, 0.8583008, 0.8635274, 0.8669065, 0.8718885,
   0.8810246, 0.8835943, 0.886065, 0.8897798, 0.8930233, 0.8871136 };
   Double_t gTop_Det_Eff_Real_Stand_felx3002[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_Stand_fely3002[23] = { 0.00304167, 0.002883293, 0.002763119, 0.002627433, 0.002511139, 0.002437336, 0.002358859, 0.00232549, 0.002288716, 0.002300843, 0.002336047, 0.002344258, 0.002421313, 0.002542102, 0.00264304, 0.002803974, 0.002950546,
   0.003046573, 0.003218919, 0.0033933, 0.003533179, 0.003738263, 0.004000528 };
   Double_t gTop_Det_Eff_Real_Stand_fehx3002[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_Stand_fehy3002[23] = { 0.003015527, 0.002856039, 0.00273636, 0.002600235, 0.002483331, 0.002410033, 0.002331891, 0.002298492, 0.002261858, 0.002273199, 0.002307329, 0.002313683, 0.002387943, 0.002504962, 0.002601086, 0.002755412, 0.002894401,
   0.002981456, 0.003144546, 0.003308797, 0.003438262, 0.003628706, 0.003882698 };
   grae = new TGraphAsymmErrors(23,gTop_Det_Eff_Real_Stand_fx3002,gTop_Det_Eff_Real_Stand_fy3002,gTop_Det_Eff_Real_Stand_felx3002,gTop_Det_Eff_Real_Stand_fehx3002,gTop_Det_Eff_Real_Stand_fely3002,gTop_Det_Eff_Real_Stand_fehy3002);
   grae->SetName("gTop_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_Eff_Real_Stand3002 = new TH1F("Graph_gTop_Det_Eff_Real_Stand3002","",100,131,215);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMinimum(0.7443016);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMaximum(0.910502);
   Graph_gTop_Det_Eff_Real_Stand3002->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_Stand3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_Stand3002->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_Stand3002);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_ML_fx3003[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fy3003[23] = { 0.17606, 0.2108499, 0.2488124, 0.2836903, 0.3107811, 0.35381, 0.3789125, 0.4044511, 0.4249535, 0.4289118, 0.4508971, 0.4575237, 0.4271434, 0.3373373, 0.2895285, 0.2816569, 0.2225922,
   0.167108, 0.1005115, 0.07380044, 0.03352659, 0.003189493, 0.004522662 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_felx3003[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fely3003[23] = { 0.001588105, 0.001780836, 0.001969843, 0.002135583, 0.002283695, 0.002480504, 0.002612838, 0.00275845, 0.002888789, 0.003011979, 0.0031528, 0.003308122, 0.003392707, 0.003361626, 0.003373899, 0.003469208, 0.003310971,
   0.00312568, 0.002595752, 0.00233561, 0.00165211, 0.0005436933, 0.0006633033 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehx3003[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehy3003[23] = { 0.001599387, 0.001791868, 0.001980274, 0.002145286, 0.002292897, 0.002488355, 0.002619843, 0.002764466, 0.002893894, 0.003017222, 0.003156723, 0.003311847, 0.003399529, 0.00337803, 0.003397165, 0.003495158, 0.003346159,
   0.003172594, 0.002655821, 0.002404477, 0.001732497, 0.0006449234, 0.000767943 };
   grae = new TGraphAsymmErrors(23,gTop_Det_QCD_Eff_Fake_ML_fx3003,gTop_Det_QCD_Eff_Fake_ML_fy3003,gTop_Det_QCD_Eff_Fake_ML_felx3003,gTop_Det_QCD_Eff_Fake_ML_fehx3003,gTop_Det_QCD_Eff_Fake_ML_fely3003,gTop_Det_QCD_Eff_Fake_ML_fehy3003);
   grae->SetName("gTop_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_ML3003 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_ML3003","",100,131,215);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMinimum(0.00238122);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMaximum(0.5066546);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_ML3003);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fx3004[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fy3004[23] = { 0.695476, 0.6927952, 0.6984593, 0.692905, 0.6928231, 0.6904463, 0.6887227, 0.6897361, 0.6867287, 0.6793608, 0.6821213, 0.6790973, 0.6829552, 0.674024, 0.6717105, 0.6758588, 0.6753157,
   0.6686411, 0.6673338, 0.671592, 0.6665826, 0.6718574, 0.6652247 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_felx3004[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fely3004[23] = { 0.00192731, 0.002022734, 0.00210007, 0.00219436, 0.002285657, 0.002407678, 0.002503266, 0.002609755, 0.002720278, 0.002850507, 0.00296087, 0.003110804, 0.003204649, 0.003349863, 0.003513831, 0.00363268, 0.003753947,
   0.003975914, 0.004105959, 0.004239153, 0.004377425, 0.004610687, 0.004744638 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehx3004[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehy3004[23] = { 0.001920508, 0.002015383, 0.002091832, 0.002185708, 0.002276279, 0.002397448, 0.002492345, 0.002597805, 0.002707571, 0.002837274, 0.002946314, 0.003095089, 0.003187512, 0.003332312, 0.003494856, 0.003611786, 0.003731732,
   0.003952202, 0.004080927, 0.004211632, 0.004349159, 0.004578113, 0.004711809 };
   grae = new TGraphAsymmErrors(23,gTop_Det_QCD_Eff_Fake_Stand_fx3004,gTop_Det_QCD_Eff_Fake_Stand_fy3004,gTop_Det_QCD_Eff_Fake_Stand_felx3004,gTop_Det_QCD_Eff_Fake_Stand_fehx3004,gTop_Det_QCD_Eff_Fake_Stand_fely3004,gTop_Det_QCD_Eff_Fake_Stand_fehy3004);
   grae->SetName("gTop_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_Stand3004 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_Stand3004","",100,131,215);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMinimum(0.6564729);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMaximum(0.7045582);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_Stand3004);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.pdf");top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.png");
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(top_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged()
{
//=========Macro generated from canvas: top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 17:31:40 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(95.99999,-0.125,1104,1.125);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Det_Eff_Real_ML_fx3001[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_Eff_Real_ML_fy3001[14] = { 0.008535785, 0.09389751, 0.2386371, 0.4540658, 0.6490558, 0.7175175, 0.8126645, 0.8538116, 0.8369703, 0.8051049, 0.6638512, 0.5619318, 0.5082106, 0.3297409 };
   Double_t gTop_Det_Eff_Real_ML_felx3001[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_ML_fely3001[14] = { 0.00233139, 0.002204788, 0.001985781, 0.001856672, 0.001546657, 0.00132328, 0.00106543, 0.0009250893, 0.0009648955, 0.00107622, 0.001407043, 0.001703631, 0.001600296, 0.002300844 };
   Double_t gTop_Det_Eff_Real_ML_fehx3001[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_ML_fehy3001[14] = { 0.003066486, 0.002251577, 0.00199713, 0.001857946, 0.001543543, 0.001319545, 0.001060804, 0.0009202804, 0.0009603349, 0.001071749, 0.001404151, 0.001702177, 0.001600128, 0.002308987 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14,gTop_Det_Eff_Real_ML_fx3001,gTop_Det_Eff_Real_ML_fy3001,gTop_Det_Eff_Real_ML_felx3001,gTop_Det_Eff_Real_ML_fehx3001,gTop_Det_Eff_Real_ML_fely3001,gTop_Det_Eff_Real_ML_fehy3001);
   grae->SetName("gTop_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_Eff_Real_ML3001 = new TH1F("Graph_gTop_Det_Eff_Real_ML3001","",100,120,1080);
   Graph_gTop_Det_Eff_Real_ML3001->SetMinimum(0);
   Graph_gTop_Det_Eff_Real_ML3001->SetMaximum(1.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_ML3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_ML3001->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetRange(9,92);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_ML3001);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Det_Eff_Real_Stand_fx3002[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_Eff_Real_Stand_fy3002[14] = { 0.8529219, 0.7858158, 0.7977242, 0.8287222, 0.8467905, 0.8567516, 0.859362, 0.8593298, 0.8578615, 0.8562052, 0.8519154, 0.8528775, 0.8532379, 0.8524017 };
   Double_t gTop_Det_Eff_Real_Stand_felx3002[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_Stand_fely3002[14] = { 0.00964276, 0.003138689, 0.00188383, 0.00141168, 0.001170984, 0.001032268, 0.000950291, 0.0009105191, 0.0009125806, 0.0009543601, 0.001061052, 0.001221621, 0.001137785, 0.001750415 };
   Double_t gTop_Det_Eff_Real_Stand_fehx3002[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_Eff_Real_Stand_fehy3002[14] = { 0.00916272, 0.003105881, 0.001870899, 0.001402554, 0.001163732, 0.001026136, 0.0009449715, 0.000905635, 0.0009077362, 0.0009491387, 0.001054834, 0.001213324, 0.001130561, 0.001733532 };
   grae = new TGraphAsymmErrors(14,gTop_Det_Eff_Real_Stand_fx3002,gTop_Det_Eff_Real_Stand_fy3002,gTop_Det_Eff_Real_Stand_felx3002,gTop_Det_Eff_Real_Stand_fehx3002,gTop_Det_Eff_Real_Stand_fely3002,gTop_Det_Eff_Real_Stand_fehy3002);
   grae->SetName("gTop_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_Eff_Real_Stand3002 = new TH1F("Graph_gTop_Det_Eff_Real_Stand3002","",100,120,1080);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMinimum(0.7747364);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMaximum(0.8700253);
   Graph_gTop_Det_Eff_Real_Stand3002->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_Stand3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_Stand3002->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_Stand3002);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_ML_fx3003[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fy3003[14] = { 0.001398716, 0.007768632, 0.03973066, 0.1712156, 0.4282598, 0.5445703, 0.7174261, 0.7708783, 0.7388876, 0.6833258, 0.5028847, 0.3862897, 0.3402311, 0.2031306 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_felx3003[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fely3003[14] = { 0.0003357368, 0.000319136, 0.0005393638, 0.0010598, 0.001626747, 0.00200061, 0.002268282, 0.002638132, 0.00339338, 0.004471729, 0.005858663, 0.007021902, 0.006279442, 0.007657296 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehx3003[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehy3003[14] = { 0.0004277576, 0.0003324121, 0.0005464251, 0.001065011, 0.001628294, 0.001999178, 0.002257359, 0.002617109, 0.003365342, 0.004438438, 0.00585788, 0.007068835, 0.006335302, 0.007873422 };
   grae = new TGraphAsymmErrors(14,gTop_Det_QCD_Eff_Fake_ML_fx3003,gTop_Det_QCD_Eff_Fake_ML_fy3003,gTop_Det_QCD_Eff_Fake_ML_felx3003,gTop_Det_QCD_Eff_Fake_ML_fehx3003,gTop_Det_QCD_Eff_Fake_ML_fely3003,gTop_Det_QCD_Eff_Fake_ML_fehy3003);
   grae->SetName("gTop_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_ML3003 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_ML3003","",100,120,1080);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMinimum(0.0009566817);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMaximum(0.8507386);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_ML3003);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fx3004[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fy3004[14] = { 0.8793813, 0.7354569, 0.667629, 0.6502262, 0.6587248, 0.6783612, 0.6983413, 0.7142912, 0.7221899, 0.7202697, 0.7351402, 0.7457282, 0.7506467, 0.7524013 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_felx3004[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fely3004[14] = { 0.003026947, 0.001613005, 0.001305174, 0.001345142, 0.00156141, 0.001879152, 0.002311418, 0.002831325, 0.003458586, 0.004320451, 0.005210016, 0.006362586, 0.005811015, 0.008409251 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehx3004[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehy3004[14] = { 0.002963652, 0.001606758, 0.001302613, 0.001342762, 0.001557986, 0.001873421, 0.002301455, 0.002814703, 0.003432513, 0.004280436, 0.005146094, 0.00626099, 0.005723267, 0.008225785 };
   grae = new TGraphAsymmErrors(14,gTop_Det_QCD_Eff_Fake_Stand_fx3004,gTop_Det_QCD_Eff_Fake_Stand_fy3004,gTop_Det_QCD_Eff_Fake_Stand_felx3004,gTop_Det_QCD_Eff_Fake_Stand_fehx3004,gTop_Det_QCD_Eff_Fake_Stand_fely3004,gTop_Det_QCD_Eff_Fake_Stand_fehy3004);
   grae->SetName("gTop_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_Stand3004 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_Stand3004","",100,120,1080);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMinimum(0.6255347);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMaximum(0.9056913);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_Stand3004);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.pdf");top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.png");
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta()
{
//=========Macro generated from canvas: top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 16:27:23 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-2.52,-0.125,2.52,1.125);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Det_Eff_Real_ML_fx3001[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_Eff_Real_ML_fy3001[40] = { 0.5843107, 0.5932082, 0.6062396, 0.6033029, 0.6139522, 0.6218467, 0.6417985, 0.6574529, 0.6576882, 0.6705947, 0.6777198, 0.6784644, 0.6694294, 0.6594481, 0.6610637, 0.6605665, 0.6605634,
   0.6582159, 0.6632373, 0.6616769, 0.658022, 0.6646522, 0.6661604, 0.6623615, 0.6614513, 0.659592, 0.6628254, 0.6734212, 0.6678154, 0.6939407, 0.7178509, 0.7125704, 0.6886028,
   0.6856141, 0.6796585, 0.6594176, 0.6326865, 0.6218429, 0.6058642, 0.5394328 };
   Double_t gTop_Det_Eff_Real_ML_felx3001[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_ML_fely3001[40] = { 0.006945719, 0.005964952, 0.005224673, 0.004588922, 0.004164058, 0.003777342, 0.003419075, 0.003117774, 0.002939086, 0.00270341, 0.002557256, 0.002423796, 0.002321802, 0.002233105, 0.002138351, 0.002089896, 0.002052777,
   0.002016591, 0.001981694, 0.001988984, 0.001975898, 0.001981821, 0.002005236, 0.002056902, 0.002100398, 0.002164547, 0.002253293, 0.002318181, 0.002452293, 0.002522927, 0.002627053, 0.002798988, 0.003078772,
   0.003369748, 0.003712134, 0.004138873, 0.004658751, 0.005279227, 0.006020624, 0.007051178 };
   Double_t gTop_Det_Eff_Real_ML_fehx3001[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_ML_fehy3001[40] = { 0.006912846, 0.005937918, 0.005200744, 0.004570983, 0.004147594, 0.003762729, 0.003404819, 0.003104332, 0.002927112, 0.002692236, 0.002546719, 0.002414274, 0.002313619, 0.002226081, 0.002131828, 0.002083688, 0.002046787,
   0.002010912, 0.001975995, 0.001983311, 0.001970454, 0.00197606, 0.001999272, 0.002050805, 0.002094085, 0.002157938, 0.002245955, 0.002309781, 0.002443278, 0.002511423, 0.002612384, 0.002782928, 0.003062303,
   0.003350452, 0.003689718, 0.004114912, 0.004634338, 0.005250814, 0.005989043, 0.007035646 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gTop_Det_Eff_Real_ML_fx3001,gTop_Det_Eff_Real_ML_fy3001,gTop_Det_Eff_Real_ML_felx3001,gTop_Det_Eff_Real_ML_fehx3001,gTop_Det_Eff_Real_ML_fely3001,gTop_Det_Eff_Real_ML_fehy3001);
   grae->SetName("gTop_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_Eff_Real_ML3001 = new TH1F("Graph_gTop_Det_Eff_Real_ML3001","",100,-2.4,2.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetMinimum(0);
   Graph_gTop_Det_Eff_Real_ML3001->SetMaximum(1.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_ML3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_ML3001->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetRange(9,92);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_ML3001);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Det_Eff_Real_Stand_fx3002[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_Eff_Real_Stand_fy3002[40] = { 0.8590656, 0.8499785, 0.8435655, 0.8532599, 0.8470849, 0.8523917, 0.8491941, 0.8482279, 0.8443866, 0.8487907, 0.8486456, 0.8477621, 0.8524685, 0.8506674, 0.8510591, 0.8527114, 0.848935,
   0.8496364, 0.8550103, 0.8512314, 0.8516346, 0.8520499, 0.8481329, 0.8509747, 0.849242, 0.8508757, 0.8505033, 0.8476496, 0.8521012, 0.8532803, 0.8506289, 0.8521951, 0.8489184,
   0.8556765, 0.8478099, 0.8529828, 0.8515988, 0.8508823, 0.8525122, 0.8566434 };
   Double_t gTop_Det_Eff_Real_Stand_felx3002[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_Stand_fely3002[40] = { 0.004991176, 0.004396995, 0.00392895, 0.003355446, 0.003106812, 0.002786917, 0.00257051, 0.002372256, 0.002258359, 0.002071733, 0.001970835, 0.001873008, 0.00175875, 0.001687339, 0.00161554, 0.001571072, 0.001558998,
   0.00152601, 0.001482674, 0.001502176, 0.001486785, 0.001496591, 0.001532187, 0.001555538, 0.001595007, 0.001634543, 0.001707499, 0.001784439, 0.001857723, 0.001946525, 0.002090241, 0.002206105, 0.002394918,
   0.002568178, 0.002877973, 0.003119885, 0.003471033, 0.003923946, 0.004430546, 0.005051765 };
   Double_t gTop_Det_Eff_Real_Stand_fehx3002[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_Eff_Real_Stand_fehy3002[40] = { 0.004850365, 0.004295027, 0.003851282, 0.003293881, 0.003056511, 0.002744531, 0.002535316, 0.002342463, 0.002232156, 0.002048844, 0.001950127, 0.001854423, 0.001741697, 0.001671866, 0.0016013, 0.001557413, 0.001545961,
   0.001513442, 0.001470262, 0.001489834, 0.001474652, 0.001484256, 0.001519673, 0.001542338, 0.00158133, 0.001619991, 0.001691679, 0.001767572, 0.001838773, 0.001925532, 0.002066591, 0.002179446, 0.002364388,
   0.002531112, 0.002834468, 0.003066669, 0.003406115, 0.003841799, 0.004324898, 0.004910469 };
   grae = new TGraphAsymmErrors(40,gTop_Det_Eff_Real_Stand_fx3002,gTop_Det_Eff_Real_Stand_fy3002,gTop_Det_Eff_Real_Stand_felx3002,gTop_Det_Eff_Real_Stand_fehx3002,gTop_Det_Eff_Real_Stand_fely3002,gTop_Det_Eff_Real_Stand_fehy3002);
   grae->SetName("gTop_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_Eff_Real_Stand3002 = new TH1F("Graph_gTop_Det_Eff_Real_Stand3002","",100,-2.4,2.4);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMinimum(0.8372086);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMaximum(0.8663439);
   Graph_gTop_Det_Eff_Real_Stand3002->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_Stand3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_Stand3002->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_Stand3002);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_ML_fx3003[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fy3003[40] = { 0.2867178, 0.2875727, 0.2752387, 0.2522514, 0.2612303, 0.2582126, 0.2693945, 0.2843576, 0.2797573, 0.2894786, 0.2941771, 0.2920303, 0.2898478, 0.2875655, 0.2901261, 0.292903, 0.2982698,
   0.2940582, 0.2967425, 0.3013493, 0.2978893, 0.3004557, 0.2976233, 0.3003881, 0.2886673, 0.2945079, 0.2938686, 0.2845733, 0.2816436, 0.3016563, 0.2991505, 0.2978696, 0.2800108,
   0.3001535, 0.2927377, 0.2826725, 0.2817398, 0.2790603, 0.2723586, 0.2613491 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_felx3003[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fely3003[40] = { 0.005194636, 0.004867527, 0.004528641, 0.004186101, 0.004043247, 0.003913934, 0.003787952, 0.003761571, 0.003604666, 0.003605879, 0.003529735, 0.003450811, 0.003396974, 0.003341251, 0.003303973, 0.003331062, 0.0032835,
   0.003254701, 0.0032512, 0.003264606, 0.003245221, 0.003277289, 0.003276726, 0.00331308, 0.00328052, 0.003323004, 0.003350514, 0.003387846, 0.003411479, 0.003560551, 0.003597609, 0.003716229, 0.003715402,
   0.003939835, 0.004026111, 0.004146222, 0.004357806, 0.004541253, 0.00475482, 0.005008378 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehx3003[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehy3003[40] = { 0.005250823, 0.004916578, 0.004574809, 0.004232135, 0.004083684, 0.0039526, 0.003821553, 0.003791523, 0.003633043, 0.003632461, 0.0035544, 0.003474736, 0.003420507, 0.003364377, 0.003326194, 0.003353223, 0.003304252,
   0.003275691, 0.003271762, 0.003284687, 0.003265546, 0.003297652, 0.003297485, 0.0033339, 0.003302646, 0.003344816, 0.003372786, 0.003412109, 0.003436575, 0.003584384, 0.003622367, 0.00374288, 0.003745498,
   0.003969317, 0.004058514, 0.004183027, 0.00439872, 0.004586495, 0.00480671, 0.005070371 };
   grae = new TGraphAsymmErrors(40,gTop_Det_QCD_Eff_Fake_ML_fx3003,gTop_Det_QCD_Eff_Fake_ML_fy3003,gTop_Det_QCD_Eff_Fake_ML_felx3003,gTop_Det_QCD_Eff_Fake_ML_fehx3003,gTop_Det_QCD_Eff_Fake_ML_fely3003,gTop_Det_QCD_Eff_Fake_ML_fehy3003);
   grae->SetName("gTop_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_ML3003 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_ML3003","",100,-2.4,2.4);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMinimum(0.2423478);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMaximum(0.3109583);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_ML3003);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fx3004[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fy3004[40] = { 0.675426, 0.6832135, 0.6865732, 0.6906819, 0.6816125, 0.6854271, 0.6848524, 0.6848118, 0.685696, 0.6796019, 0.6762329, 0.6874893, 0.6859936, 0.6830625, 0.6853992, 0.6850151, 0.6819783,
   0.6873831, 0.6834312, 0.6916788, 0.6872412, 0.6836456, 0.6865489, 0.6900906, 0.6866625, 0.6842188, 0.6895702, 0.6881702, 0.6989799, 0.6895853, 0.6844711, 0.683244, 0.688199,
   0.6863992, 0.684345, 0.6874005, 0.6883057, 0.6882341, 0.6874296, 0.6701718 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_felx3004[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fely3004[40] = { 0.005428139, 0.0050477, 0.004744718, 0.004494319, 0.004321826, 0.00418556, 0.003995994, 0.003901219, 0.003753532, 0.00373421, 0.00364697, 0.003540174, 0.003496855, 0.003455762, 0.00340125, 0.003420634, 0.00336188,
   0.003331214, 0.003329667, 0.003305267, 0.003309201, 0.003343778, 0.003344346, 0.003362386, 0.003378513, 0.003409026, 0.003424138, 0.00350047, 0.00350265, 0.00361231, 0.003674826, 0.003805407, 0.003860423,
   0.004016464, 0.004142565, 0.004301829, 0.004524343, 0.004730815, 0.004997025, 0.005409972 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehx3004[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehy3004[40] = { 0.005381944, 0.005005408, 0.004706411, 0.004458912, 0.004291087, 0.004155924, 0.003969071, 0.003875556, 0.003729613, 0.003711538, 0.003625856, 0.003518608, 0.003476031, 0.003435838, 0.003381624, 0.003400839, 0.003343163,
   0.003312118, 0.003311114, 0.003285892, 0.003290373, 0.003325039, 0.003325212, 0.00334256, 0.003358974, 0.003389474, 0.003403657, 0.003479282, 0.003479784, 0.003589531, 0.00365209, 0.00378125, 0.003834684,
   0.003988969, 0.004113751, 0.004270101, 0.004489055, 0.004692284, 0.004954321, 0.005365805 };
   grae = new TGraphAsymmErrors(40,gTop_Det_QCD_Eff_Fake_Stand_fx3004,gTop_Det_QCD_Eff_Fake_Stand_fy3004,gTop_Det_QCD_Eff_Fake_Stand_felx3004,gTop_Det_QCD_Eff_Fake_Stand_fehx3004,gTop_Det_QCD_Eff_Fake_Stand_fely3004,gTop_Det_QCD_Eff_Fake_Stand_fehy3004);
   grae->SetName("gTop_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_Stand3004 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_Stand3004","",100,-2.4,2.4);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMinimum(0.6609921);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMaximum(0.7062294);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_Stand3004);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.pdf");top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.pdf");
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass()
{
//=========Macro generated from canvas: top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 17:32:27 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(119.45,-0.125,226.55,1.125);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Det_Eff_Real_ML_fx3001[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_Eff_Real_ML_fy3001[23] = { 0.553977, 0.6023445, 0.6408795, 0.6704353, 0.7246715, 0.7799673, 0.7917998, 0.8085517, 0.8238187, 0.8191545, 0.8255912, 0.82395, 0.8038822, 0.7550826, 0.711384, 0.6769018, 0.5854849,
   0.5025559, 0.3463473, 0.2467089, 0.1270204, 0.01191022, 0.005492996 };
   Double_t gTop_Det_Eff_Real_ML_felx3001[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_ML_fely3001[23] = { 0.002196098, 0.002089234, 0.001993037, 0.001889092, 0.001755069, 0.001585898, 0.001534421, 0.001455664, 0.001397948, 0.001406228, 0.001399244, 0.001430602, 0.001537395, 0.001725183, 0.001906086, 0.002064279, 0.002296708,
   0.002444181, 0.00246376, 0.00233622, 0.001893505, 0.0006440507, 0.000462619 };
   Double_t gTop_Det_Eff_Real_ML_fehx3001[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_ML_fehy3001[23] = { 0.002194002, 0.002085526, 0.001988207, 0.001883625, 0.001748189, 0.001577771, 0.001526169, 0.001447304, 0.001389323, 0.001397798, 0.001390487, 0.001421562, 0.00152838, 0.001717049, 0.001898668, 0.00205744, 0.002293015,
   0.00244406, 0.002471983, 0.002351099, 0.001917727, 0.0006793903, 0.0005030701 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(23,gTop_Det_Eff_Real_ML_fx3001,gTop_Det_Eff_Real_ML_fy3001,gTop_Det_Eff_Real_ML_felx3001,gTop_Det_Eff_Real_ML_fehx3001,gTop_Det_Eff_Real_ML_fely3001,gTop_Det_Eff_Real_ML_fehy3001);
   grae->SetName("gTop_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_Eff_Real_ML3001 = new TH1F("Graph_gTop_Det_Eff_Real_ML3001","",100,131,215);
   Graph_gTop_Det_Eff_Real_ML3001->SetMinimum(0);
   Graph_gTop_Det_Eff_Real_ML3001->SetMaximum(1.4);
   Graph_gTop_Det_Eff_Real_ML3001->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_ML3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_ML3001->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetRangeUser(138,208);;
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_ML3001->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_ML3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_ML3001);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Det_Eff_Real_Stand_fx3002[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_Eff_Real_Stand_fy3002[23] = { 0.7960182, 0.8095582, 0.8171793, 0.8266264, 0.837617, 0.8429143, 0.8472842, 0.8519437, 0.8577109, 0.8550397, 0.8617658, 0.8620201, 0.8651856, 0.8647177, 0.8674375, 0.8645388, 0.8666079,
   0.8651079, 0.8687691, 0.8681222, 0.8679245, 0.8674372, 0.8636167 };
   Double_t gTop_Det_Eff_Real_Stand_felx3002[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_Stand_fely3002[23] = { 0.001787004, 0.001682077, 0.001610913, 0.001526025, 0.001452742, 0.0013953, 0.001361481, 0.00131567, 0.001283256, 0.001287681, 0.001274201, 0.001297058, 0.001324951, 0.001376317, 0.001432347, 0.001517706, 0.001595094,
   0.00168235, 0.001765081, 0.001853473, 0.001949205, 0.002043613, 0.002183722 };
   Double_t gTop_Det_Eff_Real_Stand_fehx3002[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_Eff_Real_Stand_fehy3002[23] = { 0.001775498, 0.001670852, 0.001600027, 0.001515539, 0.001442394, 0.00138534, 0.001351654, 0.001306129, 0.001273724, 0.001278299, 0.001264467, 0.001286951, 0.001314109, 0.001364673, 0.001419433, 0.001503589, 0.001579225,
   0.001664947, 0.001745302, 0.001831811, 0.001925314, 0.002017492, 0.002154929 };
   grae = new TGraphAsymmErrors(23,gTop_Det_Eff_Real_Stand_fx3002,gTop_Det_Eff_Real_Stand_fy3002,gTop_Det_Eff_Real_Stand_felx3002,gTop_Det_Eff_Real_Stand_fehx3002,gTop_Det_Eff_Real_Stand_fely3002,gTop_Det_Eff_Real_Stand_fehy3002);
   grae->SetName("gTop_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_Eff_Real_Stand3002 = new TH1F("Graph_gTop_Det_Eff_Real_Stand3002","",100,131,215);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMinimum(0.7866028);
   Graph_gTop_Det_Eff_Real_Stand3002->SetMaximum(0.8781428);
   Graph_gTop_Det_Eff_Real_Stand3002->SetDirectory(nullptr);
   Graph_gTop_Det_Eff_Real_Stand3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_Eff_Real_Stand3002->SetLineColor(ci);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_Eff_Real_Stand3002->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_Eff_Real_Stand3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_Eff_Real_Stand3002);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_ML_fx3003[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fy3003[23] = { 0.17606, 0.2108499, 0.2488124, 0.2836903, 0.3107811, 0.35381, 0.3789125, 0.4044511, 0.4249535, 0.4289118, 0.4508971, 0.4575237, 0.4271434, 0.3373373, 0.2895285, 0.2816569, 0.2225922,
   0.167108, 0.1005115, 0.07380044, 0.03352659, 0.003189493, 0.004522662 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_felx3003[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fely3003[23] = { 0.001588105, 0.001780836, 0.001969843, 0.002135583, 0.002283695, 0.002480504, 0.002612838, 0.00275845, 0.002888789, 0.003011979, 0.0031528, 0.003308122, 0.003392707, 0.003361626, 0.003373899, 0.003469208, 0.003310971,
   0.00312568, 0.002595752, 0.00233561, 0.00165211, 0.0005436933, 0.0006633033 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehx3003[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_ML_fehy3003[23] = { 0.001599387, 0.001791868, 0.001980274, 0.002145286, 0.002292897, 0.002488355, 0.002619843, 0.002764466, 0.002893894, 0.003017222, 0.003156723, 0.003311847, 0.003399529, 0.00337803, 0.003397165, 0.003495158, 0.003346159,
   0.003172594, 0.002655821, 0.002404477, 0.001732497, 0.0006449234, 0.000767943 };
   grae = new TGraphAsymmErrors(23,gTop_Det_QCD_Eff_Fake_ML_fx3003,gTop_Det_QCD_Eff_Fake_ML_fy3003,gTop_Det_QCD_Eff_Fake_ML_felx3003,gTop_Det_QCD_Eff_Fake_ML_fehx3003,gTop_Det_QCD_Eff_Fake_ML_fely3003,gTop_Det_QCD_Eff_Fake_ML_fehy3003);
   grae->SetName("gTop_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_ML3003 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_ML3003","",100,131,215);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMinimum(0.00238122);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetMaximum(0.5066546);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_ML3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_ML3003);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fx3004[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fy3004[23] = { 0.695476, 0.6927952, 0.6984593, 0.692905, 0.6928231, 0.6904463, 0.6887227, 0.6897361, 0.6867287, 0.6793608, 0.6821213, 0.6790973, 0.6829552, 0.674024, 0.6717105, 0.6758588, 0.6753157,
   0.6686411, 0.6673338, 0.671592, 0.6665826, 0.6718574, 0.6652247 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_felx3004[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fely3004[23] = { 0.00192731, 0.002022734, 0.00210007, 0.00219436, 0.002285657, 0.002407678, 0.002503266, 0.002609755, 0.002720278, 0.002850507, 0.00296087, 0.003110804, 0.003204649, 0.003349863, 0.003513831, 0.00363268, 0.003753947,
   0.003975914, 0.004105959, 0.004239153, 0.004377425, 0.004610687, 0.004744638 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehx3004[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Det_QCD_Eff_Fake_Stand_fehy3004[23] = { 0.001920508, 0.002015383, 0.002091832, 0.002185708, 0.002276279, 0.002397448, 0.002492345, 0.002597805, 0.002707571, 0.002837274, 0.002946314, 0.003095089, 0.003187512, 0.003332312, 0.003494856, 0.003611786, 0.003731732,
   0.003952202, 0.004080927, 0.004211632, 0.004349159, 0.004578113, 0.004711809 };
   grae = new TGraphAsymmErrors(23,gTop_Det_QCD_Eff_Fake_Stand_fx3004,gTop_Det_QCD_Eff_Fake_Stand_fy3004,gTop_Det_QCD_Eff_Fake_Stand_felx3004,gTop_Det_QCD_Eff_Fake_Stand_fehx3004,gTop_Det_QCD_Eff_Fake_Stand_fely3004,gTop_Det_QCD_Eff_Fake_Stand_fehy3004);
   grae->SetName("gTop_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Det_QCD_Eff_Fake_Stand3004 = new TH1F("Graph_gTop_Det_QCD_Eff_Fake_Stand3004","",100,131,215);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMinimum(0.6564729);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetMaximum(0.7045582);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetDirectory(nullptr);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->SetLineColor(ci);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Det_QCD_Eff_Fake_Stand3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Det_QCD_Eff_Fake_Stand3004);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.pdf");top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.png");
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(top_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/top_ptcl__analyzed_histos_delphes_SMtt_closure.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_ptcl__analyzed_histos_delphes_SMtt_closure()
{
//=========Macro generated from canvas: top_ptcl__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 17:10:34 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_ptcl__analyzed_histos_delphes_SMtt_closure = new TCanvas("top_ptcl__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->Range(95.99999,-0.125,1104,1.125);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gTop_Ptcl_Eff_Real_ML_fx3005[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_Eff_Real_ML_fy3005[14] = { 0.01107011, 0.1700443, 0.3958951, 0.626901, 0.8079395, 0.8586762, 0.9200547, 0.937972, 0.9316239, 0.9196676, 0.8834499, 0.8187919, 0.8070175, 0.640625 };
   Double_t gTop_Ptcl_Eff_Real_ML_felx3005[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_ML_fely3005[14] = { 0.00281747, 0.003876966, 0.004238741, 0.004672199, 0.004823065, 0.005402732, 0.005332584, 0.00612076, 0.008690373, 0.01143177, 0.01761383, 0.0251129, 0.02625547, 0.06967983 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehx3005[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehy3005[14] = { 0.003632601, 0.003947569, 0.004254303, 0.004648859, 0.004733794, 0.0052389, 0.005035835, 0.005625684, 0.00782096, 0.01019063, 0.01569436, 0.02281724, 0.0239443, 0.06476413 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14,gTop_Ptcl_Eff_Real_ML_fx3005,gTop_Ptcl_Eff_Real_ML_fy3005,gTop_Ptcl_Eff_Real_ML_felx3005,gTop_Ptcl_Eff_Real_ML_fehx3005,gTop_Ptcl_Eff_Real_ML_fely3005,gTop_Ptcl_Eff_Real_ML_fehy3005);
   grae->SetName("gTop_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_ML3005 = new TH1F("Graph_gTop_Ptcl_Eff_Real_ML3005","",100,120,1080);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMinimum(0);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMaximum(1.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetRange(9,92);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_ML3005);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Ptcl_Eff_Real_Stand_fx3006[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fy3006[14] = { 0.8583026, 0.7402364, 0.7379223, 0.7611329, 0.7888048, 0.8139535, 0.8322515, 0.8338727, 0.8290598, 0.8573407, 0.8601399, 0.8758389, 0.8842105, 0.921875 };
   Double_t gTop_Ptcl_Eff_Real_Stand_felx3006[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fely3006[14] = { 0.01011626, 0.004583367, 0.003840186, 0.004138433, 0.004990355, 0.006002109, 0.007192801, 0.009098115, 0.01239792, 0.01422504, 0.01879946, 0.02213937, 0.02216957, 0.04939541 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehx3006[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehy3006[14] = { 0.009567033, 0.004532061, 0.003804584, 0.004090343, 0.004906674, 0.005859021, 0.006960206, 0.00872683, 0.0117477, 0.01318335, 0.01700615, 0.01940103, 0.0192301, 0.03333028 };
   grae = new TGraphAsymmErrors(14,gTop_Ptcl_Eff_Real_Stand_fx3006,gTop_Ptcl_Eff_Real_Stand_fy3006,gTop_Ptcl_Eff_Real_Stand_felx3006,gTop_Ptcl_Eff_Real_Stand_fehx3006,gTop_Ptcl_Eff_Real_Stand_fely3006,gTop_Ptcl_Eff_Real_Stand_fehy3006);
   grae->SetName("gTop_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_Stand3006 = new TH1F("Graph_gTop_Ptcl_Eff_Real_Stand3006","",100,120,1080);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMinimum(0.7119698);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMaximum(0.9773176);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_Stand3006);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fx3007[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fy3007[14] = { 0.0007089266, 0.007274368, 0.03952252, 0.1534134, 0.3878605, 0.504366, 0.6846556, 0.7441522, 0.6921709, 0.5967808, 0.3931966, 0.277726, 0.2307438, 0.1138597 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_felx3007[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fely3007[14] = { 0.0002017282, 0.0002819164, 0.0005000438, 0.0009485118, 0.001502596, 0.001894214, 0.002201278, 0.002594407, 0.003425614, 0.004482749, 0.005511197, 0.006165335, 0.005453676, 0.005881993 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007[14] = { 0.0002692496, 0.0002929732, 0.000506144, 0.0009533203, 0.001504725, 0.001894089, 0.002193062, 0.002577371, 0.003404741, 0.004466789, 0.005538215, 0.006249449, 0.005544036, 0.006151228 };
   grae = new TGraphAsymmErrors(14,gTop_Ptcl_QCD_Eff_Fake_ML_fx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fy3007,gTop_Ptcl_QCD_Eff_Fake_ML_felx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fely3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007","",100,120,1080);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMinimum(0.0004564785);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMaximum(0.8213518);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008[14] = { 0.8869262, 0.7461455, 0.660288, 0.6214707, 0.6112215, 0.6099201, 0.6175182, 0.6234189, 0.6108088, 0.6036441, 0.6131816, 0.6109972, 0.6042975, 0.5872586 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008[14] = { 0.002486751, 0.001451996, 0.001219276, 0.001279423, 0.001505363, 0.00184963, 0.002300184, 0.002873872, 0.003611822, 0.004470624, 0.005522939, 0.006769523, 0.006386427, 0.009260929 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008[14] = { 0.002440481, 0.001446557, 0.00121716, 0.001277739, 0.001503252, 0.001846486, 0.002294957, 0.002865266, 0.003599791, 0.004453532, 0.005494306, 0.00672757, 0.006351499, 0.009200697 };
   grae = new TGraphAsymmErrors(14,gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008,gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008","",100,120,1080);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMinimum(0.5468607);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMaximum(0.9205036);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("top_ptcl__analyzed_histos_delphes_SMtt_closure.pdf");top_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("top_ptcl__analyzed_histos_delphes_SMtt_closure.png");
   top_ptcl__analyzed_histos_delphes_SMtt_closure->Modified();
   top_ptcl__analyzed_histos_delphes_SMtt_closure->cd();
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetSelected(top_ptcl__analyzed_histos_delphes_SMtt_closure);
}


==> figures/top_ptcl__analyzed_histos_delphes_SMtt_closure_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_ptcl__analyzed_histos_delphes_SMtt_closure_eta()
{
//=========Macro generated from canvas: top_ptcl__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 16:16:35 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_ptcl__analyzed_histos_delphes_SMtt_closure = new TCanvas("top_ptcl__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->Range(-2.52,-0.125,2.52,1.125);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gTop_Ptcl_Eff_Real_ML_fx3005[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_Eff_Real_ML_fy3005[40] = { 0.5281837, 0.5702479, 0.530581, 0.4931507, 0.4897075, 0.5227704, 0.5181395, 0.5153273, 0.5672699, 0.5807386, 0.5954147, 0.5602564, 0.5325077, 0.5490831, 0.5662308, 0.5346359, 0.5543735,
   0.5387454, 0.5854789, 0.5641982, 0.5677521, 0.5365079, 0.5676501, 0.5873973, 0.5627277, 0.5645253, 0.5660377, 0.5362035, 0.5377299, 0.5591472, 0.6001386, 0.6113777, 0.5795455,
   0.5578851, 0.558209, 0.5882908, 0.5712657, 0.5581699, 0.5459098, 0.480315 };
   Double_t gTop_Ptcl_Eff_Real_ML_felx3005[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_ML_fely3005[40] = { 0.02388859, 0.02105568, 0.02031195, 0.01824504, 0.01697491, 0.01587395, 0.0157148, 0.01480609, 0.01433939, 0.0136952, 0.01314388, 0.01292289, 0.01274169, 0.01184966, 0.01213593, 0.01245026, 0.01240803,
   0.01172665, 0.01147856, 0.01174354, 0.01164896, 0.01175154, 0.01145948, 0.01184367, 0.01160841, 0.0121403, 0.01198701, 0.01308273, 0.01289234, 0.01340144, 0.01330892, 0.01317778, 0.01452995,
   0.0154976, 0.01621378, 0.01567382, 0.01735547, 0.01867463, 0.02123928, 0.02308679 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehx3005[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehy3005[40] = { 0.02376569, 0.02081416, 0.02021486, 0.01826268, 0.01699793, 0.01582943, 0.01568004, 0.01477997, 0.01423059, 0.01357514, 0.01301185, 0.0128437, 0.01270044, 0.01179549, 0.01205884, 0.01240826, 0.01234221,
   0.01168488, 0.01138853, 0.01167357, 0.01157617, 0.01171202, 0.01138911, 0.01174565, 0.01154162, 0.0120652, 0.011912, 0.01303431, 0.0128433, 0.01331797, 0.01316646, 0.01302107, 0.01439715,
   0.01538892, 0.01609433, 0.01550197, 0.01718752, 0.01851714, 0.02107987, 0.02316763 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gTop_Ptcl_Eff_Real_ML_fx3005,gTop_Ptcl_Eff_Real_ML_fy3005,gTop_Ptcl_Eff_Real_ML_felx3005,gTop_Ptcl_Eff_Real_ML_fehx3005,gTop_Ptcl_Eff_Real_ML_fely3005,gTop_Ptcl_Eff_Real_ML_fehy3005);
   grae->SetName("gTop_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_ML3005 = new TH1F("Graph_gTop_Ptcl_Eff_Real_ML3005","",100,-2.4,2.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMinimum(0);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMaximum(1.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetRange(9,92);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_ML3005);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Ptcl_Eff_Real_Stand_fx3006[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fy3006[40] = { 0.7640919, 0.7371901, 0.7262997, 0.7559153, 0.7540628, 0.7258065, 0.7655814, 0.7895609, 0.7623918, 0.7929037, 0.7693864, 0.7846154, 0.7479876, 0.7858684, 0.7606595, 0.8069864, 0.7730496,
   0.7796521, 0.784243, 0.7863612, 0.7804622, 0.8, 0.7731434, 0.7819178, 0.7605414, 0.7379193, 0.7719201, 0.754077, 0.7736208, 0.801238, 0.7775468, 0.7484578, 0.7816558,
   0.8067457, 0.7781095, 0.7932011, 0.7548461, 0.7686275, 0.7562604, 0.7952756 };
   Double_t gTop_Ptcl_Eff_Real_Stand_felx3006[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fely3006[40] = { 0.02100571, 0.01911792, 0.01854754, 0.01610446, 0.01499554, 0.01443104, 0.01363679, 0.01239174, 0.01254114, 0.0114826, 0.01145957, 0.01091417, 0.01126836, 0.0099534, 0.01060769, 0.01008457, 0.01064202,
   0.009929508, 0.00974038, 0.009881954, 0.009898374, 0.009627004, 0.009840363, 0.01009707, 0.01013418, 0.01090607, 0.01031487, 0.01149235, 0.01103133, 0.01102093, 0.0114903, 0.01187434, 0.01240851,
   0.01266374, 0.01388659, 0.01320073, 0.015391, 0.01625832, 0.0188121, 0.01948581 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehx3006[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehy3006[40] = { 0.01984519, 0.01829844, 0.01782582, 0.01544138, 0.01442436, 0.01398803, 0.01312518, 0.01189525, 0.01211485, 0.01104452, 0.01108522, 0.01053819, 0.01095258, 0.009636391, 0.01030314, 0.009709982, 0.01031001,
   0.0096266, 0.009439666, 0.009568335, 0.00959571, 0.009300517, 0.009555101, 0.009779469, 0.009855755, 0.01062831, 0.0100047, 0.01115117, 0.01067401, 0.01059313, 0.01109361, 0.01152362, 0.01193574,
   0.01208342, 0.01331248, 0.01262631, 0.01478743, 0.0155265, 0.01791667, 0.01826087 };
   grae = new TGraphAsymmErrors(40,gTop_Ptcl_Eff_Real_Stand_fx3006,gTop_Ptcl_Eff_Real_Stand_fy3006,gTop_Ptcl_Eff_Real_Stand_felx3006,gTop_Ptcl_Eff_Real_Stand_fehx3006,gTop_Ptcl_Eff_Real_Stand_fely3006,gTop_Ptcl_Eff_Real_Stand_fehy3006);
   grae->SetName("gTop_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_Stand3006 = new TH1F("Graph_gTop_Ptcl_Eff_Real_Stand3006","",100,-2.4,2.4);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMinimum(0.6966445);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMaximum(0.8299368);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_Stand3006);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fx3007[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fy3007[40] = { 0.2797709, 0.2884535, 0.2783097, 0.2577252, 0.2622483, 0.2589348, 0.26173, 0.2673363, 0.2563683, 0.2608294, 0.2648517, 0.2620652, 0.2530791, 0.2529524, 0.2503639, 0.2415753, 0.249517,
   0.2466113, 0.2479547, 0.2509429, 0.2520424, 0.2503102, 0.2563717, 0.2431568, 0.2510449, 0.2502941, 0.2519024, 0.2476342, 0.2532168, 0.2711248, 0.2730088, 0.2695465, 0.2662202,
   0.2881334, 0.2879825, 0.2802057, 0.2793365, 0.2806582, 0.2773881, 0.2623539 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_felx3007[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fely3007[40] = { 0.004884757, 0.004667159, 0.004325396, 0.003970042, 0.003832309, 0.003670439, 0.003528596, 0.003448084, 0.003292078, 0.003249037, 0.003184971, 0.003097182, 0.003010054, 0.002981641, 0.002933096, 0.002897398, 0.002878432,
   0.002860899, 0.002859269, 0.002882039, 0.002865333, 0.002894804, 0.002913104, 0.00287034, 0.002918036, 0.002924953, 0.002959529, 0.003011025, 0.003059705, 0.003195927, 0.003269476, 0.003353798, 0.00343351,
   0.003631688, 0.003765515, 0.003869181, 0.00409854, 0.004333478, 0.004575363, 0.004762247 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007[40] = { 0.004936847, 0.004711988, 0.00436665, 0.004009954, 0.00386839, 0.00370428, 0.003559292, 0.003476315, 0.003319774, 0.00327522, 0.003209463, 0.003120779, 0.003033723, 0.003004885, 0.002955983, 0.002921087, 0.002900599,
   0.002883228, 0.002881372, 0.002904051, 0.002886931, 0.002917105, 0.00293479, 0.002893343, 0.002940585, 0.002947723, 0.002982592, 0.003035589, 0.00308414, 0.003219571, 0.003293909, 0.003380113, 0.003461712,
   0.0036589, 0.003794798, 0.003901775, 0.004135326, 0.004374234, 0.004621809, 0.00481792 };
   grae = new TGraphAsymmErrors(40,gTop_Ptcl_QCD_Eff_Fake_ML_fx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fy3007,gTop_Ptcl_QCD_Eff_Fake_ML_felx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fely3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007","",100,-2.4,2.4);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMinimum(0.2332292);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMaximum(0.2986142);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008[40] = { 0.6471894, 0.6348491, 0.6474867, 0.6470444, 0.6454764, 0.6443471, 0.6413023, 0.6508089, 0.6450068, 0.6449354, 0.6442814, 0.6482511, 0.6491987, 0.652383, 0.6511554, 0.6514621, 0.6541806,
   0.6540009, 0.6495213, 0.6503815, 0.6540739, 0.6473143, 0.6501612, 0.6459296, 0.649454, 0.6446928, 0.6518471, 0.6520375, 0.6529319, 0.6454522, 0.6460602, 0.6467191, 0.6516773,
   0.6445124, 0.6468656, 0.6445097, 0.6380591, 0.6414782, 0.6436971, 0.6323342 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008[40] = { 0.005241196, 0.00499482, 0.004643583, 0.004367824, 0.004195188, 0.004036508, 0.00387294, 0.003736126, 0.003628567, 0.003560662, 0.003474064, 0.003381145, 0.003321714, 0.003284013, 0.003244036, 0.003243021, 0.003180613,
   0.003174106, 0.003175649, 0.003186377, 0.00315556, 0.003209518, 0.003198382, 0.003216601, 0.003227855, 0.003248454, 0.00326522, 0.003341181, 0.003368082, 0.003457452, 0.003528349, 0.003633129, 0.003723196,
   0.003860147, 0.003998095, 0.004149516, 0.004418086, 0.004656952, 0.004930377, 0.005260077 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008[40] = { 0.005206407, 0.004966263, 0.004616155, 0.004343621, 0.004173128, 0.004016261, 0.00385475, 0.003717839, 0.003612095, 0.003544806, 0.003459046, 0.003366452, 0.003307422, 0.003269685, 0.003230188, 0.003229148, 0.003166977,
   0.003160546, 0.003162546, 0.003173096, 0.003142148, 0.00319637, 0.003185024, 0.003203542, 0.003214327, 0.003235269, 0.003251114, 0.003326393, 0.003352951, 0.003442434, 0.003512636, 0.003616386, 0.00370491,
   0.003841595, 0.00397782, 0.004128099, 0.004395086, 0.004630681, 0.004900418, 0.005229108 };
   grae = new TGraphAsymmErrors(40,gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008,gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008","",100,-2.4,2.4);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMinimum(0.6240468);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMaximum(0.6603749);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("top_ptcl__analyzed_histos_delphes_SMtt_closure_eta.pdf");top_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("top_ptcl__analyzed_histos_delphes_SMtt_closure_eta.pdf");
   top_ptcl__analyzed_histos_delphes_SMtt_closure->Modified();
   top_ptcl__analyzed_histos_delphes_SMtt_closure->cd();
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetSelected(top_ptcl__analyzed_histos_delphes_SMtt_closure);
}


==> figures/top_ptcl__analyzed_histos_delphes_SMtt_closure_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_ptcl__analyzed_histos_delphes_SMtt_closure_mass()
{
//=========Macro generated from canvas: top_ptcl__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 16:18:07 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_ptcl__analyzed_histos_delphes_SMtt_closure = new TCanvas("top_ptcl__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->Range(119.45,-0.125,226.55,1.125);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gTop_Ptcl_Eff_Real_ML_fx3005[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_Eff_Real_ML_fy3005[23] = { 0.1773128, 0.2288746, 0.2642305, 0.3356048, 0.4056187, 0.5283599, 0.5854871, 0.63255, 0.6979045, 0.7631027, 0.8098481, 0.8143369, 0.7135392, 0.5307971, 0.4677623, 0.4067548, 0.3042017,
   0.1830986, 0.1416431, 0.1049563, 0.06270627, 0.01149425, 0.004901961 };
   Double_t gTop_Ptcl_Eff_Real_ML_felx3005[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_ML_fely3005[23] = { 0.00737923, 0.008261075, 0.008354901, 0.008827961, 0.008849775, 0.008490848, 0.007910882, 0.007283531, 0.00653127, 0.005753456, 0.005327509, 0.006206223, 0.01019335, 0.01549408, 0.01831891, 0.01940141, 0.01934256,
   0.01766849, 0.01887215, 0.01675392, 0.01398682, 0.006249194, 0.004055487 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehx3005[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehy3005[23] = { 0.007622043, 0.008471265, 0.008524072, 0.008942151, 0.008910425, 0.008474737, 0.007867721, 0.007224418, 0.006453318, 0.005660107, 0.005217492, 0.006053037, 0.00998563, 0.01543664, 0.01840326, 0.01968568, 0.02002931,
   0.01901606, 0.0210537, 0.01925589, 0.01720879, 0.01105422, 0.01118129 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(23,gTop_Ptcl_Eff_Real_ML_fx3005,gTop_Ptcl_Eff_Real_ML_fy3005,gTop_Ptcl_Eff_Real_ML_felx3005,gTop_Ptcl_Eff_Real_ML_fehx3005,gTop_Ptcl_Eff_Real_ML_fely3005,gTop_Ptcl_Eff_Real_ML_fehy3005);
   grae->SetName("gTop_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_ML3005 = new TH1F("Graph_gTop_Ptcl_Eff_Real_ML3005","",100,131,215);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMinimum(0);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMaximum(1.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetRangeUser(138,208);;
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_ML3005);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Ptcl_Eff_Real_Stand_fx3006[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fy3006[23] = { 0.6512482, 0.6892762, 0.7442024, 0.7597956, 0.7866162, 0.8060911, 0.8059145, 0.7999121, 0.7803648, 0.7459818, 0.7307491, 0.7519713, 0.8128266, 0.8469203, 0.9064475, 0.8883994, 0.887395,
   0.9134809, 0.9206799, 0.9562682, 0.9207921, 0.9348659, 0.9117647 };
   Double_t gTop_Ptcl_Eff_Real_Stand_felx3006[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fely3006[23] = { 0.009369752, 0.009269834, 0.008440667, 0.008145299, 0.007528385, 0.006835037, 0.006435933, 0.006105486, 0.005918615, 0.005884255, 0.005989128, 0.006855914, 0.008890471, 0.01161447, 0.01153208, 0.01340373, 0.01449068,
   0.01451703, 0.01711453, 0.01403433, 0.01870776, 0.01908287, 0.02457571 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehx3006[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehy3006[23] = { 0.009256497, 0.009123405, 0.008265406, 0.007964478, 0.007343552, 0.006660402, 0.00628088, 0.00597132, 0.005808002, 0.005797012, 0.005907354, 0.00673336, 0.008585029, 0.01096007, 0.01044244, 0.01219467, 0.01310543,
   0.01272247, 0.01450076, 0.01102794, 0.01564096, 0.01534149, 0.02005455 };
   grae = new TGraphAsymmErrors(23,gTop_Ptcl_Eff_Real_Stand_fx3006,gTop_Ptcl_Eff_Real_Stand_fy3006,gTop_Ptcl_Eff_Real_Stand_felx3006,gTop_Ptcl_Eff_Real_Stand_fehx3006,gTop_Ptcl_Eff_Real_Stand_fely3006,gTop_Ptcl_Eff_Real_Stand_fehy3006);
   grae->SetName("gTop_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_Stand3006 = new TH1F("Graph_gTop_Ptcl_Eff_Real_Stand3006","",100,131,215);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMinimum(0.6093366);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMaximum(0.9998379);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_Stand3006);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fx3007[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fy3007[23] = { 0.1538497, 0.1853245, 0.2210057, 0.2484702, 0.2845326, 0.3223546, 0.3457588, 0.3720178, 0.3899066, 0.3918196, 0.4054335, 0.4129477, 0.3875559, 0.3025409, 0.2619104, 0.2479561, 0.1820232,
   0.1421372, 0.08360527, 0.05559056, 0.0286603, 0.003260781, 0.004688432 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_felx3007[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fely3007[23] = { 0.001409169, 0.001584603, 0.001763244, 0.001912425, 0.002089321, 0.002251207, 0.00238913, 0.002529589, 0.002662635, 0.0027752, 0.002906046, 0.00303702, 0.003109274, 0.003056196, 0.003045563, 0.003089605, 0.002871664,
   0.002713057, 0.002241243, 0.001920639, 0.001437305, 0.0005128161, 0.0006291525 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007[23] = { 0.001419751, 0.001595084, 0.001773326, 0.001922278, 0.002098556, 0.002259438, 0.002396898, 0.002536581, 0.002669177, 0.00278217, 0.002912648, 0.003043618, 0.003118401, 0.003073652, 0.003068404, 0.003115413, 0.002906982,
   0.002756475, 0.002296387, 0.001984003, 0.001508917, 0.0006002288, 0.0007193129 };
   grae = new TGraphAsymmErrors(23,gTop_Ptcl_QCD_Eff_Fake_ML_fx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fy3007,gTop_Ptcl_QCD_Eff_Fake_ML_felx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fely3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007","",100,131,215);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMinimum(0.002473168);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMaximum(0.4573156);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008[23] = { 0.6483306, 0.649696, 0.6527156, 0.6484585, 0.6504211, 0.6468527, 0.6482038, 0.6493397, 0.6504255, 0.6511323, 0.6514694, 0.6471585, 0.6488165, 0.6441392, 0.6412831, 0.6494186, 0.6401892,
   0.6415672, 0.6450202, 0.6389414, 0.6421536, 0.6420478, 0.6436791 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008[23] = { 0.001871705, 0.001952569, 0.002030456, 0.002120344, 0.002215571, 0.002309468, 0.002406334, 0.002505022, 0.002611165, 0.00271822, 0.0028294, 0.002956858, 0.003057319, 0.003199903, 0.003339347, 0.003433123, 0.003594823,
   0.00375292, 0.00390778, 0.004063606, 0.004172776, 0.004380675, 0.004476492 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008[23] = { 0.001867176, 0.001947587, 0.002024941, 0.002114531, 0.002209127, 0.002302665, 0.00239887, 0.002496862, 0.002602225, 0.002708481, 0.002818824, 0.002945703, 0.003045238, 0.003187165, 0.003325802, 0.003417836, 0.003579281,
   0.003735795, 0.003888691, 0.004043982, 0.004151533, 0.004357299, 0.004451761 };
   grae = new TGraphAsymmErrors(23,gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008,gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008","",100,131,215);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMinimum(0.6328915);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMaximum(0.6567268);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("top_ptcl__analyzed_histos_delphes_SMtt_closure_mass.pdf");top_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("top_ptcl__analyzed_histos_delphes_SMtt_closure_mass.png");
   top_ptcl__analyzed_histos_delphes_SMtt_closure->Modified();
   top_ptcl__analyzed_histos_delphes_SMtt_closure->cd();
   top_ptcl__analyzed_histos_delphes_SMtt_closure->SetSelected(top_ptcl__analyzed_histos_delphes_SMtt_closure);
}


==> figures/top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged()
{
//=========Macro generated from canvas: top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:26:31 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(95.99999,-0.125,1104,1.125);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Ptcl_Eff_Real_ML_fx3005[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_Eff_Real_ML_fy3005[14] = { 0.007441531, 0.1180971, 0.2801531, 0.4687832, 0.6578065, 0.7278004, 0.8082229, 0.8669742, 0.8677323, 0.8443892, 0.7611362, 0.6980454, 0.6603343, 0.537474 };
   Double_t gTop_Ptcl_Eff_Real_ML_felx3005[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_ML_fely3005[14] = { 0.001607173, 0.001829649, 0.001670264, 0.00171891, 0.001709406, 0.001793954, 0.001828161, 0.00186647, 0.002216182, 0.002804418, 0.003853033, 0.004944388, 0.004586324, 0.006660018 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehx3005[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehy3005[14] = { 0.001994489, 0.001854315, 0.001676344, 0.001719648, 0.001705334, 0.001786616, 0.001815041, 0.001844731, 0.002185436, 0.002764202, 0.003811282, 0.004899383, 0.004556743, 0.006646845 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14,gTop_Ptcl_Eff_Real_ML_fx3005,gTop_Ptcl_Eff_Real_ML_fy3005,gTop_Ptcl_Eff_Real_ML_felx3005,gTop_Ptcl_Eff_Real_ML_fehx3005,gTop_Ptcl_Eff_Real_ML_fely3005,gTop_Ptcl_Eff_Real_ML_fehy3005);
   grae->SetName("gTop_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_ML3005 = new TH1F("Graph_gTop_Ptcl_Eff_Real_ML3005","",100,120,1080);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMinimum(0);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMaximum(1.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetRange(9,92);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_ML3005);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Ptcl_Eff_Real_Stand_fx3006[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fy3006[14] = { 0.8759745, 0.7961712, 0.7941091, 0.8167307, 0.8356705, 0.8462624, 0.8534005, 0.859246, 0.858332, 0.8569282, 0.8605902, 0.8539654, 0.851676, 0.8579112 };
   Double_t gTop_Ptcl_Eff_Real_Stand_felx3006[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fely3006[14] = { 0.006518704, 0.00230483, 0.001511417, 0.001338013, 0.001339323, 0.001457933, 0.001645166, 0.001910498, 0.002279667, 0.002711364, 0.003149395, 0.003839314, 0.003474847, 0.004748613 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehx3006[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehy3006[14] = { 0.006244689, 0.002285734, 0.001503281, 0.001330512, 0.001330652, 0.001446767, 0.001630113, 0.001889221, 0.002249716, 0.002669668, 0.003091605, 0.0037586, 0.003409747, 0.004622094 };
   grae = new TGraphAsymmErrors(14,gTop_Ptcl_Eff_Real_Stand_fx3006,gTop_Ptcl_Eff_Real_Stand_fy3006,gTop_Ptcl_Eff_Real_Stand_felx3006,gTop_Ptcl_Eff_Real_Stand_fehx3006,gTop_Ptcl_Eff_Real_Stand_fely3006,gTop_Ptcl_Eff_Real_Stand_fehy3006);
   grae->SetName("gTop_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_Stand3006 = new TH1F("Graph_gTop_Ptcl_Eff_Real_Stand3006","",100,120,1080);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMinimum(0.7836356);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMaximum(0.8911813);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_Stand3006);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fx3007[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fy3007[14] = { 0.0007089266, 0.007274368, 0.03952252, 0.1534134, 0.3878605, 0.504366, 0.6846556, 0.7441522, 0.6921709, 0.5967808, 0.3931966, 0.277726, 0.2307438, 0.1138597 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_felx3007[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fely3007[14] = { 0.0002017282, 0.0002819164, 0.0005000438, 0.0009485118, 0.001502596, 0.001894214, 0.002201278, 0.002594407, 0.003425614, 0.004482749, 0.005511197, 0.006165335, 0.005453676, 0.005881993 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007[14] = { 0.0002692496, 0.0002929732, 0.000506144, 0.0009533203, 0.001504725, 0.001894089, 0.002193062, 0.002577371, 0.003404741, 0.004466789, 0.005538215, 0.006249449, 0.005544036, 0.006151228 };
   grae = new TGraphAsymmErrors(14,gTop_Ptcl_QCD_Eff_Fake_ML_fx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fy3007,gTop_Ptcl_QCD_Eff_Fake_ML_felx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fely3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007","",100,120,1080);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMinimum(0.0004564785);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMaximum(0.8213518);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008[14] = { 0.8869262, 0.7461455, 0.660288, 0.6214707, 0.6112215, 0.6099201, 0.6175182, 0.6234189, 0.6108088, 0.6036441, 0.6131816, 0.6109972, 0.6042975, 0.5872586 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008[14] = { 0.002486751, 0.001451996, 0.001219276, 0.001279423, 0.001505363, 0.00184963, 0.002300184, 0.002873872, 0.003611822, 0.004470624, 0.005522939, 0.006769523, 0.006386427, 0.009260929 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008[14] = { 0.002440481, 0.001446557, 0.00121716, 0.001277739, 0.001503252, 0.001846486, 0.002294957, 0.002865266, 0.003599791, 0.004453532, 0.005494306, 0.00672757, 0.006351499, 0.009200697 };
   grae = new TGraphAsymmErrors(14,gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008,gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008","",100,120,1080);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMinimum(0.5468607);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMaximum(0.9205036);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.pdf");top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.png");
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta()
{
//=========Macro generated from canvas: top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:22:33 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-2.52,-0.125,2.52,1.125);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Ptcl_Eff_Real_ML_fx3005[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_Eff_Real_ML_fy3005[40] = { 0.550973, 0.5763987, 0.5787907, 0.55763, 0.5684861, 0.572262, 0.5853445, 0.5880746, 0.5815109, 0.5899792, 0.6010603, 0.6023297, 0.5762939, 0.5865527, 0.5935458, 0.5855978, 0.5853471,
   0.5874805, 0.5829002, 0.5830788, 0.5748601, 0.5795536, 0.588199, 0.5877314, 0.5862515, 0.5833826, 0.5847946, 0.5897864, 0.5807514, 0.5962987, 0.6006226, 0.5911074, 0.5817087,
   0.6070901, 0.605254, 0.6003521, 0.5777992, 0.5701236, 0.5590986, 0.5176688 };
   Double_t gTop_Ptcl_Eff_Real_ML_felx3005[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_ML_fely3005[40] = { 0.008635832, 0.007710893, 0.006841985, 0.006255095, 0.005692483, 0.005253462, 0.004916822, 0.00474937, 0.004537892, 0.004366959, 0.00424608, 0.004068324, 0.003986738, 0.003898402, 0.003786704, 0.003739603, 0.003683135,
   0.003646396, 0.003659831, 0.003640287, 0.003675574, 0.003705521, 0.003718816, 0.00376605, 0.00381277, 0.00382423, 0.003894169, 0.003977532, 0.004084179, 0.004198106, 0.004367215, 0.004552449, 0.004877617,
   0.005080569, 0.005340089, 0.005781357, 0.006347875, 0.006727243, 0.007357299, 0.008250038 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehx3005[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehy3005[40] = { 0.00860572, 0.007674422, 0.006812266, 0.00623709, 0.00567465, 0.005237386, 0.004900046, 0.00473318, 0.004524264, 0.004352943, 0.004231067, 0.004054348, 0.003976909, 0.003887669, 0.003775701, 0.003729838, 0.00367369,
   0.003636892, 0.003650787, 0.003631318, 0.003667377, 0.003696644, 0.003708847, 0.003755885, 0.003802538, 0.003814299, 0.003883689, 0.003965918, 0.004073235, 0.004184172, 0.004351413, 0.004537021, 0.004861846,
   0.005057736, 0.005315352, 0.005753856, 0.006322597, 0.006701786, 0.007331806, 0.008240569 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gTop_Ptcl_Eff_Real_ML_fx3005,gTop_Ptcl_Eff_Real_ML_fy3005,gTop_Ptcl_Eff_Real_ML_felx3005,gTop_Ptcl_Eff_Real_ML_fehx3005,gTop_Ptcl_Eff_Real_ML_fely3005,gTop_Ptcl_Eff_Real_ML_fehy3005);
   grae->SetName("gTop_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_ML3005 = new TH1F("Graph_gTop_Ptcl_Eff_Real_ML3005","",100,-2.4,2.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMinimum(0);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMaximum(1.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetRange(9,92);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_ML3005);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Ptcl_Eff_Real_Stand_fx3006[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fy3006[40] = { 0.811792, 0.8180536, 0.8094884, 0.823484, 0.8231205, 0.827628, 0.8358311, 0.8213928, 0.8300199, 0.8300008, 0.8393344, 0.8378708, 0.8315016, 0.8355069, 0.8381186, 0.8328804, 0.8379284,
   0.8408368, 0.8385857, 0.8318062, 0.8379979, 0.8398405, 0.8321835, 0.8432218, 0.8401507, 0.8335303, 0.8370938, 0.830179, 0.8350024, 0.8285632, 0.8257588, 0.8309564, 0.8244457,
   0.8258071, 0.8227363, 0.8278711, 0.818736, 0.8142576, 0.8125, 0.8148734 };
   Double_t gTop_Ptcl_Eff_Real_Stand_felx3006[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fely3006[40] = { 0.006898652, 0.006108494, 0.005507734, 0.004863525, 0.004435706, 0.004054158, 0.00373589, 0.003729519, 0.003487656, 0.003364793, 0.003213147, 0.003090057, 0.003045382, 0.002959221, 0.002862897, 0.002854418, 0.002777197,
   0.0027317, 0.002752847, 0.002782656, 0.002761886, 0.002775971, 0.002845568, 0.002805505, 0.002861031, 0.002912953, 0.002943039, 0.0030609, 0.003099276, 0.003251675, 0.003410675, 0.003502791, 0.003798189,
   0.003983278, 0.004213355, 0.004505653, 0.005011096, 0.005351312, 0.005864459, 0.00652344 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehx3006[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehy3006[40] = { 0.006713618, 0.005956011, 0.005390588, 0.004762082, 0.004351283, 0.003981035, 0.003669661, 0.003670278, 0.003432321, 0.003313246, 0.003162593, 0.003043785, 0.003002567, 0.002917508, 0.002823026, 0.002816349, 0.002739706,
   0.002694578, 0.002715814, 0.002746751, 0.002724782, 0.00273795, 0.002807933, 0.00276563, 0.002820574, 0.002873128, 0.002901266, 0.003018084, 0.00305375, 0.003204011, 0.003359386, 0.003446586, 0.003735384,
   0.003913601, 0.004137272, 0.004415485, 0.004907167, 0.00523681, 0.005729128, 0.006353921 };
   grae = new TGraphAsymmErrors(40,gTop_Ptcl_Eff_Real_Stand_fx3006,gTop_Ptcl_Eff_Real_Stand_fy3006,gTop_Ptcl_Eff_Real_Stand_felx3006,gTop_Ptcl_Eff_Real_Stand_fehx3006,gTop_Ptcl_Eff_Real_Stand_fely3006,gTop_Ptcl_Eff_Real_Stand_fehy3006);
   grae->SetName("gTop_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_Stand3006 = new TH1F("Graph_gTop_Ptcl_Eff_Real_Stand3006","",100,-2.4,2.4);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMinimum(0.79978);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMaximum(0.8501881);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_Stand3006);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fx3007[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fy3007[40] = { 0.2797709, 0.2884535, 0.2783097, 0.2577252, 0.2622483, 0.2589348, 0.26173, 0.2673363, 0.2563683, 0.2608294, 0.2648517, 0.2620652, 0.2530791, 0.2529524, 0.2503639, 0.2415753, 0.249517,
   0.2466113, 0.2479547, 0.2509429, 0.2520424, 0.2503102, 0.2563717, 0.2431568, 0.2510449, 0.2502941, 0.2519024, 0.2476342, 0.2532168, 0.2711248, 0.2730088, 0.2695465, 0.2662202,
   0.2881334, 0.2879825, 0.2802057, 0.2793365, 0.2806582, 0.2773881, 0.2623539 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_felx3007[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fely3007[40] = { 0.004884757, 0.004667159, 0.004325396, 0.003970042, 0.003832309, 0.003670439, 0.003528596, 0.003448084, 0.003292078, 0.003249037, 0.003184971, 0.003097182, 0.003010054, 0.002981641, 0.002933096, 0.002897398, 0.002878432,
   0.002860899, 0.002859269, 0.002882039, 0.002865333, 0.002894804, 0.002913104, 0.00287034, 0.002918036, 0.002924953, 0.002959529, 0.003011025, 0.003059705, 0.003195927, 0.003269476, 0.003353798, 0.00343351,
   0.003631688, 0.003765515, 0.003869181, 0.00409854, 0.004333478, 0.004575363, 0.004762247 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007[40] = { 0.004936847, 0.004711988, 0.00436665, 0.004009954, 0.00386839, 0.00370428, 0.003559292, 0.003476315, 0.003319774, 0.00327522, 0.003209463, 0.003120779, 0.003033723, 0.003004885, 0.002955983, 0.002921087, 0.002900599,
   0.002883228, 0.002881372, 0.002904051, 0.002886931, 0.002917105, 0.00293479, 0.002893343, 0.002940585, 0.002947723, 0.002982592, 0.003035589, 0.00308414, 0.003219571, 0.003293909, 0.003380113, 0.003461712,
   0.0036589, 0.003794798, 0.003901775, 0.004135326, 0.004374234, 0.004621809, 0.00481792 };
   grae = new TGraphAsymmErrors(40,gTop_Ptcl_QCD_Eff_Fake_ML_fx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fy3007,gTop_Ptcl_QCD_Eff_Fake_ML_felx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fely3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007","",100,-2.4,2.4);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMinimum(0.2332292);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMaximum(0.2986142);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008[40] = { 0.6471894, 0.6348491, 0.6474867, 0.6470444, 0.6454764, 0.6443471, 0.6413023, 0.6508089, 0.6450068, 0.6449354, 0.6442814, 0.6482511, 0.6491987, 0.652383, 0.6511554, 0.6514621, 0.6541806,
   0.6540009, 0.6495213, 0.6503815, 0.6540739, 0.6473143, 0.6501612, 0.6459296, 0.649454, 0.6446928, 0.6518471, 0.6520375, 0.6529319, 0.6454522, 0.6460602, 0.6467191, 0.6516773,
   0.6445124, 0.6468656, 0.6445097, 0.6380591, 0.6414782, 0.6436971, 0.6323342 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008[40] = { 0.005241196, 0.00499482, 0.004643583, 0.004367824, 0.004195188, 0.004036508, 0.00387294, 0.003736126, 0.003628567, 0.003560662, 0.003474064, 0.003381145, 0.003321714, 0.003284013, 0.003244036, 0.003243021, 0.003180613,
   0.003174106, 0.003175649, 0.003186377, 0.00315556, 0.003209518, 0.003198382, 0.003216601, 0.003227855, 0.003248454, 0.00326522, 0.003341181, 0.003368082, 0.003457452, 0.003528349, 0.003633129, 0.003723196,
   0.003860147, 0.003998095, 0.004149516, 0.004418086, 0.004656952, 0.004930377, 0.005260077 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008[40] = { 0.005206407, 0.004966263, 0.004616155, 0.004343621, 0.004173128, 0.004016261, 0.00385475, 0.003717839, 0.003612095, 0.003544806, 0.003459046, 0.003366452, 0.003307422, 0.003269685, 0.003230188, 0.003229148, 0.003166977,
   0.003160546, 0.003162546, 0.003173096, 0.003142148, 0.00319637, 0.003185024, 0.003203542, 0.003214327, 0.003235269, 0.003251114, 0.003326393, 0.003352951, 0.003442434, 0.003512636, 0.003616386, 0.00370491,
   0.003841595, 0.00397782, 0.004128099, 0.004395086, 0.004630681, 0.004900418, 0.005229108 };
   grae = new TGraphAsymmErrors(40,gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008,gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008","",100,-2.4,2.4);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMinimum(0.6240468);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMaximum(0.6603749);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.pdf");top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.pdf");
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass()
{
//=========Macro generated from canvas: top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:26:20 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(119.45,-0.125,226.55,1.125);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Ptcl_Eff_Real_ML_fx3005[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_Eff_Real_ML_fy3005[23] = { 0.3189486, 0.3694181, 0.4365774, 0.4900558, 0.5560617, 0.6366173, 0.6757193, 0.7129612, 0.7539731, 0.787313, 0.8165858, 0.8172819, 0.7416109, 0.5967681, 0.4947136, 0.4531733, 0.3681983,
   0.2902935, 0.1828005, 0.1343926, 0.07894182, 0.008167491, 0.004556385 };
   Double_t gTop_Ptcl_Eff_Real_ML_felx3005[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_ML_fely3005[23] = { 0.003506828, 0.003586096, 0.003591856, 0.003475645, 0.003328858, 0.003084477, 0.002828017, 0.002567323, 0.002279132, 0.00201446, 0.001822866, 0.001893076, 0.002646235, 0.003626235, 0.004058621, 0.004252722, 0.004259415,
   0.004133214, 0.003668321, 0.003349293, 0.002775842, 0.0009639397, 0.0007546556 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehx3005[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehy3005[23] = { 0.003527284, 0.003600462, 0.003598473, 0.0034766, 0.003323866, 0.003073354, 0.002815328, 0.002553761, 0.002265081, 0.002000712, 0.001809009, 0.001878062, 0.002628812, 0.003615768, 0.004059312, 0.00425951, 0.004279887,
   0.004167939, 0.003725663, 0.003420286, 0.002866283, 0.001083844, 0.000890559 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(23,gTop_Ptcl_Eff_Real_ML_fx3005,gTop_Ptcl_Eff_Real_ML_fy3005,gTop_Ptcl_Eff_Real_ML_felx3005,gTop_Ptcl_Eff_Real_ML_fehx3005,gTop_Ptcl_Eff_Real_ML_fely3005,gTop_Ptcl_Eff_Real_ML_fehy3005);
   grae->SetName("gTop_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_ML3005 = new TH1F("Graph_gTop_Ptcl_Eff_Real_ML3005","",100,131,215);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMinimum(0);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMaximum(1.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetRangeUser(138,208);;
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_ML3005);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Ptcl_Eff_Real_Stand_fx3006[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fy3006[23] = { 0.7012834, 0.7285184, 0.7599834, 0.7908618, 0.8118448, 0.8220497, 0.828801, 0.835675, 0.831262, 0.8191851, 0.8043161, 0.8172584, 0.8572145, 0.8868846, 0.8922618, 0.9031122, 0.9116447,
   0.9144942, 0.9148955, 0.9213171, 0.9181071, 0.921316, 0.9170991 };
   Double_t gTop_Ptcl_Eff_Real_Stand_felx3006[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fely3006[23] = { 0.003465745, 0.003325676, 0.003113142, 0.002846449, 0.002635276, 0.002465652, 0.002285999, 0.002111063, 0.001986735, 0.001896507, 0.001867933, 0.001893169, 0.002124455, 0.002368572, 0.00255528, 0.002573157, 0.002560545,
   0.002607449, 0.002719267, 0.002723196, 0.00291269, 0.002994815, 0.003219277 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehx3006[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehy3006[23] = { 0.003442999, 0.00330052, 0.003085984, 0.00281847, 0.002607456, 0.002439387, 0.00226222, 0.002089659, 0.001968392, 0.001881227, 0.001854615, 0.001878156, 0.002098651, 0.002326552, 0.002503734, 0.002514381, 0.002496204,
   0.002538391, 0.002643914, 0.002641077, 0.002822911, 0.002895958, 0.003111549 };
   grae = new TGraphAsymmErrors(23,gTop_Ptcl_Eff_Real_Stand_fx3006,gTop_Ptcl_Eff_Real_Stand_fy3006,gTop_Ptcl_Eff_Real_Stand_felx3006,gTop_Ptcl_Eff_Real_Stand_fehx3006,gTop_Ptcl_Eff_Real_Stand_fely3006,gTop_Ptcl_Eff_Real_Stand_fehy3006);
   grae->SetName("gTop_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_Stand3006 = new TH1F("Graph_gTop_Ptcl_Eff_Real_Stand3006","",100,131,215);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMinimum(0.6751782);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMaximum(0.9468514);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_Stand3006);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fx3007[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fy3007[23] = { 0.1538497, 0.1853245, 0.2210057, 0.2484702, 0.2845326, 0.3223546, 0.3457588, 0.3720178, 0.3899066, 0.3918196, 0.4054335, 0.4129477, 0.3875559, 0.3025409, 0.2619104, 0.2479561, 0.1820232,
   0.1421372, 0.08360527, 0.05559056, 0.0286603, 0.003260781, 0.004688432 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_felx3007[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fely3007[23] = { 0.001409169, 0.001584603, 0.001763244, 0.001912425, 0.002089321, 0.002251207, 0.00238913, 0.002529589, 0.002662635, 0.0027752, 0.002906046, 0.00303702, 0.003109274, 0.003056196, 0.003045563, 0.003089605, 0.002871664,
   0.002713057, 0.002241243, 0.001920639, 0.001437305, 0.0005128161, 0.0006291525 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007[23] = { 0.001419751, 0.001595084, 0.001773326, 0.001922278, 0.002098556, 0.002259438, 0.002396898, 0.002536581, 0.002669177, 0.00278217, 0.002912648, 0.003043618, 0.003118401, 0.003073652, 0.003068404, 0.003115413, 0.002906982,
   0.002756475, 0.002296387, 0.001984003, 0.001508917, 0.0006002288, 0.0007193129 };
   grae = new TGraphAsymmErrors(23,gTop_Ptcl_QCD_Eff_Fake_ML_fx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fy3007,gTop_Ptcl_QCD_Eff_Fake_ML_felx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fely3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007","",100,131,215);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMinimum(0.002473168);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMaximum(0.4573156);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008[23] = { 0.6483306, 0.649696, 0.6527156, 0.6484585, 0.6504211, 0.6468527, 0.6482038, 0.6493397, 0.6504255, 0.6511323, 0.6514694, 0.6471585, 0.6488165, 0.6441392, 0.6412831, 0.6494186, 0.6401892,
   0.6415672, 0.6450202, 0.6389414, 0.6421536, 0.6420478, 0.6436791 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008[23] = { 0.001871705, 0.001952569, 0.002030456, 0.002120344, 0.002215571, 0.002309468, 0.002406334, 0.002505022, 0.002611165, 0.00271822, 0.0028294, 0.002956858, 0.003057319, 0.003199903, 0.003339347, 0.003433123, 0.003594823,
   0.00375292, 0.00390778, 0.004063606, 0.004172776, 0.004380675, 0.004476492 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008[23] = { 0.001867176, 0.001947587, 0.002024941, 0.002114531, 0.002209127, 0.002302665, 0.00239887, 0.002496862, 0.002602225, 0.002708481, 0.002818824, 0.002945703, 0.003045238, 0.003187165, 0.003325802, 0.003417836, 0.003579281,
   0.003735795, 0.003888691, 0.004043982, 0.004151533, 0.004357299, 0.004451761 };
   grae = new TGraphAsymmErrors(23,gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008,gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008","",100,131,215);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMinimum(0.6328915);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMaximum(0.6567268);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.pdf");top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.png");
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(top_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged()
{
//=========Macro generated from canvas: top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 17:31:40 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(95.99999,-0.125,1104,1.125);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Ptcl_Eff_Real_ML_fx3005[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_Eff_Real_ML_fy3005[14] = { 0.01506373, 0.1475362, 0.330507, 0.5431149, 0.708207, 0.7656823, 0.8378863, 0.8765994, 0.8668314, 0.8430237, 0.7473844, 0.6909692, 0.6686024, 0.5436676 };
   Double_t gTop_Ptcl_Eff_Real_ML_felx3005[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_ML_fely3005[14] = { 0.002920761, 0.002482885, 0.002054943, 0.001756799, 0.001419709, 0.001202948, 0.0009735436, 0.000822733, 0.0008311471, 0.0009083455, 0.001175, 0.001445426, 0.001374224, 0.002237031 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehx3005[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehy3005[14] = { 0.003538101, 0.00251758, 0.002061403, 0.001755731, 0.001415673, 0.001198691, 0.0009688676, 0.0008180643, 0.0008267951, 0.0009041025, 0.001171404, 0.001441712, 0.001371365, 0.002235278 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14,gTop_Ptcl_Eff_Real_ML_fx3005,gTop_Ptcl_Eff_Real_ML_fy3005,gTop_Ptcl_Eff_Real_ML_felx3005,gTop_Ptcl_Eff_Real_ML_fehx3005,gTop_Ptcl_Eff_Real_ML_fely3005,gTop_Ptcl_Eff_Real_ML_fehy3005);
   grae->SetName("gTop_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_ML3005 = new TH1F("Graph_gTop_Ptcl_Eff_Real_ML3005","",100,120,1080);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMinimum(0);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMaximum(1.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetRange(9,92);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_ML3005);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Ptcl_Eff_Real_Stand_fx3006[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fy3006[14] = { 0.8383546, 0.7492323, 0.7621351, 0.8041621, 0.8291378, 0.8450975, 0.8565164, 0.8608524, 0.862286, 0.8623344, 0.8619983, 0.8620078, 0.864741, 0.8611067 };
   Double_t gTop_Ptcl_Eff_Real_Stand_felx3006[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fely3006[14] = { 0.009351615, 0.003062683, 0.001868844, 0.001404168, 0.001177842, 0.00102908, 0.0009264356, 0.0008653866, 0.0008428933, 0.0008607244, 0.000934632, 0.00108219, 0.001001663, 0.001562938 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehx3006[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehy3006[14] = { 0.008946864, 0.003038193, 0.001858848, 0.001396626, 0.001171457, 0.001023548, 0.0009215009, 0.0008609139, 0.0008385955, 0.0008562417, 0.0009293659, 0.00107514, 0.0009954706, 0.001548418 };
   grae = new TGraphAsymmErrors(14,gTop_Ptcl_Eff_Real_Stand_fx3006,gTop_Ptcl_Eff_Real_Stand_fy3006,gTop_Ptcl_Eff_Real_Stand_felx3006,gTop_Ptcl_Eff_Real_Stand_fehx3006,gTop_Ptcl_Eff_Real_Stand_fely3006,gTop_Ptcl_Eff_Real_Stand_fehy3006);
   grae->SetName("gTop_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_Stand3006 = new TH1F("Graph_gTop_Ptcl_Eff_Real_Stand3006","",100,120,1080);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMinimum(0.734213);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMaximum(0.8776932);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_Stand3006);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fx3007[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fy3007[14] = { 0.0007089266, 0.007274368, 0.03952252, 0.1534134, 0.3878605, 0.504366, 0.6846556, 0.7441522, 0.6921709, 0.5967808, 0.3931966, 0.277726, 0.2307438, 0.1138597 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_felx3007[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fely3007[14] = { 0.0002017282, 0.0002819164, 0.0005000438, 0.0009485118, 0.001502596, 0.001894214, 0.002201278, 0.002594407, 0.003425614, 0.004482749, 0.005511197, 0.006165335, 0.005453676, 0.005881993 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007[14] = { 0.0002692496, 0.0002929732, 0.000506144, 0.0009533203, 0.001504725, 0.001894089, 0.002193062, 0.002577371, 0.003404741, 0.004466789, 0.005538215, 0.006249449, 0.005544036, 0.006151228 };
   grae = new TGraphAsymmErrors(14,gTop_Ptcl_QCD_Eff_Fake_ML_fx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fy3007,gTop_Ptcl_QCD_Eff_Fake_ML_felx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fely3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007","",100,120,1080);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMinimum(0.0004564785);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMaximum(0.8213518);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008[14] = { 0.8869262, 0.7461455, 0.660288, 0.6214707, 0.6112215, 0.6099201, 0.6175182, 0.6234189, 0.6108088, 0.6036441, 0.6131816, 0.6109972, 0.6042975, 0.5872586 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008[14] = { 0.002486751, 0.001451996, 0.001219276, 0.001279423, 0.001505363, 0.00184963, 0.002300184, 0.002873872, 0.003611822, 0.004470624, 0.005522939, 0.006769523, 0.006386427, 0.009260929 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008[14] = { 0.002440481, 0.001446557, 0.00121716, 0.001277739, 0.001503252, 0.001846486, 0.002294957, 0.002865266, 0.003599791, 0.004453532, 0.005494306, 0.00672757, 0.006351499, 0.009200697 };
   grae = new TGraphAsymmErrors(14,gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008,gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008","",100,120,1080);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMinimum(0.5468607);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMaximum(0.9205036);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.pdf");top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.png");
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta()
{
//=========Macro generated from canvas: top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 16:27:23 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-2.52,-0.125,2.52,1.125);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Ptcl_Eff_Real_ML_fx3005[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_Eff_Real_ML_fy3005[40] = { 0.6634978, 0.6769755, 0.674116, 0.6929623, 0.6949443, 0.6990841, 0.7143042, 0.7318425, 0.732885, 0.7351467, 0.7419188, 0.742816, 0.7371531, 0.7285434, 0.726821, 0.7318256, 0.7274665,
   0.7253223, 0.7340905, 0.7288694, 0.7290412, 0.7330614, 0.7306514, 0.7276835, 0.7302084, 0.7291006, 0.7293362, 0.7411133, 0.734273, 0.7536135, 0.7727746, 0.7659692, 0.7553391,
   0.7490946, 0.7464781, 0.728213, 0.7072332, 0.6897803, 0.6877431, 0.6251263 };
   Double_t gTop_Ptcl_Eff_Real_ML_felx3005[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_ML_fely3005[40] = { 0.006158055, 0.005242431, 0.00461492, 0.004019309, 0.003644715, 0.003326055, 0.002999659, 0.002720338, 0.002558157, 0.002375861, 0.002242588, 0.002123911, 0.002037699, 0.001963975, 0.001890118, 0.001846278, 0.001815106,
   0.001785608, 0.001743287, 0.001760018, 0.001737634, 0.00174697, 0.001769712, 0.001819729, 0.001853081, 0.001910779, 0.001986564, 0.002029322, 0.002145662, 0.002208643, 0.002275131, 0.002440158, 0.002659682,
   0.002932333, 0.003205439, 0.003601253, 0.004076903, 0.004648803, 0.005276808, 0.006387157 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehx3005[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehy3005[40] = { 0.006103738, 0.005198829, 0.004581745, 0.003990485, 0.003620649, 0.003305407, 0.002981013, 0.002703082, 0.00254278, 0.002362385, 0.002230023, 0.002112568, 0.002027637, 0.001955144, 0.001882029, 0.001838297, 0.001807611,
   0.001778457, 0.00173606, 0.001752903, 0.001730691, 0.001739762, 0.001762434, 0.001812186, 0.001845127, 0.001902386, 0.001977481, 0.002019077, 0.002134723, 0.002195474, 0.002259263, 0.002422732, 0.002640413,
   0.002909888, 0.003179115, 0.003571852, 0.004044215, 0.00461118, 0.005229136, 0.006344452 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gTop_Ptcl_Eff_Real_ML_fx3005,gTop_Ptcl_Eff_Real_ML_fy3005,gTop_Ptcl_Eff_Real_ML_felx3005,gTop_Ptcl_Eff_Real_ML_fehx3005,gTop_Ptcl_Eff_Real_ML_fely3005,gTop_Ptcl_Eff_Real_ML_fehy3005);
   grae->SetName("gTop_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_ML3005 = new TH1F("Graph_gTop_Ptcl_Eff_Real_ML3005","",100,-2.4,2.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMinimum(0);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMaximum(1.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetRange(9,92);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_ML3005);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Ptcl_Eff_Real_Stand_fx3006[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fy3006[40] = { 0.8087199, 0.8227201, 0.8288543, 0.8314956, 0.8278247, 0.8344654, 0.834845, 0.8369617, 0.8432344, 0.8427514, 0.8443148, 0.8517899, 0.8501425, 0.8513805, 0.8519452, 0.8542277, 0.8558449,
   0.8555991, 0.8595534, 0.8561635, 0.8575029, 0.8544377, 0.8541179, 0.8549119, 0.852225, 0.8518721, 0.8526984, 0.8506488, 0.8510787, 0.8483636, 0.8480347, 0.846279, 0.8420757,
   0.8435195, 0.8375702, 0.8316414, 0.8183878, 0.829541, 0.8172124, 0.8219939 };
   Double_t gTop_Ptcl_Eff_Real_Stand_felx3006[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fely3006[40] = { 0.005168511, 0.004314697, 0.003735818, 0.003281783, 0.003004453, 0.002709116, 0.002476417, 0.002276833, 0.002110098, 0.001966861, 0.001864069, 0.001732348, 0.001657683, 0.00157613, 0.001511365, 0.001475324, 0.001436503,
   0.00141066, 0.001375304, 0.001393732, 0.001370943, 0.001396933, 0.001412462, 0.001444341, 0.001486253, 0.001532213, 0.001589991, 0.001656594, 0.001735392, 0.001844128, 0.001954502, 0.002085091, 0.002263802,
   0.00246709, 0.00272873, 0.003043115, 0.003471457, 0.003805726, 0.004431908, 0.005103107 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehx3006[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehy3006[40] = { 0.005065671, 0.004234979, 0.003673003, 0.003232158, 0.002963908, 0.002674364, 0.002447239, 0.002251719, 0.002087403, 0.001947194, 0.001846165, 0.001715893, 0.00164281, 0.001562535, 0.001498798, 0.001463114, 0.001424764,
   0.00139936, 0.001364191, 0.001382648, 0.001360093, 0.001385959, 0.001401274, 0.001432568, 0.001474069, 0.001519308, 0.001576005, 0.001641677, 0.001718977, 0.001826018, 0.001934234, 0.002062377, 0.002237954,
   0.002436091, 0.002692622, 0.003000318, 0.003421149, 0.003740237, 0.004351169, 0.004992826 };
   grae = new TGraphAsymmErrors(40,gTop_Ptcl_Eff_Real_Stand_fx3006,gTop_Ptcl_Eff_Real_Stand_fy3006,gTop_Ptcl_Eff_Real_Stand_felx3006,gTop_Ptcl_Eff_Real_Stand_fehx3006,gTop_Ptcl_Eff_Real_Stand_fely3006,gTop_Ptcl_Eff_Real_Stand_fehy3006);
   grae->SetName("gTop_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_Stand3006 = new TH1F("Graph_gTop_Ptcl_Eff_Real_Stand3006","",100,-2.4,2.4);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMinimum(0.7978147);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMaximum(0.8666542);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_Stand3006);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fx3007[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fy3007[40] = { 0.2797709, 0.2884535, 0.2783097, 0.2577252, 0.2622483, 0.2589348, 0.26173, 0.2673363, 0.2563683, 0.2608294, 0.2648517, 0.2620652, 0.2530791, 0.2529524, 0.2503639, 0.2415753, 0.249517,
   0.2466113, 0.2479547, 0.2509429, 0.2520424, 0.2503102, 0.2563717, 0.2431568, 0.2510449, 0.2502941, 0.2519024, 0.2476342, 0.2532168, 0.2711248, 0.2730088, 0.2695465, 0.2662202,
   0.2881334, 0.2879825, 0.2802057, 0.2793365, 0.2806582, 0.2773881, 0.2623539 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_felx3007[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fely3007[40] = { 0.004884757, 0.004667159, 0.004325396, 0.003970042, 0.003832309, 0.003670439, 0.003528596, 0.003448084, 0.003292078, 0.003249037, 0.003184971, 0.003097182, 0.003010054, 0.002981641, 0.002933096, 0.002897398, 0.002878432,
   0.002860899, 0.002859269, 0.002882039, 0.002865333, 0.002894804, 0.002913104, 0.00287034, 0.002918036, 0.002924953, 0.002959529, 0.003011025, 0.003059705, 0.003195927, 0.003269476, 0.003353798, 0.00343351,
   0.003631688, 0.003765515, 0.003869181, 0.00409854, 0.004333478, 0.004575363, 0.004762247 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007[40] = { 0.004936847, 0.004711988, 0.00436665, 0.004009954, 0.00386839, 0.00370428, 0.003559292, 0.003476315, 0.003319774, 0.00327522, 0.003209463, 0.003120779, 0.003033723, 0.003004885, 0.002955983, 0.002921087, 0.002900599,
   0.002883228, 0.002881372, 0.002904051, 0.002886931, 0.002917105, 0.00293479, 0.002893343, 0.002940585, 0.002947723, 0.002982592, 0.003035589, 0.00308414, 0.003219571, 0.003293909, 0.003380113, 0.003461712,
   0.0036589, 0.003794798, 0.003901775, 0.004135326, 0.004374234, 0.004621809, 0.00481792 };
   grae = new TGraphAsymmErrors(40,gTop_Ptcl_QCD_Eff_Fake_ML_fx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fy3007,gTop_Ptcl_QCD_Eff_Fake_ML_felx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fely3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007","",100,-2.4,2.4);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMinimum(0.2332292);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMaximum(0.2986142);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008[40] = { 0.6471894, 0.6348491, 0.6474867, 0.6470444, 0.6454764, 0.6443471, 0.6413023, 0.6508089, 0.6450068, 0.6449354, 0.6442814, 0.6482511, 0.6491987, 0.652383, 0.6511554, 0.6514621, 0.6541806,
   0.6540009, 0.6495213, 0.6503815, 0.6540739, 0.6473143, 0.6501612, 0.6459296, 0.649454, 0.6446928, 0.6518471, 0.6520375, 0.6529319, 0.6454522, 0.6460602, 0.6467191, 0.6516773,
   0.6445124, 0.6468656, 0.6445097, 0.6380591, 0.6414782, 0.6436971, 0.6323342 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008[40] = { 0.005241196, 0.00499482, 0.004643583, 0.004367824, 0.004195188, 0.004036508, 0.00387294, 0.003736126, 0.003628567, 0.003560662, 0.003474064, 0.003381145, 0.003321714, 0.003284013, 0.003244036, 0.003243021, 0.003180613,
   0.003174106, 0.003175649, 0.003186377, 0.00315556, 0.003209518, 0.003198382, 0.003216601, 0.003227855, 0.003248454, 0.00326522, 0.003341181, 0.003368082, 0.003457452, 0.003528349, 0.003633129, 0.003723196,
   0.003860147, 0.003998095, 0.004149516, 0.004418086, 0.004656952, 0.004930377, 0.005260077 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008[40] = { 0.005206407, 0.004966263, 0.004616155, 0.004343621, 0.004173128, 0.004016261, 0.00385475, 0.003717839, 0.003612095, 0.003544806, 0.003459046, 0.003366452, 0.003307422, 0.003269685, 0.003230188, 0.003229148, 0.003166977,
   0.003160546, 0.003162546, 0.003173096, 0.003142148, 0.00319637, 0.003185024, 0.003203542, 0.003214327, 0.003235269, 0.003251114, 0.003326393, 0.003352951, 0.003442434, 0.003512636, 0.003616386, 0.00370491,
   0.003841595, 0.00397782, 0.004128099, 0.004395086, 0.004630681, 0.004900418, 0.005229108 };
   grae = new TGraphAsymmErrors(40,gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008,gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008","",100,-2.4,2.4);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMinimum(0.6240468);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMaximum(0.6603749);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.pdf");top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.pdf");
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass()
{
//=========Macro generated from canvas: top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 17:32:27 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(119.45,-0.125,226.55,1.125);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gTop_Ptcl_Eff_Real_ML_fx3005[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_Eff_Real_ML_fy3005[23] = { 0.5342799, 0.5859693, 0.6412926, 0.6801801, 0.7430271, 0.8070115, 0.8322027, 0.8514126, 0.8708792, 0.8799465, 0.8923172, 0.8891756, 0.850015, 0.7825538, 0.7137612, 0.679055, 0.5955719,
   0.5166638, 0.3595054, 0.2616617, 0.1483875, 0.01401612, 0.00564447 };
   Double_t gTop_Ptcl_Eff_Real_ML_felx3005[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_ML_fely3005[23] = { 0.002511775, 0.002382017, 0.00221996, 0.002045796, 0.001814111, 0.001541289, 0.001360599, 0.001192426, 0.001032919, 0.0009104112, 0.0007926575, 0.0008112842, 0.001177212, 0.001728489, 0.002181603, 0.002397592, 0.00259997,
   0.002709859, 0.002668967, 0.002486771, 0.002051373, 0.0006900546, 0.0004475002 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehx3005[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_ML_fehy3005[23] = { 0.002510047, 0.002378022, 0.002213951, 0.002038918, 0.00180581, 0.001532025, 0.001351889, 0.001184615, 0.001025961, 0.0009045129, 0.0007875804, 0.0008061394, 0.001169686, 0.001718673, 0.002171741, 0.002388234, 0.002594645,
   0.002708884, 0.002677638, 0.002502025, 0.00207487, 0.0007243626, 0.0004842321 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(23,gTop_Ptcl_Eff_Real_ML_fx3005,gTop_Ptcl_Eff_Real_ML_fy3005,gTop_Ptcl_Eff_Real_ML_felx3005,gTop_Ptcl_Eff_Real_ML_fehx3005,gTop_Ptcl_Eff_Real_ML_fely3005,gTop_Ptcl_Eff_Real_ML_fehy3005);
   grae->SetName("gTop_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_ML3005 = new TH1F("Graph_gTop_Ptcl_Eff_Real_ML3005","",100,131,215);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMinimum(0);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetMaximum(1.4);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_ML3005->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetRangeUser(138,208);;
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_ML3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_ML3005);
   
   grae->Draw("ap e1");
   
   Double_t gTop_Ptcl_Eff_Real_Stand_fx3006[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fy3006[23] = { 0.7156511, 0.7478727, 0.7766279, 0.7990653, 0.8239143, 0.8402222, 0.849606, 0.8509148, 0.8511272, 0.847485, 0.8390622, 0.8460769, 0.8716662, 0.8871893, 0.8913238, 0.8967955, 0.8958934,
   0.899843, 0.902338, 0.9067379, 0.9057373, 0.9043323, 0.9044727 };
   Double_t gTop_Ptcl_Eff_Real_Stand_felx3006[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fely3006[23] = { 0.00227735, 0.002105354, 0.001932501, 0.001761685, 0.001584336, 0.001432355, 0.001302211, 0.001194054, 0.001095775, 0.001006057, 0.0009382615, 0.0009314848, 0.001103527, 0.001330607, 0.001511415, 0.001574338, 0.001632551,
   0.001645226, 0.001672147, 0.001668762, 0.001712354, 0.001757379, 0.001789356 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehx3006[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_Eff_Real_Stand_fehy3006[23] = { 0.00226647, 0.002093828, 0.001920728, 0.00175026, 0.001573265, 0.001422085, 0.001293043, 0.001186254, 0.001089189, 0.001000665, 0.0009338765, 0.0009269122, 0.001095532, 0.001317135, 0.001493318, 0.00155354, 0.001610422,
   0.001621762, 0.001647228, 0.001642645, 0.001685194, 0.001729253, 0.001760163 };
   grae = new TGraphAsymmErrors(23,gTop_Ptcl_Eff_Real_Stand_fx3006,gTop_Ptcl_Eff_Real_Stand_fy3006,gTop_Ptcl_Eff_Real_Stand_felx3006,gTop_Ptcl_Eff_Real_Stand_fehx3006,gTop_Ptcl_Eff_Real_Stand_fely3006,gTop_Ptcl_Eff_Real_Stand_fehy3006);
   grae->SetName("gTop_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_Eff_Real_Stand3006 = new TH1F("Graph_gTop_Ptcl_Eff_Real_Stand3006","",100,131,215);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMinimum(0.6938731);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetMaximum(0.9278812);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetDirectory(nullptr);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->SetLineColor(ci);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_Eff_Real_Stand3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_Eff_Real_Stand3006);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fx3007[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fy3007[23] = { 0.1538497, 0.1853245, 0.2210057, 0.2484702, 0.2845326, 0.3223546, 0.3457588, 0.3720178, 0.3899066, 0.3918196, 0.4054335, 0.4129477, 0.3875559, 0.3025409, 0.2619104, 0.2479561, 0.1820232,
   0.1421372, 0.08360527, 0.05559056, 0.0286603, 0.003260781, 0.004688432 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_felx3007[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fely3007[23] = { 0.001409169, 0.001584603, 0.001763244, 0.001912425, 0.002089321, 0.002251207, 0.00238913, 0.002529589, 0.002662635, 0.0027752, 0.002906046, 0.00303702, 0.003109274, 0.003056196, 0.003045563, 0.003089605, 0.002871664,
   0.002713057, 0.002241243, 0.001920639, 0.001437305, 0.0005128161, 0.0006291525 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007[23] = { 0.001419751, 0.001595084, 0.001773326, 0.001922278, 0.002098556, 0.002259438, 0.002396898, 0.002536581, 0.002669177, 0.00278217, 0.002912648, 0.003043618, 0.003118401, 0.003073652, 0.003068404, 0.003115413, 0.002906982,
   0.002756475, 0.002296387, 0.001984003, 0.001508917, 0.0006002288, 0.0007193129 };
   grae = new TGraphAsymmErrors(23,gTop_Ptcl_QCD_Eff_Fake_ML_fx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fy3007,gTop_Ptcl_QCD_Eff_Fake_ML_felx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehx3007,gTop_Ptcl_QCD_Eff_Fake_ML_fely3007,gTop_Ptcl_QCD_Eff_Fake_ML_fehy3007);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007","",100,131,215);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMinimum(0.002473168);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetMaximum(0.4573156);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_ML3007);
   
   grae->Draw("p  e1");
   
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008[23] = { 139.5215, 142.565, 145.6085, 148.652, 151.6955, 154.739, 157.7825, 160.826, 163.8695, 166.913, 169.9565, 173, 176.0435, 179.087, 182.1305, 185.174, 188.2175,
   191.261, 194.3045, 197.348, 200.3915, 203.435, 206.4785 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008[23] = { 0.6483306, 0.649696, 0.6527156, 0.6484585, 0.6504211, 0.6468527, 0.6482038, 0.6493397, 0.6504255, 0.6511323, 0.6514694, 0.6471585, 0.6488165, 0.6441392, 0.6412831, 0.6494186, 0.6401892,
   0.6415672, 0.6450202, 0.6389414, 0.6421536, 0.6420478, 0.6436791 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008[23] = { 0.001871705, 0.001952569, 0.002030456, 0.002120344, 0.002215571, 0.002309468, 0.002406334, 0.002505022, 0.002611165, 0.00271822, 0.0028294, 0.002956858, 0.003057319, 0.003199903, 0.003339347, 0.003433123, 0.003594823,
   0.00375292, 0.00390778, 0.004063606, 0.004172776, 0.004380675, 0.004476492 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008[23] = { 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215,
   1.522, 1.5215, 1.522, 1.5215, 1.522, 1.5215 };
   Double_t gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008[23] = { 0.001867176, 0.001947587, 0.002024941, 0.002114531, 0.002209127, 0.002302665, 0.00239887, 0.002496862, 0.002602225, 0.002708481, 0.002818824, 0.002945703, 0.003045238, 0.003187165, 0.003325802, 0.003417836, 0.003579281,
   0.003735795, 0.003888691, 0.004043982, 0.004151533, 0.004357299, 0.004451761 };
   grae = new TGraphAsymmErrors(23,gTop_Ptcl_QCD_Eff_Fake_Stand_fx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fy3008,gTop_Ptcl_QCD_Eff_Fake_Stand_felx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehx3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fely3008,gTop_Ptcl_QCD_Eff_Fake_Stand_fehy3008);
   grae->SetName("gTop_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008 = new TH1F("Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008","",100,131,215);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMinimum(0.6328915);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetMaximum(0.6567268);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetDirectory(nullptr);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->SetLineColor(ci);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleOffset(1.2);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetXaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetYaxis()->SetTitleFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetLabelFont(42);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleOffset(1);
   Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gTop_Ptcl_QCD_Eff_Fake_Stand3008);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gTop_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gTop_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.pdf");top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.png");
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(top_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/w_det__analyzed_histos_delphes_SMtt_closure.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_det__analyzed_histos_delphes_SMtt_closure()
{
//=========Macro generated from canvas: w_det__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 17:10:34 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_det__analyzed_histos_delphes_SMtt_closure = new TCanvas("w_det__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_det__analyzed_histos_delphes_SMtt_closure->Range(95.99999,-0.125,1104,1.125);
   w_det__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   w_det__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   w_det__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   w_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   w_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gW_Det_Eff_Real_ML_fx3009[11] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 725, 850 };
   Double_t gW_Det_Eff_Real_ML_fy3009[11] = { 0.257807, 0.5203025, 0.6039976, 0.5959384, 0.5587774, 0.4663121, 0.3855422, 0.2823529, 0.1428571, 0, 0 };
   Double_t gW_Det_Eff_Real_ML_felx3009[11] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_Eff_Real_ML_fely3009[11] = { 0.002088903, 0.003796986, 0.006086014, 0.009389838, 0.01433374, 0.02181015, 0.03229665, 0.03597792, 0.03910725, 0, 0 };
   Double_t gW_Det_Eff_Real_ML_fehx3009[11] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_Eff_Real_ML_fehy3009[11] = { 0.002099947, 0.003794659, 0.006054367, 0.009321388, 0.01423907, 0.02193451, 0.03327336, 0.0387462, 0.04885813, 0.08027706, 0.1681492 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(11,gW_Det_Eff_Real_ML_fx3009,gW_Det_Eff_Real_ML_fy3009,gW_Det_Eff_Real_ML_felx3009,gW_Det_Eff_Real_ML_fehx3009,gW_Det_Eff_Real_ML_fely3009,gW_Det_Eff_Real_ML_fehy3009);
   grae->SetName("gW_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_Eff_Real_ML3009 = new TH1F("Graph_gW_Det_Eff_Real_ML3009","",100,120,1080);
   Graph_gW_Det_Eff_Real_ML3009->SetMinimum(0);
   Graph_gW_Det_Eff_Real_ML3009->SetMaximum(1.4);
   Graph_gW_Det_Eff_Real_ML3009->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_ML3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_ML3009->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetRange(9,92);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_ML3009);
   
   grae->Draw("ap e1");
   
   Double_t gW_Det_Eff_Real_Stand_fx3010[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Det_Eff_Real_Stand_fy3010[14] = { 0.8557886, 0.8329163, 0.8104899, 0.787465, 0.7625392, 0.7269504, 0.6666667, 0.6764706, 0.7261905, 0.5526316, 0.7272727, 0.6470588, 0.7, 0.8 };
   Double_t gW_Det_Eff_Real_Stand_felx3010[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_Eff_Real_Stand_fely3010[14] = { 0.001692427, 0.002860773, 0.004926813, 0.007932158, 0.01251294, 0.02005215, 0.03253138, 0.03982721, 0.05728987, 0.09399233, 0.1271807, 0.1507219, 0.2082625, 0.3242506 };
   Double_t gW_Det_Eff_Real_Stand_fehx3010[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_Eff_Real_Stand_fehy3010[14] = { 0.00167618, 0.002822526, 0.004832038, 0.007726291, 0.0120881, 0.01921025, 0.03110633, 0.03758933, 0.05129264, 0.09082738, 0.1023895, 0.1299216, 0.1583281, 0.1660393 };
   grae = new TGraphAsymmErrors(14,gW_Det_Eff_Real_Stand_fx3010,gW_Det_Eff_Real_Stand_fy3010,gW_Det_Eff_Real_Stand_felx3010,gW_Det_Eff_Real_Stand_fehx3010,gW_Det_Eff_Real_Stand_fely3010,gW_Det_Eff_Real_Stand_fehy3010);
   grae->SetName("gW_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_Eff_Real_Stand3010 = new TH1F("Graph_gW_Det_Eff_Real_Stand3010","",100,120,1080);
   Graph_gW_Det_Eff_Real_Stand3010->SetMinimum(0.4078992);
   Graph_gW_Det_Eff_Real_Stand3010->SetMaximum(1.016779);
   Graph_gW_Det_Eff_Real_Stand3010->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_Stand3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_Stand3010->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_Stand3010);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_ML_fx3011[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 850 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fy3011[12] = { 0.03738309, 0.1522893, 0.1950878, 0.1942224, 0.1787464, 0.143944, 0.1193972, 0.07076141, 0.0242774, 0.002348368, 0.0001210507, 0 };
   Double_t gW_Det_QCD_Eff_Fake_ML_felx3011[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fely3011[12] = { 0.0001760677, 0.0004024037, 0.0005830662, 0.000782968, 0.001011179, 0.001219671, 0.00146265, 0.00147535, 0.00111054, 0.000433214, 0.000100139, 0 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehx3011[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehy3011[12] = { 0.0001768664, 0.0004032765, 0.000584387, 0.0007853649, 0.001015658, 0.001228286, 0.001478196, 0.001504001, 0.00116116, 0.0005213186, 0.0002783038, 0.0002826288 };
   grae = new TGraphAsymmErrors(12,gW_Det_QCD_Eff_Fake_ML_fx3011,gW_Det_QCD_Eff_Fake_ML_fy3011,gW_Det_QCD_Eff_Fake_ML_felx3011,gW_Det_QCD_Eff_Fake_ML_fehx3011,gW_Det_QCD_Eff_Fake_ML_fely3011,gW_Det_QCD_Eff_Fake_ML_fehy3011);
   grae->SetName("gW_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_ML3011 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_ML3011","",100,120,1080);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMinimum(0);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMaximum(0.2152394);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_ML3011);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_Stand_fx3012[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fy3012[14] = { 0.654183, 0.5930983, 0.5493221, 0.5215127, 0.5044157, 0.4939146, 0.491644, 0.4912373, 0.4930339, 0.486841, 0.4972764, 0.5033688, 0.5059113, 0.5165042 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_felx3012[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fely3012[14] = { 0.0004419411, 0.0005506717, 0.0007327675, 0.0009897602, 0.001321435, 0.001740632, 0.002261383, 0.002888195, 0.003630244, 0.004537065, 0.005560923, 0.006746296, 0.006272312, 0.009021383 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehx3012[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehy3012[14] = { 0.0004416753, 0.0005504381, 0.0007325539, 0.0009895917, 0.001321374, 0.001740779, 0.002261723, 0.002888776, 0.003630974, 0.004539215, 0.005561589, 0.006745086, 0.006270475, 0.009010824 };
   grae = new TGraphAsymmErrors(14,gW_Det_QCD_Eff_Fake_Stand_fx3012,gW_Det_QCD_Eff_Fake_Stand_fy3012,gW_Det_QCD_Eff_Fake_Stand_felx3012,gW_Det_QCD_Eff_Fake_Stand_fehx3012,gW_Det_QCD_Eff_Fake_Stand_fely3012,gW_Det_QCD_Eff_Fake_Stand_fehy3012);
   grae->SetName("gW_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_Stand3012 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_Stand3012","",100,120,1080);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMinimum(0.4650719);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMaximum(0.6718567);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_Stand3012);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_det__analyzed_histos_delphes_SMtt_closure->SaveAs("w_det__analyzed_histos_delphes_SMtt_closure.pdf");w_det__analyzed_histos_delphes_SMtt_closure->SaveAs("w_det__analyzed_histos_delphes_SMtt_closure.png");
   w_det__analyzed_histos_delphes_SMtt_closure->Modified();
   w_det__analyzed_histos_delphes_SMtt_closure->cd();
   w_det__analyzed_histos_delphes_SMtt_closure->SetSelected(w_det__analyzed_histos_delphes_SMtt_closure);
}


==> figures/w_det__analyzed_histos_delphes_SMtt_closure_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_det__analyzed_histos_delphes_SMtt_closure_eta()
{
//=========Macro generated from canvas: w_det__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 16:16:35 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_det__analyzed_histos_delphes_SMtt_closure = new TCanvas("w_det__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_det__analyzed_histos_delphes_SMtt_closure->Range(-2.52,-0.125,2.52,1.125);
   w_det__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   w_det__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   w_det__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   w_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   w_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gW_Det_Eff_Real_ML_fx3009[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_Eff_Real_ML_fy3009[40] = { 0.1827687, 0.1975028, 0.1702413, 0.1997522, 0.2249728, 0.2355499, 0.2370932, 0.216639, 0.2278538, 0.2445776, 0.2384781, 0.2506129, 0.2584621, 0.2602321, 0.2534681, 0.2615845, 0.2657607,
   0.2755295, 0.2781927, 0.2749064, 0.2714205, 0.2764942, 0.2571643, 0.2498077, 0.2625024, 0.2473868, 0.2519129, 0.248556, 0.2362522, 0.2231454, 0.2260684, 0.2348892, 0.2147994,
   0.2044239, 0.1927111, 0.1898598, 0.1746843, 0.1717442, 0.1549815, 0.1524866 };
   Double_t gW_Det_Eff_Real_ML_felx3009[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_ML_fely3009[40] = { 0.007975722, 0.007814885, 0.006934088, 0.007095075, 0.006946121, 0.006844518, 0.006708825, 0.006391827, 0.006330925, 0.006226964, 0.006013395, 0.005997119, 0.006172999, 0.006312663, 0.006172626, 0.006055282, 0.006117872,
   0.006194919, 0.006173803, 0.006160032, 0.006166005, 0.006232119, 0.006028658, 0.006050073, 0.006092721, 0.006050033, 0.006128724, 0.006043278, 0.005923904, 0.005898826, 0.006161122, 0.006266501, 0.006302952,
   0.006335241, 0.006435067, 0.006489527, 0.006633542, 0.006955124, 0.007004921, 0.007346194 };
   Double_t gW_Det_Eff_Real_ML_fehx3009[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_ML_fehy3009[40] = { 0.00824803, 0.008049329, 0.007160445, 0.007285103, 0.007098686, 0.006982315, 0.006839828, 0.006528644, 0.006455154, 0.006334239, 0.006117646, 0.006092654, 0.006269015, 0.006411884, 0.00627191, 0.006145752, 0.006207662,
   0.006281114, 0.006257882, 0.006245619, 0.006253801, 0.006318784, 0.006121039, 0.006147831, 0.006183749, 0.006149397, 0.006227629, 0.006141642, 0.006026611, 0.0060102, 0.006280217, 0.00638251, 0.0064377,
   0.006481691, 0.006599487, 0.006660285, 0.006833594, 0.007180201, 0.00726625, 0.007639847 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gW_Det_Eff_Real_ML_fx3009,gW_Det_Eff_Real_ML_fy3009,gW_Det_Eff_Real_ML_felx3009,gW_Det_Eff_Real_ML_fehx3009,gW_Det_Eff_Real_ML_fely3009,gW_Det_Eff_Real_ML_fehy3009);
   grae->SetName("gW_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_Eff_Real_ML3009 = new TH1F("Graph_gW_Det_Eff_Real_ML3009","",100,-2.4,2.4);
   Graph_gW_Det_Eff_Real_ML3009->SetMinimum(0);
   Graph_gW_Det_Eff_Real_ML3009->SetMaximum(1.4);
   Graph_gW_Det_Eff_Real_ML3009->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_ML3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_ML3009->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetRange(9,92);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_ML3009);
   
   grae->Draw("ap e1");
   
   Double_t gW_Det_Eff_Real_Stand_fx3010[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_Eff_Real_Stand_fy3010[40] = { 0.8624007, 0.8486568, 0.8575737, 0.8460824, 0.8585419, 0.8595908, 0.8708099, 0.8651339, 0.8643194, 0.8663499, 0.8656599, 0.8597021, 0.8458227, 0.8603136, 0.8551328, 0.8527653, 0.8480559,
   0.8460666, 0.8396191, 0.8374532, 0.8392283, 0.8520145, 0.8482862, 0.8459615, 0.8599736, 0.8523035, 0.8540318, 0.8581055, 0.8607013, 0.8571711, 0.858547, 0.8698645, 0.8575736,
   0.8677686, 0.8699528, 0.863808, 0.8529765, 0.8721125, 0.8557196, 0.8618989 };
   Double_t gW_Det_Eff_Real_Stand_felx3010[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_Stand_fely3010[40] = { 0.007409541, 0.007295148, 0.006687935, 0.006614816, 0.005983448, 0.005777622, 0.005461574, 0.005465638, 0.005323792, 0.005071032, 0.004946772, 0.00493243, 0.005217809, 0.005123277, 0.005125513, 0.005003956, 0.005092847,
   0.005123795, 0.005171866, 0.005206689, 0.005211435, 0.005070537, 0.00506962, 0.00516972, 0.004930542, 0.005102469, 0.005114231, 0.005008164, 0.004959131, 0.005092128, 0.005278937, 0.005123214, 0.00552333,
   0.005494063, 0.005676622, 0.005867738, 0.006399137, 0.006405708, 0.007068565, 0.007352603 };
   Double_t gW_Det_Eff_Real_Stand_fehx3010[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_Stand_fehy3010[40] = { 0.007097479, 0.007024212, 0.006442044, 0.006395269, 0.00578379, 0.005589482, 0.00527591, 0.00528867, 0.005156832, 0.0049165, 0.004800419, 0.004794103, 0.005079879, 0.004973536, 0.004981956, 0.004869602, 0.004958955,
   0.004990428, 0.0050427, 0.005077972, 0.005080721, 0.004933503, 0.004936677, 0.005034117, 0.004792002, 0.004963417, 0.004972573, 0.004867546, 0.004818157, 0.00494799, 0.005122517, 0.00496065, 0.005353849,
   0.005311184, 0.005477984, 0.005666842, 0.006181724, 0.006149776, 0.006798921, 0.007046441 };
   grae = new TGraphAsymmErrors(40,gW_Det_Eff_Real_Stand_fx3010,gW_Det_Eff_Real_Stand_fy3010,gW_Det_Eff_Real_Stand_felx3010,gW_Det_Eff_Real_Stand_fehx3010,gW_Det_Eff_Real_Stand_fely3010,gW_Det_Eff_Real_Stand_fehy3010);
   grae->SetName("gW_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_Eff_Real_Stand3010 = new TH1F("Graph_gW_Det_Eff_Real_Stand3010","",100,-2.4,2.4);
   Graph_gW_Det_Eff_Real_Stand3010->SetMinimum(0.8276449);
   Graph_gW_Det_Eff_Real_Stand3010->SetMaximum(0.8828638);
   Graph_gW_Det_Eff_Real_Stand3010->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_Stand3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_Stand3010->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_Stand3010);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_ML_fx3011[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fy3011[40] = { 0.04970117, 0.05434579, 0.05842152, 0.05999584, 0.06335451, 0.0657991, 0.07192413, 0.07357138, 0.07587065, 0.080481, 0.08033216, 0.08348664, 0.08699265, 0.08734816, 0.09039489, 0.09063728, 0.09442341,
   0.09599936, 0.09719297, 0.09774431, 0.09642009, 0.09702753, 0.09354007, 0.0933756, 0.09274641, 0.09135918, 0.08858135, 0.08594994, 0.0844735, 0.08216799, 0.07951162, 0.07173988, 0.067871,
   0.06659265, 0.0643276, 0.05870189, 0.05359774, 0.05334359, 0.04754012, 0.04083098 };
   Double_t gW_Det_QCD_Eff_Fake_ML_felx3011[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fely3011[40] = { 0.0008016019, 0.0008023908, 0.0007995634, 0.0007862558, 0.0007816587, 0.0007749902, 0.0007896096, 0.0007815469, 0.0007761499, 0.0007835121, 0.0007735296, 0.0007762534, 0.0007823309, 0.000779094, 0.0007849965, 0.0007778383, 0.0007889966,
   0.0007942612, 0.0007948826, 0.0007975299, 0.0007900052, 0.0007959316, 0.0007853853, 0.0007851732, 0.0007867665, 0.0007868221, 0.0007822454, 0.0007781185, 0.0007815965, 0.0007830138, 0.0007797928, 0.0007579539, 0.0007518402,
   0.0007621067, 0.0007675791, 0.0007545407, 0.0007446011, 0.000767669, 0.0007545973, 0.0007290221 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehx3011[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehy3011[40] = { 0.0008139386, 0.0008136259, 0.0008098851, 0.0007959538, 0.000790695, 0.000783515, 0.0007976404, 0.0007892211, 0.0007834663, 0.0007904974, 0.0007803517, 0.0007828359, 0.0007887167, 0.0007853981, 0.0007911549, 0.0007838665, 0.000794919,
   0.0008001514, 0.0008006998, 0.0008033484, 0.0007958035, 0.0008017755, 0.0007913164, 0.0007911129, 0.0007927761, 0.0007929356, 0.0007885015, 0.0007845214, 0.0007881831, 0.0007898313, 0.0007868054, 0.0007653732, 0.000759596,
   0.0007702429, 0.0007761492, 0.0007636826, 0.0007544164, 0.0007781571, 0.0007660547, 0.0007415827 };
   grae = new TGraphAsymmErrors(40,gW_Det_QCD_Eff_Fake_ML_fx3011,gW_Det_QCD_Eff_Fake_ML_fy3011,gW_Det_QCD_Eff_Fake_ML_felx3011,gW_Det_QCD_Eff_Fake_ML_fehx3011,gW_Det_QCD_Eff_Fake_ML_fely3011,gW_Det_QCD_Eff_Fake_ML_fehy3011);
   grae->SetName("gW_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_ML3011 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_ML3011","",100,-2.4,2.4);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMinimum(0.03425739);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMaximum(0.1043922);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_ML3011);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_Stand_fx3012[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fy3012[40] = { 0.6244091, 0.6282223, 0.6251392, 0.6269248, 0.6312835, 0.6343736, 0.6371809, 0.6378871, 0.6367816, 0.6418273, 0.6439025, 0.6462726, 0.6483598, 0.6485398, 0.6497628, 0.64859, 0.6478745,
   0.6479322, 0.6474212, 0.649212, 0.6499828, 0.649302, 0.648208, 0.645385, 0.6487695, 0.6479719, 0.647483, 0.6475214, 0.6462554, 0.6443175, 0.6394937, 0.6376916, 0.6392257,
   0.6348133, 0.6336591, 0.6294456, 0.6286575, 0.6286806, 0.6275773, 0.6289164 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_felx3012[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fely3012[40] = { 0.001793295, 0.001717028, 0.001656209, 0.001606773, 0.001553347, 0.001510402, 0.001474196, 0.001443289, 0.001413993, 0.001385105, 0.001366823, 0.001345709, 0.001329345, 0.001321227, 0.001309711, 0.001297148, 0.001292352,
   0.001291315, 0.00128561, 0.001285161, 0.001280164, 0.001286737, 0.001291595, 0.001294586, 0.001298379, 0.001307998, 0.001319071, 0.001330146, 0.001347773, 0.001369046, 0.00138814, 0.00141617, 0.001440039,
   0.001476556, 0.001512417, 0.001555522, 0.00160304, 0.001656593, 0.001721011, 0.001786911 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehx3012[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehy3012[40] = { 0.001789903, 0.001713808, 0.001653295, 0.001603985, 0.001550639, 0.001507772, 0.00147163, 0.001440814, 0.00141164, 0.001382749, 0.001364489, 0.001343403, 0.001327056, 0.001318962, 0.001307464, 0.001294964, 0.001290196,
   0.001289162, 0.001283484, 0.001283006, 0.001278012, 0.001284576, 0.001289436, 0.001292466, 0.001296188, 0.001305789, 0.001316833, 0.00132787, 0.001345459, 0.001366696, 0.001385819, 0.001413791, 0.001437548,
   0.001474033, 0.001509796, 0.001552849, 0.001600222, 0.001653583, 0.001717795, 0.001783403 };
   grae = new TGraphAsymmErrors(40,gW_Det_QCD_Eff_Fake_Stand_fx3012,gW_Det_QCD_Eff_Fake_Stand_fy3012,gW_Det_QCD_Eff_Fake_Stand_felx3012,gW_Det_QCD_Eff_Fake_Stand_fehx3012,gW_Det_QCD_Eff_Fake_Stand_fely3012,gW_Det_QCD_Eff_Fake_Stand_fehy3012);
   grae->SetName("gW_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_Stand3012 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_Stand3012","",100,-2.4,2.4);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMinimum(0.6197513);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMaximum(0.6541254);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_Stand3012);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_det__analyzed_histos_delphes_SMtt_closure->SaveAs("w_det__analyzed_histos_delphes_SMtt_closure_eta.pdf");w_det__analyzed_histos_delphes_SMtt_closure->SaveAs("w_det__analyzed_histos_delphes_SMtt_closure_eta.pdf");
   w_det__analyzed_histos_delphes_SMtt_closure->Modified();
   w_det__analyzed_histos_delphes_SMtt_closure->cd();
   w_det__analyzed_histos_delphes_SMtt_closure->SetSelected(w_det__analyzed_histos_delphes_SMtt_closure);
}


==> figures/w_det__analyzed_histos_delphes_SMtt_closure_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_det__analyzed_histos_delphes_SMtt_closure_mass()
{
//=========Macro generated from canvas: w_det__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 16:18:07 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_det__analyzed_histos_delphes_SMtt_closure = new TCanvas("w_det__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_det__analyzed_histos_delphes_SMtt_closure->Range(49.4,-0.125,110.6,1.125);
   w_det__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   w_det__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   w_det__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   w_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   w_det__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gW_Det_Eff_Real_ML_fx3009[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_Eff_Real_ML_fy3009[13] = { 0.007540357, 0.02944921, 0.06306429, 0.1722642, 0.3445464, 0.4161109, 0.4500137, 0.3755236, 0.1860499, 0.0929217, 0.04889868, 0.00712831, 0.0002928258 };
   Double_t gW_Det_Eff_Real_ML_felx3009[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_ML_fely3009[13] = { 0.0008901428, 0.001559147, 0.002006623, 0.002825149, 0.003259697, 0.003283126, 0.003386419, 0.003568675, 0.003331988, 0.002934457, 0.002618974, 0.001196161, 0.0002422403 };
   Double_t gW_Det_Eff_Real_ML_fehx3009[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_ML_fehy3009[13] = { 0.001000981, 0.001641191, 0.002066948, 0.002861955, 0.003274286, 0.003290536, 0.003391026, 0.003582145, 0.003378156, 0.003018568, 0.002755171, 0.001413966, 0.0006730354 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13,gW_Det_Eff_Real_ML_fx3009,gW_Det_Eff_Real_ML_fy3009,gW_Det_Eff_Real_ML_felx3009,gW_Det_Eff_Real_ML_fehx3009,gW_Det_Eff_Real_ML_fely3009,gW_Det_Eff_Real_ML_fehy3009);
   grae->SetName("gW_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_Eff_Real_ML3009 = new TH1F("Graph_gW_Det_Eff_Real_ML3009","",100,56,104);
   Graph_gW_Det_Eff_Real_ML3009->SetMinimum(0);
   Graph_gW_Det_Eff_Real_ML3009->SetMaximum(1.4);
   Graph_gW_Det_Eff_Real_ML3009->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_ML3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_ML3009->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetRangeUser(60,100);;
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_ML3009);
   
   grae->Draw("ap e1");
   
   Double_t gW_Det_Eff_Real_Stand_fx3010[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_Eff_Real_Stand_fy3010[13] = { 0.8208369, 0.8382415, 0.8425769, 0.8540925, 0.8573825, 0.8630221, 0.8678019, 0.8689185, 0.8635537, 0.8687925, 0.8568282, 0.8452138, 0.8298682 };
   Double_t gW_Det_Eff_Real_Stand_felx3010[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_Stand_fely3010[13] = { 0.004039536, 0.003463699, 0.003058118, 0.00268005, 0.00242696, 0.002315434, 0.002331469, 0.002519991, 0.00299056, 0.003491145, 0.004370875, 0.005335181, 0.006674554 };
   Double_t gW_Det_Eff_Real_Stand_fehx3010[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_Stand_fehy3010[13] = { 0.003970478, 0.003405572, 0.003011083, 0.002640257, 0.002393333, 0.002283273, 0.002297462, 0.00247994, 0.00293702, 0.003415127, 0.004264276, 0.005191807, 0.006477001 };
   grae = new TGraphAsymmErrors(13,gW_Det_Eff_Real_Stand_fx3010,gW_Det_Eff_Real_Stand_fy3010,gW_Det_Eff_Real_Stand_felx3010,gW_Det_Eff_Real_Stand_fehx3010,gW_Det_Eff_Real_Stand_fely3010,gW_Det_Eff_Real_Stand_fehy3010);
   grae->SetName("gW_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_Eff_Real_Stand3010 = new TH1F("Graph_gW_Det_Eff_Real_Stand3010","",100,56,104);
   Graph_gW_Det_Eff_Real_Stand3010->SetMinimum(0.8112563);
   Graph_gW_Det_Eff_Real_Stand3010->SetMaximum(0.8777487);
   Graph_gW_Det_Eff_Real_Stand3010->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_Stand3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_Stand3010->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_Stand3010);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_ML_fx3011[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fy3011[13] = { 0.005229006, 0.02102574, 0.04945838, 0.08561402, 0.1427144, 0.1702217, 0.1867013, 0.1666716, 0.120594, 0.07519016, 0.02769744, 0.002769531, 0.0003107907 };
   Double_t gW_Det_QCD_Eff_Fake_ML_felx3011[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fely3011[13] = { 9.341776e-05, 0.0001950412, 0.0003103111, 0.0004207755, 0.000551779, 0.00062013, 0.0006748416, 0.0006752375, 0.0006174995, 0.0005232472, 0.0003413133, 0.0001144254, 4.000604e-05 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehx3011[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehy3011[13] = { 9.509271e-05, 0.0001968194, 0.0003121616, 0.0004226532, 0.000553559, 0.000621927, 0.000676722, 0.0006774277, 0.0006202319, 0.0005266013, 0.0003454227, 0.0001192392, 4.551766e-05 };
   grae = new TGraphAsymmErrors(13,gW_Det_QCD_Eff_Fake_ML_fx3011,gW_Det_QCD_Eff_Fake_ML_fy3011,gW_Det_QCD_Eff_Fake_ML_felx3011,gW_Det_QCD_Eff_Fake_ML_fehx3011,gW_Det_QCD_Eff_Fake_ML_fely3011,gW_Det_QCD_Eff_Fake_ML_fehy3011);
   grae->SetName("gW_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_ML3011 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_ML3011","",100,56,104);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMinimum(0.0002437061);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMaximum(0.2060887);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_ML3011);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_Stand_fx3012[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fy3012[13] = { 0.5927213, 0.6058224, 0.6163179, 0.6278889, 0.63901, 0.6478042, 0.6581989, 0.6668207, 0.6737603, 0.6813444, 0.6878883, 0.6954464, 0.7001647 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_felx3012[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fely3012[13] = { 0.0006373678, 0.0006653268, 0.0006969927, 0.0007280154, 0.000758756, 0.0007893245, 0.0008227194, 0.0008555049, 0.0008907981, 0.0009267464, 0.0009663733, 0.001005512, 0.001046424 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehx3012[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehy3012[13] = { 0.0006370563, 0.0006649352, 0.0006965158, 0.0007274366, 0.0007580639, 0.0007885194, 0.0008217703, 0.0008544093, 0.0008895478, 0.0009253169, 0.0009647452, 0.001003654, 0.001044345 };
   grae = new TGraphAsymmErrors(13,gW_Det_QCD_Eff_Fake_Stand_fx3012,gW_Det_QCD_Eff_Fake_Stand_fy3012,gW_Det_QCD_Eff_Fake_Stand_felx3012,gW_Det_QCD_Eff_Fake_Stand_fehx3012,gW_Det_QCD_Eff_Fake_Stand_fely3012,gW_Det_QCD_Eff_Fake_Stand_fehy3012);
   grae->SetName("gW_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_Stand3012 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_Stand3012","",100,56,104);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMinimum(0.5811715);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMaximum(0.7121216);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_Stand3012);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_det__analyzed_histos_delphes_SMtt_closure->SaveAs("w_det__analyzed_histos_delphes_SMtt_closure_mass.pdf");w_det__analyzed_histos_delphes_SMtt_closure->SaveAs("w_det__analyzed_histos_delphes_SMtt_closure_mass.png");
   w_det__analyzed_histos_delphes_SMtt_closure->Modified();
   w_det__analyzed_histos_delphes_SMtt_closure->cd();
   w_det__analyzed_histos_delphes_SMtt_closure->SetSelected(w_det__analyzed_histos_delphes_SMtt_closure);
}


==> figures/w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged()
{
//=========Macro generated from canvas: w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:26:31 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(95.99999,-0.125,1104,1.125);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gW_Det_Eff_Real_ML_fx3009[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 775, 950 };
   Double_t gW_Det_Eff_Real_ML_fy3009[12] = { 0.1938003, 0.4086687, 0.4962796, 0.5026774, 0.472898, 0.4073683, 0.346574, 0.2237535, 0.06759318, 0.01066925, 0, 0 };
   Double_t gW_Det_Eff_Real_ML_felx3009[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_Eff_Real_ML_fely3009[12] = { 0.001262504, 0.001970308, 0.002638393, 0.003512915, 0.004652896, 0.006098399, 0.007582623, 0.008477474, 0.006340621, 0.003159116, 0, 0 };
   Double_t gW_Det_Eff_Real_ML_fehx3009[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_Eff_Real_ML_fehy3009[12] = { 0.001268757, 0.001973235, 0.002638599, 0.003512653, 0.004657565, 0.006126719, 0.007660052, 0.008706782, 0.006914098, 0.004251671, 0.004242756, 0.008113024 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,gW_Det_Eff_Real_ML_fx3009,gW_Det_Eff_Real_ML_fy3009,gW_Det_Eff_Real_ML_felx3009,gW_Det_Eff_Real_ML_fehx3009,gW_Det_Eff_Real_ML_fely3009,gW_Det_Eff_Real_ML_fehy3009);
   grae->SetName("gW_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_Eff_Real_ML3009 = new TH1F("Graph_gW_Det_Eff_Real_ML3009","",100,120,1080);
   Graph_gW_Det_Eff_Real_ML3009->SetMinimum(0);
   Graph_gW_Det_Eff_Real_ML3009->SetMaximum(1.4);
   Graph_gW_Det_Eff_Real_ML3009->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_ML3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_ML3009->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetRange(9,92);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_ML3009);
   
   grae->Draw("ap e1");
   
   Double_t gW_Det_Eff_Real_Stand_fx3010[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Det_Eff_Real_Stand_fy3010[14] = { 0.8322655, 0.8031981, 0.7779584, 0.754649, 0.7354673, 0.7245961, 0.6906653, 0.6813944, 0.6500316, 0.6353055, 0.6189781, 0.5796767, 0.5275, 0.5309735 };
   Double_t gW_Det_Eff_Real_Stand_felx3010[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_Eff_Real_Stand_fely3010[14] = { 0.001200002, 0.001601103, 0.002203321, 0.003039017, 0.004138057, 0.00559867, 0.007454317, 0.009656815, 0.0123972, 0.01560387, 0.01945148, 0.02503923, 0.02624994, 0.03547061 };
   Double_t gW_Det_Eff_Real_Stand_fehx3010[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_Eff_Real_Stand_fehy3010[14] = { 0.001193215, 0.001591377, 0.002187904, 0.003014024, 0.004097439, 0.005529921, 0.007358048, 0.009506618, 0.01220273, 0.01533306, 0.01909076, 0.02465385, 0.02610578, 0.03517906 };
   grae = new TGraphAsymmErrors(14,gW_Det_Eff_Real_Stand_fx3010,gW_Det_Eff_Real_Stand_fy3010,gW_Det_Eff_Real_Stand_felx3010,gW_Det_Eff_Real_Stand_fehx3010,gW_Det_Eff_Real_Stand_fely3010,gW_Det_Eff_Real_Stand_fehy3010);
   grae->SetName("gW_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_Eff_Real_Stand3010 = new TH1F("Graph_gW_Det_Eff_Real_Stand3010","",100,120,1080);
   Graph_gW_Det_Eff_Real_Stand3010->SetMinimum(0.4617073);
   Graph_gW_Det_Eff_Real_Stand3010->SetMaximum(0.8672543);
   Graph_gW_Det_Eff_Real_Stand3010->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_Stand3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_Stand3010->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_Stand3010);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_ML_fx3011[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 850 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fy3011[12] = { 0.03738309, 0.1522893, 0.1950878, 0.1942224, 0.1787464, 0.143944, 0.1193972, 0.07076141, 0.0242774, 0.002348368, 0.0001210507, 0 };
   Double_t gW_Det_QCD_Eff_Fake_ML_felx3011[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fely3011[12] = { 0.0001760677, 0.0004024037, 0.0005830662, 0.000782968, 0.001011179, 0.001219671, 0.00146265, 0.00147535, 0.00111054, 0.000433214, 0.000100139, 0 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehx3011[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehy3011[12] = { 0.0001768664, 0.0004032765, 0.000584387, 0.0007853649, 0.001015658, 0.001228286, 0.001478196, 0.001504001, 0.00116116, 0.0005213186, 0.0002783038, 0.0002826288 };
   grae = new TGraphAsymmErrors(12,gW_Det_QCD_Eff_Fake_ML_fx3011,gW_Det_QCD_Eff_Fake_ML_fy3011,gW_Det_QCD_Eff_Fake_ML_felx3011,gW_Det_QCD_Eff_Fake_ML_fehx3011,gW_Det_QCD_Eff_Fake_ML_fely3011,gW_Det_QCD_Eff_Fake_ML_fehy3011);
   grae->SetName("gW_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_ML3011 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_ML3011","",100,120,1080);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMinimum(0);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMaximum(0.2152394);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_ML3011);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_Stand_fx3012[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fy3012[14] = { 0.654183, 0.5930983, 0.5493221, 0.5215127, 0.5044157, 0.4939146, 0.491644, 0.4912373, 0.4930339, 0.486841, 0.4972764, 0.5033688, 0.5059113, 0.5165042 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_felx3012[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fely3012[14] = { 0.0004419411, 0.0005506717, 0.0007327675, 0.0009897602, 0.001321435, 0.001740632, 0.002261383, 0.002888195, 0.003630244, 0.004537065, 0.005560923, 0.006746296, 0.006272312, 0.009021383 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehx3012[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehy3012[14] = { 0.0004416753, 0.0005504381, 0.0007325539, 0.0009895917, 0.001321374, 0.001740779, 0.002261723, 0.002888776, 0.003630974, 0.004539215, 0.005561589, 0.006745086, 0.006270475, 0.009010824 };
   grae = new TGraphAsymmErrors(14,gW_Det_QCD_Eff_Fake_Stand_fx3012,gW_Det_QCD_Eff_Fake_Stand_fy3012,gW_Det_QCD_Eff_Fake_Stand_felx3012,gW_Det_QCD_Eff_Fake_Stand_fehx3012,gW_Det_QCD_Eff_Fake_Stand_fely3012,gW_Det_QCD_Eff_Fake_Stand_fehy3012);
   grae->SetName("gW_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_Stand3012 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_Stand3012","",100,120,1080);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMinimum(0.4650719);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMaximum(0.6718567);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_Stand3012);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.pdf");w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.png");
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta()
{
//=========Macro generated from canvas: w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:22:33 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-2.52,-0.125,2.52,1.125);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gW_Det_Eff_Real_ML_fx3009[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_Eff_Real_ML_fy3009[40] = { 0.1996587, 0.2104776, 0.2201069, 0.2285758, 0.2471327, 0.2439024, 0.2565532, 0.2520695, 0.2543108, 0.2637738, 0.2631991, 0.2676445, 0.2748938, 0.2722597, 0.2807804, 0.2820238, 0.2930712,
   0.2922532, 0.2957425, 0.2984779, 0.3049608, 0.2980934, 0.2960937, 0.2915791, 0.2815897, 0.2854318, 0.2780758, 0.2819259, 0.2741857, 0.27511, 0.2509102, 0.2463268, 0.2436577,
   0.2318964, 0.2376276, 0.2149061, 0.2016044, 0.1908266, 0.1905282, 0.1649969 };
   Double_t gW_Det_Eff_Real_ML_felx3009[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_ML_fely3009[40] = { 0.005879336, 0.005584074, 0.005389895, 0.005219278, 0.005073231, 0.004857707, 0.004786194, 0.004717194, 0.004620852, 0.004511434, 0.004379634, 0.004345897, 0.004315909, 0.004215592, 0.004237031, 0.004279269, 0.004318436,
   0.004304845, 0.004219184, 0.004268648, 0.004321236, 0.004264277, 0.004278853, 0.004277384, 0.004270526, 0.004306665, 0.004297487, 0.004389301, 0.004438499, 0.004493671, 0.004447388, 0.004572697, 0.00458531,
   0.004691493, 0.004868278, 0.004891092, 0.00496537, 0.005172211, 0.005333668, 0.005339571 };
   Double_t gW_Det_Eff_Real_ML_fehx3009[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_ML_fehy3009[40] = { 0.006009793, 0.005693042, 0.005484828, 0.005303265, 0.005143213, 0.004923278, 0.004844661, 0.004775721, 0.004676175, 0.004560924, 0.004426455, 0.004390645, 0.004357941, 0.004256411, 0.004275961, 0.004318646, 0.004355626,
   0.00434201, 0.004254038, 0.004303656, 0.004355528, 0.004299306, 0.004314612, 0.004314245, 0.004309858, 0.004345635, 0.004338275, 0.004430755, 0.004483164, 0.004539168, 0.004499818, 0.004629856, 0.004643827,
   0.004757825, 0.004936983, 0.004972117, 0.005057074, 0.005279789, 0.005448333, 0.005479181 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gW_Det_Eff_Real_ML_fx3009,gW_Det_Eff_Real_ML_fy3009,gW_Det_Eff_Real_ML_felx3009,gW_Det_Eff_Real_ML_fehx3009,gW_Det_Eff_Real_ML_fely3009,gW_Det_Eff_Real_ML_fehy3009);
   grae->SetName("gW_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_Eff_Real_ML3009 = new TH1F("Graph_gW_Det_Eff_Real_ML3009","",100,-2.4,2.4);
   Graph_gW_Det_Eff_Real_ML3009->SetMinimum(0);
   Graph_gW_Det_Eff_Real_ML3009->SetMaximum(1.4);
   Graph_gW_Det_Eff_Real_ML3009->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_ML3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_ML3009->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetRange(9,92);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_ML3009);
   
   grae->Draw("ap e1");
   
   Double_t gW_Det_Eff_Real_Stand_fx3010[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_Eff_Real_Stand_fy3010[40] = { 0.8449232, 0.839689, 0.8298263, 0.8307411, 0.8159476, 0.814988, 0.8282529, 0.8217325, 0.8103237, 0.821976, 0.816973, 0.8122678, 0.8162756, 0.8118127, 0.8151859, 0.811567, 0.8061905,
   0.801151, 0.7972631, 0.8008427, 0.7992167, 0.8047063, 0.8078993, 0.8020833, 0.8101052, 0.8042599, 0.8153133, 0.8095731, 0.8174704, 0.8187275, 0.8218038, 0.8255788, 0.8251212,
   0.8224447, 0.8245251, 0.8286635, 0.8265476, 0.8180729, 0.8204007, 0.8366387 };
   Double_t gW_Det_Eff_Real_Stand_felx3010[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_Stand_fely3010[40] = { 0.005468204, 0.005148258, 0.004995538, 0.004757767, 0.004640095, 0.004468612, 0.004206257, 0.004228896, 0.004225512, 0.003978329, 0.003903706, 0.003888681, 0.003797587, 0.003753057, 0.003710559, 0.003770074, 0.003799835,
   0.003826705, 0.003762647, 0.003772461, 0.003806865, 0.003743082, 0.003740776, 0.003798123, 0.003774895, 0.003833894, 0.003774744, 0.003883914, 0.003900693, 0.003935416, 0.003988867, 0.004095815, 0.004126996,
   0.004323697, 0.004430827, 0.004576554, 0.004783952, 0.005187599, 0.005330775, 0.00545833 };
   Double_t gW_Det_Eff_Real_Stand_fehx3010[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_Stand_fehy3010[40] = { 0.005318102, 0.005020175, 0.004883492, 0.004655249, 0.004552524, 0.004387853, 0.00412727, 0.004152821, 0.004155542, 0.003910756, 0.003840936, 0.003828455, 0.003738436, 0.003697088, 0.003654495, 0.003713702, 0.00374472,
   0.003772755, 0.003711854, 0.003720123, 0.003754178, 0.003690136, 0.003686692, 0.003744619, 0.003718966, 0.003778555, 0.003716697, 0.003824975, 0.003837792, 0.003870821, 0.003921027, 0.004022332, 0.00405266,
   0.004243813, 0.004345712, 0.004483027, 0.004683506, 0.005076891, 0.005212014, 0.005318028 };
   grae = new TGraphAsymmErrors(40,gW_Det_Eff_Real_Stand_fx3010,gW_Det_Eff_Real_Stand_fy3010,gW_Det_Eff_Real_Stand_felx3010,gW_Det_Eff_Real_Stand_fehx3010,gW_Det_Eff_Real_Stand_fely3010,gW_Det_Eff_Real_Stand_fehy3010);
   grae->SetName("gW_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_Eff_Real_Stand3010 = new TH1F("Graph_gW_Det_Eff_Real_Stand3010","",100,-2.4,2.4);
   Graph_gW_Det_Eff_Real_Stand3010->SetMinimum(0.7878263);
   Graph_gW_Det_Eff_Real_Stand3010->SetMaximum(0.8559154);
   Graph_gW_Det_Eff_Real_Stand3010->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_Stand3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_Stand3010->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_Stand3010);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_ML_fx3011[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fy3011[40] = { 0.04970117, 0.05434579, 0.05842152, 0.05999584, 0.06335451, 0.0657991, 0.07192413, 0.07357138, 0.07587065, 0.080481, 0.08033216, 0.08348664, 0.08699265, 0.08734816, 0.09039489, 0.09063728, 0.09442341,
   0.09599936, 0.09719297, 0.09774431, 0.09642009, 0.09702753, 0.09354007, 0.0933756, 0.09274641, 0.09135918, 0.08858135, 0.08594994, 0.0844735, 0.08216799, 0.07951162, 0.07173988, 0.067871,
   0.06659265, 0.0643276, 0.05870189, 0.05359774, 0.05334359, 0.04754012, 0.04083098 };
   Double_t gW_Det_QCD_Eff_Fake_ML_felx3011[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fely3011[40] = { 0.0008016019, 0.0008023908, 0.0007995634, 0.0007862558, 0.0007816587, 0.0007749902, 0.0007896096, 0.0007815469, 0.0007761499, 0.0007835121, 0.0007735296, 0.0007762534, 0.0007823309, 0.000779094, 0.0007849965, 0.0007778383, 0.0007889966,
   0.0007942612, 0.0007948826, 0.0007975299, 0.0007900052, 0.0007959316, 0.0007853853, 0.0007851732, 0.0007867665, 0.0007868221, 0.0007822454, 0.0007781185, 0.0007815965, 0.0007830138, 0.0007797928, 0.0007579539, 0.0007518402,
   0.0007621067, 0.0007675791, 0.0007545407, 0.0007446011, 0.000767669, 0.0007545973, 0.0007290221 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehx3011[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehy3011[40] = { 0.0008139386, 0.0008136259, 0.0008098851, 0.0007959538, 0.000790695, 0.000783515, 0.0007976404, 0.0007892211, 0.0007834663, 0.0007904974, 0.0007803517, 0.0007828359, 0.0007887167, 0.0007853981, 0.0007911549, 0.0007838665, 0.000794919,
   0.0008001514, 0.0008006998, 0.0008033484, 0.0007958035, 0.0008017755, 0.0007913164, 0.0007911129, 0.0007927761, 0.0007929356, 0.0007885015, 0.0007845214, 0.0007881831, 0.0007898313, 0.0007868054, 0.0007653732, 0.000759596,
   0.0007702429, 0.0007761492, 0.0007636826, 0.0007544164, 0.0007781571, 0.0007660547, 0.0007415827 };
   grae = new TGraphAsymmErrors(40,gW_Det_QCD_Eff_Fake_ML_fx3011,gW_Det_QCD_Eff_Fake_ML_fy3011,gW_Det_QCD_Eff_Fake_ML_felx3011,gW_Det_QCD_Eff_Fake_ML_fehx3011,gW_Det_QCD_Eff_Fake_ML_fely3011,gW_Det_QCD_Eff_Fake_ML_fehy3011);
   grae->SetName("gW_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_ML3011 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_ML3011","",100,-2.4,2.4);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMinimum(0.03425739);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMaximum(0.1043922);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_ML3011);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_Stand_fx3012[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fy3012[40] = { 0.6244091, 0.6282223, 0.6251392, 0.6269248, 0.6312835, 0.6343736, 0.6371809, 0.6378871, 0.6367816, 0.6418273, 0.6439025, 0.6462726, 0.6483598, 0.6485398, 0.6497628, 0.64859, 0.6478745,
   0.6479322, 0.6474212, 0.649212, 0.6499828, 0.649302, 0.648208, 0.645385, 0.6487695, 0.6479719, 0.647483, 0.6475214, 0.6462554, 0.6443175, 0.6394937, 0.6376916, 0.6392257,
   0.6348133, 0.6336591, 0.6294456, 0.6286575, 0.6286806, 0.6275773, 0.6289164 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_felx3012[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fely3012[40] = { 0.001793295, 0.001717028, 0.001656209, 0.001606773, 0.001553347, 0.001510402, 0.001474196, 0.001443289, 0.001413993, 0.001385105, 0.001366823, 0.001345709, 0.001329345, 0.001321227, 0.001309711, 0.001297148, 0.001292352,
   0.001291315, 0.00128561, 0.001285161, 0.001280164, 0.001286737, 0.001291595, 0.001294586, 0.001298379, 0.001307998, 0.001319071, 0.001330146, 0.001347773, 0.001369046, 0.00138814, 0.00141617, 0.001440039,
   0.001476556, 0.001512417, 0.001555522, 0.00160304, 0.001656593, 0.001721011, 0.001786911 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehx3012[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehy3012[40] = { 0.001789903, 0.001713808, 0.001653295, 0.001603985, 0.001550639, 0.001507772, 0.00147163, 0.001440814, 0.00141164, 0.001382749, 0.001364489, 0.001343403, 0.001327056, 0.001318962, 0.001307464, 0.001294964, 0.001290196,
   0.001289162, 0.001283484, 0.001283006, 0.001278012, 0.001284576, 0.001289436, 0.001292466, 0.001296188, 0.001305789, 0.001316833, 0.00132787, 0.001345459, 0.001366696, 0.001385819, 0.001413791, 0.001437548,
   0.001474033, 0.001509796, 0.001552849, 0.001600222, 0.001653583, 0.001717795, 0.001783403 };
   grae = new TGraphAsymmErrors(40,gW_Det_QCD_Eff_Fake_Stand_fx3012,gW_Det_QCD_Eff_Fake_Stand_fy3012,gW_Det_QCD_Eff_Fake_Stand_felx3012,gW_Det_QCD_Eff_Fake_Stand_fehx3012,gW_Det_QCD_Eff_Fake_Stand_fely3012,gW_Det_QCD_Eff_Fake_Stand_fehy3012);
   grae->SetName("gW_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_Stand3012 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_Stand3012","",100,-2.4,2.4);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMinimum(0.6197513);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMaximum(0.6541254);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_Stand3012);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.pdf");w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.pdf");
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass()
{
//=========Macro generated from canvas: w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:26:20 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(49.4,-0.125,110.6,1.125);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gW_Det_Eff_Real_ML_fx3009[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_Eff_Real_ML_fy3009[13] = { 0.0190072, 0.05742871, 0.13062, 0.2450633, 0.3937713, 0.4521508, 0.483221, 0.4267922, 0.2824267, 0.177266, 0.08379555, 0.01170628, 0.0004595324 };
   Double_t gW_Det_Eff_Real_ML_felx3009[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_ML_fely3009[13] = { 0.001071513, 0.001648159, 0.002151764, 0.002481756, 0.002590804, 0.002492262, 0.002463441, 0.002543857, 0.002479193, 0.002293444, 0.001813251, 0.0007657146, 0.0001590051 };
   Double_t gW_Det_Eff_Real_ML_fehx3009[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_ML_fehy3009[13] = { 0.001132386, 0.001693111, 0.002182024, 0.002498734, 0.002596759, 0.002494652, 0.002464252, 0.002547716, 0.00249238, 0.002316778, 0.001849184, 0.0008168432, 0.0002265373 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13,gW_Det_Eff_Real_ML_fx3009,gW_Det_Eff_Real_ML_fy3009,gW_Det_Eff_Real_ML_felx3009,gW_Det_Eff_Real_ML_fehx3009,gW_Det_Eff_Real_ML_fely3009,gW_Det_Eff_Real_ML_fehy3009);
   grae->SetName("gW_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_Eff_Real_ML3009 = new TH1F("Graph_gW_Det_Eff_Real_ML3009","",100,56,104);
   Graph_gW_Det_Eff_Real_ML3009->SetMinimum(0);
   Graph_gW_Det_Eff_Real_ML3009->SetMaximum(1.4);
   Graph_gW_Det_Eff_Real_ML3009->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_ML3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_ML3009->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetRangeUser(60,100);;
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_ML3009);
   
   grae->Draw("ap e1");
   
   Double_t gW_Det_Eff_Real_Stand_fx3010[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_Eff_Real_Stand_fy3010[13] = { 0.766193, 0.7831916, 0.8004788, 0.8109681, 0.8239837, 0.835019, 0.8355802, 0.8345482, 0.8289054, 0.8200079, 0.8078334, 0.7896924, 0.7709231 };
   Double_t gW_Det_Eff_Real_Stand_felx3010[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_Stand_fely3010[13] = { 0.003366742, 0.00295376, 0.002578284, 0.002278672, 0.002033939, 0.001871047, 0.001838761, 0.001924684, 0.002091902, 0.002330376, 0.002608133, 0.002941178, 0.003229354 };
   Double_t gW_Det_Eff_Real_Stand_fehx3010[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_Stand_fehy3010[13] = { 0.003333692, 0.002925184, 0.002553705, 0.00225795, 0.002015748, 0.001854285, 0.001822498, 0.001907019, 0.002071943, 0.002307241, 0.002581648, 0.002911561, 0.00319795 };
   grae = new TGraphAsymmErrors(13,gW_Det_Eff_Real_Stand_fx3010,gW_Det_Eff_Real_Stand_fy3010,gW_Det_Eff_Real_Stand_felx3010,gW_Det_Eff_Real_Stand_fehx3010,gW_Det_Eff_Real_Stand_fely3010,gW_Det_Eff_Real_Stand_fehy3010);
   grae->SetName("gW_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_Eff_Real_Stand3010 = new TH1F("Graph_gW_Det_Eff_Real_Stand3010","",100,56,104);
   Graph_gW_Det_Eff_Real_Stand3010->SetMinimum(0.7553686);
   Graph_gW_Det_Eff_Real_Stand3010->SetMaximum(0.8448603);
   Graph_gW_Det_Eff_Real_Stand3010->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_Stand3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_Stand3010->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_Stand3010);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_ML_fx3011[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fy3011[13] = { 0.005229006, 0.02102574, 0.04945838, 0.08561402, 0.1427144, 0.1702217, 0.1867013, 0.1666716, 0.120594, 0.07519016, 0.02769744, 0.002769531, 0.0003107907 };
   Double_t gW_Det_QCD_Eff_Fake_ML_felx3011[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fely3011[13] = { 9.341776e-05, 0.0001950412, 0.0003103111, 0.0004207755, 0.000551779, 0.00062013, 0.0006748416, 0.0006752375, 0.0006174995, 0.0005232472, 0.0003413133, 0.0001144254, 4.000604e-05 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehx3011[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehy3011[13] = { 9.509271e-05, 0.0001968194, 0.0003121616, 0.0004226532, 0.000553559, 0.000621927, 0.000676722, 0.0006774277, 0.0006202319, 0.0005266013, 0.0003454227, 0.0001192392, 4.551766e-05 };
   grae = new TGraphAsymmErrors(13,gW_Det_QCD_Eff_Fake_ML_fx3011,gW_Det_QCD_Eff_Fake_ML_fy3011,gW_Det_QCD_Eff_Fake_ML_felx3011,gW_Det_QCD_Eff_Fake_ML_fehx3011,gW_Det_QCD_Eff_Fake_ML_fely3011,gW_Det_QCD_Eff_Fake_ML_fehy3011);
   grae->SetName("gW_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_ML3011 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_ML3011","",100,56,104);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMinimum(0.0002437061);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMaximum(0.2060887);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_ML3011);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_Stand_fx3012[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fy3012[13] = { 0.5927213, 0.6058224, 0.6163179, 0.6278889, 0.63901, 0.6478042, 0.6581989, 0.6668207, 0.6737603, 0.6813444, 0.6878883, 0.6954464, 0.7001647 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_felx3012[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fely3012[13] = { 0.0006373678, 0.0006653268, 0.0006969927, 0.0007280154, 0.000758756, 0.0007893245, 0.0008227194, 0.0008555049, 0.0008907981, 0.0009267464, 0.0009663733, 0.001005512, 0.001046424 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehx3012[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehy3012[13] = { 0.0006370563, 0.0006649352, 0.0006965158, 0.0007274366, 0.0007580639, 0.0007885194, 0.0008217703, 0.0008544093, 0.0008895478, 0.0009253169, 0.0009647452, 0.001003654, 0.001044345 };
   grae = new TGraphAsymmErrors(13,gW_Det_QCD_Eff_Fake_Stand_fx3012,gW_Det_QCD_Eff_Fake_Stand_fy3012,gW_Det_QCD_Eff_Fake_Stand_felx3012,gW_Det_QCD_Eff_Fake_Stand_fehx3012,gW_Det_QCD_Eff_Fake_Stand_fely3012,gW_Det_QCD_Eff_Fake_Stand_fehy3012);
   grae->SetName("gW_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_Stand3012 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_Stand3012","",100,56,104);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMinimum(0.5811715);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMaximum(0.7121216);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_Stand3012);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.pdf");w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.png");
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(w_det__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged()
{
//=========Macro generated from canvas: w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 17:31:40 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(95.99999,-0.125,1104,1.125);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gW_Det_Eff_Real_ML_fx3009[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 850 };
   Double_t gW_Det_Eff_Real_ML_fy3009[12] = { 0.2301572, 0.4593731, 0.5155092, 0.4969229, 0.452748, 0.3572891, 0.2915985, 0.1875, 0.05986654, 0.006380835, 0.001302837, 0 };
   Double_t gW_Det_Eff_Real_ML_felx3009[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_Eff_Real_ML_fely3009[12] = { 0.001792119, 0.00248223, 0.002958272, 0.003411126, 0.003844843, 0.003983024, 0.004032917, 0.003639711, 0.002321306, 0.0008406479, 0.0004259711, 0 };
   Double_t gW_Det_Eff_Real_ML_fehx3009[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_Eff_Real_ML_fehy3009[12] = { 0.001801906, 0.002484238, 0.002957191, 0.003411411, 0.003850447, 0.004002671, 0.004065684, 0.003694228, 0.002406945, 0.0009585154, 0.0005944273, 0.0003412509 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,gW_Det_Eff_Real_ML_fx3009,gW_Det_Eff_Real_ML_fy3009,gW_Det_Eff_Real_ML_felx3009,gW_Det_Eff_Real_ML_fehx3009,gW_Det_Eff_Real_ML_fely3009,gW_Det_Eff_Real_ML_fehy3009);
   grae->SetName("gW_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_Eff_Real_ML3009 = new TH1F("Graph_gW_Det_Eff_Real_ML3009","",100,120,1080);
   Graph_gW_Det_Eff_Real_ML3009->SetMinimum(0);
   Graph_gW_Det_Eff_Real_ML3009->SetMaximum(1.4);
   Graph_gW_Det_Eff_Real_ML3009->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_ML3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_ML3009->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetRange(9,92);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_ML3009);
   
   grae->Draw("ap e1");
   
   Double_t gW_Det_Eff_Real_Stand_fx3010[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Det_Eff_Real_Stand_fy3010[14] = { 0.8460206, 0.8094899, 0.7691269, 0.7469459, 0.7247264, 0.6943079, 0.6700148, 0.6476724, 0.6233556, 0.6031568, 0.5938043, 0.5757576, 0.5676678, 0.5272813 };
   Double_t gW_Det_Eff_Real_Stand_felx3010[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_Eff_Real_Stand_fely3010[14] = { 0.001548418, 0.001967092, 0.002506033, 0.002980674, 0.003468943, 0.003853396, 0.004201265, 0.004491064, 0.004790245, 0.005243734, 0.005994685, 0.007239201, 0.006850064, 0.01107346 };
   Double_t gW_Det_Eff_Real_Stand_fehx3010[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_Eff_Real_Stand_fehy3010[14] = { 0.001535858, 0.001951778, 0.002487269, 0.002957815, 0.003442269, 0.003826636, 0.004174542, 0.004465357, 0.004766491, 0.00522039, 0.005967197, 0.007207299, 0.006824632, 0.01104724 };
   grae = new TGraphAsymmErrors(14,gW_Det_Eff_Real_Stand_fx3010,gW_Det_Eff_Real_Stand_fy3010,gW_Det_Eff_Real_Stand_felx3010,gW_Det_Eff_Real_Stand_fehx3010,gW_Det_Eff_Real_Stand_fely3010,gW_Det_Eff_Real_Stand_fehy3010);
   grae->SetName("gW_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_Eff_Real_Stand3010 = new TH1F("Graph_gW_Det_Eff_Real_Stand3010","",100,120,1080);
   Graph_gW_Det_Eff_Real_Stand3010->SetMinimum(0.483073);
   Graph_gW_Det_Eff_Real_Stand3010->SetMaximum(0.8806913);
   Graph_gW_Det_Eff_Real_Stand3010->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_Stand3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_Stand3010->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_Stand3010);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_ML_fx3011[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 850 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fy3011[12] = { 0.03738309, 0.1522893, 0.1950878, 0.1942224, 0.1787464, 0.143944, 0.1193972, 0.07076141, 0.0242774, 0.002348368, 0.0001210507, 0 };
   Double_t gW_Det_QCD_Eff_Fake_ML_felx3011[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fely3011[12] = { 0.0001760677, 0.0004024037, 0.0005830662, 0.000782968, 0.001011179, 0.001219671, 0.00146265, 0.00147535, 0.00111054, 0.000433214, 0.000100139, 0 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehx3011[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehy3011[12] = { 0.0001768664, 0.0004032765, 0.000584387, 0.0007853649, 0.001015658, 0.001228286, 0.001478196, 0.001504001, 0.00116116, 0.0005213186, 0.0002783038, 0.0002826288 };
   grae = new TGraphAsymmErrors(12,gW_Det_QCD_Eff_Fake_ML_fx3011,gW_Det_QCD_Eff_Fake_ML_fy3011,gW_Det_QCD_Eff_Fake_ML_felx3011,gW_Det_QCD_Eff_Fake_ML_fehx3011,gW_Det_QCD_Eff_Fake_ML_fely3011,gW_Det_QCD_Eff_Fake_ML_fehy3011);
   grae->SetName("gW_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_ML3011 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_ML3011","",100,120,1080);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMinimum(0);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMaximum(0.2152394);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_ML3011);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_Stand_fx3012[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fy3012[14] = { 0.654183, 0.5930983, 0.5493221, 0.5215127, 0.5044157, 0.4939146, 0.491644, 0.4912373, 0.4930339, 0.486841, 0.4972764, 0.5033688, 0.5059113, 0.5165042 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_felx3012[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fely3012[14] = { 0.0004419411, 0.0005506717, 0.0007327675, 0.0009897602, 0.001321435, 0.001740632, 0.002261383, 0.002888195, 0.003630244, 0.004537065, 0.005560923, 0.006746296, 0.006272312, 0.009021383 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehx3012[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehy3012[14] = { 0.0004416753, 0.0005504381, 0.0007325539, 0.0009895917, 0.001321374, 0.001740779, 0.002261723, 0.002888776, 0.003630974, 0.004539215, 0.005561589, 0.006745086, 0.006270475, 0.009010824 };
   grae = new TGraphAsymmErrors(14,gW_Det_QCD_Eff_Fake_Stand_fx3012,gW_Det_QCD_Eff_Fake_Stand_fy3012,gW_Det_QCD_Eff_Fake_Stand_felx3012,gW_Det_QCD_Eff_Fake_Stand_fehx3012,gW_Det_QCD_Eff_Fake_Stand_fely3012,gW_Det_QCD_Eff_Fake_Stand_fehy3012);
   grae->SetName("gW_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_Stand3012 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_Stand3012","",100,120,1080);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMinimum(0.4650719);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMaximum(0.6718567);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_Stand3012);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.pdf");w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.png");
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta()
{
//=========Macro generated from canvas: w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 16:27:23 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-2.52,-0.125,2.52,1.125);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gW_Det_Eff_Real_ML_fx3009[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_Eff_Real_ML_fy3009[40] = { 0.2438177, 0.254834, 0.2753984, 0.2751577, 0.2804218, 0.2831504, 0.2982973, 0.2955426, 0.2934335, 0.2817189, 0.2934281, 0.305518, 0.2993565, 0.2885641, 0.2797285, 0.2765983, 0.2741935,
   0.2676174, 0.2623711, 0.2683645, 0.2636032, 0.2493393, 0.2692398, 0.2793624, 0.2770644, 0.2833314, 0.292606, 0.2981212, 0.2777713, 0.2969214, 0.3033209, 0.2882495, 0.292178,
   0.2959958, 0.2714346, 0.260622, 0.2549135, 0.2473556, 0.2284946, 0.1949815 };
   Double_t gW_Det_Eff_Real_ML_felx3009[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_ML_fely3009[40] = { 0.006186909, 0.005930889, 0.005800336, 0.005513706, 0.005329558, 0.005155236, 0.005214215, 0.005056951, 0.005046843, 0.00496165, 0.00498903, 0.004922032, 0.004943336, 0.004912539, 0.004888265, 0.004917691, 0.004945329,
   0.004878107, 0.00476568, 0.004744023, 0.004806711, 0.004665569, 0.004835377, 0.004944871, 0.004889566, 0.004916611, 0.00495075, 0.005007074, 0.004877874, 0.005016095, 0.00506918, 0.005135535, 0.005098882,
   0.005259976, 0.005313972, 0.005341518, 0.005314598, 0.005543498, 0.005660498, 0.005720482 };
   Double_t gW_Det_Eff_Real_ML_fehx3009[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_ML_fehy3009[40] = { 0.006293353, 0.006021709, 0.005875972, 0.005582168, 0.005391287, 0.005211935, 0.005266495, 0.005107074, 0.005097497, 0.005014686, 0.005038533, 0.004966336, 0.004989987, 0.004962164, 0.004940445, 0.00497163, 0.005000768,
   0.004934493, 0.004821426, 0.004797084, 0.004862954, 0.004723882, 0.004890178, 0.004998398, 0.004942722, 0.004968122, 0.004999773, 0.005055346, 0.004930524, 0.005064945, 0.005116898, 0.00518988, 0.005151033,
   0.005314031, 0.005379182, 0.005412376, 0.005387485, 0.005626934, 0.005759353, 0.005848208 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gW_Det_Eff_Real_ML_fx3009,gW_Det_Eff_Real_ML_fy3009,gW_Det_Eff_Real_ML_felx3009,gW_Det_Eff_Real_ML_fehx3009,gW_Det_Eff_Real_ML_fely3009,gW_Det_Eff_Real_ML_fehy3009);
   grae->SetName("gW_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_Eff_Real_ML3009 = new TH1F("Graph_gW_Det_Eff_Real_ML3009","",100,-2.4,2.4);
   Graph_gW_Det_Eff_Real_ML3009->SetMinimum(0);
   Graph_gW_Det_Eff_Real_ML3009->SetMaximum(1.4);
   Graph_gW_Det_Eff_Real_ML3009->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_ML3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_ML3009->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetRange(9,92);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_ML3009);
   
   grae->Draw("ap e1");
   
   Double_t gW_Det_Eff_Real_Stand_fx3010[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_Eff_Real_Stand_fy3010[40] = { 0.8281218, 0.8237869, 0.8278552, 0.816161, 0.8225336, 0.8171724, 0.807323, 0.7976017, 0.788345, 0.7895811, 0.7727649, 0.769482, 0.765686, 0.7461146, 0.7437968, 0.7292462, 0.7237448,
   0.7159636, 0.7132924, 0.7220147, 0.7202962, 0.7142365, 0.7122243, 0.7223154, 0.7310637, 0.736873, 0.7413854, 0.7582418, 0.7679972, 0.7796268, 0.7834792, 0.7899607, 0.798562,
   0.8118294, 0.8037449, 0.8056651, 0.823702, 0.827502, 0.8213262, 0.8292884 };
   Double_t gW_Det_Eff_Real_Stand_felx3010[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_Stand_fely3010[40] = { 0.005563705, 0.0052969, 0.005002001, 0.004870292, 0.00461511, 0.004497991, 0.004566313, 0.00451885, 0.004591933, 0.004560783, 0.004651687, 0.004556203, 0.004628792, 0.004773911, 0.004809864, 0.00493994, 0.005011939,
   0.005022658, 0.004950961, 0.004848079, 0.004950641, 0.004924841, 0.004987184, 0.004989528, 0.004898748, 0.004859075, 0.004819172, 0.004743829, 0.004656993, 0.004611962, 0.004603959, 0.004686523, 0.004564808,
   0.004577651, 0.00482605, 0.004899314, 0.004736468, 0.004954999, 0.005276205, 0.005567616 };
   Double_t gW_Det_Eff_Real_Stand_fehx3010[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_Eff_Real_Stand_fehy3010[40] = { 0.005427061, 0.005176691, 0.004891304, 0.004773826, 0.004524231, 0.00441489, 0.0044865, 0.004445774, 0.004521129, 0.004490335, 0.004586255, 0.004494748, 0.00456696, 0.004716119, 0.004752092, 0.004884586, 0.004957007,
   0.004970268, 0.00490094, 0.004797227, 0.00489824, 0.004875028, 0.004936797, 0.004935593, 0.004843647, 0.004802745, 0.004762088, 0.00468203, 0.004593452, 0.004544617, 0.004535088, 0.004612003, 0.004489766,
   0.004494853, 0.004739253, 0.0048087, 0.004640012, 0.004846618, 0.005159034, 0.005429597 };
   grae = new TGraphAsymmErrors(40,gW_Det_Eff_Real_Stand_fx3010,gW_Det_Eff_Real_Stand_fy3010,gW_Det_Eff_Real_Stand_felx3010,gW_Det_Eff_Real_Stand_fehx3010,gW_Det_Eff_Real_Stand_fely3010,gW_Det_Eff_Real_Stand_fehy3010);
   grae->SetName("gW_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_Eff_Real_Stand3010 = new TH1F("Graph_gW_Det_Eff_Real_Stand3010","",100,-2.4,2.4);
   Graph_gW_Det_Eff_Real_Stand3010->SetMinimum(0.694489);
   Graph_gW_Det_Eff_Real_Stand3010->SetMaximum(0.847466);
   Graph_gW_Det_Eff_Real_Stand3010->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_Stand3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_Stand3010->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_Stand3010);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_ML_fx3011[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fy3011[40] = { 0.04970117, 0.05434579, 0.05842152, 0.05999584, 0.06335451, 0.0657991, 0.07192413, 0.07357138, 0.07587065, 0.080481, 0.08033216, 0.08348664, 0.08699265, 0.08734816, 0.09039489, 0.09063728, 0.09442341,
   0.09599936, 0.09719297, 0.09774431, 0.09642009, 0.09702753, 0.09354007, 0.0933756, 0.09274641, 0.09135918, 0.08858135, 0.08594994, 0.0844735, 0.08216799, 0.07951162, 0.07173988, 0.067871,
   0.06659265, 0.0643276, 0.05870189, 0.05359774, 0.05334359, 0.04754012, 0.04083098 };
   Double_t gW_Det_QCD_Eff_Fake_ML_felx3011[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fely3011[40] = { 0.0008016019, 0.0008023908, 0.0007995634, 0.0007862558, 0.0007816587, 0.0007749902, 0.0007896096, 0.0007815469, 0.0007761499, 0.0007835121, 0.0007735296, 0.0007762534, 0.0007823309, 0.000779094, 0.0007849965, 0.0007778383, 0.0007889966,
   0.0007942612, 0.0007948826, 0.0007975299, 0.0007900052, 0.0007959316, 0.0007853853, 0.0007851732, 0.0007867665, 0.0007868221, 0.0007822454, 0.0007781185, 0.0007815965, 0.0007830138, 0.0007797928, 0.0007579539, 0.0007518402,
   0.0007621067, 0.0007675791, 0.0007545407, 0.0007446011, 0.000767669, 0.0007545973, 0.0007290221 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehx3011[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehy3011[40] = { 0.0008139386, 0.0008136259, 0.0008098851, 0.0007959538, 0.000790695, 0.000783515, 0.0007976404, 0.0007892211, 0.0007834663, 0.0007904974, 0.0007803517, 0.0007828359, 0.0007887167, 0.0007853981, 0.0007911549, 0.0007838665, 0.000794919,
   0.0008001514, 0.0008006998, 0.0008033484, 0.0007958035, 0.0008017755, 0.0007913164, 0.0007911129, 0.0007927761, 0.0007929356, 0.0007885015, 0.0007845214, 0.0007881831, 0.0007898313, 0.0007868054, 0.0007653732, 0.000759596,
   0.0007702429, 0.0007761492, 0.0007636826, 0.0007544164, 0.0007781571, 0.0007660547, 0.0007415827 };
   grae = new TGraphAsymmErrors(40,gW_Det_QCD_Eff_Fake_ML_fx3011,gW_Det_QCD_Eff_Fake_ML_fy3011,gW_Det_QCD_Eff_Fake_ML_felx3011,gW_Det_QCD_Eff_Fake_ML_fehx3011,gW_Det_QCD_Eff_Fake_ML_fely3011,gW_Det_QCD_Eff_Fake_ML_fehy3011);
   grae->SetName("gW_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_ML3011 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_ML3011","",100,-2.4,2.4);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMinimum(0.03425739);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMaximum(0.1043922);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_ML3011);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_Stand_fx3012[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fy3012[40] = { 0.6244091, 0.6282223, 0.6251392, 0.6269248, 0.6312835, 0.6343736, 0.6371809, 0.6378871, 0.6367816, 0.6418273, 0.6439025, 0.6462726, 0.6483598, 0.6485398, 0.6497628, 0.64859, 0.6478745,
   0.6479322, 0.6474212, 0.649212, 0.6499828, 0.649302, 0.648208, 0.645385, 0.6487695, 0.6479719, 0.647483, 0.6475214, 0.6462554, 0.6443175, 0.6394937, 0.6376916, 0.6392257,
   0.6348133, 0.6336591, 0.6294456, 0.6286575, 0.6286806, 0.6275773, 0.6289164 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_felx3012[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fely3012[40] = { 0.001793295, 0.001717028, 0.001656209, 0.001606773, 0.001553347, 0.001510402, 0.001474196, 0.001443289, 0.001413993, 0.001385105, 0.001366823, 0.001345709, 0.001329345, 0.001321227, 0.001309711, 0.001297148, 0.001292352,
   0.001291315, 0.00128561, 0.001285161, 0.001280164, 0.001286737, 0.001291595, 0.001294586, 0.001298379, 0.001307998, 0.001319071, 0.001330146, 0.001347773, 0.001369046, 0.00138814, 0.00141617, 0.001440039,
   0.001476556, 0.001512417, 0.001555522, 0.00160304, 0.001656593, 0.001721011, 0.001786911 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehx3012[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehy3012[40] = { 0.001789903, 0.001713808, 0.001653295, 0.001603985, 0.001550639, 0.001507772, 0.00147163, 0.001440814, 0.00141164, 0.001382749, 0.001364489, 0.001343403, 0.001327056, 0.001318962, 0.001307464, 0.001294964, 0.001290196,
   0.001289162, 0.001283484, 0.001283006, 0.001278012, 0.001284576, 0.001289436, 0.001292466, 0.001296188, 0.001305789, 0.001316833, 0.00132787, 0.001345459, 0.001366696, 0.001385819, 0.001413791, 0.001437548,
   0.001474033, 0.001509796, 0.001552849, 0.001600222, 0.001653583, 0.001717795, 0.001783403 };
   grae = new TGraphAsymmErrors(40,gW_Det_QCD_Eff_Fake_Stand_fx3012,gW_Det_QCD_Eff_Fake_Stand_fy3012,gW_Det_QCD_Eff_Fake_Stand_felx3012,gW_Det_QCD_Eff_Fake_Stand_fehx3012,gW_Det_QCD_Eff_Fake_Stand_fely3012,gW_Det_QCD_Eff_Fake_Stand_fehy3012);
   grae->SetName("gW_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_Stand3012 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_Stand3012","",100,-2.4,2.4);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMinimum(0.6197513);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMaximum(0.6541254);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_Stand3012);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.pdf");w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.pdf");
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass()
{
//=========Macro generated from canvas: w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 17:32:27 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(49.4,-0.125,110.6,1.125);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gW_Det_Eff_Real_ML_fx3009[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_Eff_Real_ML_fy3009[13] = { 0.0268968, 0.07292889, 0.1549037, 0.265084, 0.4086608, 0.4625699, 0.4855273, 0.4370935, 0.3287327, 0.2226663, 0.1084747, 0.01210096, 0.0007771517 };
   Double_t gW_Det_Eff_Real_ML_felx3009[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_ML_fely3009[13] = { 0.001373241, 0.00199564, 0.002460328, 0.002728038, 0.002840907, 0.002732319, 0.002740373, 0.002821562, 0.002865691, 0.002751543, 0.002205429, 0.0008299897, 0.0002211382 };
   Double_t gW_Det_Eff_Real_ML_fehx3009[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_ML_fehy3009[13] = { 0.001443071, 0.002046491, 0.002492359, 0.00274598, 0.002846985, 0.002734557, 0.002741239, 0.002825616, 0.002878413, 0.002775828, 0.002245071, 0.0008881717, 0.0002951476 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13,gW_Det_Eff_Real_ML_fx3009,gW_Det_Eff_Real_ML_fy3009,gW_Det_Eff_Real_ML_felx3009,gW_Det_Eff_Real_ML_fehx3009,gW_Det_Eff_Real_ML_fely3009,gW_Det_Eff_Real_ML_fehy3009);
   grae->SetName("gW_Det_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_Eff_Real_ML3009 = new TH1F("Graph_gW_Det_Eff_Real_ML3009","",100,56,104);
   Graph_gW_Det_Eff_Real_ML3009->SetMinimum(0);
   Graph_gW_Det_Eff_Real_ML3009->SetMaximum(1.4);
   Graph_gW_Det_Eff_Real_ML3009->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_ML3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_ML3009->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetRangeUser(60,100);;
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_ML3009->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_ML3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_ML3009);
   
   grae->Draw("ap e1");
   
   Double_t gW_Det_Eff_Real_Stand_fx3010[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_Eff_Real_Stand_fy3010[13] = { 0.7335491, 0.7493546, 0.7640811, 0.7804619, 0.7946937, 0.7960816, 0.8022014, 0.7918816, 0.7761458, 0.7586551, 0.7453572, 0.7221966, 0.7002137 };
   Double_t gW_Det_Eff_Real_Stand_felx3010[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_Stand_fely3010[13] = { 0.003801995, 0.003363633, 0.00291411, 0.002578725, 0.002349586, 0.002220578, 0.00219654, 0.002323239, 0.00256081, 0.002853189, 0.003119704, 0.003441779, 0.003732443 };
   Double_t gW_Det_Eff_Real_Stand_fehx3010[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_Eff_Real_Stand_fehy3010[13] = { 0.003768082, 0.003334115, 0.002889633, 0.002557295, 0.00232995, 0.002202854, 0.002178437, 0.002304407, 0.002540281, 0.002830545, 0.003094941, 0.003415956, 0.003706283 };
   grae = new TGraphAsymmErrors(13,gW_Det_Eff_Real_Stand_fx3010,gW_Det_Eff_Real_Stand_fy3010,gW_Det_Eff_Real_Stand_felx3010,gW_Det_Eff_Real_Stand_fehx3010,gW_Det_Eff_Real_Stand_fely3010,gW_Det_Eff_Real_Stand_fehy3010);
   grae->SetName("gW_Det_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_Eff_Real_Stand3010 = new TH1F("Graph_gW_Det_Eff_Real_Stand3010","",100,56,104);
   Graph_gW_Det_Eff_Real_Stand3010->SetMinimum(0.6856914);
   Graph_gW_Det_Eff_Real_Stand3010->SetMaximum(0.8151697);
   Graph_gW_Det_Eff_Real_Stand3010->SetDirectory(nullptr);
   Graph_gW_Det_Eff_Real_Stand3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_Eff_Real_Stand3010->SetLineColor(ci);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_Eff_Real_Stand3010->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_Eff_Real_Stand3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_Eff_Real_Stand3010);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_ML_fx3011[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fy3011[13] = { 0.005229006, 0.02102574, 0.04945838, 0.08561402, 0.1427144, 0.1702217, 0.1867013, 0.1666716, 0.120594, 0.07519016, 0.02769744, 0.002769531, 0.0003107907 };
   Double_t gW_Det_QCD_Eff_Fake_ML_felx3011[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fely3011[13] = { 9.341776e-05, 0.0001950412, 0.0003103111, 0.0004207755, 0.000551779, 0.00062013, 0.0006748416, 0.0006752375, 0.0006174995, 0.0005232472, 0.0003413133, 0.0001144254, 4.000604e-05 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehx3011[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_ML_fehy3011[13] = { 9.509271e-05, 0.0001968194, 0.0003121616, 0.0004226532, 0.000553559, 0.000621927, 0.000676722, 0.0006774277, 0.0006202319, 0.0005266013, 0.0003454227, 0.0001192392, 4.551766e-05 };
   grae = new TGraphAsymmErrors(13,gW_Det_QCD_Eff_Fake_ML_fx3011,gW_Det_QCD_Eff_Fake_ML_fy3011,gW_Det_QCD_Eff_Fake_ML_felx3011,gW_Det_QCD_Eff_Fake_ML_fehx3011,gW_Det_QCD_Eff_Fake_ML_fely3011,gW_Det_QCD_Eff_Fake_ML_fehy3011);
   grae->SetName("gW_Det_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_ML3011 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_ML3011","",100,56,104);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMinimum(0.0002437061);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetMaximum(0.2060887);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_ML3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_ML3011);
   
   grae->Draw("p  e1");
   
   Double_t gW_Det_QCD_Eff_Fake_Stand_fx3012[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fy3012[13] = { 0.5927213, 0.6058224, 0.6163179, 0.6278889, 0.63901, 0.6478042, 0.6581989, 0.6668207, 0.6737603, 0.6813444, 0.6878883, 0.6954464, 0.7001647 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_felx3012[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fely3012[13] = { 0.0006373678, 0.0006653268, 0.0006969927, 0.0007280154, 0.000758756, 0.0007893245, 0.0008227194, 0.0008555049, 0.0008907981, 0.0009267464, 0.0009663733, 0.001005512, 0.001046424 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehx3012[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Det_QCD_Eff_Fake_Stand_fehy3012[13] = { 0.0006370563, 0.0006649352, 0.0006965158, 0.0007274366, 0.0007580639, 0.0007885194, 0.0008217703, 0.0008544093, 0.0008895478, 0.0009253169, 0.0009647452, 0.001003654, 0.001044345 };
   grae = new TGraphAsymmErrors(13,gW_Det_QCD_Eff_Fake_Stand_fx3012,gW_Det_QCD_Eff_Fake_Stand_fy3012,gW_Det_QCD_Eff_Fake_Stand_felx3012,gW_Det_QCD_Eff_Fake_Stand_fehx3012,gW_Det_QCD_Eff_Fake_Stand_fely3012,gW_Det_QCD_Eff_Fake_Stand_fehy3012);
   grae->SetName("gW_Det_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Det_QCD_Eff_Fake_Stand3012 = new TH1F("Graph_gW_Det_QCD_Eff_Fake_Stand3012","",100,56,104);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMinimum(0.5811715);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetMaximum(0.7121216);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetDirectory(nullptr);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->SetLineColor(ci);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetXaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetYaxis()->SetTitleFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetLabelFont(42);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Det_QCD_Eff_Fake_Stand3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Det_QCD_Eff_Fake_Stand3012);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Det_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Det_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.pdf");w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.png");
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(w_det__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/w_ptcl__analyzed_histos_delphes_SMtt_closure.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_ptcl__analyzed_histos_delphes_SMtt_closure()
{
//=========Macro generated from canvas: w_ptcl__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 17:10:34 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_ptcl__analyzed_histos_delphes_SMtt_closure = new TCanvas("w_ptcl__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->Range(95.99999,-0.125,1104,1.125);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gW_Ptcl_Eff_Real_ML_fx3013[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 775, 950 };
   Double_t gW_Ptcl_Eff_Real_ML_fy3013[12] = { 0.2592862, 0.5719428, 0.6632682, 0.6951907, 0.7087156, 0.5874126, 0.5424837, 0.488764, 0.2051282, 0.05714286, 0, 0 };
   Double_t gW_Ptcl_Eff_Real_ML_felx3013[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_Eff_Real_ML_fely3013[12] = { 0.001975313, 0.003603643, 0.005758293, 0.008614009, 0.01310511, 0.02159819, 0.0302085, 0.04008727, 0.04757952, 0.03682238, 0, 0 };
   Double_t gW_Ptcl_Eff_Real_ML_fehx3013[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_Eff_Real_ML_fehy3013[12] = { 0.001985092, 0.003596082, 0.005710813, 0.008481994, 0.01277642, 0.02127992, 0.0299155, 0.04022249, 0.05612728, 0.07044441, 0.1320464, 0.3688776 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,gW_Ptcl_Eff_Real_ML_fx3013,gW_Ptcl_Eff_Real_ML_fy3013,gW_Ptcl_Eff_Real_ML_felx3013,gW_Ptcl_Eff_Real_ML_fehx3013,gW_Ptcl_Eff_Real_ML_fely3013,gW_Ptcl_Eff_Real_ML_fehy3013);
   grae->SetName("gW_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_ML3013 = new TH1F("Graph_gW_Ptcl_Eff_Real_ML3013","",100,120,1080);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMinimum(0);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMaximum(1.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_ML3013->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetRange(9,92);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_ML3013);
   
   grae->Draw("ap e1");
   
   Double_t gW_Ptcl_Eff_Real_Stand_fx3014[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Ptcl_Eff_Real_Stand_fy3014[14] = { 0.7341862, 0.7229758, 0.7040494, 0.7054726, 0.6972477, 0.6730769, 0.6568627, 0.6741573, 0.6923077, 0.5714286, 0.6388889, 0.6153846, 0.5, 1 };
   Double_t gW_Ptcl_Eff_Real_Stand_felx3014[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_Eff_Real_Stand_fely3014[14] = { 0.002000795, 0.003270194, 0.00557106, 0.008535641, 0.01323677, 0.0207863, 0.02926984, 0.03888579, 0.06103216, 0.0986803, 0.09693521, 0.1761464, 0.2204574, 0.3688776 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehx3014[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehy3014[14] = { 0.001991281, 0.003246741, 0.005511695, 0.008396645, 0.01292623, 0.02015485, 0.0281851, 0.03678006, 0.05554292, 0.09399375, 0.08805057, 0.1545672, 0.2204574, 0 };
   grae = new TGraphAsymmErrors(14,gW_Ptcl_Eff_Real_Stand_fx3014,gW_Ptcl_Eff_Real_Stand_fy3014,gW_Ptcl_Eff_Real_Stand_felx3014,gW_Ptcl_Eff_Real_Stand_fehx3014,gW_Ptcl_Eff_Real_Stand_fely3014,gW_Ptcl_Eff_Real_Stand_fehy3014);
   grae->SetName("gW_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_Stand3014 = new TH1F("Graph_gW_Ptcl_Eff_Real_Stand3014","",100,120,1080);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMinimum(0.2074969);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMaximum(1.072046);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_Stand3014);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fx3015[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 850 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fy3015[12] = { 0.01602381, 0.09976105, 0.1407657, 0.1442852, 0.131838, 0.1087891, 0.08520657, 0.0437569, 0.01133853, 0.001018519, 0.0001445504, 0 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_felx3015[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fely3015[12] = { 0.0001123946, 0.0003276023, 0.0005036033, 0.0006884881, 0.000895485, 0.001094003, 0.00129047, 0.001221919, 0.0008072955, 0.0003022933, 0.0001195791, 0 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehx3015[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehy3015[12] = { 0.0001131727, 0.0003285599, 0.0005051112, 0.0006912226, 0.0009006534, 0.001103692, 0.001308292, 0.00125488, 0.0008661708, 0.0004086452, 0.0003323183, 0.0003549354 };
   grae = new TGraphAsymmErrors(12,gW_Ptcl_QCD_Eff_Fake_ML_fx3015,gW_Ptcl_QCD_Eff_Fake_ML_fy3015,gW_Ptcl_QCD_Eff_Fake_ML_felx3015,gW_Ptcl_QCD_Eff_Fake_ML_fehx3015,gW_Ptcl_QCD_Eff_Fake_ML_fely3015,gW_Ptcl_QCD_Eff_Fake_ML_fehy3015);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_ML3015 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_ML3015","",100,120,1080);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMinimum(0);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMaximum(0.1594741);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_ML3015);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fx3016[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fy3016[14] = { 0.5443883, 0.4905441, 0.4509551, 0.4215213, 0.3999469, 0.3834711, 0.3678009, 0.348631, 0.3317828, 0.3187037, 0.3010986, 0.2935643, 0.2803702, 0.2551391 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_felx3016[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fely3016[14] = { 0.0004461705, 0.0005468751, 0.000721059, 0.0009683942, 0.001298153, 0.001711013, 0.002233642, 0.00285577, 0.003609548, 0.004512982, 0.005558127, 0.006720354, 0.006290298, 0.008851222 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016[14] = { 0.0004460993, 0.0005468977, 0.0007212647, 0.000968997, 0.001299556, 0.001713894, 0.002239302, 0.002866616, 0.003629269, 0.0045469, 0.005616378, 0.006810037, 0.006376299, 0.009053108 };
   grae = new TGraphAsymmErrors(14,gW_Ptcl_QCD_Eff_Fake_Stand_fx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fy3016,gW_Ptcl_QCD_Eff_Fake_Stand_felx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fely3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016","",100,120,1080);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMinimum(0.2164332);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMaximum(0.5746891);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("w_ptcl__analyzed_histos_delphes_SMtt_closure.pdf");w_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("w_ptcl__analyzed_histos_delphes_SMtt_closure.png");
   w_ptcl__analyzed_histos_delphes_SMtt_closure->Modified();
   w_ptcl__analyzed_histos_delphes_SMtt_closure->cd();
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetSelected(w_ptcl__analyzed_histos_delphes_SMtt_closure);
}


==> figures/w_ptcl__analyzed_histos_delphes_SMtt_closure_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_ptcl__analyzed_histos_delphes_SMtt_closure_eta()
{
//=========Macro generated from canvas: w_ptcl__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 16:16:35 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_ptcl__analyzed_histos_delphes_SMtt_closure = new TCanvas("w_ptcl__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->Range(-2.52,-0.125,2.52,1.125);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gW_Ptcl_Eff_Real_ML_fx3013[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_Eff_Real_ML_fy3013[40] = { 0.2480241, 0.2468312, 0.2352582, 0.2669001, 0.2684034, 0.256541, 0.256652, 0.2325629, 0.2314991, 0.2294149, 0.2190062, 0.239656, 0.2407077, 0.2312109, 0.226614, 0.2389917, 0.2368088,
   0.2298292, 0.237044, 0.2325692, 0.2276807, 0.2322109, 0.2243671, 0.2087736, 0.2226071, 0.2250569, 0.224889, 0.2271164, 0.2308819, 0.2169632, 0.2209845, 0.249058, 0.2208076,
   0.2279915, 0.2317896, 0.2324403, 0.2092464, 0.2169839, 0.2228973, 0.2061451 };
   Double_t gW_Ptcl_Eff_Real_ML_felx3013[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_ML_fely3013[40] = { 0.008468195, 0.007954127, 0.007483413, 0.007329174, 0.006913179, 0.006558446, 0.006374651, 0.006088188, 0.005852887, 0.005646749, 0.005385052, 0.005475463, 0.005484679, 0.005600085, 0.005408795, 0.005423866, 0.005379825,
   0.005301104, 0.005357465, 0.005347914, 0.005296776, 0.005357379, 0.005282001, 0.005175073, 0.005253657, 0.005359134, 0.005389076, 0.005397449, 0.005411783, 0.005453662, 0.005599911, 0.005981644, 0.005892818,
   0.006179856, 0.006377602, 0.00661659, 0.006703381, 0.007114566, 0.007511156, 0.007716644 };
   Double_t gW_Ptcl_Eff_Real_ML_fehx3013[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_ML_fehy3013[40] = { 0.008662081, 0.008126562, 0.007648489, 0.007457041, 0.0070258, 0.006668237, 0.006478296, 0.00619943, 0.005956437, 0.005744507, 0.005480538, 0.005561202, 0.005570098, 0.005695062, 0.005500215, 0.005508375, 0.005464203,
   0.005387009, 0.005441009, 0.005433728, 0.005383808, 0.005443707, 0.005370533, 0.005269768, 0.005342306, 0.005449844, 0.005480909, 0.005488173, 0.005500675, 0.005552995, 0.005701776, 0.006077686, 0.00600577,
   0.006298109, 0.006500327, 0.006748109, 0.006861879, 0.007283726, 0.007692162, 0.007931476 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gW_Ptcl_Eff_Real_ML_fx3013,gW_Ptcl_Eff_Real_ML_fy3013,gW_Ptcl_Eff_Real_ML_felx3013,gW_Ptcl_Eff_Real_ML_fehx3013,gW_Ptcl_Eff_Real_ML_fely3013,gW_Ptcl_Eff_Real_ML_fehy3013);
   grae->SetName("gW_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_ML3013 = new TH1F("Graph_gW_Ptcl_Eff_Real_ML3013","",100,-2.4,2.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMinimum(0);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMaximum(1.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_ML3013->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetRange(9,92);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_ML3013);
   
   grae->Draw("ap e1");
   
   Double_t gW_Ptcl_Eff_Real_Stand_fx3014[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_Eff_Real_Stand_fy3014[40] = { 0.740685, 0.7381588, 0.745799, 0.7403717, 0.7425908, 0.7372506, 0.7487953, 0.7463694, 0.7432638, 0.7433754, 0.7413418, 0.73779, 0.7368934, 0.7418232, 0.7486825, 0.7377154, 0.7401264,
   0.7407175, 0.7418193, 0.7361265, 0.7394111, 0.7412643, 0.7433544, 0.7313481, 0.7446474, 0.7426064, 0.7359855, 0.7475029, 0.7334852, 0.7305234, 0.7439813, 0.7439714, 0.7461707,
   0.7438034, 0.7439299, 0.7453536, 0.7474613, 0.7408492, 0.7403262, 0.7466952 };
   Double_t gW_Ptcl_Eff_Real_Stand_felx3014[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_Stand_fely3014[40] = { 0.00878167, 0.008276025, 0.007839129, 0.007394917, 0.006936962, 0.006717497, 0.006434897, 0.006375504, 0.0061587, 0.005957073, 0.00578833, 0.005722557, 0.005729517, 0.005901592, 0.005690186, 0.005673919, 0.005629394,
   0.005601526, 0.005592317, 0.005658257, 0.005624675, 0.0056372, 0.005612036, 0.005725856, 0.005588725, 0.005694002, 0.005772998, 0.005681931, 0.005759254, 0.005957789, 0.005983758, 0.006130829, 0.006286842,
   0.006540295, 0.006711875, 0.006948781, 0.007302625, 0.007715391, 0.008078075, 0.008487831 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehx3014[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehy3014[40] = { 0.008596532, 0.008113879, 0.007685944, 0.007263039, 0.006818967, 0.006610521, 0.006328919, 0.006273075, 0.006064935, 0.005869197, 0.005706389, 0.00564428, 0.005651511, 0.005816191, 0.005607072, 0.005596987, 0.005552445,
   0.005525031, 0.005515519, 0.005582534, 0.005548211, 0.005559464, 0.005533924, 0.005650727, 0.005510594, 0.005614015, 0.005694289, 0.00559969, 0.005682186, 0.005876976, 0.005894753, 0.006037468, 0.006187328,
   0.006434374, 0.006600325, 0.006828244, 0.007167896, 0.007571608, 0.00792126, 0.008307765 };
   grae = new TGraphAsymmErrors(40,gW_Ptcl_Eff_Real_Stand_fx3014,gW_Ptcl_Eff_Real_Stand_fy3014,gW_Ptcl_Eff_Real_Stand_felx3014,gW_Ptcl_Eff_Real_Stand_fehx3014,gW_Ptcl_Eff_Real_Stand_fely3014,gW_Ptcl_Eff_Real_Stand_fehy3014);
   grae->SetName("gW_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_Stand3014 = new TH1F("Graph_gW_Ptcl_Eff_Real_Stand3014","",100,-2.4,2.4);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMinimum(0.7215098);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMaximum(0.7581801);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_Stand3014);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fx3015[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fy3015[40] = { 0.04612436, 0.04871515, 0.05073576, 0.05038286, 0.05123132, 0.0509461, 0.05414035, 0.05320671, 0.05161088, 0.05212366, 0.05134317, 0.05107503, 0.05070844, 0.0498876, 0.05050198, 0.0518146, 0.05181567,
   0.05104778, 0.050671, 0.05085254, 0.05062717, 0.051415, 0.05054726, 0.05084998, 0.05036605, 0.05120411, 0.05147555, 0.05144404, 0.05092318, 0.05275841, 0.05173917, 0.05025029, 0.04832664,
   0.04878561, 0.04953394, 0.04597734, 0.04398449, 0.04492261, 0.0415527, 0.0370986 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_felx3015[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fely3015[40] = { 0.0007553526, 0.00074168, 0.0007296811, 0.0007041122, 0.0006870921, 0.0006671943, 0.0006697579, 0.000649657, 0.0006273422, 0.0006182416, 0.0006045835, 0.0005965198, 0.0005875583, 0.0005782911, 0.000576336, 0.0005789376, 0.0005760384,
   0.0005710084, 0.0005674648, 0.0005674255, 0.0005666128, 0.0005715532, 0.0005690529, 0.0005716097, 0.0005718538, 0.0005796654, 0.0005860687, 0.0005922259, 0.0005948355, 0.0006138415, 0.0006155856, 0.0006181506, 0.0006207056,
   0.000637825, 0.0006599235, 0.0006504383, 0.0006589499, 0.0006906609, 0.0006901528, 0.0006788997 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehx3015[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehy3015[40] = { 0.0007672079, 0.0007524635, 0.0007396751, 0.0007134856, 0.0006958589, 0.0006755088, 0.0006776095, 0.000657182, 0.0006345897, 0.0006252059, 0.0006113509, 0.0006031443, 0.0005940343, 0.0005846739, 0.0005825935, 0.0005850815, 0.0005821207,
   0.0005770805, 0.0005735092, 0.000573446, 0.0005726446, 0.0005775907, 0.0005751471, 0.0005777199, 0.0005780319, 0.0005859032, 0.0005924095, 0.0005987052, 0.0006014435, 0.0006206187, 0.0006225449, 0.00062539, 0.0006283147,
   0.0006457804, 0.0006683046, 0.0006592501, 0.0006684292, 0.0007008475, 0.0007011988, 0.0006909428 };
   grae = new TGraphAsymmErrors(40,gW_Ptcl_QCD_Eff_Fake_ML_fx3015,gW_Ptcl_QCD_Eff_Fake_ML_fy3015,gW_Ptcl_QCD_Eff_Fake_ML_felx3015,gW_Ptcl_QCD_Eff_Fake_ML_fehx3015,gW_Ptcl_QCD_Eff_Fake_ML_fely3015,gW_Ptcl_QCD_Eff_Fake_ML_fehy3015);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_ML3015 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_ML3015","",100,-2.4,2.4);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMinimum(0.03457988);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMaximum(0.05665779);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_ML3015);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fx3016[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fy3016[40] = { 0.5683578, 0.5657477, 0.5614492, 0.5571502, 0.5547473, 0.5515713, 0.5495827, 0.5437225, 0.5409948, 0.5374238, 0.5369896, 0.5329696, 0.5345554, 0.5316246, 0.5301427, 0.5306159, 0.5281745,
   0.5276887, 0.524503, 0.5256561, 0.5237123, 0.5254232, 0.5253882, 0.5251748, 0.531326, 0.5293463, 0.5313168, 0.5344695, 0.5367336, 0.5356492, 0.5364843, 0.5412782, 0.5438922,
   0.5463078, 0.5478665, 0.553568, 0.5553596, 0.5626652, 0.5629621, 0.5693006 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_felx3016[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fely3016[40] = { 0.001789694, 0.001713148, 0.001654855, 0.001603609, 0.001553191, 0.001513092, 0.00147635, 0.001445306, 0.00141646, 0.001390088, 0.001369152, 0.001354942, 0.001338835, 0.001328419, 0.001316474, 0.001306357, 0.001300145,
   0.001297992, 0.001294872, 0.001292444, 0.001293548, 0.00129512, 0.001299903, 0.001302087, 0.001307704, 0.001315567, 0.001326497, 0.001340319, 0.001352334, 0.001372622, 0.001389155, 0.001413405, 0.001445233,
   0.001477903, 0.001517776, 0.001548232, 0.001601533, 0.00165916, 0.001720956, 0.001784854 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016[40] = { 0.001787917, 0.001711584, 0.001653494, 0.001602422, 0.001552126, 0.001512141, 0.00147548, 0.001444572, 0.0014158, 0.001389508, 0.001368596, 0.001354457, 0.001338339, 0.001327972, 0.001316056, 0.001305938, 0.001299763,
   0.001297619, 0.001294544, 0.001292102, 0.001293231, 0.001294779, 0.00129956, 0.001301746, 0.001307275, 0.00131516, 0.001326055, 0.001339823, 0.001351796, 0.001372083, 0.00138859, 0.001412743, 0.001444497,
   0.00147709, 0.001516889, 0.001547197, 0.001600388, 0.001657763, 0.001719447, 0.001783061 };
   grae = new TGraphAsymmErrors(40,gW_Ptcl_QCD_Eff_Fake_Stand_fx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fy3016,gW_Ptcl_QCD_Eff_Fake_Stand_felx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fely3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016","",100,-2.4,2.4);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMinimum(0.5175523);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMaximum(0.5759501);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("w_ptcl__analyzed_histos_delphes_SMtt_closure_eta.pdf");w_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("w_ptcl__analyzed_histos_delphes_SMtt_closure_eta.pdf");
   w_ptcl__analyzed_histos_delphes_SMtt_closure->Modified();
   w_ptcl__analyzed_histos_delphes_SMtt_closure->cd();
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetSelected(w_ptcl__analyzed_histos_delphes_SMtt_closure);
}


==> figures/w_ptcl__analyzed_histos_delphes_SMtt_closure_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_ptcl__analyzed_histos_delphes_SMtt_closure_mass()
{
//=========Macro generated from canvas: w_ptcl__analyzed_histos_delphes_SMtt_closure/
//=========  (Wed Jul 24 16:18:07 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_ptcl__analyzed_histos_delphes_SMtt_closure = new TCanvas("w_ptcl__analyzed_histos_delphes_SMtt_closure", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->Range(49.4,-0.125,110.6,1.125);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetFillColor(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderMode(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetBorderSize(2);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetFrameBorderMode(0);
   
   Double_t gW_Ptcl_Eff_Real_ML_fx3013[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_Eff_Real_ML_fy3013[13] = { 0.001975504, 0.007049345, 0.02290667, 0.07315258, 0.2344715, 0.3739001, 0.4475537, 0.2835215, 0.08562569, 0.03302852, 0.01101635, 0.0006963788, 0.0003075977 };
   Double_t gW_Ptcl_Eff_Real_ML_felx3013[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_ML_fely3013[13] = { 0.000504056, 0.0008382387, 0.001317064, 0.001902171, 0.002532293, 0.002361969, 0.002518155, 0.003352383, 0.002806411, 0.00209072, 0.001389416, 0.0003789703, 0.0002544604 };
   Double_t gW_Ptcl_Eff_Real_ML_fehx3013[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_ML_fehy3013[13] = { 0.0006522086, 0.0009434852, 0.001393076, 0.001948191, 0.002551274, 0.002367964, 0.002520834, 0.003376311, 0.002890788, 0.002222347, 0.001574285, 0.0006769224, 0.0007069701 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13,gW_Ptcl_Eff_Real_ML_fx3013,gW_Ptcl_Eff_Real_ML_fy3013,gW_Ptcl_Eff_Real_ML_felx3013,gW_Ptcl_Eff_Real_ML_fehx3013,gW_Ptcl_Eff_Real_ML_fely3013,gW_Ptcl_Eff_Real_ML_fehy3013);
   grae->SetName("gW_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_ML3013 = new TH1F("Graph_gW_Ptcl_Eff_Real_ML3013","",100,56,104);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMinimum(0);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMaximum(1.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_ML3013->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetRangeUser(60,100);;
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_ML3013);
   
   grae->Draw("ap e1");
   
   Double_t gW_Ptcl_Eff_Real_Stand_fx3014[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_Eff_Real_Stand_fy3014[13] = { 0.7032793, 0.7119839, 0.7266677, 0.7221691, 0.7226521, 0.7204561, 0.7303342, 0.7646091, 0.8153446, 0.8366316, 0.8308458, 0.8240483, 0.8148262 };
   Double_t gW_Ptcl_Eff_Real_Stand_felx3014[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_Stand_fely3014[13] = { 0.00533506, 0.004616054, 0.003976843, 0.003304408, 0.002692845, 0.002199687, 0.002255896, 0.003183051, 0.00396261, 0.004433814, 0.005145612, 0.005993835, 0.007064784 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehx3014[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehy3014[13] = { 0.005280847, 0.004572888, 0.003941416, 0.003280594, 0.002676935, 0.002189201, 0.002244122, 0.003153787, 0.003898712, 0.004340481, 0.005025963, 0.005840405, 0.006866767 };
   grae = new TGraphAsymmErrors(13,gW_Ptcl_Eff_Real_Stand_fx3014,gW_Ptcl_Eff_Real_Stand_fy3014,gW_Ptcl_Eff_Real_Stand_felx3014,gW_Ptcl_Eff_Real_Stand_fehx3014,gW_Ptcl_Eff_Real_Stand_fely3014,gW_Ptcl_Eff_Real_Stand_fehy3014);
   grae->SetName("gW_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_Stand3014 = new TH1F("Graph_gW_Ptcl_Eff_Real_Stand3014","",100,56,104);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMinimum(0.6836415);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMaximum(0.8552749);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_Stand3014);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fx3015[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fy3015[13] = { 0.0007433974, 0.005057829, 0.02103033, 0.04670375, 0.09659144, 0.1207042, 0.1358858, 0.1182421, 0.07792238, 0.03966568, 0.008797065, 0.0005675808, 0.0002111615 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_felx3015[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fely3015[13] = { 3.43764e-05, 9.399547e-05, 0.0001996444, 0.0003076722, 0.0004509014, 0.0005205997, 0.000571925, 0.0005630265, 0.0004882227, 0.0003707407, 0.0001852799, 4.932727e-05, 3.135828e-05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehx3015[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehy3015[13] = { 3.600272e-05, 9.574953e-05, 0.0002015073, 0.0003096052, 0.0004527842, 0.0005225393, 0.0005739558, 0.0005653512, 0.0004910297, 0.0003740765, 0.0001891878, 5.380956e-05, 3.639929e-05 };
   grae = new TGraphAsymmErrors(13,gW_Ptcl_QCD_Eff_Fake_ML_fx3015,gW_Ptcl_QCD_Eff_Fake_ML_fy3015,gW_Ptcl_QCD_Eff_Fake_ML_felx3015,gW_Ptcl_QCD_Eff_Fake_ML_fehx3015,gW_Ptcl_QCD_Eff_Fake_ML_fely3015,gW_Ptcl_QCD_Eff_Fake_ML_fehy3015);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_ML3015 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_ML3015","",100,56,104);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMinimum(0.0001618229);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMaximum(0.1500877);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_ML3015);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fx3016[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fy3016[13] = { 0.4720303, 0.4913415, 0.5059818, 0.5192212, 0.5327263, 0.5468722, 0.5590223, 0.5710442, 0.5824477, 0.5906405, 0.6012312, 0.6090615, 0.6180416 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_felx3016[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fely3016[13] = { 0.0006306072, 0.0006632543, 0.0006964945, 0.0007294035, 0.0007624299, 0.000796406, 0.0008296953, 0.0008641847, 0.0008996908, 0.0009358245, 0.0009737954, 0.001014457, 0.001055389 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016[13] = { 0.0006306963, 0.0006632848, 0.0006964713, 0.0007293217, 0.0007622773, 0.0007961665, 0.0008293663, 0.0008637525, 0.0008991433, 0.0009351696, 0.0009729968, 0.001013517, 0.001054279 };
   grae = new TGraphAsymmErrors(13,gW_Ptcl_QCD_Eff_Fake_Stand_fx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fy3016,gW_Ptcl_QCD_Eff_Fake_Stand_felx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fely3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016","",100,56,104);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMinimum(0.45663);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMaximum(0.6338655);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("w_ptcl__analyzed_histos_delphes_SMtt_closure_mass.pdf");w_ptcl__analyzed_histos_delphes_SMtt_closure->SaveAs("w_ptcl__analyzed_histos_delphes_SMtt_closure_mass.png");
   w_ptcl__analyzed_histos_delphes_SMtt_closure->Modified();
   w_ptcl__analyzed_histos_delphes_SMtt_closure->cd();
   w_ptcl__analyzed_histos_delphes_SMtt_closure->SetSelected(w_ptcl__analyzed_histos_delphes_SMtt_closure);
}


==> figures/w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged()
{
//=========Macro generated from canvas: w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:26:31 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(95.99999,-0.125,1104,1.125);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gW_Ptcl_Eff_Real_ML_fx3013[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 850 };
   Double_t gW_Ptcl_Eff_Real_ML_fy3013[12] = { 0.1915905, 0.4449981, 0.5409989, 0.5806226, 0.5795891, 0.5545126, 0.5050091, 0.3916031, 0.1357341, 0.0127551, 0.002478315, 0 };
   Double_t gW_Ptcl_Eff_Real_ML_felx3013[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_Eff_Real_ML_fely3013[12] = { 0.001184902, 0.001920468, 0.002549587, 0.003393179, 0.004559325, 0.006052332, 0.007658383, 0.009682808, 0.008129376, 0.003244797, 0.001600603, 0 };
   Double_t gW_Ptcl_Eff_Real_ML_fehx3013[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_Eff_Real_ML_fehy3013[12] = { 0.001190499, 0.001922105, 0.002547453, 0.003385623, 0.004545909, 0.006036399, 0.007656068, 0.00976719, 0.008546733, 0.004180784, 0.003259336, 0.003844102 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,gW_Ptcl_Eff_Real_ML_fx3013,gW_Ptcl_Eff_Real_ML_fy3013,gW_Ptcl_Eff_Real_ML_felx3013,gW_Ptcl_Eff_Real_ML_fehx3013,gW_Ptcl_Eff_Real_ML_fely3013,gW_Ptcl_Eff_Real_ML_fehy3013);
   grae->SetName("gW_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_ML3013 = new TH1F("Graph_gW_Ptcl_Eff_Real_ML3013","",100,120,1080);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMinimum(0);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMaximum(1.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_ML3013->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetRange(9,92);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_ML3013);
   
   grae->Draw("ap e1");
   
   Double_t gW_Ptcl_Eff_Real_Stand_fx3014[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Ptcl_Eff_Real_Stand_fy3014[14] = { 0.7453112, 0.7259325, 0.71271, 0.7112942, 0.7005178, 0.7006498, 0.6819217, 0.6706107, 0.6908587, 0.6607143, 0.6369269, 0.5800971, 0.667364, 0.5454545 };
   Double_t gW_Ptcl_Eff_Real_Stand_felx3014[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_Eff_Real_Stand_fely3014[14] = { 0.001316595, 0.001728546, 0.002320926, 0.003124434, 0.004244285, 0.005604589, 0.007182722, 0.009437668, 0.01126021, 0.01436676, 0.01771261, 0.02570053, 0.02294005, 0.03068381 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehx3014[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehy3014[14] = { 0.001312146, 0.001721815, 0.00230985, 0.003104621, 0.00421046, 0.005545884, 0.007098549, 0.009304755, 0.01104342, 0.01408516, 0.01736111, 0.02529292, 0.02220674, 0.03036058 };
   grae = new TGraphAsymmErrors(14,gW_Ptcl_Eff_Real_Stand_fx3014,gW_Ptcl_Eff_Real_Stand_fy3014,gW_Ptcl_Eff_Real_Stand_felx3014,gW_Ptcl_Eff_Real_Stand_fehx3014,gW_Ptcl_Eff_Real_Stand_fely3014,gW_Ptcl_Eff_Real_Stand_fehy3014);
   grae->SetName("gW_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_Stand3014 = new TH1F("Graph_gW_Ptcl_Eff_Real_Stand3014","",100,120,1080);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMinimum(0.4915855);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMaximum(0.7698087);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_Stand3014);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fx3015[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 850 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fy3015[12] = { 0.01602381, 0.09976105, 0.1407657, 0.1442852, 0.131838, 0.1087891, 0.08520657, 0.0437569, 0.01133853, 0.001018519, 0.0001445504, 0 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_felx3015[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fely3015[12] = { 0.0001123946, 0.0003276023, 0.0005036033, 0.0006884881, 0.000895485, 0.001094003, 0.00129047, 0.001221919, 0.0008072955, 0.0003022933, 0.0001195791, 0 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehx3015[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehy3015[12] = { 0.0001131727, 0.0003285599, 0.0005051112, 0.0006912226, 0.0009006534, 0.001103692, 0.001308292, 0.00125488, 0.0008661708, 0.0004086452, 0.0003323183, 0.0003549354 };
   grae = new TGraphAsymmErrors(12,gW_Ptcl_QCD_Eff_Fake_ML_fx3015,gW_Ptcl_QCD_Eff_Fake_ML_fy3015,gW_Ptcl_QCD_Eff_Fake_ML_felx3015,gW_Ptcl_QCD_Eff_Fake_ML_fehx3015,gW_Ptcl_QCD_Eff_Fake_ML_fely3015,gW_Ptcl_QCD_Eff_Fake_ML_fehy3015);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_ML3015 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_ML3015","",100,120,1080);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMinimum(0);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMaximum(0.1594741);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_ML3015);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fx3016[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fy3016[14] = { 0.5443883, 0.4905441, 0.4509551, 0.4215213, 0.3999469, 0.3834711, 0.3678009, 0.348631, 0.3317828, 0.3187037, 0.3010986, 0.2935643, 0.2803702, 0.2551391 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_felx3016[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fely3016[14] = { 0.0004461705, 0.0005468751, 0.000721059, 0.0009683942, 0.001298153, 0.001711013, 0.002233642, 0.00285577, 0.003609548, 0.004512982, 0.005558127, 0.006720354, 0.006290298, 0.008851222 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016[14] = { 0.0004460993, 0.0005468977, 0.0007212647, 0.000968997, 0.001299556, 0.001713894, 0.002239302, 0.002866616, 0.003629269, 0.0045469, 0.005616378, 0.006810037, 0.006376299, 0.009053108 };
   grae = new TGraphAsymmErrors(14,gW_Ptcl_QCD_Eff_Fake_Stand_fx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fy3016,gW_Ptcl_QCD_Eff_Fake_Stand_felx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fely3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016","",100,120,1080);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMinimum(0.2164332);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMaximum(0.5746891);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.pdf");w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged.png");
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta()
{
//=========Macro generated from canvas: w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:22:33 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(-2.52,-0.125,2.52,1.125);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gW_Ptcl_Eff_Real_ML_fx3013[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_Eff_Real_ML_fy3013[40] = { 0.2701881, 0.2824074, 0.2840615, 0.2849855, 0.307558, 0.2964062, 0.2945911, 0.2834621, 0.2856147, 0.2894811, 0.2716768, 0.2805898, 0.272365, 0.2673171, 0.2758781, 0.2819795, 0.2829759,
   0.2766724, 0.2850703, 0.2862129, 0.2970926, 0.2842679, 0.2828409, 0.2770344, 0.2755597, 0.2799135, 0.2767732, 0.2766497, 0.2820921, 0.2871473, 0.2742688, 0.2727183, 0.2729033,
   0.2763057, 0.2748565, 0.2648286, 0.257623, 0.2666769, 0.2450567, 0.2427629 };
   Double_t gW_Ptcl_Eff_Real_ML_felx3013[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_ML_fely3013[40] = { 0.006171162, 0.005834334, 0.005606519, 0.005339006, 0.005191514, 0.004911152, 0.004753608, 0.004603524, 0.004534941, 0.004412061, 0.004201316, 0.004195914, 0.004036502, 0.004011828, 0.003952309, 0.004045541, 0.004014424,
   0.00398071, 0.003934363, 0.003958634, 0.004019659, 0.003971997, 0.003998392, 0.003968609, 0.003974439, 0.004039945, 0.004087979, 0.004137693, 0.004254418, 0.004307119, 0.00438027, 0.004452717, 0.004524114,
   0.00469906, 0.004814625, 0.004995015, 0.005125227, 0.005516294, 0.005514561, 0.005846823 };
   Double_t gW_Ptcl_Eff_Real_ML_fehx3013[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_ML_fehy3013[40] = { 0.006259838, 0.00590731, 0.005673157, 0.005399062, 0.005240094, 0.004958148, 0.004798195, 0.004648648, 0.004578095, 0.004451846, 0.004242018, 0.004234142, 0.004073901, 0.004050046, 0.003987326, 0.004080746, 0.004048857,
   0.004016042, 0.00396697, 0.003991389, 0.004051004, 0.004005413, 0.004032582, 0.004003641, 0.004009925, 0.004075548, 0.004125215, 0.004175871, 0.004293321, 0.004345644, 0.004423747, 0.004498115, 0.00457092,
   0.00474841, 0.004866939, 0.005055253, 0.005191789, 0.00558885, 0.005598416, 0.005942561 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gW_Ptcl_Eff_Real_ML_fx3013,gW_Ptcl_Eff_Real_ML_fy3013,gW_Ptcl_Eff_Real_ML_felx3013,gW_Ptcl_Eff_Real_ML_fehx3013,gW_Ptcl_Eff_Real_ML_fely3013,gW_Ptcl_Eff_Real_ML_fehy3013);
   grae->SetName("gW_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_ML3013 = new TH1F("Graph_gW_Ptcl_Eff_Real_ML3013","",100,-2.4,2.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMinimum(0);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMaximum(1.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_ML3013->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetRange(9,92);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_ML3013);
   
   grae->Draw("ap e1");
   
   Double_t gW_Ptcl_Eff_Real_Stand_fx3014[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_Eff_Real_Stand_fy3014[40] = { 0.7433023, 0.7331349, 0.7431877, 0.7377637, 0.7456972, 0.743069, 0.7416828, 0.7405461, 0.7353907, 0.7381954, 0.7454353, 0.7324308, 0.7378822, 0.7374797, 0.7374284, 0.7333706, 0.7314007,
   0.7326492, 0.7302577, 0.7366265, 0.7315991, 0.7293089, 0.7354019, 0.7324568, 0.7329732, 0.733061, 0.7356123, 0.7335871, 0.7414083, 0.7336319, 0.7474517, 0.7465429, 0.7437073,
   0.7330716, 0.7485649, 0.7484507, 0.7379049, 0.7408373, 0.7351702, 0.749542 };
   Double_t gW_Ptcl_Eff_Real_Stand_felx3014[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_Stand_fely3014[40] = { 0.006162601, 0.005809017, 0.005503551, 0.00526657, 0.004956366, 0.004751993, 0.00461415, 0.004525873, 0.004474648, 0.004320031, 0.004157079, 0.004174038, 0.004026139, 0.004027403, 0.003927472, 0.004012553, 0.003986067,
   0.003974514, 0.003902073, 0.003892744, 0.003932088, 0.003947371, 0.003952261, 0.003961566, 0.003971769, 0.004017574, 0.004068132, 0.00412838, 0.004181169, 0.004249381, 0.004311945, 0.004397026, 0.004483146,
   0.004699172, 0.00473464, 0.004974447, 0.005219676, 0.005539917, 0.005736709, 0.006002342 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehx3014[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehy3014[40] = { 0.006068695, 0.005730809, 0.005428471, 0.005200138, 0.004894298, 0.004695856, 0.004561666, 0.004475731, 0.004427254, 0.004275001, 0.004113316, 0.004133535, 0.003987052, 0.003988394, 0.00389037, 0.003974862, 0.003949347,
   0.003937703, 0.003867135, 0.003856481, 0.0038963, 0.003911848, 0.003915191, 0.003925038, 0.00393493, 0.003979866, 0.004028824, 0.004088447, 0.004138058, 0.004207085, 0.004264271, 0.004347768, 0.004432904,
   0.004647748, 0.004676864, 0.004910794, 0.005154346, 0.005465015, 0.005659387, 0.005909483 };
   grae = new TGraphAsymmErrors(40,gW_Ptcl_Eff_Real_Stand_fx3014,gW_Ptcl_Eff_Real_Stand_fy3014,gW_Ptcl_Eff_Real_Stand_felx3014,gW_Ptcl_Eff_Real_Stand_fehx3014,gW_Ptcl_Eff_Real_Stand_fely3014,gW_Ptcl_Eff_Real_Stand_fehy3014);
   grae->SetName("gW_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_Stand3014 = new TH1F("Graph_gW_Ptcl_Eff_Real_Stand3014","",100,-2.4,2.4);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMinimum(0.7223525);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMaximum(0.7584604);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_Stand3014);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fx3015[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fy3015[40] = { 0.04612436, 0.04871515, 0.05073576, 0.05038286, 0.05123132, 0.0509461, 0.05414035, 0.05320671, 0.05161088, 0.05212366, 0.05134317, 0.05107503, 0.05070844, 0.0498876, 0.05050198, 0.0518146, 0.05181567,
   0.05104778, 0.050671, 0.05085254, 0.05062717, 0.051415, 0.05054726, 0.05084998, 0.05036605, 0.05120411, 0.05147555, 0.05144404, 0.05092318, 0.05275841, 0.05173917, 0.05025029, 0.04832664,
   0.04878561, 0.04953394, 0.04597734, 0.04398449, 0.04492261, 0.0415527, 0.0370986 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_felx3015[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fely3015[40] = { 0.0007553526, 0.00074168, 0.0007296811, 0.0007041122, 0.0006870921, 0.0006671943, 0.0006697579, 0.000649657, 0.0006273422, 0.0006182416, 0.0006045835, 0.0005965198, 0.0005875583, 0.0005782911, 0.000576336, 0.0005789376, 0.0005760384,
   0.0005710084, 0.0005674648, 0.0005674255, 0.0005666128, 0.0005715532, 0.0005690529, 0.0005716097, 0.0005718538, 0.0005796654, 0.0005860687, 0.0005922259, 0.0005948355, 0.0006138415, 0.0006155856, 0.0006181506, 0.0006207056,
   0.000637825, 0.0006599235, 0.0006504383, 0.0006589499, 0.0006906609, 0.0006901528, 0.0006788997 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehx3015[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehy3015[40] = { 0.0007672079, 0.0007524635, 0.0007396751, 0.0007134856, 0.0006958589, 0.0006755088, 0.0006776095, 0.000657182, 0.0006345897, 0.0006252059, 0.0006113509, 0.0006031443, 0.0005940343, 0.0005846739, 0.0005825935, 0.0005850815, 0.0005821207,
   0.0005770805, 0.0005735092, 0.000573446, 0.0005726446, 0.0005775907, 0.0005751471, 0.0005777199, 0.0005780319, 0.0005859032, 0.0005924095, 0.0005987052, 0.0006014435, 0.0006206187, 0.0006225449, 0.00062539, 0.0006283147,
   0.0006457804, 0.0006683046, 0.0006592501, 0.0006684292, 0.0007008475, 0.0007011988, 0.0006909428 };
   grae = new TGraphAsymmErrors(40,gW_Ptcl_QCD_Eff_Fake_ML_fx3015,gW_Ptcl_QCD_Eff_Fake_ML_fy3015,gW_Ptcl_QCD_Eff_Fake_ML_felx3015,gW_Ptcl_QCD_Eff_Fake_ML_fehx3015,gW_Ptcl_QCD_Eff_Fake_ML_fely3015,gW_Ptcl_QCD_Eff_Fake_ML_fehy3015);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_ML3015 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_ML3015","",100,-2.4,2.4);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMinimum(0.03457988);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMaximum(0.05665779);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_ML3015);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fx3016[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fy3016[40] = { 0.5683578, 0.5657477, 0.5614492, 0.5571502, 0.5547473, 0.5515713, 0.5495827, 0.5437225, 0.5409948, 0.5374238, 0.5369896, 0.5329696, 0.5345554, 0.5316246, 0.5301427, 0.5306159, 0.5281745,
   0.5276887, 0.524503, 0.5256561, 0.5237123, 0.5254232, 0.5253882, 0.5251748, 0.531326, 0.5293463, 0.5313168, 0.5344695, 0.5367336, 0.5356492, 0.5364843, 0.5412782, 0.5438922,
   0.5463078, 0.5478665, 0.553568, 0.5553596, 0.5626652, 0.5629621, 0.5693006 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_felx3016[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fely3016[40] = { 0.001789694, 0.001713148, 0.001654855, 0.001603609, 0.001553191, 0.001513092, 0.00147635, 0.001445306, 0.00141646, 0.001390088, 0.001369152, 0.001354942, 0.001338835, 0.001328419, 0.001316474, 0.001306357, 0.001300145,
   0.001297992, 0.001294872, 0.001292444, 0.001293548, 0.00129512, 0.001299903, 0.001302087, 0.001307704, 0.001315567, 0.001326497, 0.001340319, 0.001352334, 0.001372622, 0.001389155, 0.001413405, 0.001445233,
   0.001477903, 0.001517776, 0.001548232, 0.001601533, 0.00165916, 0.001720956, 0.001784854 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016[40] = { 0.001787917, 0.001711584, 0.001653494, 0.001602422, 0.001552126, 0.001512141, 0.00147548, 0.001444572, 0.0014158, 0.001389508, 0.001368596, 0.001354457, 0.001338339, 0.001327972, 0.001316056, 0.001305938, 0.001299763,
   0.001297619, 0.001294544, 0.001292102, 0.001293231, 0.001294779, 0.00129956, 0.001301746, 0.001307275, 0.00131516, 0.001326055, 0.001339823, 0.001351796, 0.001372083, 0.00138859, 0.001412743, 0.001444497,
   0.00147709, 0.001516889, 0.001547197, 0.001600388, 0.001657763, 0.001719447, 0.001783061 };
   grae = new TGraphAsymmErrors(40,gW_Ptcl_QCD_Eff_Fake_Stand_fx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fy3016,gW_Ptcl_QCD_Eff_Fake_Stand_felx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fely3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016","",100,-2.4,2.4);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMinimum(0.5175523);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMaximum(0.5759501);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.pdf");w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_eta.pdf");
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass()
{
//=========Macro generated from canvas: w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged/
//=========  (Wed Jul 24 16:26:20 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged = new TCanvas("w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Range(49.4,-0.125,110.6,1.125);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFillColor(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderMode(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetBorderSize(2);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetFrameBorderMode(0);
   
   Double_t gW_Ptcl_Eff_Real_ML_fx3013[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_Eff_Real_ML_fy3013[13] = { 0.00254907, 0.01342372, 0.05243543, 0.1300136, 0.3080204, 0.4492998, 0.5468251, 0.3986615, 0.1903894, 0.08605506, 0.02675022, 0.002036764, 0.0003410447 };
   Double_t gW_Ptcl_Eff_Real_ML_felx3013[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_ML_fely3013[13] = { 0.000462391, 0.0009428885, 0.001606114, 0.002045727, 0.002260893, 0.001927665, 0.001804073, 0.002357151, 0.002376539, 0.001837132, 0.001104325, 0.0003204568, 0.0001352691 };
   Double_t gW_Ptcl_Eff_Real_ML_fehx3013[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_ML_fehy3013[13] = { 0.0005546685, 0.001010531, 0.001653195, 0.002073227, 0.00227009, 0.001929183, 0.001802848, 0.002361835, 0.002399271, 0.001872936, 0.001149527, 0.0003751901, 0.0002036415 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13,gW_Ptcl_Eff_Real_ML_fx3013,gW_Ptcl_Eff_Real_ML_fy3013,gW_Ptcl_Eff_Real_ML_felx3013,gW_Ptcl_Eff_Real_ML_fehx3013,gW_Ptcl_Eff_Real_ML_fely3013,gW_Ptcl_Eff_Real_ML_fehy3013);
   grae->SetName("gW_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_ML3013 = new TH1F("Graph_gW_Ptcl_Eff_Real_ML3013","",100,56,104);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMinimum(0);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMaximum(1.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_ML3013->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetRangeUser(60,100);;
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_ML3013);
   
   grae->Draw("ap e1");
   
   Double_t gW_Ptcl_Eff_Real_Stand_fx3014[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_Eff_Real_Stand_fy3014[13] = { 0.6453395, 0.6658836, 0.6892179, 0.6986851, 0.709064, 0.7211526, 0.7390511, 0.7541568, 0.7804292, 0.8006583, 0.7960062, 0.787311, 0.7753652 };
   Double_t gW_Ptcl_Eff_Real_Stand_felx3014[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_Stand_fely3014[13] = { 0.004464693, 0.003908956, 0.003365441, 0.002810306, 0.002233984, 0.001742545, 0.001594877, 0.002082263, 0.00252704, 0.002646392, 0.002793004, 0.002960186, 0.003190605 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehx3014[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehy3014[13] = { 0.004439758, 0.003886496, 0.003345701, 0.002795574, 0.002223967, 0.00173592, 0.001588621, 0.002070508, 0.002506459, 0.002620476, 0.002765084, 0.002930673, 0.003159019 };
   grae = new TGraphAsymmErrors(13,gW_Ptcl_Eff_Real_Stand_fx3014,gW_Ptcl_Eff_Real_Stand_fy3014,gW_Ptcl_Eff_Real_Stand_felx3014,gW_Ptcl_Eff_Real_Stand_fehx3014,gW_Ptcl_Eff_Real_Stand_fely3014,gW_Ptcl_Eff_Real_Stand_fehy3014);
   grae->SetName("gW_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_Stand3014 = new TH1F("Graph_gW_Ptcl_Eff_Real_Stand3014","",100,56,104);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMinimum(0.6246344);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMaximum(0.8195192);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_Stand3014);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fx3015[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fy3015[13] = { 0.0007433974, 0.005057829, 0.02103033, 0.04670375, 0.09659144, 0.1207042, 0.1358858, 0.1182421, 0.07792238, 0.03966568, 0.008797065, 0.0005675808, 0.0002111615 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_felx3015[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fely3015[13] = { 3.43764e-05, 9.399547e-05, 0.0001996444, 0.0003076722, 0.0004509014, 0.0005205997, 0.000571925, 0.0005630265, 0.0004882227, 0.0003707407, 0.0001852799, 4.932727e-05, 3.135828e-05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehx3015[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehy3015[13] = { 3.600272e-05, 9.574953e-05, 0.0002015073, 0.0003096052, 0.0004527842, 0.0005225393, 0.0005739558, 0.0005653512, 0.0004910297, 0.0003740765, 0.0001891878, 5.380956e-05, 3.639929e-05 };
   grae = new TGraphAsymmErrors(13,gW_Ptcl_QCD_Eff_Fake_ML_fx3015,gW_Ptcl_QCD_Eff_Fake_ML_fy3015,gW_Ptcl_QCD_Eff_Fake_ML_felx3015,gW_Ptcl_QCD_Eff_Fake_ML_fehx3015,gW_Ptcl_QCD_Eff_Fake_ML_fely3015,gW_Ptcl_QCD_Eff_Fake_ML_fehy3015);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_ML3015 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_ML3015","",100,56,104);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMinimum(0.0001618229);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMaximum(0.1500877);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_ML3015);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fx3016[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fy3016[13] = { 0.4720303, 0.4913415, 0.5059818, 0.5192212, 0.5327263, 0.5468722, 0.5590223, 0.5710442, 0.5824477, 0.5906405, 0.6012312, 0.6090615, 0.6180416 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_felx3016[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fely3016[13] = { 0.0006306072, 0.0006632543, 0.0006964945, 0.0007294035, 0.0007624299, 0.000796406, 0.0008296953, 0.0008641847, 0.0008996908, 0.0009358245, 0.0009737954, 0.001014457, 0.001055389 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016[13] = { 0.0006306963, 0.0006632848, 0.0006964713, 0.0007293217, 0.0007622773, 0.0007961665, 0.0008293663, 0.0008637525, 0.0008991433, 0.0009351696, 0.0009729968, 0.001013517, 0.001054279 };
   grae = new TGraphAsymmErrors(13,gW_Ptcl_QCD_Eff_Fake_Stand_fx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fy3016,gW_Ptcl_QCD_Eff_Fake_Stand_felx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fely3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016","",100,56,104);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMinimum(0.45663);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMaximum(0.6338655);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.pdf");w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SaveAs("w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged_mass.png");
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->Modified();
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->cd();
   w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged->SetSelected(w_ptcl__analyzed_histos_merged_tag_1_delphes_low_pp2_4top_hadr_decay_tttt_SM_merged);
}


==> figures/w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged()
{
//=========Macro generated from canvas: w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 17:31:40 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(95.99999,-0.125,1104,1.125);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gW_Ptcl_Eff_Real_ML_fx3013[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 850 };
   Double_t gW_Ptcl_Eff_Real_ML_fy3013[12] = { 0.2539092, 0.5169332, 0.5890665, 0.6058935, 0.5744655, 0.5427049, 0.489258, 0.3434875, 0.09834332, 0.01415233, 0.0030012, 0 };
   Double_t gW_Ptcl_Eff_Real_ML_felx3013[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_Eff_Real_ML_fely3013[12] = { 0.001739061, 0.002407132, 0.002877038, 0.003354236, 0.003899348, 0.004266532, 0.004506239, 0.004403179, 0.002803464, 0.001170958, 0.0005956255, 0 };
   Double_t gW_Ptcl_Eff_Real_ML_fehx3013[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_Eff_Real_ML_fehy3013[12] = { 0.001746918, 0.00240635, 0.002870995, 0.003344355, 0.003890178, 0.004260329, 0.00450797, 0.004429996, 0.002875366, 0.001270465, 0.0007269234, 0.0002717407 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,gW_Ptcl_Eff_Real_ML_fx3013,gW_Ptcl_Eff_Real_ML_fy3013,gW_Ptcl_Eff_Real_ML_felx3013,gW_Ptcl_Eff_Real_ML_fehx3013,gW_Ptcl_Eff_Real_ML_fely3013,gW_Ptcl_Eff_Real_ML_fehy3013);
   grae->SetName("gW_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_ML3013 = new TH1F("Graph_gW_Ptcl_Eff_Real_ML3013","",100,120,1080);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMinimum(0);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMaximum(1.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_ML3013->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetRange(9,92);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_ML3013);
   
   grae->Draw("ap e1");
   
   Double_t gW_Ptcl_Eff_Real_Stand_fx3014[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Ptcl_Eff_Real_Stand_fy3014[14] = { 0.7462338, 0.7311368, 0.7154998, 0.7044433, 0.7025046, 0.6966729, 0.683332, 0.6739924, 0.6667254, 0.657887, 0.655102, 0.6548658, 0.6300561, 0.6397849 };
   Double_t gW_Ptcl_Eff_Real_Stand_felx3014[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_Eff_Real_Stand_fely3014[14] = { 0.001746597, 0.002142011, 0.002644246, 0.003138546, 0.003615983, 0.003951225, 0.004211739, 0.004375105, 0.004483733, 0.004767797, 0.005286635, 0.006208237, 0.005958732, 0.009014393 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehx3014[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehy3014[14] = { 0.001738736, 0.002131332, 0.002629617, 0.003119461, 0.003591032, 0.003922638, 0.004182175, 0.004345288, 0.004454057, 0.004736441, 0.005248969, 0.006156552, 0.005919853, 0.008918677 };
   grae = new TGraphAsymmErrors(14,gW_Ptcl_Eff_Real_Stand_fx3014,gW_Ptcl_Eff_Real_Stand_fy3014,gW_Ptcl_Eff_Real_Stand_felx3014,gW_Ptcl_Eff_Real_Stand_fehx3014,gW_Ptcl_Eff_Real_Stand_fely3014,gW_Ptcl_Eff_Real_Stand_fehy3014);
   grae->SetName("gW_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_Stand3014 = new TH1F("Graph_gW_Ptcl_Eff_Real_Stand3014","",100,120,1080);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMinimum(0.6117098);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMaximum(0.76036);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_Stand3014);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fx3015[12] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 850 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fy3015[12] = { 0.01602381, 0.09976105, 0.1407657, 0.1442852, 0.131838, 0.1087891, 0.08520657, 0.0437569, 0.01133853, 0.001018519, 0.0001445504, 0 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_felx3015[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fely3015[12] = { 0.0001123946, 0.0003276023, 0.0005036033, 0.0006884881, 0.000895485, 0.001094003, 0.00129047, 0.001221919, 0.0008072955, 0.0003022933, 0.0001195791, 0 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehx3015[12] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehy3015[12] = { 0.0001131727, 0.0003285599, 0.0005051112, 0.0006912226, 0.0009006534, 0.001103692, 0.001308292, 0.00125488, 0.0008661708, 0.0004086452, 0.0003323183, 0.0003549354 };
   grae = new TGraphAsymmErrors(12,gW_Ptcl_QCD_Eff_Fake_ML_fx3015,gW_Ptcl_QCD_Eff_Fake_ML_fy3015,gW_Ptcl_QCD_Eff_Fake_ML_felx3015,gW_Ptcl_QCD_Eff_Fake_ML_fehx3015,gW_Ptcl_QCD_Eff_Fake_ML_fely3015,gW_Ptcl_QCD_Eff_Fake_ML_fehy3015);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_ML3015 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_ML3015","",100,120,1080);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMinimum(0);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMaximum(0.1594741);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_ML3015);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fx3016[14] = { 225, 275, 325, 375, 425, 475, 525, 575, 625, 675, 725, 775, 850, 950 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fy3016[14] = { 0.5443883, 0.4905441, 0.4509551, 0.4215213, 0.3999469, 0.3834711, 0.3678009, 0.348631, 0.3317828, 0.3187037, 0.3010986, 0.2935643, 0.2803702, 0.2551391 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_felx3016[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fely3016[14] = { 0.0004461705, 0.0005468751, 0.000721059, 0.0009683942, 0.001298153, 0.001711013, 0.002233642, 0.00285577, 0.003609548, 0.004512982, 0.005558127, 0.006720354, 0.006290298, 0.008851222 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016[14] = { 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 50, 50 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016[14] = { 0.0004460993, 0.0005468977, 0.0007212647, 0.000968997, 0.001299556, 0.001713894, 0.002239302, 0.002866616, 0.003629269, 0.0045469, 0.005616378, 0.006810037, 0.006376299, 0.009053108 };
   grae = new TGraphAsymmErrors(14,gW_Ptcl_QCD_Eff_Fake_Stand_fx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fy3016,gW_Ptcl_QCD_Eff_Fake_Stand_felx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fely3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016","",100,120,1080);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMinimum(0.2164332);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMaximum(0.5746891);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitle("Large-R jet p_{T} [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.pdf");w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged.png");
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta()
{
//=========Macro generated from canvas: w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 16:27:23 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(-2.52,-0.125,2.52,1.125);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gW_Ptcl_Eff_Real_ML_fx3013[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_Eff_Real_ML_fy3013[40] = { 0.3297699, 0.3386066, 0.3528797, 0.3459548, 0.3587333, 0.3508018, 0.3563898, 0.3616012, 0.3435307, 0.3279739, 0.3328007, 0.3372521, 0.3278237, 0.3188452, 0.3076753, 0.295302, 0.2938426,
   0.2941573, 0.2883632, 0.2795064, 0.2843505, 0.2689648, 0.2857143, 0.3011605, 0.2986277, 0.3093713, 0.316719, 0.3352954, 0.3240504, 0.3368022, 0.3433293, 0.3461841, 0.3424208,
   0.3448599, 0.3354581, 0.3272844, 0.330761, 0.3282666, 0.3052964, 0.2923612 };
   Double_t gW_Ptcl_Eff_Real_ML_felx3013[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_ML_fely3013[40] = { 0.006387077, 0.006035497, 0.005889143, 0.005597953, 0.005378335, 0.005184494, 0.005195995, 0.005084954, 0.005009924, 0.004928464, 0.004898601, 0.004814177, 0.00486624, 0.004825742, 0.004887199, 0.004816941, 0.004897151,
   0.004862561, 0.004706585, 0.004637764, 0.00470198, 0.004638046, 0.004781395, 0.004879128, 0.004808113, 0.004849896, 0.004876242, 0.004919289, 0.004868584, 0.004956752, 0.005004511, 0.005082268, 0.005085204,
   0.005186153, 0.005319846, 0.005364675, 0.005470327, 0.005724287, 0.005838126, 0.006208641 };
   Double_t gW_Ptcl_Eff_Real_ML_fehx3013[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_ML_fehy3013[40] = { 0.006449642, 0.006087761, 0.005933603, 0.005640427, 0.005413688, 0.005219556, 0.005229644, 0.00511581, 0.005044614, 0.004966253, 0.004934613, 0.004847806, 0.004903123, 0.004864478, 0.004930221, 0.004862498, 0.004944713,
   0.004909353, 0.004752202, 0.004684806, 0.00474877, 0.00468856, 0.004829331, 0.00492401, 0.004852472, 0.004891761, 0.004916402, 0.004954926, 0.004906543, 0.004992521, 0.00503918, 0.005117228, 0.005121252,
   0.005222935, 0.00536146, 0.005409666, 0.00551591, 0.005775128, 0.005900527, 0.006285837 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,gW_Ptcl_Eff_Real_ML_fx3013,gW_Ptcl_Eff_Real_ML_fy3013,gW_Ptcl_Eff_Real_ML_felx3013,gW_Ptcl_Eff_Real_ML_fehx3013,gW_Ptcl_Eff_Real_ML_fely3013,gW_Ptcl_Eff_Real_ML_fehy3013);
   grae->SetName("gW_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_ML3013 = new TH1F("Graph_gW_Ptcl_Eff_Real_ML3013","",100,-2.4,2.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMinimum(0);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMaximum(1.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_ML3013->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetRange(9,92);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_ML3013);
   
   grae->Draw("ap e1");
   
   Double_t gW_Ptcl_Eff_Real_Stand_fx3014[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_Eff_Real_Stand_fy3014[40] = { 0.7416199, 0.7395334, 0.7490301, 0.7423045, 0.7370114, 0.7348362, 0.7387325, 0.7224305, 0.7317982, 0.7187398, 0.7200384, 0.7104887, 0.7187964, 0.7104484, 0.7144437, 0.7139399, 0.7054732,
   0.7030337, 0.7054561, 0.7094188, 0.6947335, 0.7034796, 0.6862008, 0.7026333, 0.7072533, 0.7077859, 0.7162206, 0.7146832, 0.706146, 0.7164228, 0.7173033, 0.7368776, 0.7220588,
   0.7370765, 0.7312836, 0.7352638, 0.7377594, 0.7382344, 0.733913, 0.7417109 };
   Double_t gW_Ptcl_Eff_Real_Stand_felx3014[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_Stand_fely3014[40] = { 0.006026973, 0.005666362, 0.005408088, 0.005205568, 0.00498786, 0.004843786, 0.004814553, 0.004782224, 0.004719376, 0.004764413, 0.004710842, 0.004658279, 0.004703999, 0.004739348, 0.004829103, 0.004818845, 0.004947933,
   0.004922372, 0.004780811, 0.004737778, 0.004843999, 0.004823794, 0.004955313, 0.004906874, 0.004825646, 0.004815982, 0.004770501, 0.004748004, 0.004780776, 0.004770565, 0.004789522, 0.004751181, 0.004846457,
   0.004852693, 0.005047347, 0.005099903, 0.005171863, 0.005422544, 0.005672719, 0.006060083 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehx3014[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehy3014[40] = { 0.005938077, 0.005588714, 0.005332732, 0.005138688, 0.004928487, 0.004788548, 0.004758559, 0.004732594, 0.004667946, 0.004716339, 0.004663425, 0.004614766, 0.004657106, 0.004694336, 0.004781121, 0.004771225, 0.00490053,
   0.00487622, 0.00473653, 0.004693104, 0.004801757, 0.00477932, 0.004913672, 0.004861134, 0.004779988, 0.004770341, 0.004723107, 0.00470153, 0.004736288, 0.004723105, 0.004741407, 0.004697295, 0.004795624,
   0.004796434, 0.004988808, 0.005038573, 0.005107771, 0.005351953, 0.005597709, 0.005970168 };
   grae = new TGraphAsymmErrors(40,gW_Ptcl_Eff_Real_Stand_fx3014,gW_Ptcl_Eff_Real_Stand_fy3014,gW_Ptcl_Eff_Real_Stand_felx3014,gW_Ptcl_Eff_Real_Stand_fehx3014,gW_Ptcl_Eff_Real_Stand_fely3014,gW_Ptcl_Eff_Real_Stand_fehy3014);
   grae->SetName("gW_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_Stand3014 = new TH1F("Graph_gW_Ptcl_Eff_Real_Stand3014","",100,-2.4,2.4);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMinimum(0.6739337);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMaximum(0.7616746);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_Stand3014);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fx3015[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fy3015[40] = { 0.04612436, 0.04871515, 0.05073576, 0.05038286, 0.05123132, 0.0509461, 0.05414035, 0.05320671, 0.05161088, 0.05212366, 0.05134317, 0.05107503, 0.05070844, 0.0498876, 0.05050198, 0.0518146, 0.05181567,
   0.05104778, 0.050671, 0.05085254, 0.05062717, 0.051415, 0.05054726, 0.05084998, 0.05036605, 0.05120411, 0.05147555, 0.05144404, 0.05092318, 0.05275841, 0.05173917, 0.05025029, 0.04832664,
   0.04878561, 0.04953394, 0.04597734, 0.04398449, 0.04492261, 0.0415527, 0.0370986 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_felx3015[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fely3015[40] = { 0.0007553526, 0.00074168, 0.0007296811, 0.0007041122, 0.0006870921, 0.0006671943, 0.0006697579, 0.000649657, 0.0006273422, 0.0006182416, 0.0006045835, 0.0005965198, 0.0005875583, 0.0005782911, 0.000576336, 0.0005789376, 0.0005760384,
   0.0005710084, 0.0005674648, 0.0005674255, 0.0005666128, 0.0005715532, 0.0005690529, 0.0005716097, 0.0005718538, 0.0005796654, 0.0005860687, 0.0005922259, 0.0005948355, 0.0006138415, 0.0006155856, 0.0006181506, 0.0006207056,
   0.000637825, 0.0006599235, 0.0006504383, 0.0006589499, 0.0006906609, 0.0006901528, 0.0006788997 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehx3015[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehy3015[40] = { 0.0007672079, 0.0007524635, 0.0007396751, 0.0007134856, 0.0006958589, 0.0006755088, 0.0006776095, 0.000657182, 0.0006345897, 0.0006252059, 0.0006113509, 0.0006031443, 0.0005940343, 0.0005846739, 0.0005825935, 0.0005850815, 0.0005821207,
   0.0005770805, 0.0005735092, 0.000573446, 0.0005726446, 0.0005775907, 0.0005751471, 0.0005777199, 0.0005780319, 0.0005859032, 0.0005924095, 0.0005987052, 0.0006014435, 0.0006206187, 0.0006225449, 0.00062539, 0.0006283147,
   0.0006457804, 0.0006683046, 0.0006592501, 0.0006684292, 0.0007008475, 0.0007011988, 0.0006909428 };
   grae = new TGraphAsymmErrors(40,gW_Ptcl_QCD_Eff_Fake_ML_fx3015,gW_Ptcl_QCD_Eff_Fake_ML_fy3015,gW_Ptcl_QCD_Eff_Fake_ML_felx3015,gW_Ptcl_QCD_Eff_Fake_ML_fehx3015,gW_Ptcl_QCD_Eff_Fake_ML_fely3015,gW_Ptcl_QCD_Eff_Fake_ML_fehy3015);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_ML3015 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_ML3015","",100,-2.4,2.4);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMinimum(0.03457988);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMaximum(0.05665779);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_ML3015);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fx3016[40] = { -1.95, -1.85, -1.75, -1.65, -1.55, -1.45, -1.35, -1.25, -1.15, -1.05, -0.95, -0.85, -0.75, -0.65, -0.55, -0.45, -0.35,
   -0.25, -0.15, -0.05, 0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25,
   1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fy3016[40] = { 0.5683578, 0.5657477, 0.5614492, 0.5571502, 0.5547473, 0.5515713, 0.5495827, 0.5437225, 0.5409948, 0.5374238, 0.5369896, 0.5329696, 0.5345554, 0.5316246, 0.5301427, 0.5306159, 0.5281745,
   0.5276887, 0.524503, 0.5256561, 0.5237123, 0.5254232, 0.5253882, 0.5251748, 0.531326, 0.5293463, 0.5313168, 0.5344695, 0.5367336, 0.5356492, 0.5364843, 0.5412782, 0.5438922,
   0.5463078, 0.5478665, 0.553568, 0.5553596, 0.5626652, 0.5629621, 0.5693006 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_felx3016[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fely3016[40] = { 0.001789694, 0.001713148, 0.001654855, 0.001603609, 0.001553191, 0.001513092, 0.00147635, 0.001445306, 0.00141646, 0.001390088, 0.001369152, 0.001354942, 0.001338835, 0.001328419, 0.001316474, 0.001306357, 0.001300145,
   0.001297992, 0.001294872, 0.001292444, 0.001293548, 0.00129512, 0.001299903, 0.001302087, 0.001307704, 0.001315567, 0.001326497, 0.001340319, 0.001352334, 0.001372622, 0.001389155, 0.001413405, 0.001445233,
   0.001477903, 0.001517776, 0.001548232, 0.001601533, 0.00165916, 0.001720956, 0.001784854 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016[40] = { 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05,
   0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016[40] = { 0.001787917, 0.001711584, 0.001653494, 0.001602422, 0.001552126, 0.001512141, 0.00147548, 0.001444572, 0.0014158, 0.001389508, 0.001368596, 0.001354457, 0.001338339, 0.001327972, 0.001316056, 0.001305938, 0.001299763,
   0.001297619, 0.001294544, 0.001292102, 0.001293231, 0.001294779, 0.00129956, 0.001301746, 0.001307275, 0.00131516, 0.001326055, 0.001339823, 0.001351796, 0.001372083, 0.00138859, 0.001412743, 0.001444497,
   0.00147709, 0.001516889, 0.001547197, 0.001600388, 0.001657763, 0.001719447, 0.001783061 };
   grae = new TGraphAsymmErrors(40,gW_Ptcl_QCD_Eff_Fake_Stand_fx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fy3016,gW_Ptcl_QCD_Eff_Fake_Stand_felx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fely3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016","",100,-2.4,2.4);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMinimum(0.5175523);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMaximum(0.5759501);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitle("Large-R jet #eta ");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.pdf");w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_eta.pdf");
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> figures/w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass()
{
//=========Macro generated from canvas: w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged/
//=========  (Wed Jul 24 17:32:27 2024) by ROOT version 6.28/04

   gStyle->SetCanvasPreferGL(kTRUE);

   TCanvas *w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged = new TCanvas("w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged", "",0,0,700,500);
   gStyle->SetOptStat(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Range(49.4,-0.125,110.6,1.125);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFillColor(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderMode(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetBorderSize(2);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetFrameBorderMode(0);
   
   Double_t gW_Ptcl_Eff_Real_ML_fx3013[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_Eff_Real_ML_fy3013[13] = { 0.002270663, 0.02504817, 0.07608136, 0.173599, 0.3744854, 0.5058514, 0.5194585, 0.3930887, 0.224688, 0.1195802, 0.04249019, 0.003869905, 0.0008899172 };
   Double_t gW_Ptcl_Eff_Real_ML_felx3013[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_ML_fely3013[13] = { 0.0005031121, 0.001463737, 0.002131624, 0.002505768, 0.002563058, 0.002054179, 0.001853649, 0.002507456, 0.002821767, 0.002579297, 0.001737996, 0.0005616729, 0.0002765905 };
   Double_t gW_Ptcl_Eff_Real_ML_fehx3013[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_ML_fehy3013[13] = { 0.0006288003, 0.00154942, 0.00218702, 0.002534417, 0.002570079, 0.002053982, 0.001853115, 0.002513075, 0.002846957, 0.002627689, 0.001807173, 0.0006493545, 0.0003794821 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13,gW_Ptcl_Eff_Real_ML_fx3013,gW_Ptcl_Eff_Real_ML_fy3013,gW_Ptcl_Eff_Real_ML_felx3013,gW_Ptcl_Eff_Real_ML_fehx3013,gW_Ptcl_Eff_Real_ML_fely3013,gW_Ptcl_Eff_Real_ML_fehy3013);
   grae->SetName("gW_Ptcl_Eff_Real_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_ML3013 = new TH1F("Graph_gW_Ptcl_Eff_Real_ML3013","",100,56,104);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMinimum(0);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetMaximum(1.4);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_ML3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_ML3013->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetRangeUser(60,100);;
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_ML3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_ML3013);
   
   grae->Draw("ap e1");
   
   Double_t gW_Ptcl_Eff_Real_Stand_fx3014[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_Eff_Real_Stand_fy3014[13] = { 0.6193233, 0.6573831, 0.6807415, 0.6910895, 0.70385, 0.7151635, 0.7374295, 0.736146, 0.7385069, 0.7531105, 0.7521652, 0.74648, 0.731334 };
   Double_t gW_Ptcl_Eff_Real_Stand_felx3014[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_Stand_fely3014[13] = { 0.005243837, 0.004498913, 0.003783988, 0.003077757, 0.002427594, 0.001858726, 0.001636401, 0.002272528, 0.002993946, 0.003465534, 0.003770476, 0.004008992, 0.004246711 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehx3014[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_Eff_Real_Stand_fehy3014[13] = { 0.005216447, 0.004471075, 0.003760522, 0.003061011, 0.002416188, 0.001851488, 0.001629887, 0.002260111, 0.002972133, 0.003433433, 0.003732772, 0.003967981, 0.004205102 };
   grae = new TGraphAsymmErrors(13,gW_Ptcl_Eff_Real_Stand_fx3014,gW_Ptcl_Eff_Real_Stand_fy3014,gW_Ptcl_Eff_Real_Stand_felx3014,gW_Ptcl_Eff_Real_Stand_fehx3014,gW_Ptcl_Eff_Real_Stand_fely3014,gW_Ptcl_Eff_Real_Stand_fehy3014);
   grae->SetName("gW_Ptcl_Eff_Real_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_Eff_Real_Stand3014 = new TH1F("Graph_gW_Ptcl_Eff_Real_Stand3014","",100,56,104);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMinimum(0.5998331);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetMaximum(0.7707903);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetDirectory(nullptr);
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_Eff_Real_Stand3014->SetLineColor(ci);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_Eff_Real_Stand3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_Eff_Real_Stand3014);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fx3015[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fy3015[13] = { 0.0007433974, 0.005057829, 0.02103033, 0.04670375, 0.09659144, 0.1207042, 0.1358858, 0.1182421, 0.07792238, 0.03966568, 0.008797065, 0.0005675808, 0.0002111615 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_felx3015[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fely3015[13] = { 3.43764e-05, 9.399547e-05, 0.0001996444, 0.0003076722, 0.0004509014, 0.0005205997, 0.000571925, 0.0005630265, 0.0004882227, 0.0003707407, 0.0001852799, 4.932727e-05, 3.135828e-05 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehx3015[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_ML_fehy3015[13] = { 3.600272e-05, 9.574953e-05, 0.0002015073, 0.0003096052, 0.0004527842, 0.0005225393, 0.0005739558, 0.0005653512, 0.0004910297, 0.0003740765, 0.0001891878, 5.380956e-05, 3.639929e-05 };
   grae = new TGraphAsymmErrors(13,gW_Ptcl_QCD_Eff_Fake_ML_fx3015,gW_Ptcl_QCD_Eff_Fake_ML_fy3015,gW_Ptcl_QCD_Eff_Fake_ML_felx3015,gW_Ptcl_QCD_Eff_Fake_ML_fehx3015,gW_Ptcl_QCD_Eff_Fake_ML_fely3015,gW_Ptcl_QCD_Eff_Fake_ML_fehy3015);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_ML");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_ML3015 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_ML3015","",100,56,104);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMinimum(0.0001618229);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetMaximum(0.1500877);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_ML3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_ML3015);
   
   grae->Draw("p  e1");
   
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fx3016[13] = { 61.53845, 64.61535, 67.6923, 70.76925, 73.84615, 76.92305, 80, 83.07695, 86.15385, 89.23075, 92.3077, 95.38465, 98.46155 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fy3016[13] = { 0.4720303, 0.4913415, 0.5059818, 0.5192212, 0.5327263, 0.5468722, 0.5590223, 0.5710442, 0.5824477, 0.5906405, 0.6012312, 0.6090615, 0.6180416 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_felx3016[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fely3016[13] = { 0.0006306072, 0.0006632543, 0.0006964945, 0.0007294035, 0.0007624299, 0.000796406, 0.0008296953, 0.0008641847, 0.0008996908, 0.0009358245, 0.0009737954, 0.001014457, 0.001055389 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016[13] = { 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845, 1.53845, 1.5385, 1.53845, 1.53845 };
   Double_t gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016[13] = { 0.0006306963, 0.0006632848, 0.0006964713, 0.0007293217, 0.0007622773, 0.0007961665, 0.0008293663, 0.0008637525, 0.0008991433, 0.0009351696, 0.0009729968, 0.001013517, 0.001054279 };
   grae = new TGraphAsymmErrors(13,gW_Ptcl_QCD_Eff_Fake_Stand_fx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fy3016,gW_Ptcl_QCD_Eff_Fake_Stand_felx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehx3016,gW_Ptcl_QCD_Eff_Fake_Stand_fely3016,gW_Ptcl_QCD_Eff_Fake_Stand_fehy3016);
   grae->SetName("gW_Ptcl_QCD_Eff_Fake_Stand");
   grae->SetTitle("");
   grae->SetFillColor(19);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineStyle(2);
   
   TH1F *Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016 = new TH1F("Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016","",100,56,104);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMinimum(0.45663);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetMaximum(0.6338655);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetDirectory(nullptr);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->SetLineColor(ci);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitle("Large-R jet mass [GeV]");
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleOffset(1.2);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetXaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetYaxis()->SetTitleFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetLabelFont(42);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleOffset(1);
   Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gW_Ptcl_QCD_Eff_Fake_Stand3016);
   
   grae->Draw("p  e1");
   
   TLegend *leg = new TLegend(0.65,0.65,0.86,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);leg->SetFillStyle(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   //leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gW_Ptcl_Eff_Real_ML","Real Eff. ML","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_Eff_Real_Stand","Real Eff. Stand.","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_ML","QCD Fake Eff. ML","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gW_Ptcl_QCD_Eff_Fake_Stand","QCD Fake Eff. Stand.","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.pdf");w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SaveAs("w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged_mass.png");
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->Modified();
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->cd();
   w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged->SetSelected(w_ptcl__analyzed_histos_tag_1_delphes_events_merged_low_pp2_4top_hadr_decay_tttt_Y0_1500_merged);
}


==> plotHistosFromCsv.py <==
#!/snap/bin/pyroot
# was: #!/usr/bin/python3
# Ne 15. ledna 2023, 16:10:23 CET

#from __future__ import print_function

import ROOT
from math import sqrt, pow, log, exp
import os, sys, getopt

stuff = []

cols =  { 0 : ROOT.kBlack,
           1 : ROOT.kGray + 2,
           2 : ROOT.kGray + 1,
           3: ROOT.kGreen + 2,
           4: ROOT.kBlue
          }
sampleName = { 0 : 't#bar{t} p_{T,j1,j2}^{min} = 200 GeV',
               1 : 't#bar{t} p_{T,j1,j2}^{min} = 60 GeV, p_{T,j1,j2}^{max} = 200 GeV',
               2 : 't#bar{t} p_{T,j1}^{min} = 200 GeV, p_{T,j2} #in (60,200) GeV',
               3: "Z' m=1000 GeV",
               4: "Z' m=1250 GeV"
              }

xLabels = {'tau21' : '#tau_{21}',
           'tau32' : '#tau_{32}',
           'mass' : 'm_{J}'}

####################################################################################

def MakeHisto(items, sample, isample, var):
    print('  in MakeHisto:')
    vals = []
    print('    B items: ', items)
    for item in items:
        val = float(item)
        vals.append(val)
    print('    C vals: ', vals)
    nbins = 42
    x1 = 0
    x2 = 210
    if 'tau' in var:
        nbins = 40
        x1 = 0.
        x2 = 1.
    
    print('Histo ', nbins, x1, x2)
    hname = '{}_{}'.format(var, sample)
    htitle = hname + ';{};jet fraction [%]'.format(xLabels[var])
    h = ROOT.TH1D(hname, htitle, nbins, x1, x2)
    ibin = 1
    for val in vals:
        h.SetBinContent(ibin, val)
        ibin = ibin + 1
    h.Scale(1./h.Integral())
    h.Scale(100.)
    h.SetStats(0)
    h.SetLineColor(cols[isample])
    h.SetFillColorAlpha(cols[isample], 0.2)
    h.SetFillStyle(1111)
    h.SetLineWidth(2)
    return h

####################################################################################
# https://www.tutorialspoint.com/python/python_command_line_arguments.htm
def main(argv):
    #if len(sys.argv) > 1:
    #  foo = sys.argv[1]

    ### https://www.tutorialspoint.com/python/python_command_line_arguments.htm
    ### https://pymotw.com/2/getopt/
    ### https://docs.python.org/3.1/library/getopt.html
    gBatch = False
    gTag=''
    print(argv[1:])
    try:
        # options that require an argument should be followed by a colon (:).
        opts, args = getopt.getopt(argv[2:], 'hbt:', ['help','batch','tag='])

        print('Got options:')
        print(opts)
        print(args)
    except getopt.GetoptError:
        print('Parsing...')
        print ('Command line argument error!')
        print('{:} [ -h -b --batch -tTag --tag="MyCoolTag"]]'.format(argv[0]))
        sys.exit(2)
    for opt,arg in opts:
        print('Processing command line option {} {}'.format(opt,arg))
        if opt == '-h':
            print('{:} [ -h -b --batch -tTag --tag="MyCoolTag"]'.format(argv[0]))
            sys.exit()
        elif opt in ("-b", "--batch"):
            gBatch = True
        elif opt in ("-t", "--tag"):
            gTag = arg
            print('OK, using user-defined histograms tag for output pngs {:}'.format(gTag,) )

    if gBatch:
        ROOT.gROOT.SetBatch(1)
    ROOT.gStyle.SetOptTitle(0)
        
    print('*** Settings:')
    print('tag={:}, batch={:}'.format(gTag, gBatch))

    path = 'histogramsNew/'
    fnames = ['tau21.csv', 'tau32.csv', 'mass.csv']
    hists = {}
    
    for fname in fnames:
        print('=== Fname: {}'.format(fname))
        var = fname.replace('.csv','')
        hists[var] = []
        samples = []
        lines = []
        infile = open(path + fname, 'r')
        isample = 0
        for xline in infile.readlines():
            line = xline[:-1] # remove CR
            print('*** isample: {}'.format(isample))
            print('line: ', line)
            lines.append(line)
            items = line.split(',')
            sample = items[0].replace('/','')
            if sample == '':
                print('ERROR: sample str is empty! Skipping...')
                continue
            print('-- Sample: {}, var: {}'.format(sample, var))
            print('A items: ', items)
            samples.append(sample)
            histo = MakeHisto(items[1:], sample, isample, var)
            hists[var].append(histo)
            isample = isample + 1


    cans = {}
    legs = {}
    for var in hists:
        canname = 'histo_{}'.format(var)
        cans[var] = ROOT.TCanvas(canname, canname, 0, 0, 900, 800)
        leg = ROOT.TLegend(0.30, 0.65, 0.88, 0.88)
        leg.SetBorderSize(0)
        opt = ''
        print('Hists for {}: {}'.format(var, len(hists[var])))
        ymax = -999
        for isample in range(0, len(hists[var])):
            h = hists[var][isample]
            hm = h.GetMaximum()
            if hm > ymax:
                ymax = 1.*hm

        for isample in range(0, len(hists[var])):
            h.SetMaximum(1.6*ymax)
            h = hists[var][isample]
            h.Draw('hist' + opt)
            leg.AddEntry(h, sampleName[isample], 'LF')
            opt = 'same'
        
        leg.Draw()
        legs[var] = leg
        
    stuff.append(cans)
    stuff.append(legs)
    stuff.append(hists)
    for var in cans:
        can = cans[var]
        can.Print(can.GetName() + '.png')
        can.Print(can.GetName() + '.pdf')
    
    ROOT.gApplication.Run()
    return

###################################
###################################
###################################

if __name__ == "__main__":
    # execute only if run as a script"
    main(sys.argv)
    
###################################
###################################
###################################



==> plotTablesJK.py <==
#!/snap/bin/pyroot

import numpy as np
import matplotlib.pyplot as plt
import ROOT

stuff = []
cans = []

###########################################################################
fnames = { 1 : 't#bar{t} p_{T,j1,j2}^{min} = 200 GeV',
           2 : 't#bar{t} p_{T,j1,j2}^{min} = 60 GeV, p_{T,j1,j2}^{max} = 200 GeV',
           3 : 't#bar{t} p_{T,j1}^{min} = 200 GeV, p_{T,j2} #in (60,200) GeV',
           4: "Z' m=1000 GeV",
           5: "Z' m=1250 GeV"
          }
cols =  { 1 : ROOT.kBlack,
           2 : ROOT.kGray + 2,
           3 : ROOT.kGray + 1,
           4: ROOT.kGreen + 2,
           5: ROOT.kBlue
          }
###########################################################################
def PlotMultiHbarWithLabels(cname, cols, fnames, data, ylabel):
    nfiles = len(fnames)
    can = ROOT.TCanvas(cname, cname)
    hs = {}
    leg = ROOT.TLegend(0.4, 0.65, 0.88, 0.88)
    leg.SetBorderSize(0)
    nbins = len(data)
    x1 = 0
    x2 = nbins
    
    labels = []
    for label in data:
        labels.append(label)
    for ifile in range(1,1+len(data[labels[0]])):
        hname = 'histo_{}_{}'.format(cname,ifile)
        htitle = hname + ';;{}'.format(ylabel)
        h1 = ROOT.TH1D(hname, htitle, nbins, x1, x2)
        il = 0
        for label in data:
            il = il + 1
            h1.GetXaxis().SetBinLabel(il, label)
        h1.GetXaxis().SetLabelSize(0.16 / nbins)
        h1.SetFillColor(cols[ifile])
        h1.SetFillStyle(1111)
        il = 0
        for label in data:
            il = il + 1
            h1.SetBinContent(il, data[label][ifile-1])
            h1.SetBinError(il, 0.)
        h1.Scale(1.)
        hs[ifile] = h1
    
    
    ymax = -9e9
    for ifile in hs:
        h = hs[ifile]
        hm = h.GetMaximum()
        if hm > ymax:
            ymax = 1.*hm
    
    ROOT.gStyle.SetOptTitle(0)
    
    w = 1.
    boff = 0.05
    for ifile in hs:
        h = hs[ifile]
        h.SetMaximum(1.5*ymax)
        h.SetMinimum(0.)
        h.SetStats(0)
        bw = (w - 2*boff) / (nfiles+1)
        h.SetBarWidth(bw)
        h.SetBarOffset(boff + ifile*bw)
 
    opt = ''
    for ifile in hs:    
        h = hs[ifile]
        h.Draw('bar' + opt)
        opt = 'same'
        leg.AddEntry(h, fnames[ifile], 'f')
    leg.Draw()
    return can,leg,hs

###########################################################################
def PlotMultiHbarWithLabelsColumns(cname, cols, fnames, columns, data, ylabel = ''):
    nfiles = len(fnames)
    can = ROOT.TCanvas(cname, cname)
    hs = {}
    leg = ROOT.TLegend(0.4, 0.65, 0.88, 0.88)
    leg.SetBorderSize(0)
    nbins = len(columns)
    x1 = 0
    x2 = nbins
    
    labels = []
    for label in columns:
        labels.append(label)
    for ifile in range(1,1+len(data)):
        hname = 'histo_{}_{}'.format(cname,ifile)
        htitle = hname + ';;{}'.format(ylabel)
        h1 = ROOT.TH1D(hname, htitle, nbins, x1, x2)
        il = 0
        for label in labels:
            il = il + 1
            h1.GetXaxis().SetBinLabel(il, label)
        h1.GetXaxis().SetLabelSize(max(0.05,0.16 / nbins))
        h1.SetFillColor(cols[ifile])
        h1.SetFillStyle(1111)
        hs[ifile] = (h1)
        
    for fdata in data:
        ifile = fdata[0]
        for il in range(1,len(fdata)):
            hs[ifile].SetBinContent(il, fdata[int(il)])
            hs[ifile].SetBinError(il, 0.)
        
    ymax = -9e9
    for ifile in hs:
        h = hs[ifile]
        h.Scale(1.)
        hm = h.GetMaximum()
        if hm > ymax:
            ymax = 1.*hm
    
    ROOT.gStyle.SetOptTitle(0)
    
    w = 1.
    boff = 0.05
    for ifile in hs:
        h = hs[ifile]
        h.SetMaximum(1.5*ymax)
        h.SetMinimum(0.)
        h.SetStats(0)
        bw = (w - 2*boff) / (nfiles+1)
        h.SetBarWidth(bw)
        h.SetBarOffset(boff + ifile*bw)
 
    opt = ''
    for ifile in hs:    
        h = hs[ifile]
        h.Draw('bar' + opt)
        opt = 'same'
        leg.AddEntry(h, fnames[ifile], 'f')
    leg.Draw()
    return can,leg,hs
    
    
###########################################################################
###########################################################################
###########################################################################

#Table 1
d1 = {#'File \#': [1, 2, 3, 4, 5], 
      'Jets': [797363,446838,781675,449606,388593], 
      'Events': [317338,236406,325029,273762,212983] }
can1,leg1,hs1 = PlotMultiHbarWithLabels('Tab1EventsJetsMulti', cols, fnames, d1, 'Multiplicity')
stuff.append([can1, leg1, hs1])
ROOT.gPad.Update()
cans.append(can1)

###########################################################################
# Table 2
columns2=[#'Files/Jets',
          't', 'w', 'l']
d2 = np.array([[1,13.03967307215326, 9.523308963350537, 77.4370179644962], #200             ascii_run_XY_pp_2tj_allhad_NLO_ptj1j2min200_14TeV_ATLAS.txt
               [2,0.9584041513740753, 6.671675246939429, 92.3699206016865], #60,200          ascii_run_XY_pp_2tj_allhad_NLO_ptj1j2min60_ptj1j2max200_14TeV_ATLAS.txt
               [3,5.328860668503654, 7.4436324427938185, 87.22750688870252], #200, 60,200     ascii_run_XY_pp_2tj_allhad_NLO_ptj1min200_ptj2min60max200_14TeV_ATLAS.txt
               [4,14.527840027581451, 11.07084985347354, 74.401310118945], #Z'1000 GeV      ascii_run_XY_zp_ttbarj_allhad_1000GeV_NEW_14TeV_ATLAS.txt
               [5,23.511845639612716, 8.424741537903456, 68.06341282248383]])#Z'1250 GeV      ascii_run_XY_zp_ttbarj_allhad_1250GeV_NEW_14TeV_ATLAS.txt
can2,leg2,hs2 = PlotMultiHbarWithLabelsColumns('Tab2SamplesJetStructure', cols, fnames, columns2, d2, 'True jet multiplicity fractions [%]')
ROOT.gPad.Update()
cans.append(can2)

###########################################################################
# Table 3
columns3 = [#'Files/Number of Jets',
            '1','2','3','4','5','6','7','8','9']
d3 = np.array([[1 , 4.68 , 41.85 , 37.82 , 13.05 , 2.33 , 0.25 , 0.02 , 0 , 0],
               [2 , 26.97 , 45.22 , 22.65 , 4.65 , 0.48 , 0.03 , 0 , 0, 0],
               [3 , 8.34 , 42.61 , 34.88 , 11.97 , 2.00 , 0.20 , 0.01 , 0 , 0],
               [4 , 17.66 , 56.07 , 21.30 , 4.39 , 0.54 , 0.05 , 0 , 0 ,0],
               [5 , 14.51 , 57.81 , 22.45 , 4.54 , 0.62 , 0.06 , 0.01 , 0 ,0]])
can3,leg3,hs3 = PlotMultiHbarWithLabelsColumns('Tab3LJetsMulti', cols, fnames, columns3, d3, 'Jet multiplicity frations [%]')
ROOT.gPad.Update()
cans.append(can3)

###########################################################################
# Tabel 4
columns5 = [#'File',
            'tt','tl', 'lt','tW','Wt','Wl','lW','ll']
d5 = np.array([[1, 10.36,38.40,19.25,8.41,3.86,1.57,2.67,15.48],
               [2, 7.16,48.55,11.48,7.58,1.42,0.53,2.83,20.45],
               [3, 6.21,39.97,17.44,7.64,3.43,1.38,2.63,21.30],
               [4, 14.53,42.01,15.62,10.12,5.62,1.24,1.59,9.28],
               [5, 19.91,40.16,17.18,8.24,4.69,0.98,1.26,7.59]])
can5,leg5,hs5 = PlotMultiHbarWithLabelsColumns('Tab4DijetTrueStructureTop', cols, fnames, columns5, d5, 'True event fractions, t [%]')
ROOT.gPad.Update()
cans.append(can5)

###########################################################################
# Tabel 5
columns6 = [#'File',
            'WW','Wl','lW','Wt','tW','tl','lt','ll']
d6 = np.array([[1, 7.98,28.59,21.23,3.04,6.63,4.96,2.15,25.42],
               [2, 3.56,32.89,10.38,0.09,0.49,1.09,0.20,51.30],
               [3, 4.00,23.84,16.52,1.17,2.61,3.33,1.24,47.29],
               [4, 5.15,24.11,14.42,4.42,7.97,8.38,2.65,32.89],
               [5, 4.12,22.44,14.46,6.53,11.47,9.26,3.45,28.26]])

can6,leg6,hs6 = PlotMultiHbarWithLabelsColumns('Tab5DijetTrueStructureW', cols, fnames, columns6, d6, 'True event fractions, W [%]')
ROOT.gPad.Update()
cans.append(can6)

###########################################################################
# Table 6
columns7 = [#'File',
            't','w','l']
d7a = np.array([[1, 74.56 ,0,25.44],
               [2,73.89,0,26.11],
               [3,69.3,0,30.70],
               [4,84.44,0,15.56],
               [5,86.63,0,13.37]])
d7b = np.array([[1 ,0,49.94,50.06],
               [2 ,0,38.64,61.36],
               [3 ,0,35.41,64.59],
               [4 ,0,46.94,53.06],
               [5 ,0,48.65,51.35]])
can7a,leg7a,hs7a = PlotMultiHbarWithLabelsColumns('Tab6TrueStructureTop', cols, fnames, columns7, d7a, 'Training fractions, t [%]')
ROOT.gPad.Update()
can7b,leg7b,hs7b = PlotMultiHbarWithLabelsColumns('Tab6TrueStructureW', cols, fnames, columns7, d7b, 'Training fractions, W [%]')
ROOT.gPad.Update()
cans.append(can7a)
cans.append(can7b)

###########################################################################
# Table 7
columns8 = [#'File', 
            #'Set',
            'Accuracy','Precision','Recall','False positive rate']
d8a = np.array([[1, 75.51,75.84,98.57,92.15],
                [2, 76.30,75.81,99.93,91.55],
                [3, 70.44,98.21,70.60,33.84],
                [4, 84.64,84.64,99.96,98.96],
                [5, 84.74,86.77,99.94,98.82] ])
d8b = np.array([[1, 75.15,75.60,98.39,92.68],
                [2,  72.90,73.30,98.95,97.71],
                [3, 70.11,70.57,97.73,92.79],
                [4,  84.26,84.32,99.89,99.30],
                [5, 84.64,86.68,99.93,99.30]])
can8a,leg8a,hs8a = PlotMultiHbarWithLabelsColumns('Tab7ResultsTopTrain', cols, fnames, columns8, d8a, 'Resuts, Top, train [%]')
ROOT.gPad.Update()
cans.append(can8a)
can8b,leg8b,hs8b = PlotMultiHbarWithLabelsColumns('Tab7ResultsTopTest', cols, fnames, columns8, d8b, 'Resuts, Top, test [%]')
ROOT.gPad.Update()
cans.append(can8b)


###########################################################################
# Table 8

# here was mistake ??? 32.30.97 ==> 32.30
columns9 = [#'File', 
            #'Set',
            'Accuracy','Precision','Recall','False positive rate']
d9a = np.array([[1, 63.75,62.33,69.53,42.03],
                [2, 64.83,58.21,32.13,14.54],
                [3, 66.40,57.60,19.62,7.92],
                [4, 61.73,59.65,57.11,34.18],
                [5, 62.95,61.42,64.69,38.70]])
d9b = np.array([[1, 63.19,61.61,68.91,42.48],
                [2, 64.72,57.52,32.30,14.96],
                [3, 66.17,56.28,18.99,8.06],
                [4, 61.49,59.35,57.08,34.60],
                [5, 62.44,60.53,63.67,38.71]])
can9a,leg9a,hs9a = PlotMultiHbarWithLabelsColumns('Tab8ResultsWTrain', cols, fnames, columns9, d9a, 'Resuts, W, train [%]')
ROOT.gPad.Update()
cans.append(can9a)
can9b,leg9b,hs9b = PlotMultiHbarWithLabelsColumns('Tab8ResultsWTest', cols, fnames, columns9, d9b, 'Resuts, W, test [%]')
ROOT.gPad.Update()
cans.append(can9b)


###########################################################################
# Table 9
columns10 = [#'File', 
             'Accuracy', 'Precision', 'Recall', 'False positive rate']
d10 = np.array([[1 , 75.46 , 75.89 , 98.32 , 91.54],
                [2 , 72.56 , 75.18 , 93.85 , 87.68],
                [3 , 69.79 , 71.01 , 95.33 , 87.85],
                [4 , 83.34 , 85.07 , 97.36 , 92.77],
                [5 , 86.21 , 87.07 , 98.75 , 95.02]])
can10,leg10,hs10 = PlotMultiHbarWithLabelsColumns('Tab9ResultsTopPartial', cols, fnames, columns10, d10, 'Resuts, Top partial test [%]')
ROOT.gPad.Update()
cans.append(can10)
###########################################################################
# Table 10
columns11 = [#'File', 
             'Accuracy','Precision','Recall','False positive rate']
d11 = np.array([[1 , 63.56 , 62.14 , 69.16 , 42.03 ],
                [2 , 61.09 , 49.10 , 19.39 , 12.66 ],
                [3 , 61.04 , 45.51 , 50.75 , 33.31 ],
                [4 , 58.94 , 55.29 , 65.48 , 46.84 ],
                [5 , 58.16 , 56.09 , 64.49 , 47.84 ]])
can11,leg11,hs11 = PlotMultiHbarWithLabelsColumns('Tab10ResultsWPartial', cols, fnames, columns11, d11, 'Resuts, W partial test [%]')
ROOT.gPad.Update()
cans.append(can11)

for can in cans:
    can.Print(can.GetName() + '.png')
    can.Print(can.GetName() + '.pdf')


ROOT.gApplication.Run()


###########################################################################
# needs special care
#d12
columns12 = [#'File X?',
             't','w','l']
d12 = np.array([['2 jets per event, t prediction', 53.28 , 8.36 , 38.36],
                ['2 jets per event, W prediction', 7.62 , 47.25 , 45.12],
                ['3 jets per event, t prediction', 34.16 , 6.19 , 59.65],
                ['3 jets per event, W prediction', 7.22 , 28.10 , 64.68],
                ['4 jets per event, t prediction', 23.67 , 4.58 , 71.76],
                ['4 jets per event, W prediction', 6.17 , 19.67 , 74.17]])
###########################################################################
# needs special care
columns13 = [#'Jets in an event',
             'Fraction']
d13 = np.array([['tl', 41.01],
                ['tt', 17.43],
                ['tw', 9.11],
                ['lt', 16.46],
                ['ll', 8.37],
                ['lw', 1.41],
                ['wt', 5.12],
                ['wl', 1.10]])
###########################################################################
# needs special care
columns14 = [#'Jets in an event', 
             'Fraction']
d14 = np.array([['wl', 43.71],
                ['ll', 6.45],
                ['ww', 8.29],
                ['lw', 26.29],
                ['tw', 5.47],
                ['wt', 2.44],
                ['tl', 5.28],
                ['lt', 2.05]])

###########################################################################
# needs special care and split

columns15 = [#'File',
             'Set','Accuracy','Precision','Recall','False positive rate']
d15 = np.array([['2 jets per event', 'train', 91.4 , 86.1 , 100 , 18.4],
                ['', 'test', 91.1 , 85.8 , 99.9 , 18.8], 
                ['3 jets per event', 'train', 94.8 , 86.9 , 99.7 , 7.7],
                ['', 'test', 94.2 , 86.3 , 98.9 , 8.2],
                ['4 jets per event', 'train', 97.1 , 89.1 , 99.8 , 3.8],
                ['', 'test', 93.8 , 81.8 , 95.2 , 6.7]])
###########################################################################
# needs special care and split

columns16 = [#'File',
             'Set','Accuracy','Precision','Recall','False positive rate']
d16 = np.array([['2 jets per event', 'train', 84 , 81.6 , 85.4 , 17.2],
                ['' , 'test', 82.9 , 80.8 , 83.9 , 18], 
                ['3 jets per event', 'train', 87.6 , 79.6 , 75.2 , 7.6],
                ['' , 'test', 86.9 , 78.3 , 73.5 , 7.9],
                ['4 jets per event', 'train', 91.6 , 79.2 , 77.1 , 4.9],
                ['' , 'test', 89.6 , 75.2 , 71.1 , 5.8]])

###########################################################################

